The heavy quark-antiquark asymmetry in the variable flavor number scheme

The twist-2 heavy-quark and antiquark distributions, as defined in the variable flavor number scheme, turn out to be different due to QCD corrections from three-loop onward. This is caused by terms containing the color factor $d_{abc} d^{abc}$ in the heavy-flavor massive pure-singlet operator matrix elements (OMEs) $A^{\rm PS, s, (3)}_{Qq}$ for odd moments in the unpolarized case and for $\Delta A^{\rm PS, s, (3)}_{Qq}$ for even moments in the polarized case. The dependence on the factorization scale of the OMEs is ruled by the anomalous dimensions $\gamma^{\rm NS, s, (2)}_{qq}$ and $\Delta \gamma^{\rm NS, s, (2)}_{qq}$. The polarized calculations are performed in the Larin scheme. We compute the corresponding three-loop heavy-flavor distributions $(\Delta) f_Q(x,Q^2) - (\Delta) f_{\overline{Q}}(x,Q^2)$. Compared to the sum of the heavy-quark and antiquark parton distributions, their difference is small, however, non-vanishing.

==> anc/MAIN.f <==
c      PROGRAM MAIN 
*     ------------
*
*     To be quoted:
*     A. Behring, J. Bl\"umlein, A. De Freitas, A. von Manteuffel,
*     C. Schneider and K. Sch\"onwald,
*     "The heavy quark-antiquark asymmetry in the variable flavor number scheme",
*     DESY 25--185
*
*     compile: gfortran MAIN.f
*     in the polarized case: use Larin scheme pdfs [see Ref. in the above paper].
*
*
      IMPLICIT NONE
      REAL*8 as,T1,T2,x,NF,LM,PI
      REAL*8 AQqPSs3,DAQqPSs3
*
      x  = 0.1D0
      NF = 3.0D0
      PI = 3.1415926535897932385D0
      as = 0.1706D0/4.0D0/PI
      LM = LOG(1.59**2/100.0D0)
*
      T1=AQqPSs3(x,NF,LM,as)
      T2=DAQqPSs3(x,NF,LM,as)
*
      WRITE(6,*) 'x,AQqPSs3 =',x,T1       
      WRITE(6,*) 'x,DAQqPSs3=',x,T2       
*
      STOP
      END
      include "OME.f"


==> anc/Nspace.m <==
(* dabcdabc = 40/9                                                                   *)    
(* Nc       =    3                                                                   *) 
(* Nfac     =    1                                                                   *)
(* UNP odd  values of N only                                                         *)
(* POL even values of N only                                                         *)
gamNSsUNPN=(4*dabcdabc*NF*Nfac*((2*(4 + 20*N + 55*N^2 + 77*N^3 + 57*N^4 + 25*N^5 + 13*N^6 + 4*N^7 + N^8))/((-1 + N)*N^5*(1 + N)^5*(2 + N)) + (2*(2 + N + N^2)*S[-3, N])/(N^2*(1 + N)^2) + ((-12 - 40*N - 73*N^2 - 64*N^3 - 30*N^4 - 6*N^5 - 16*N^6 - 12*N^7 - 3*N^8)*S[1, N])/((-1 + N)*N^4*(1 + N)^4*(2 + N)) + S[-2, N]*((-2*(-4 - 12*N - 23*N^2 - 21*N^3 - 8*N^4 + 3*N^5 + N^6))/((-1 + N)*N^3*(1 + N)^3*(2 + N)) - (4*(2 + N + N^2)^2*S[1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + ((-2 - N - N^2)*S[3, N])/(N^2*(1 + N)^2) - (4*(2 + N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2)))/Nc;
aqqPSsUNPN=(4*dabcdabc*Nfac*((24 + 156*N + 478*N^2 + 861*N^3 + 873*N^4 + 410*N^5 + 7*N^6 + 85*N^7 + 254*N^8 + 246*N^9 + 140*N^10 + 44*N^11 + 6*N^12)/((-1 + N)*N^6*(1 + N)^6*(2 + N)^2) - (3*(-20 - 44*N - 67*N^2 - 43*N^3 - N^4 - 4*N^5 - 13*N^6 - N^7 + N^8)*z3)/(2*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - (12*(2 + N + N^2)*S[-4, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - ((2 + N + N^2)*(2 + 5*N + 5*N^2)*S[-2, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + ((-12 - 40*N - 73*N^2 - 64*N^3 - 30*N^4 - 6*N^5 - 16*N^6 - 12*N^7 - 3*N^8)*S[1, N]^2)/(4*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + S[-3, N]*((-24 - 32*N + 36*N^2 - 13*N^3 - 53*N^4 - 28*N^5 + 17*N^6 + 27*N^7 + 6*N^8)/(2*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + ((2 + N + N^2)*(-18 + 13*N + 13*N^2)*S[1, N])/(2*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + ((-60 - 136*N - 109*N^2 + 4*N^3 + 40*N^4 + 20*N^5 - 8*N^6 - 6*N^7 - N^8)*S[2, N])/(4*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + ((-2 - N - N^2)*S[2, N]^2)/(2*N^2*(1 + N)^2) + S[-2, N]*((16 + 72*N + 36*N^2 - 38*N^3 + 22*N^4 + 141*N^5 + 52*N^6 - 28*N^7 - 14*N^8 - 3*N^9)/(2*(-1 + N)*N^4*(1 + N)^4*(2 + N)^2) - (2*(16 + 48*N + 40*N^2 + 48*N^3 + 39*N^4 + 20*N^5 + 11*N^6 + 2*N^7)*S[1, N])/((-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - ((2 + N + N^2)^2*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (4*(2 + N + N^2)*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + ((-68 - 132*N - 203*N^2 - 163*N^3 - 125*N^4 + 12*N^5 + 89*N^6 + 63*N^7 + 15*N^8)*S[3, N])/(2*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + (3*(2 + N + N^2)*(6 + N + N^2)*S[4, N])/(2*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (6*(2 + N + N^2)*(-2 + 3*N + 3*N^2)*S[-3, 1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + ((8 + 32*N + 4*N^2 + 31*N^3 - N^4 + 24*N^5 + 61*N^6 + 27*N^7 + 6*N^8)*S[-2, 1, N])/((-1 + N)*N^3*(1 + N)^3*(2 + N)) + S[1, N]*((-112 - 616*N - 1492*N^2 - 2358*N^3 - 2468*N^4 - 1582*N^5 - 175*N^6 + 297*N^7 + 6*N^8 - 126*N^9 - 67*N^10 - 11*N^11)/(4*(-1 + N)*N^5*(1 + N)^5*(2 + N)^2) - (3*(2 + N + N^2)*(10 + 7*N + 7*N^2)*z3)/(2*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - ((-1 + N)*(2 + N)*(1 + 2*N + 2*N^2)*S[2, N])/(2*N^3*(1 + N)^3) + ((2 + N + N^2)*(42 + 11*N + 11*N^2)*S[3, N])/(2*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - ((2 + N + N^2)*(-14 + 19*N + 19*N^2)*S[-2, 1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) - (6*(2 + N + N^2)*(-2 + 3*N + 3*N^2)*S[-2, 2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + ((4 + 8*N + 17*N^2 - 7*N^3 - 38*N^4 - 26*N^5 - 6*N^6)*S[2, 1, N])/(2*N^3*(1 + N)^3*(2 + N)) - (3*(2 + N + N^2)*(14 + N + N^2)*S[3, 1, N])/(2*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (12*(2 + N + N^2)*(-2 + 3*N + 3*N^2)*S[-2, 1, 1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))))/(3*Nc);
gamNSsPOLN=(4*dabcdabc*NF*Nfac*((2*(2 + N + N^2)*S[-3, N])/(N^2*(1 + N)^2) + ((6 + 15*N + 19*N^2 + 5*N^3 - 5*N^4 - 9*N^5 - 3*N^6)*S[1, N])/(N^4*(1 + N)^4) + S[-2, N]*((-2*(1 + N + N^2)*(2 + N + N^2))/(N^3*(1 + N)^3) - (4*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + ((-2 - N - N^2)*S[3, N])/(N^2*(1 + N)^2) - (4*(2 + N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2)))/Nc;
aqqPSsPOLN=(4*dabcdabc*((-3*(6 + 3*N - 3*N^2 - 8*N^3 + 5*N^4 + N^5)*z3)/(2*N^3*(1 + N)^2) + (12*S[-4, N])/(N^2*(1 + N)^2) + ((2 - 5*N - 5*N^2)*S[-2, N]^2)/(N^2*(1 + N)^2) + ((6 + 15*N + 19*N^2 + 5*N^3 - 5*N^4 - 9*N^5 - 3*N^6)*S[1, N]^2)/(4*N^4*(1 + N)^4) + S[-3, N]*((-4 + 6*N - 39*N^2 - 52*N^3 - 24*N^4 + 15*N^5 + 6*N^6)/(2*N^3*(1 + N)^3) + ((18 + 13*N + 13*N^2)*S[1, N])/(2*N^2*(1 + N)^2)) + ((6 + 15*N + 19*N^2 + 7*N^3 + 7*N^4 - N^5 - N^6)*S[2, N])/(4*N^4*(1 + N)^4) + ((-2 - N - N^2)*S[2, N]^2)/(2*N^2*(1 + N)^2) + S[-2, N]*((-10 - 31*N - 20*N^2 + 12*N^3 + 25*N^4 + 7*N^5 + N^6)/(N^4*(1 + N)^4) - (2*(-4 - 12*N + 3*N^3 + N^4)*S[1, N])/(N^3*(1 + N)^3) - ((-1 + N)*(2 + N)*S[1, N]^2)/(N^2*(1 + N)^2) + (4*S[2, N])/(N^2*(1 + N)^2)) + ((6 + 3*N - 37*N^2 - 45*N^3 + 42*N^4 + 60*N^5 + 15*N^6)*S[3, N])/(2*N^3*(1 + N)^3) + (3*(-2 + N)*(3 + N)*S[4, N])/(2*N^2*(1 + N)^2) - (6*(2 + 3*N + 3*N^2)*S[-3, 1, N])/(N^2*(1 + N)^2) + ((-4 - 18*N + N^2 + 12*N^3 + 24*N^4 + 15*N^5 + 6*N^6)*S[-2, 1, N])/(N^3*(1 + N)^3) + S[1, N]*((18 + 81*N + 110*N^2 + 80*N^3 + 58*N^4 + 25*N^5 - 71*N^6 - 65*N^7 - 16*N^8)/(2*N^5*(1 + N)^5) - (3*(-10 + 7*N + 7*N^2)*z3)/(2*N^2*(1 + N)^2) + ((-2 - 3*N - 5*N^2 - 4*N^3 - 2*N^4)*S[2, N])/(2*N^3*(1 + N)^3) + ((-42 + 11*N + 11*N^2)*S[3, N])/(2*N^2*(1 + N)^2) + ((-14 - 19*N - 19*N^2)*S[-2, 1, N])/(N^2*(1 + N)^2)) - (6*(2 + 3*N + 3*N^2)*S[-2, 2, N])/(N^2*(1 + N)^2) + ((-2 - 3*N + N^2 - 10*N^3 - 20*N^4 - 6*N^5)*S[2, 1, N])/(2*N^3*(1 + N)^3) - (3*(-14 + N + N^2)*S[3, 1, N])/(2*N^2*(1 + N)^2) + (12*(2 + 3*N + 3*N^2)*S[-2, 1, 1, N])/(N^2*(1 + N)^2)))/(3*Nc);


==> anc/OME.f <==
      REAL*8 FUNCTION AQqPSs3(x,NF,LM,as)
*     -------==--------------------------
*
*     Unpolarized OME
*     J. Bluemlein, 1.12.2025
*
      IMPLICIT NONE
      REAL*8 x,NF,LM,AUNPM1,AUNP0,as
*
      AQqPSs3=as**3*(1.0D0/2.0D0*LM*AUNPM1(x,NF)+AUNP0(x,NF))/NF
*
      RETURN
      END
      REAL*8 FUNCTION DAQqPSs3(x,NF,LM,as)
*     ------------------------------------
*
*     Polarized OME
*     J. Bluemlein, 1.12.2025
*
      IMPLICIT NONE
      REAL*8 x,NF,LM,APOLM1,APOL0,as
*
      DAQqPSs3=as**3*(1.0D0/2.0D0*LM*APOLM1(x,NF)+APOL0(x,NF))/NF
*
      RETURN
      END
      REAL*8 FUNCTION AUNPM1(x,NF)
*     ----------------------------
*
*     Unpolarized OME: anomalous dim.
*     J. Bluemlein, 1.12.2025
*
      IMPLICIT NONE
      REAL*8 w(28)
      REAL*8 dabcdabc,Nc,NF,x,z2,z3,z5,G
      INTEGER nw
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      nw = 5
      call hplog5(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
      Nc=3.0D0
      dabcdabc=40.0D0/3.0D0
*
      w(1)=Nc**(-1)
      w(2)=Hr1(-1)
      w(3)=x**(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,-1)
      w(6)=Hr2(0,1)
      w(7)=Hr1(1)
      w(8)=Hr3(0,-1,-1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr3(0,0,1)
      w(11)=Hr3(0,-1,1)
      w(12)=Hr3(0,1,-1)
      w(13)=w(5)*w(2)
      w(13)=w(13) - w(11)
      w(14)=z2*w(2)
      w(13)=w(14) - 2.D0/3.D0*w(13)
      w(14)=w(7)*z2
      w(14)= - 1.D0/3.D0*w(14) + 2.D0/3.D0*w(9)
      w(15)=w(2)*w(6)
      w(15)=w(15) - w(12)
      w(16)= - w(8) + w(15)
      w(17)=w(10) - w(16)
      w(17)=2.D0/3.D0*w(17) + w(14) + w(13)
      w(17)=x*w(17)
      w(18)=6*w(2) + 4*w(6)
      w(19)=5*z2
      w(20)= - w(19) + 41.D0/3.D0 + w(18)
      w(20)=z2*w(20)
      w(21)=2*z2
      w(22)=2*w(5)
      w(23)=w(21) - w(22)
      w(24)=2*w(2)
      w(25)=w(24) - 13.D0/3.D0
      w(26)=w(25) + w(23)
      w(26)=w(26)*w(22)
      w(15)=w(15) - w(11)
      w(15)= - 41.D0/3.D0*w(6) - 8*w(15)
      w(21)=w(21) - 91.D0/3.D0
      w(21)=w(21)*w(7)
      w(27)=50.D0/3.D0 - w(8)
      w(17)=8*w(17) - w(21) + w(26) - 14*w(9) + w(20) + 6*w(10) + 4*
     & w(27) + w(15)
      w(17)=x*w(17)
      w(20)=w(25) - w(23)
      w(20)=w(20)*w(22)
      w(23)=8*z3
      w(25)=x**2
      w(26)= - 1 - 5.D0/3.D0*w(25)
      w(26)=w(26)*w(23)
      w(27)=w(9) + w(10)
      w(28)= - 50.D0/3.D0 - w(8)
      w(18)= - 3*z2 + 67.D0/3.D0 + w(18)
      w(18)=z2*w(18)
      w(15)=w(26) + w(17) + w(21) + w(20) + w(18) + 4*w(28) + w(15) + 2
     & *w(27)
      w(17)=w(2) - 13.D0/3.D0
      w(17)=w(17)*w(24)
      w(17)=w(17) + 4*w(10)
      w(18)=w(5) + w(8)
      w(20)=4*w(9) + 3*w(6)
      w(21)=w(2)**2
      w(26)=w(21) - 4*z2
      w(26)=x*w(26)
      w(18)=8.D0/3.D0*w(26) - 9*z2 - 3 + w(20) - w(17) + 8*w(18)
      w(18)=x*w(18)
      w(26)= - 25.D0/3.D0 - 2*w(8)
      w(17)=w(23) + w(18) - z2 + 4*w(26) - w(20) - w(17)
      w(18)=3*w(7)
      w(20)=x*w(2)
      w(20)= - 16.D0/3.D0*w(20) - w(18) - 4*w(5) + 6*z2 - w(24) - 29.D0/
     & 3.D0 + 2*w(6)
      w(20)=x*w(20)
      w(19)=w(22) + w(19) - w(2) - 19.D0/3.D0 + w(6)
      w(23)=1.D0/3.D0*w(4)
      w(24)=1 + 8.D0/3.D0*w(25)
      w(24)=2*w(24) - w(4)
      w(24)=w(24)*w(23)
      w(18)=w(24) + w(20) + 2*w(19) + w(18)
      w(18)=w(4)*w(18)
      w(17)=2*w(17) + w(18)
      w(17)=w(4)*w(17)
      w(18)= - w(4)*w(2)
      w(18)=w(18) + w(21) + w(22)
      w(18)=w(18)*w(23)
      w(13)=w(18) - 2.D0/3.D0*w(16) - w(14) + w(13)
      w(13)=w(3)*w(13)
      w(13)=16*w(13) + 2*w(15) + w(17)
*
      G = 2*NF*dabcdabc*w(13)*w(1)
*      
      AUNPM1 =  G
*
      RETURN
      END      
      REAL*8 FUNCTION APOLM1(x,NF)
*     ----------------------------
*
*     Polarized OME: anomalous dim.
*     J. Bluemlein, 1.12.2025
*
      IMPLICIT NONE
      REAL*8 w(21)
      REAL*8 dabcdabc,Nc,NF,x,z2,z3,z5,G
      INTEGER nw
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      nw = 5
      call hplog5(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
      Nc=3.0D0
      dabcdabc=40.0D0/3.0D0
*
      w(1)=Nc**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr1(1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,0,-1)
      w(9)=Hr3(0,0,1)
      w(10)=Hr3(0,-1,1)
      w(11)=Hr3(0,1,-1)
      w(12)=4*w(5) + 18*w(2)
      w(13)=x + 1
      w(12)=w(13)*w(12)
      w(14)=4*w(4)
      w(15)= - w(14) - 10*w(6)
      w(16)=x - 1
      w(15)=w(16)*w(15)
      w(17)=5*x
      w(18)=3 + w(17)
      w(18)=w(3)*w(18)
      w(18)=w(18) + 9 - 31*x
      w(18)=w(3)*w(18)
      w(19)= - 5 - 3*x
      w(19)=z2*w(19)
      w(12)=w(19) + w(18) + 19 + w(17) + w(15) + w(12)
      w(12)=z2*w(12)
      w(15)=7 - 10*w(2)
      w(15)=w(13)*w(15)
      w(18)=2*w(4)
      w(19)=w(16)*w(18)
      w(15)=w(19) + w(15)
      w(15)=w(15)*w(18)
      w(18)=w(11) + w(10)
      w(19)= - 19 - 8*w(2)
      w(19)=w(5)*w(19)
      w(18)=w(19) + 20*w(7) + 8*w(18)
      w(18)=w(13)*w(18)
      w(19)=7*x
      w(20)= - 1 + w(19)
      w(20)=w(8)*w(20)
      w(19)= - 3 + w(19)
      w(19)=w(9)*w(19)
      w(19)=w(20) + w(19)
      w(20)=z3*x
      w(21)=w(6)*w(16)
      w(12)=w(12) - 32*w(20) + w(15) + 41*w(21) + 2*w(19) + w(18)
      w(15)=2*w(5) - 14*w(2)
      w(15)=w(13)*w(15)
      w(14)=w(14) - 3*w(6)
      w(14)=w(16)*w(14)
      w(18)=14 - w(3)
      w(18)=w(3)*x*w(18)
      w(14)=1.D0/3.D0*w(18) - w(17) + w(14) + w(15)
      w(14)=w(3)*w(14)
      w(15)= - 7 + 5*w(2)
      w(15)=w(2)*w(15)
      w(15)= - 4*w(9) + 2*w(15)
      w(13)=w(13)*w(15)
      w(15)=3*w(5) - 4*w(8) - 8*w(7)
      w(15)=w(16)*w(15)
      w(16)=w(20) + w(4)
      w(13)=41*x + w(15) + 8*w(16) + w(13)
      w(13)=2*w(13) + w(14)
      w(13)=w(3)*w(13)
      w(12)=w(13) + 2*w(12)
*
      G = 2*NF*dabcdabc*w(12)*w(1)
*      
      APOLM1 =  G
*
      RETURN
      END      
      REAL*8 FUNCTION APOL0(x,NF)
*     ---------------------------
*
*     Polarized OME: const. part
*     J. Bluemlein, 1.12.2025
*
      IMPLICIT NONE
      REAL*8 w(75)
      REAL*8 dabcdabc,Nc,NF,x,z2,z3,z5,G
      INTEGER nw
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      nw = 5
      call hplog5(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
      Nc=3.0D0
      dabcdabc=40.0D0/3.0D0
      w(1)=Nc**(-1)
      w(2)=Hr1(-1)
      w(3)=Hr1(0)
      w(4)=Hr2(0,-1)
      w(5)=Hr2(0,1)
      w(6)=Hr3(0,-1,-1)
      w(7)=Hr3(0,-1,1)
      w(8)=Hr3(0,0,-1)
      w(9)=Hr3(0,0,1)
      w(10)=Hr3(0,1,-1)
      w(11)=Hr3(0,1,1)
      w(12)=Hr1(1)
      w(13)=Hr4(0,-1,-1,-1)
      w(14)=Hr4(0,-1,0,1)
      w(15)=Hr4(0,0,-1,-1)
      w(16)=Hr4(0,0,-1,1)
      w(17)=Hr4(0,0,0,-1)
      w(18)=Hr4(0,0,0,1)
      w(19)=Hr4(0,0,1,-1)
      w(20)=Hr4(0,0,1,1)
      w(21)=Hr5(0,-1,-1,0,1)
      w(22)=Hr4(0,-1,-1,1)
      w(23)=Hr5(0,-1,0,-1,-1)
      w(24)=Hr4(0,-1,1,-1)
      w(25)=Hr4(0,-1,1,1)
      w(26)=Hr5(0,0,-1,-1,-1)
      w(27)=Hr5(0,0,-1,0,-1)
      w(28)=Hr5(0,0,-1,0,1)
      w(29)=Hr5(0,0,0,-1,-1)
      w(30)=Hr5(0,0,0,-1,1)
      w(31)=Hr5(0,0,0,0,-1)
      w(32)=Hr5(0,0,0,0,1)
      w(33)=Hr5(0,0,0,1,-1)
      w(34)=Hr5(0,0,0,1,1)
      w(35)=Hr5(0,0,1,0,-1)
      w(36)=Hr5(0,0,1,0,1)
      w(37)=Hr4(0,1,-1,-1)
      w(38)=Hr4(0,1,-1,1)
      w(39)=Hr4(0,1,1,-1)
      w(40)=1/( - 1 + x**2)
      w(41)=1/(1 + x)
      w(42)=1/(3 + 3*x)
      w(43)=x + 1
      w(44)=w(43)*w(2)
      w(45)=w(43)*w(3)
      w(46)=2*x
      w(47)=5 + w(46)
      w(47)= - w(44) + 1.D0/3.D0*w(47) + w(45)
      w(47)=w(2)*w(47)
      w(48)=2*w(3)
      w(49)=x - 1
      w(50)=w(48)*w(49)
      w(51)=w(50) - 3 - 17.D0/3.D0*x
      w(51)=w(4)*w(51)
      w(47)=w(51) + w(47)
      w(51)= - 16.D0/3.D0*w(8) - 32.D0/3.D0*w(6)
      w(51)=w(49)*w(51)
      w(52)=w(48)*w(43)
      w(53)=17*x
      w(54)= - w(52) - 3 + w(53)
      w(54)=w(3)*w(54)
      w(55)=5 - 4*x
      w(54)=10.D0/3.D0*w(55) + w(54)
      w(54)=w(3)*w(54)
      w(55)=25*x
      w(56)=w(52) - 13 + w(55)
      w(57)=2.D0/3.D0*w(5)
      w(56)=w(56)*w(57)
      w(58)=7*w(3)
      w(59)= - 5*w(12) - w(58)
      w(59)=w(49)*w(59)
      w(60)=10*x
      w(61)=7 - w(60)
      w(59)=2*w(61) + w(59)
      w(59)=w(12)*w(59)
      w(61)=7*x
      w(62)=1.D0/3.D0 - w(61)
      w(62)=w(62)*w(48)
      w(62)=w(62) - 9 + 619.D0/15.D0*x
      w(62)=z2*w(62)
      w(63)= - 13 - w(61)
      w(63)=z3*w(63)
      w(64)= - 2 - x
      w(64)=w(9)*w(64)
      w(65)=w(11)*w(43)
      w(66)=186 + 59*x
      w(66)=x*w(66)
      w(66)=115 + w(66)
      w(66)=w(42)*w(66)
      w(47)=w(62) + 2*w(66) + 2.D0/3.D0*w(59) + 8.D0/3.D0*w(65) + 16.D0/
     & 3.D0*w(64) + 4.D0/3.D0*w(63) + w(54) + w(56) + w(51) + 4*w(47)
      w(47)=z2*w(47)
      w(51)= - 1 + 1.D0/3.D0*x
      w(54)=4*w(3)
      w(56)= - w(51)*w(54)
      w(59)=19*x
      w(56)=w(56) - 37.D0/3.D0 - w(59)
      w(56)=w(3)*w(56)
      w(62)=22*x
      w(63)=w(43)*w(5)
      w(56)= - 16.D0/3.D0*w(63) + w(56) + 49.D0/3.D0 + w(62)
      w(56)=w(8)*w(56)
      w(58)=w(43)*w(58)
      w(64)=43 - 40*x
      w(58)=2.D0/3.D0*w(64) + w(58)
      w(58)=w(3)*w(58)
      w(59)= - 31 - w(59)
      w(58)= - 8.D0/3.D0*w(44) + 1.D0/3.D0*w(59) + w(58)
      w(58)=w(11)*w(58)
      w(59)=16*w(43)
      w(64)=w(49)*w(3)
      w(65)=5.D0/3.D0*w(64) + 3 - 5*x
      w(65)=w(3)*w(65)
      w(65)=w(59) + w(65)
      w(65)=w(6)*w(65)
      w(66)= - 3 - x
      w(66)=w(66)*w(48)
      w(66)=w(66) + 5.D0/3.D0 + 37*x
      w(66)=w(3)*w(66)
      w(66)=34.D0/3.D0*w(63) + w(66) - 9 + 35.D0/3.D0*x
      w(66)=w(9)*w(66)
      w(67)= - 3*w(43) + 8.D0/3.D0*w(64)
      w(67)=w(15)*w(67)
      w(68)=w(3)*x
      w(69)= - 16.D0/3.D0*w(68) - 7 + 55.D0/3.D0*x
      w(69)=w(14)*w(69)
      w(56)=w(58) + w(66) + w(65) + w(56) + w(69) + w(67)
      w(58)=w(2)*w(3)
      w(58)= - 20.D0/9.D0*w(58) + 20.D0/3.D0*w(4) + w(57)
      w(58)=w(43)*w(58)
      w(65)=w(59) - 1.D0/2.D0*w(45)
      w(65)=w(3)*w(65)
      w(58)=w(65) + w(58)
      w(58)=w(2)*w(58)
      w(65)=z3 - w(6)
      w(66)= - 10*w(9) + 6*w(8) + 40.D0/3.D0*w(65)
      w(66)=w(43)*w(66)
      w(67)= - 19.D0/9.D0*w(45) + 11 + w(60)
      w(67)=w(3)*w(67)
      w(69)=24*w(43)
      w(67)= - w(69) + w(67)
      w(67)=w(3)*w(67)
      w(60)=w(60) + 7
      w(60)=1.D0/3.D0*w(60)
      w(52)=w(60) + w(52)
      w(52)=w(5)*w(52)
      w(59)= - w(59) - w(45)
      w(70)=2*w(4)
      w(59)=w(59)*w(70)
      w(52)=w(58) + w(59) + w(67) + 4*w(52) + w(66)
      w(52)=w(2)*w(52)
      w(58)=11 - 106*x
      w(59)=3*x
      w(66)=7 - w(59)
      w(66)=w(3)*w(66)
      w(58)=1.D0/3.D0*w(58) + w(66)
      w(58)=w(18)*w(58)
      w(66)= - 13 + 14*x
      w(67)=1 + 5.D0/3.D0*x
      w(71)= - w(3)*w(67)
      w(66)=4.D0/3.D0*w(66) + w(71)
      w(66)=w(20)*w(66)
      w(71)=7.D0/3.D0*x
      w(72)=3 + w(71)
      w(72)=w(35)*w(72)
      w(73)=5 - 13.D0/3.D0*x
      w(73)=z5*w(73)
      w(74)=13*x
      w(75)= - 15 - w(74)
      w(75)=w(34)*w(75)
      w(58)=w(73) + w(72) + w(58) + w(66) + w(75)
      w(66)=w(9) + w(8)
      w(65)=16.D0/3.D0*w(65) + 4.D0/3.D0*w(66)
      w(65)=w(49)*w(65)
      w(66)=2.D0/9.D0*w(64) + 37.D0/3.D0 + w(74)
      w(66)=w(3)*w(66)
      w(72)=16*x
      w(73)= - 41.D0/3.D0 - w(72)
      w(66)=2*w(73) + w(66)
      w(66)=w(3)*w(66)
      w(73)= - 3*w(49) + 2.D0/3.D0*w(45)
      w(73)=w(5)*w(73)
      w(59)= - w(64) - 1 + w(59)
      w(59)=w(59)*w(70)
      w(59)=w(59) + 8*w(73) + w(69) + w(66) + w(65)
      w(59)=w(4)*w(59)
      w(53)= - 41.D0/3.D0*w(64) - 2 + w(53)
      w(53)=w(3)*w(53)
      w(53)=2*w(49) + w(53)
      w(53)=w(3)*w(53)
      w(65)= - 8*w(49) - 95.D0/2.D0*w(64)
      w(65)=w(3)*w(65)
      w(65)=41*w(49) + w(65)
      w(65)=w(12)*w(65)
      w(53)=w(53) + w(65)
      w(65)=w(4)*w(3)
      w(65)= - 24*w(65) - 182.D0/3.D0*w(9) + 48*w(8) + 34.D0/3.D0*z3 + 
     & 178
      w(65)=w(49)*w(65)
      w(46)=1 + w(46)
      w(46)=2*w(46) + 89*w(64)
      w(46)=w(46)*w(57)
      w(46)=w(46) + w(65) + 1.D0/3.D0*w(53)
      w(46)=w(12)*w(46)
      w(53)= - w(3)*w(61)
      w(53)=w(62) + w(53)
      w(53)=w(53)*w(48)
      w(57)=1 - 8*x
      w(53)= - 14*w(63) + 5*w(57) + w(53)
      w(53)=z3*w(53)
      w(57)= - 23 + w(61)
      w(48)=w(57)*w(48)
      w(48)=w(48) + 19 + 73*x
      w(48)=w(17)*w(48)
      w(48)=w(53) + w(48)
      w(53)=x - 2
      w(53)=w(53)*w(54)
      w(44)=w(53) - w(60) - 1.D0/3.D0*w(44)
      w(53)=w(7) + w(10)
      w(53)=4*w(53)
      w(44)=w(44)*w(53)
      w(53)=2 - w(55)
      w(54)=22.D0/3.D0*w(45) - 23 - 43*x
      w(54)=w(3)*w(54)
      w(53)=2*w(53) + w(54)
      w(53)=w(3)*w(53)
      w(45)= - 38*w(45) + 1 - w(61)
      w(45)=w(5)*w(45)
      w(45)=w(53) + w(45)
      w(53)= - 37 - w(72)
      w(53)=x*w(53)
      w(53)= - 19 + w(53)
      w(53)=w(41)*w(53)
      w(45)=4*w(53) + 1.D0/3.D0*w(45)
      w(45)=w(5)*w(45)
      w(53)=w(33) + w(30)
      w(53)=4*w(53)
      w(54)=w(61) + 9
      w(53)=w(54)*w(53)
      w(54)=16.D0/3.D0*w(3)
      w(54)=w(54)*w(43)
      w(55)=5*w(43)
      w(54)=w(54) - w(55)
      w(57)=w(16) + w(19)
      w(57)= - 2*w(57)
      w(54)=w(54)*w(57)
      w(57)=w(24) + w(22) + w(37)
      w(60)=w(25) + w(39)
      w(57)=16.D0/3.D0*w(60) + 4.D0/3.D0*w(57)
      w(57)=w(43)*w(57)
      w(60)= - 20*w(29) - 20.D0/3.D0*w(27) + 32.D0/3.D0*w(23) + 64.D0/3.
     & D0*w(26) + 40.D0/3.D0*w(21)
      w(49)=w(49)*w(60)
      w(60)=w(3)**2
      w(61)= - 17.D0/6.D0*x + 1.D0/5.D0*w(68)
      w(61)=w(3)*w(61)
      w(61)=2.D0/3.D0*x + w(61)
      w(61)=w(61)*w(60)
      w(61)=178*x + 1.D0/3.D0*w(61)
      w(61)=w(3)*w(61)
      w(62)=7 - 33*x
      w(62)=x*w(62)
      w(62)=36 + w(62)
      w(60)=w(40)*x*w(62)*w(60)
      w(50)=w(55) + w(50)
      w(50)=w(13)*w(50)
      w(55)= - 11 + 35*x
      w(55)=w(32)*w(55)
      w(62)= - 2 - w(71)
      w(62)=w(36)*w(62)
      w(51)=w(31)*w(51)
      w(63)=w(28)*w(67)
      w(43)=w(38)*w(43)
      w(43)=w(47) + w(46) - 32*w(51) + w(52) + w(59) + 8*w(62) + 8.D0/3.
     & D0*w(50) + 4.D0/3.D0*w(55) + w(60) + w(61) + w(49) + w(57) + 
     & w(45) + w(54) + w(53) + w(44) + 2.D0/3.D0*w(48) + 4*w(58) + 2*
     & w(56) + 16.D0/3.D0*w(43) + 8*w(63)
*
      G = NF*dabcdabc*w(43)*w(1)
*      
      APOL0 =  G
*
      RETURN
      END      
      REAL*8 FUNCTION AUNP0(x,NF)
*     ---------------------------
* 
*     Unpolarized OME: const. part    
*     J. Bluemlein, 1.12.2025 
* 
*
      IMPLICIT NONE
      REAL*8 w(91)
      REAL*8 dabcdabc,Nc,NF,x,z2,z3,z5,G
      INTEGER nw
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5
      real*8 Hr1,Hr2,Hr3,Hr4,Hr5
      real*8 Hi1,Hi2,Hi3,Hi4,Hi5
      dimension Hc1(-1:1),Hc2(-1:1,-1:1),Hc3(-1:1,-1:1,-1:1),
     $          Hc4(-1:1,-1:1,-1:1,-1:1),
     $          Hc5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hr1(-1:1),Hr2(-1:1,-1:1),Hr3(-1:1,-1:1,-1:1),
     $          Hr4(-1:1,-1:1,-1:1,-1:1),
     $          Hr5(-1:1,-1:1,-1:1,-1:1,-1:1)
      dimension Hi1(-1:1),Hi2(-1:1,-1:1),Hi3(-1:1,-1:1,-1:1),
     $          Hi4(-1:1,-1:1,-1:1,-1:1),
     $          Hi5(-1:1,-1:1,-1:1,-1:1,-1:1)
      nw = 5
      call hplog5(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,-1,1)
*
      z2=1.6449340668482264365D0
      z3=1.2020569031595942854D0
      z5=1.0369277551433699263D0
      Nc=3.0D0
      dabcdabc=40.0D0/3.0D0
*
      w(1)=Nc**(-1)
      w(2)=Hr1(-1)
      w(3)=x**(-1)
      w(4)=Hr1(0)
      w(5)=Hr2(0,-1)
      w(6)=Hr2(0,1)
      w(7)=Hr3(0,-1,-1)
      w(8)=Hr3(0,-1,1)
      w(9)=Hr3(0,0,-1)
      w(10)=Hr3(0,0,1)
      w(11)=Hr3(0,1,-1)
      w(12)=Hr3(0,1,1)
      w(13)=Hr1(1)
      w(14)=Hr4(0,-1,-1,-1)
      w(15)=Hr4(0,-1,0,1)
      w(16)=Hr4(0,0,-1,-1)
      w(17)=Hr4(0,0,-1,1)
      w(18)=Hr4(0,0,0,-1)
      w(19)=Hr4(0,0,0,1)
      w(20)=Hr4(0,0,1,-1)
      w(21)=Hr4(0,0,1,1)
      w(22)=Hr5(0,-1,-1,0,1)
      w(23)=Hr4(0,-1,-1,1)
      w(24)=Hr5(0,-1,0,-1,-1)
      w(25)=Hr4(0,-1,1,-1)
      w(26)=Hr4(0,-1,1,1)
      w(27)=Hr5(0,0,-1,-1,-1)
      w(28)=Hr5(0,0,-1,0,-1)
      w(29)=Hr5(0,0,-1,0,1)
      w(30)=Hr5(0,0,0,-1,-1)
      w(31)=Hr5(0,0,0,-1,1)
      w(32)=Hr5(0,0,0,0,-1)
      w(33)=Hr5(0,0,0,0,1)
      w(34)=Hr5(0,0,0,1,-1)
      w(35)=Hr5(0,0,0,1,1)
      w(36)=Hr5(0,0,1,0,-1)
      w(37)=Hr5(0,0,1,0,1)
      w(38)=Hr4(0,1,-1,-1)
      w(39)=Hr4(0,1,-1,1)
      w(40)=Hr4(0,1,1,-1)
      w(41)=1/( - 27 + 27*x**2)
      w(42)=1/(27 + 27*x)
      w(43)=1.D0/3.D0*x
      w(44)=37 - 32*x
      w(44)=w(44)*w(43)
      w(45)=x - 1.D0/3.D0
      w(46)=4*w(4)
      w(47)=w(45)*w(46)
      w(48)=32.D0/9.D0*w(3)
      w(44)=w(47) - w(48) - 13 + w(44)
      w(44)=w(4)*w(44)
      w(47)=2.D0/3.D0*x
      w(49)=26 + 269.D0/9.D0*x
      w(49)=w(49)*w(47)
      w(50)=8.D0/3.D0*x
      w(51)=w(50) + 5
      w(51)=w(51)*x
      w(52)=8.D0/3.D0*w(3)
      w(53)=w(52) + 5
      w(51)=w(51) + w(53)
      w(54)=w(2)*w(51)
      w(55)=160.D0/27.D0*w(3)
      w(56)=x - 1
      w(57)=w(56)*z2
      w(58)=x + 1
      w(59)=w(6)*w(58)
      w(44)= - 16.D0/3.D0*w(59) + w(44) + w(54) + 8.D0/3.D0*w(57) - 
     & w(55) - 5 + w(49)
      w(44)=w(9)*w(44)
      w(49)=247 - 22.D0/3.D0*x
      w(49)=w(49)*w(43)
      w(54)=2*z2
      w(59)= - 7 - 13*x
      w(59)=w(59)*w(54)
      w(60)=16.D0/3.D0*w(3)
      w(61)=w(60) + 11
      w(62)=16.D0/3.D0*x
      w(63)=11 + w(62)
      w(63)=x*w(63)
      w(63)=w(63) + w(61)
      w(64)=4*w(2)
      w(63)=w(63)*w(64)
      w(49)=w(63) + w(59) - 80 + w(49)
      w(59)=2*w(4)
      w(63)= - 3 + 44.D0/9.D0*x
      w(63)=x*w(63)
      w(63)= - 7.D0/3.D0*w(4) + 1.D0/3.D0 + w(63)
      w(63)=w(63)*w(59)
      w(49)=1.D0/3.D0*w(49) + w(63)
      w(49)=z3*w(49)
      w(63)= - 2*w(24) + 22.D0/9.D0
      w(63)=w(56)*w(63)
      w(47)=w(47) + 1
      w(47)=w(47)*x
      w(65)=2.D0/3.D0*w(3)
      w(47)=w(47) + w(65) + 1
      w(66)=w(39)*w(47)
      w(63)=w(66) + w(63)
      w(66)= - 331 - 218.D0/3.D0*x
      w(66)=x*w(66)
      w(66)=163 + w(66)
      w(66)=w(10)*w(66)
      w(63)=8*w(63) + 1.D0/3.D0*w(66)
      w(66)=32.D0/3.D0*x
      w(67)=w(66) + 31
      w(67)=w(67)*x
      w(68)=32.D0/3.D0*w(3)
      w(67)=w(67) + w(68) + 31
      w(69)=w(25)*w(67)
      w(70)=w(52) - 7
      w(71)=8*x
      w(72)= - 7.D0/3.D0 + w(71)
      w(72)=x*w(72)
      w(72)= - 16.D0/3.D0*w(4) + w(72) - w(70)
      w(72)=w(15)*w(72)
      w(73)= - 13 - 15*x
      w(73)=w(35)*w(73)
      w(44)=w(49) + 2.D0/3.D0*w(69) + 1.D0/3.D0*w(63) + 2*w(73) + w(44)
     &  + w(72)
      w(49)=4.D0/3.D0*w(3)
      w(63)=4.D0/3.D0*x
      w(69)= - 1 - w(63)
      w(69)=x*w(69)
      w(69)=w(49) + 1 + w(69)
      w(69)=w(69)*w(54)
      w(72)= - 31.D0/2.D0 - w(66)
      w(72)=x*w(72)
      w(72)=w(68) + 31.D0/2.D0 + w(72)
      w(72)=w(4)*w(72)
      w(72)=w(72) + 4*w(56)
      w(72)=w(4)*w(72)
      w(69)=w(72) + 91.D0/3.D0*w(56) + w(69)
      w(69)=w(13)*w(69)
      w(72)=80.D0/3.D0*w(3)
      w(73)= - 11 - 80.D0/3.D0*x
      w(73)=x*w(73)
      w(73)=w(72) + 11 + w(73)
      w(74)=2*w(10)
      w(73)=w(73)*w(74)
      w(75)=40.D0/3.D0*w(3)
      w(76)=4 - 121.D0/3.D0*x
      w(76)=x*w(76)
      w(76)=w(75) + 14 + w(76)
      w(76)=z2*w(76)
      w(77)=128*x
      w(78)=281.D0/9.D0 + w(77)
      w(78)=x*w(78)
      w(69)=w(69) + 4.D0/3.D0*w(76) + w(73) - 1433.D0/9.D0 + w(78)
      w(73)=4*x
      w(76)= - 56.D0/9.D0 - x
      w(76)=w(76)*w(73)
      w(78)= - 25 - w(62)
      w(78)=x*w(78)
      w(78)=w(60) + 25 + w(78)
      w(78)=w(4)*w(78)
      w(76)=1.D0/9.D0*w(78) + 269.D0/9.D0 + w(76)
      w(76)=w(4)*w(76)
      w(78)=1 - w(50)
      w(78)=x*w(78)
      w(78)=w(52) - 1 + w(78)
      w(78)=z2*w(78)
      w(78)= - 47*w(56) + w(78)
      w(76)=2.D0/3.D0*w(78) + w(76)
      w(76)=w(4)*w(76)
      w(78)=w(63) - 1
      w(78)=w(78)*x
      w(79)=w(49) - 1
      w(80)=w(78) - w(79)
      w(81)=w(5)*w(4)
      w(81)= - 8*w(81) + 16*w(9)
      w(81)=w(80)*w(81)
      w(82)=25 - w(50)
      w(82)=x*w(82)
      w(82)=w(52) - 25 + w(82)
      w(82)=z3*w(82)
      w(83)=1.D0/3.D0*w(4)
      w(84)=25 + 64.D0/3.D0*x
      w(84)=x*w(84)
      w(84)= - 64.D0/3.D0*w(3) - 25 + w(84)
      w(84)=w(84)*w(83)
      w(85)=x + 5.D0/3.D0
      w(86)=x*w(85)
      w(86)= - 5.D0/3.D0 + w(86)
      w(84)=2*w(86) + w(84)
      w(84)=w(6)*w(84)
      w(69)=2*w(84) + 2.D0/3.D0*w(82) + w(76) + w(81) + 1.D0/3.D0*w(69)
      w(69)=w(13)*w(69)
      w(76)=w(58)*z2
      w(81)= - 16 + 53.D0/9.D0*x
      w(81)=x*w(81)
      w(81)=56.D0/3.D0 + w(81)
      w(81)=1.D0/9.D0*w(81) - w(76)
      w(82)= - 13 - w(66)
      w(82)=x*w(82)
      w(82)= - w(68) - 13 + w(82)
      w(82)=w(2)*w(82)
      w(84)=x**2
      w(86)=1.D0/5.D0*w(4) - 1.D0/2.D0 - 4.D0/3.D0*w(84)
      w(83)=w(86)*w(83)
      w(81)=w(83) + 2*w(81) + 1.D0/9.D0*w(82)
      w(81)=w(4)*w(81)
      w(82)=2*x
      w(83)= - 8 - 107.D0/9.D0*x
      w(83)=w(83)*w(82)
      w(83)= - 160.D0/9.D0*w(3) - 7 + w(83)
      w(86)=9.D0/2.D0 + w(63)
      w(86)=x*w(86)
      w(49)=w(49) + 9.D0/2.D0 + w(86)
      w(49)=w(2)*w(49)
      w(49)=1.D0/3.D0*w(83) + w(49)
      w(49)=w(2)*w(49)
      w(83)=3*x
      w(86)= - 1 - w(83)
      w(86)=w(10)*w(86)
      w(87)=37.D0/3.D0 + w(71)
      w(87)=x*w(87)
      w(87)=3 + w(87)
      w(87)=z2*w(87)
      w(49)=w(81) + w(49) + 4*w(86) + w(87)
      w(49)=w(4)*w(49)
      w(81)=25 + 94.D0/3.D0*x
      w(81)=w(81)*x
      w(81)=w(81) + w(75) + 7
      w(78)=w(78) + w(79)
      w(79)=w(78)*w(2)
      w(86)= - w(79) + w(81)
      w(86)=w(2)*w(86)
      w(87)=w(50) + 7
      w(87)=w(87)*x
      w(87)=w(87) + w(52) + 7
      w(88)=w(87)*w(54)
      w(89)=w(73) - 389.D0/27.D0
      w(89)=w(89)*x
      w(89)=w(89) - 497.D0/27.D0
      w(86)=2.D0/9.D0*w(86) + w(88) - w(89)
      w(88)=2*w(2)
      w(86)=w(86)*w(88)
      w(90)=7*x
      w(91)= - 1 + w(62)
      w(91)=w(91)*w(90)
      w(61)=w(91) + w(61)
      w(61)=w(61)*w(74)
      w(74)=61 + w(77)
      w(74)=x*w(74)
      w(61)=w(61) + 532.D0/9.D0 + w(74)
      w(74)= - 25 - 266.D0/3.D0*x
      w(74)=x*w(74)
      w(74)= - 62 + w(74)
      w(43)= - 7 + w(43)
      w(43)=z2*w(43)
      w(43)=1.D0/9.D0*w(74) + w(43)
      w(43)=w(43)*w(54)
      w(43)=w(49) + w(86) + 1.D0/3.D0*w(61) + w(43)
      w(43)=w(4)*w(43)
      w(49)= - 13 + 41.D0/3.D0*x
      w(49)=w(49)*w(82)
      w(49)=w(49) - w(72) - 89
      w(61)=w(67)*w(2)
      w(72)=2.D0/3.D0*w(49) + w(61)
      w(72)=w(2)*w(72)
      w(74)=29 + w(66)
      w(74)=x*w(74)
      w(70)=w(74) - w(70)
      w(70)=z2*w(70)
      w(74)=w(10)*w(58)
      w(70)=w(72) + 34*w(74) + w(70)
      w(72)=145.D0/9.D0 + w(82)
      w(72)=w(72)*w(82)
      w(64)= - w(58)*w(64)
      w(64)=w(64) + 2.D0/3.D0*w(76) - 179.D0/9.D0 + w(72)
      w(72)=w(58)*w(4)
      w(74)=5 - w(62)
      w(74)=x*w(74)
      w(74)=22.D0/9.D0*w(72) - 16.D0/9.D0*w(3) - 3 + w(74)
      w(74)=w(4)*w(74)
      w(64)=2*w(64) + w(74)
      w(64)=w(4)*w(64)
      w(62)= - 29 + w(62)
      w(62)=x*w(62)
      w(60)= - 38*w(72) - w(60) + 11 + w(62)
      w(60)=w(6)*w(60)
      w(62)=z3*w(58)
      w(60)=1.D0/3.D0*w(60) - 28.D0/3.D0*w(62) + 2.D0/3.D0*w(70) + 
     & w(64)
      w(60)=w(6)*w(60)
      w(62)= - 2.D0/3.D0*w(81) + w(79)
      w(62)=w(2)*w(62)
      w(64)=w(10)*w(56)
      w(62)=w(64) - w(62)
      w(64)= - 7.D0/3.D0 - w(73)
      w(64)=x*w(64)
      w(64)=w(64) - w(53)
      w(64)=w(64)*w(54)
      w(70)=w(56)*w(4)
      w(74)= - 3 + w(50)
      w(74)=x*w(74)
      w(74)=w(70) + 1 + w(74)
      w(74)=w(5)*w(74)
      w(62)=w(74) + w(64) + w(89) - 2.D0/3.D0*w(62)
      w(64)= - w(2)*w(87)
      w(57)=4*w(57)
      w(58)=x*w(58)
      w(55)=w(64) - w(57) + w(55) + 11.D0/3.D0 - 6*w(58)
      w(58)= - 23.D0/3.D0 + w(71)
      w(58)=x*w(58)
      w(48)= - 2.D0/9.D0*w(70) + w(48) + 9 + w(58)
      w(48)=w(4)*w(48)
      w(48)=2*w(55) + w(48)
      w(48)=w(4)*w(48)
      w(55)= - 4.D0/3.D0*w(9) - 16.D0/3.D0*z3
      w(55)=w(56)*w(55)
      w(58)=2.D0/3.D0*w(72) - w(80)
      w(58)=w(6)*w(58)
      w(48)=8*w(58) + w(48) + w(55) + 2*w(62)
      w(48)=w(5)*w(48)
      w(55)=w(2)*w(47)
      w(58)= - 11 - w(66)
      w(58)=x*w(58)
      w(58)=w(68) + 8 + w(58)
      w(58)=2.D0/3.D0*w(58) + 7*w(72)
      w(58)=w(4)*w(58)
      w(62)= - 113.D0/9.D0 - w(73)
      w(62)=x*w(62)
      w(55)=w(58) - 8.D0/3.D0*w(55) + 4.D0/3.D0*w(76) + 31.D0/9.D0 + 
     & w(62)
      w(55)=w(12)*w(55)
      w(51)= - 8.D0/3.D0*w(70) - w(51)
      w(51)=w(16)*w(51)
      w(58)=337 - 54*x
      w(58)=w(58)*w(82)
      w(58)=1359 + w(58)
      w(58)=x*w(58)
      w(58)=685 + w(58)
      w(58)=z2*w(58)
      w(62)= - 862 - 359*x
      w(62)=x*w(62)
      w(62)= - 611 + w(62)
      w(62)=w(6)*w(62)
      w(58)=w(58) + w(62)
      w(58)=w(42)*w(58)
      w(51)=w(58) + w(55) + w(51)
      w(55)=w(50) + 3
      w(55)=w(55)*x
      w(55)=w(55) + w(52) + 3
      w(58)= - w(10)*w(55)
      w(62)=17 + w(63)
      w(62)=x*w(62)
      w(62)=w(75) + 32 + w(62)
      w(62)=z2*w(62)
      w(63)= - 5 - w(82)
      w(63)=x*w(63)
      w(63)= - 2*w(3) - 5 + w(63)
      w(54)=w(2)*w(63)*w(54)
      w(54)=w(54) + w(58) + 2.D0/3.D0*w(62)
      w(54)=w(54)*w(88)
      w(57)= - w(79) + 1.D0/3.D0*w(81) + w(57)
      w(50)=13 - w(50)
      w(50)=x*w(50)
      w(50)= - 5.D0/3.D0*w(70) + w(50) + w(53)
      w(50)=w(4)*w(50)
      w(53)=w(5)*w(56)
      w(50)=8.D0/3.D0*w(53) + 4.D0/3.D0*w(57) + w(50)
      w(50)=w(7)*w(50)
      w(49)=w(61) + 1.D0/3.D0*w(49)
      w(53)= - w(65) + 1 + 2.D0/3.D0*w(84)
      w(46)=w(53)*w(46)
      w(46)= - w(46) + 1.D0/3.D0*w(49)
      w(46)=4*w(46)
      w(49)= - w(8) - w(11)
      w(46)=w(46)*w(49)
      w(49)=7 - 23*x
      w(49)=w(49)*w(59)
      w(53)= - 29 + 104.D0/3.D0*x
      w(53)=x*w(53)
      w(49)=w(49) + w(68) + 49 + w(53)
      w(49)=w(18)*w(49)
      w(53)=20.D0/3.D0*w(28) - 40.D0/3.D0*w(22)
      w(53)=w(56)*w(53)
      w(57)=4 + 5.D0/3.D0*x
      w(57)=w(57)*w(82)
      w(52)= - w(52) - 1 + w(57)
      w(57)= - w(4)*w(85)
      w(52)=4.D0/3.D0*w(52) + w(57)
      w(52)=w(21)*w(52)
      w(57)=7.D0/3.D0 + w(83)
      w(57)=w(36)*w(57)
      w(52)=w(52) + w(57)
      w(57)= - 7.D0/3.D0 - w(82)
      w(57)=w(37)*w(57)
      w(58)=w(29)*w(85)
      w(57)=w(57) + w(58)
      w(58)= - 3 - 58.D0/9.D0*x
      w(58)=w(58)*w(82)
      w(59)= - 3 + w(90)
      w(59)=w(4)*w(59)
      w(58)=w(59) - 8.D0/9.D0*w(3) - 19.D0/3.D0 + w(58)
      w(58)=w(19)*w(58)
      w(59)= - 13.D0/3.D0 + 5*x
      w(59)=z5*w(59)
      w(58)=w(59) + w(58)
      w(55)= - w(55) + 16.D0/3.D0*w(72)
      w(59)=w(20) + w(17)
      w(59)= - 2*w(59)
      w(55)=w(55)*w(59)
      w(59)= - 64.D0/3.D0*w(27) + 20*w(30)
      w(56)=w(56)*w(59)
      w(59)=w(40) + w(26)
      w(59)=16.D0/3.D0*w(59)
      w(47)=w(47)*w(59)
      w(59)=4.D0/3.D0*w(67)
      w(61)=w(23) + w(38)
      w(59)=w(59)*w(61)
      w(61)= - 1 - w(82)
      w(61)=w(10)*w(61)
      w(62)=23 + 544.D0/3.D0*x
      w(62)=x*w(62)
      w(62)= - 43 + w(62)
      w(62)=z2*w(62)
      w(61)=16*w(61) + 1.D0/5.D0*w(62)
      w(61)=z2*w(61)
      w(62)= - 2*w(70) + w(78)
      w(62)=w(14)*w(62)
      w(45)=w(32)*w(45)
      w(63)= - 965 + 108*x
      w(63)=x*w(63)
      w(63)=355 + w(63)
      w(63)=x*w(63)
      w(63)=1154 + w(63)
      w(63)=x*w(63)
      w(63)= - 382 + w(63)
      w(63)=w(41)*w(63)*w(4)**2
      w(64)=7 + 9*x
      w(64)=4*w(64)
      w(65)=w(31)*w(64)
      w(66)=35 - 11*x
      w(66)=w(33)*w(66)
      w(64)=w(34)*w(64)
      w(43)=2*w(50) + 8*w(57) + w(69) + w(48) + w(65) + w(63) + 8.D0/3.D
     & 0*w(62) + w(60) + w(43) + 32*w(45) + w(54) + 1.D0/3.D0*w(61) + 4
     & *w(58) + w(46) + w(53) + 2*w(44) + 2.D0/3.D0*w(49) + w(64) + 4.D0
     & /3.D0*w(66) + w(59) + w(47) + w(56) + w(55) + 4*w(52) + 2*w(51)
*
      G = NF*dabcdabc*w(43)*w(1)
*      
      AUNP0 =  G
*
      RETURN
      END
*     ------------------------------------------------------
      include 'hplog5.f'
      include 'daind.f'
      include 'daind1.f'
      include 'POLDIS.f'



==> anc/POLDIS.f <==
*********************************************************************
*                                                                   *
*        POLARIZED PARTON DISTRIBUTION FUNCTIONS IN THE             * 
*        LARIN SCHEME AND THE MSBAR SCHEME FOR LO, NLO,             *
*        AND NNLO                                                   *
*                                                                   *
*            Johannes Bluemlein and Marco Saragnese                 *
*                         DESY 24–066                               *
*                                                                   *
*   PROBLEMS/QUESTIONS TO: Johannes.Bluemlein@desy.de               *
*                                                                   *
*   INPUT:   iset = number of the parton set :                      *
*                                                                   *
*      xg_1  iset = 1  LO   MSbar                                   *
*            iset = 2  NLO  MSbar                                   *
*            iset = 3  NNLO MSbar                                   * 
*            iset = 4  LO   Larin                                   *
*            iset = 5  NLO  Larin                                   *
*            iset = 6  NNLO Larin                                   *
*                                                                   *
*                                                                   *
*            x  = Bjorken-x       (between  1.0E-09 and 1.0E+0)     *
*            q2 = scale in GeV**2 (between  4.0E+00 and 1.0E+6)     *
*                                                                   *
*   OUTPUT:  x*D3    {valence)                                      *
*            x*D8    (valence)                                      *
*            x*DSI   (singlet)                                      *
*            x*DGL   (gluon)                                        *
*                                                                   *
*                                                                   *
*            The subroutine POLPDF returns the polarized parton     *
*            distribution function values and g1(p,n) at the given  *
*            point in Q^2 and XB by interpolating the data on the   *
*            specified grid.                                        *
*                                                                   *
*   COMMON:  The main program or the calling routine has to have    *
*            a common block  COMMON / INTINI / IINI , and  IINI     *
*            has always to be ZERO when POLPDF is called for the    *
*            first time or when 'ISET' has been changed.            *
*                                                                   *
*********************************************************************
      SUBROUTINE POLPDF(ISET, X, Q2, XD3, XD8, XSI, XGL)
*     ---------------------------------------------------------------
*
      IMPLICIT REAL*8 (A-H,O-Z)
*     
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      CHARACTER*80 STAR
*
      COMMON / INTINI / IINI
*
      DIMENSION QS(NQ),XB(NX),XPDF(NX,NQ,NPDF),XDPDF(NX,NQ,NPDF)
      DIMENSION AXB(NX,NQ,NPDF),BXB(NX,NQ,NPDF),CXB(NX,NQ,NPDF)
      DIMENSION AXBE(NX,NQ,NPDF),BXBE(NX,NQ,NPDF),CXBE(NX,NQ,NPDF)
*
      DIMENSION PDF1(NPDF),PDF2(NPDF),DPDF1(NPDF),DPDF2(NPDF)
      DIMENSION PDF(NPDF),DPDF(NPDF)
*
      SAVE QS, XB, XPDF, XDPDF
      SAVE AXB, BXB, CXB, AXBE, BXBE, CXBE
*
*     BJORKEN-X AND Q**2 VALUES OF THE GRID WHICH WILL BE READ IN 
*     TOGETHER WITH THE OTHER DATA :
*
c     DATA QQS/ 4.0D+00,
c     & 5.128835755D+00,6.576239050D+00,8.432112493D+00,10.81173001D+00,
c     & 13.86289686D+00,17.77513027D+00,22.79143092D+00,29.22337646D+00,
c     & 37.47047451D+00,48.04497736D+00,61.60369943D+00,78.98881407D+00,
c     & 101.2801635D+00,129.8623309D+00,166.5106415D+00,213.5014329D+00,
c     & 273.7534457D+00,351.0091151D+00,450.0670249D+00,577.0799624D+00,
c     & 739.9370861D+00,948.7539459D+00,1216.500790D+00,1559.808187D+00,
c     & 2000.000000D+00,2564.417877D+00,3288.119525D+00,4216.056247D+00,
c     & 5405.865006D+00,6931.448432D+00,8887.565137D+00,11395.71546D+00,
c     & 14611.68823D+00,18735.23726D+00,24022.48868D+00,30801.84972D+00,
c     & 39494.40703D+00,50640.08173D+00,64931.16545D+00,83255.32074D+00,
c     & 106750.7164D+00,136876.7228D+00,175504.5575D+00,225033.5125D+00,
c     & 288539.9812D+00,369968.5430D+00,474376.9729D+00,608250.3950D+00,
c     & 779904.0935D+00,1.000000000D+06/
*
*
c      DATA XB /
c     1 0.10000D-08, 0.13183D-08, 0.17378D-08, 0.22909D-08, 0.30200D-08,
c     2 0.39811D-08, 0.52481D-08, 0.69183D-08, 0.91201D-08, 0.12023D-07,
c     3 0.15849D-07, 0.20893D-07, 0.27542D-07, 0.36308D-07, 0.47863D-07,
c     4 0.63096D-07, 0.83176D-07, 0.10965D-06, 0.14454D-06, 0.19055D-06,
c     5 0.25119D-06, 0.33113D-06, 0.43652D-06, 0.57544D-06, 0.75858D-06,
c     1 0.10000D-05, 0.13183D-05, 0.17378D-05, 0.22909D-05, 0.30200D-05,
c     2 0.39811D-05, 0.52481D-05, 0.69183D-05, 0.91201D-05, 0.12023D-04,
c     3 0.15849D-04, 0.20893D-04, 0.27542D-04, 0.36308D-04, 0.47863D-04,
c     4 0.63096D-04, 0.83176D-04, 0.10965D-03, 0.14454D-03, 0.19055D-03,
c     5 0.25119D-03, 0.33113D-03, 0.43652D-03, 0.57544D-03, 0.75858D-03,
c     1 0.10000D-02, 0.13183D-02, 0.17378D-02, 0.22909D-02, 0.30200D-02,
c     2 0.39811D-02, 0.52481D-02, 0.69183D-02, 0.91201D-02, 0.12023D-01,
c     3 0.15849D-01, 0.20893D-01, 0.27542D-01, 0.36308D-01, 0.47863D-01,
c     4 0.63096D-01, 0.83176D-01,
c     6 0.10000D+00, 0.12500D+00, 0.15000D+00, 0.17500D+00, 0.20000D+00,
c     7 0.22500D+00, 0.25000D+00, 0.27500D+00, 0.30000D+00, 0.32500D+00,
c     8 0.35000D+00, 0.37500D+00, 0.40000D+00, 0.42500D+00, 0.45000D+00,
c     9 0.47500D+00, 0.50000D+00, 0.52500D+00, 0.55000D+00, 0.57500D+00,
c     A 0.60000D+00, 0.62500D+00, 0.65000D+00, 0.67500D+00, 0.70000D+00,
c     B 0.72500D+00, 0.75000D+00, 0.77500D+00, 0.80000D+00, 0.82500D+00,
c     C 0.85000D+00, 0.87500D+00, 0.90000D+00, 0.92500D+00, 0.95000D+00,
c     D 0.97500D+00, 0.10000D+01 /
*
*
*     CHECK OF X AND Q2 VALUES : 
*
      IF ( X.LT.1.0D-09 .OR. X.GT.1.0D+00 ) THEN
         WRITE(6,2000) 
         STOP 
       ENDIF 
      IF ( Q2.LT.4.0D+00 .OR. Q2.GT.1.0D+06 ) THEN
         WRITE(6,2001) 
         STOP
      ENDIF
*
      IF (IINI .NE. 0) GOTO 10
*
*     READING OF THE DATA SET :
*     
      LIN = 10
*
*     open input unit for NLO data
*
      IF (ISET .LT. 1) WRITE(6,2003)
      IF (ISET .GT. 8) WRITE(6,2003)
      IF (ISET .LT. 1) STOP
      IF (ISET .GT. 6) STOP
*
      IF (ISET .EQ. 1) 
     &   OPEN(UNIT=LIN,FILE='PolLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 2) 
     &   OPEN(UNIT=LIN,FILE='PolNLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 3) 
     &   OPEN(UNIT=LIN,FILE='PolNNLOM',STATUS='UNKNOWN')
      IF (ISET .EQ. 4) 
     &   OPEN(UNIT=LIN,FILE='PolLOL',STATUS='UNKNOWN')
      IF (ISET .EQ. 5) 
     &   OPEN(UNIT=LIN,FILE='PolNLOL',STATUS='UNKNOWN')
      IF (ISET .EQ. 6) 
     &   OPEN(UNIT=LIN,FILE='PolNNLOL',STATUS='UNKNOWN')
*
      READ(LIN,2004) STAR
      DO IQ = 1,NQ
         DO IX = 1,NX
            READ(LIN,*) XB(IX), QS(IQ),
     1           (XPDF(IX,IQ,IPDF),IPDF=1,NPDF)
*
         ENDDO
      ENDDO
*     
      CLOSE(LIN)
*
*     CALCULATE SPLINE COEFFIFIENTS FOR THE INTERPOLATION IN X :
*
      DO IPDF = 1,NPDF
         DO IQ = 1,NQ
            CALL SPLINE(NX,XB,XPDF,AXB,BXB,CXB,IPDF,IQ)
         ENDDO
      ENDDO
*
      IINI = 1
*
 10   CONTINUE
*
*     INTERPOLATION :
*     X: CUBIC SPLINE INTERPOLATION, LOG(Q2): LINEAR INTERPOLATION
*
      IQ = ISEARCHQ(NQ,QS,Q2)
      IF (IQ .EQ. NQ) IQ = NQ-1
      IX = ISEARCHX(NX,XB,X)
*
      DX = X - XB(IX)
*
      DO IPDF = 1,NPDF
         PDF1(IPDF) = XPDF(IX,IQ,IPDF)
     1        + DX*(AXB(IX,IQ,IPDF) + DX*(BXB(IX,IQ,IPDF) 
     2        + DX*CXB(IX,IQ,IPDF)))
         PDF2(IPDF) = XPDF(IX,IQ+1,IPDF)
     1        + DX*(AXB(IX,IQ+1,IPDF) + DX*(BXB(IX,IQ+1,IPDF) 
     2        + DX*CXB(IX,IQ+1,IPDF)))
      ENDDO
*
      TQ = (DLOG(Q2)-DLOG(QS(IQ))) / (DLOG(QS(IQ+1))-DLOG(QS(IQ)))
*
      DO IPDF = 1,NPDF
         PDF(IPDF)  = (1.0D0-TQ)*PDF1(IPDF) + TQ*PDF2(IPDF)
*         DPDF(IPDF) = (1.0D0-TQ)*DPDF1(IPDF) + TQ*DPDF2(IPDF)
      ENDDO
*
      XD3    = PDF(1)
      XD8    = PDF(2)
      XSI    = PDF(3)
      XGL    = PDF(4)
*
      RETURN
 2000 FORMAT (2X,'PARTON INTERPOLATION:  X OUT OF RANGE -- STOP')
 2001 FORMAT (2X,'PARTON INTERPOLATION: Q2 OUT OF RANGE -- STOP')
 2003    FORMAT (2X,'PARTON INTERPOLATION: ISET OUT OF RANGE -- '
     1        //'STOP')
 2004 FORMAT (A80)
 2005 FORMAT (14(1P,E13.5))
      END
* ---------------------------------------------------------------------
      SUBROUTINE SPLINE(N,X,Y,B,C,D,I,J)
* ---------------------------------------------------------------------
* CALCULATE THE COEFFICIENTS B,C,D IN A CUBIC SPLINE INTERPOLATION.
* INTERPOLATION SUBROUTINES ARE TAKEN FROM
* G.E. FORSYTHE, M.A. MALCOLM AND C.B. MOLER,
* COMPUTER METHODS FOR MATHEMATICAL COMPUTATIONS (PRENTICE-HALL, 1977).
*
* SUBROUTINE TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX), Y(NX,NQ,NPDF),
     1          B(NX,NQ,NPDF), C(NX,NQ,NPDF), D(NX,NQ,NPDF)
*
      NM1=N-1
      IF(N.LT.2) RETURN
      IF(N.LT.3) GO TO 250
      D(1,J,I)=X(2)-X(1)
      C(2,J,I)=(Y(2,J,I)-Y(1,J,I))/D(1,J,I)
      DO 210 K=2,NM1
         D(K,J,I)=X(K+1)-X(K)
         B(K,J,I)=2.0D0*(D(K-1,J,I)+D(K,J,I))
         C(K+1,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
         C(K,J,I)=C(K+1,J,I)-C(K,J,I)
  210 CONTINUE
      B(1,J,I)=-D(1,J,I)
      B(N,J,I)=-D(N-1,J,I)
      C(1,J,I)=0.0D0
      C(N,J,I)=0.0D0
      IF(N.EQ.3) GO TO 215
      C(1,J,I)=C(3,J,I)/(X(4)-X(2))-C(2,J,I)/(X(3)-X(1))
      C(N,J,I)=C(N-1,J,I)/(X(N)-X(N-2))-C(N-2,J,I)/(X(N-1)-X(N-3))
      C(1,J,I)=C(1,J,I)*D(1,J,I)**2.0D0/(X(4)-X(1))
      C(N,J,I)=-C(N,J,I)*D(N-1,J,I)**2.0D0/(X(N)-X(N-3))
 215  CONTINUE
      DO 220 K=2,N
         T=D(K-1,J,I)/B(K-1,J,I)
         B(K,J,I)=B(K,J,I)-T*D(K-1,J,I)
         C(K,J,I)=C(K,J,I)-T*C(K-1,J,I)
 220  CONTINUE
      C(N,J,I)=C(N,J,I)/B(N,J,I)
      DO 230 IB=1,NM1
         K=N-IB
         C(K,J,I)=(C(K,J,I)-D(K,J,I)*C(K+1,J,I))/B(K,J,I)
 230  CONTINUE
      B(N,J,I)=(Y(N,J,I)-Y(NM1,J,I))/D(NM1,J,I)
     1     +D(NM1,J,I)*(C(NM1,J,I)+2.0D0*C(N,J,I))
      DO 240 K=1,NM1
         B(K,J,I)=(Y(K+1,J,I)-Y(K,J,I))/D(K,J,I)
     1        -D(K,J,I)*(C(K+1,J,I)+2.0D0*C(K,J,I))
         D(K,J,I)=(C(K+1,J,I)-C(K,J,I))/D(K,J,I)
         C(K,J,I)=3.0D0*C(K,J,I)
 240  CONTINUE
      C(N,J,I)=3.0D0*C(N,J,I)
      D(N,J,I)=D(N-1,J,I)
      RETURN
 250  CONTINUE
      B(1,J,I)=(Y(2,J,I)-Y(1,J,I))/(X(2)-X(1))
      C(1,J,I)=0.0D0
      D(1,J,I)=0.0D0
      B(2,J,I)=B(1,J,I)
      C(2,J,I)=0.0D0
      D(2,J,I)=0.0D0
      RETURN
      END
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHX(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NX)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHX=MIN
*
      RETURN
      END
*
* ---------------------------------------------------------------------
      INTEGER FUNCTION ISEARCHQ(N,X,Y)
* ---------------------------------------------------------------------
* THIS FUNCTION SEARCHES "I" WHICH SATISFIES THE RELATION
* X(I) <= Y < X(I+1) BY USING A BINARY SEARCH.
*
* FUNCTION TAKEN FROM AAC GROUP (KUMANO et al.)
*
      IMPLICIT REAL*8(A-H,O-Z)
*
      PARAMETER (NPDF=4, NQ=51, NX=104 )
*
      DIMENSION X(NQ)
*
      MIN=1
      MAX=N+1
*
   10 CONTINUE
      MID=(MIN+MAX)/2
      IF(Y.LT.X(MID)) THEN
        MAX=MID
      ELSE
        MIN=MID
      END IF
      IF((MAX-MIN).GT.1) GO TO 10
*
      ISEARCHQ=MIN
*
      RETURN
      END
*
* *********************************************************************


==> anc/PolLOL <==
 ***** POL LO Larin scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730925958506148E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566709236006147E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8450298123061657E-003  -9.8347384482622147E-004  -1.1723277857527137E-003  -2.8978878617635928E-005
   1.3183000246996812E-009   5.1288357549999999        2.9775020666420460E-003  -9.8884664475917816E-004  -1.1977447429671884E-003  -2.9598953915410675E-005
   1.7378000150003459E-009   5.1288357549999999        3.1167606357485056E-003  -9.9236157257109880E-004  -1.2234253808856010E-003  -3.0231743949116208E-005
   2.2908999142146058E-009   5.1288357549999999        3.2632476650178432E-003  -9.9381338804960251E-004  -1.2493991525843740E-003  -3.0879346013534814E-005
   3.0200000278313155E-009   5.1288357549999999        3.4173415042459965E-003  -9.9297740962356329E-004  -1.2756860814988613E-003  -3.1543830118607730E-005
   3.9810998941902653E-009   5.1288357549999999        3.5794761497527361E-003  -9.8961207550019026E-004  -1.3023205101490021E-003  -3.2227817428065464E-005
   5.2481001766579993E-009   5.1288357549999999        3.7501216866075993E-003  -9.8345533479005098E-004  -1.3293478405103087E-003  -3.2934443879639730E-005
   6.9183001549788514E-009   5.1288357549999999        3.9297607727348804E-003  -9.7422482213005424E-004  -1.3568219728767872E-003  -3.3667307434370741E-005
   9.1201002305751899E-009   5.1288357549999999        4.1189184412360191E-003  -9.6161459805443883E-004  -1.3848122907802463E-003  -3.4430664527462795E-005
   1.2023000373062587E-008   5.1288357549999999        4.3181632645428181E-003  -9.4529316993430257E-004  -1.4134050579741597E-003  -3.5229495551902801E-005
   1.5849000334355878E-008   5.1288357549999999        4.5280172489583492E-003  -9.2491053510457277E-004  -1.4426925918087363E-003  -3.6069202906219289E-005
   2.0892999330612838E-008   5.1288357549999999        4.7491588629782200E-003  -9.0007774997502565E-004  -1.4728053938597441E-003  -3.6956520489184186E-005
   2.7542000680114143E-008   5.1288357549999999        4.9822218716144562E-003  -8.7038386845961213E-004  -1.5038853744044900E-003  -3.7898767914157361E-005
   3.6307998385609608E-008   5.1288357549999999        5.2279406227171421E-003  -8.3537830505520105E-004  -1.5361099503934383E-003  -3.8904519897187129E-005
   4.7863000673942224E-008   5.1288357549999999        5.4870154708623886E-003  -7.9458666732534766E-004  -1.5696773771196604E-003  -3.9983140595722944E-005
   6.3096003088958241E-008   5.1288357549999999        5.7602659799158573E-003  -7.4748706538230181E-004  -1.6048311954364181E-003  -4.1145485738525167E-005
   8.3175997644957533E-008   5.1288357549999999        6.0485107824206352E-003  -6.9352635182440281E-004  -1.6418487066403031E-003  -4.2403447878314182E-005
   1.0965000285523274E-007   5.1288357549999999        6.3526928424835205E-003  -6.3209474319592118E-004  -1.6810629749670625E-003  -4.3770563934231177E-005
   1.4453999597208167E-007   5.1288357549999999        6.6736433655023575E-003  -5.6257168762385845E-004  -1.7228382639586926E-003  -4.5260952902026474E-005
   1.9054999711443088E-007   5.1288357549999999        7.0125702768564224E-003  -4.8421951942145824E-004  -1.7676395364105701E-003  -4.6891545935068280E-005
   2.5118998792095226E-007   5.1288357549999999        7.3703564703464508E-003  -3.9633459527976811E-004  -1.8159489845857024E-003  -4.8678706662030891E-005
   3.3112999631157436E-007   5.1288357549999999        7.7482298947870731E-003  -2.9809452826157212E-004  -1.8683619564399123E-003  -5.0641247071325779E-005
   4.3651999703797628E-007   5.1288357549999999        8.1474315375089645E-003  -1.8862867727875710E-004  -1.9255540100857615E-003  -5.2798553952015936E-005
   5.7544002629583701E-007   5.1288357549999999        8.5691940039396286E-003  -6.7026456235907972E-005  -1.9882859196513891E-003  -5.5169959523482248E-005
   7.5857997217099182E-007   5.1288357549999999        9.0149482712149620E-003   6.7724256950896233E-005  -2.0574468653649092E-003  -5.7775196182774380E-005
   9.9999999747524271E-007   5.1288357549999999        9.4861341640353203E-003   2.1668629779014736E-004  -2.1340397652238607E-003  -6.0632359236478806E-005
   1.3182999509808724E-006   5.1288357549999999        9.9843945354223251E-003   3.8103613769635558E-004  -2.2192264441400766E-003  -6.3757674070075154E-005
   1.7377999483869644E-006   5.1288357549999999        1.0511212050914764E-002   5.6194677017629147E-004  -2.3142821155488491E-003  -6.7161236074753106E-005
   2.2909000563231530E-006   5.1288357549999999        1.1068583466112614E-002   7.6081894803792238E-004  -2.4207327514886856E-003  -7.0848698669578880E-005
   3.0199998946045525E-006   5.1288357549999999        1.1658296920359135E-002   9.7903853747993708E-004  -2.5402463506907225E-003  -7.4812916864175349E-005
   3.9810997805034276E-006   5.1288357549999999        1.2282388284802437E-002   1.2181355850771070E-003  -2.6747374795377254E-003  -7.9032004578039050E-005
   5.2481000238913111E-006   5.1288357549999999        1.2943077832460403E-002   1.4797688927501440E-003  -2.8263831045478582E-003  -8.3462211478035897E-005
   6.9183001869532745E-006   5.1288357549999999        1.3642679899930954E-002   1.7656948184594512E-003  -2.9976305086165667E-003  -8.8028376922011375E-005
   9.1201000032015145E-006   5.1288357549999999        1.4383736997842789E-002   2.0778218749910593E-003  -3.1912564300000668E-003  -9.2612717708107084E-005
   1.2022999726468697E-005   5.1288357549999999        1.5169032849371433E-002   2.4182209745049477E-003  -3.4104064106941223E-003  -9.7038697276730090E-005
   1.5849000192247331E-005   5.1288357549999999        1.6001250594854355E-002   2.7889753691852093E-003  -3.6585258785635233E-003  -1.0104772081831470E-004
   2.0892999600619078E-005   5.1288357549999999        1.6883807256817818E-002   3.1925456132739782E-003  -3.9396332576870918E-003  -1.0427476809127256E-004
   2.7542000680114143E-005   5.1288357549999999        1.7820082604885101E-002   3.6314304452389479E-003  -4.2581311427056789E-003  -1.0620592365739867E-004
   3.6307999835116789E-005   5.1288357549999999        1.8814040347933769E-002   4.1084415279328823E-003  -4.6190302819013596E-003  -1.0612925689201802E-004
   4.7862999053904787E-005   5.1288357549999999        1.9869746640324593E-002   4.6264692209661007E-003  -5.0278040580451488E-003  -1.0306566400686279E-004
   6.3095998484641314E-005   5.1288357549999999        2.0992064848542213E-002   5.1888013258576393E-003  -5.4906508885324001E-003  -9.5677060016896576E-005
   8.3175997133366764E-005   5.1288357549999999        2.2186268121004105E-002   5.7989177294075489E-003  -6.0143410228192806E-003  -8.2144331827294081E-005
   1.0964999819407240E-004   5.1288357549999999        2.3458717390894890E-002   6.4607979729771614E-003  -6.6064600832760334E-003  -5.9996677009621635E-005
   1.4453999756369740E-004   5.1288357549999999        2.4816056713461876E-002   7.1784639731049538E-003  -7.2749373503029346E-003  -2.5907136659952812E-005
   1.9054999575018883E-004   5.1288357549999999        2.6267556473612785E-002   7.9571483656764030E-003  -8.0290054902434349E-003   2.4656899768160656E-005
   2.5119000929407775E-004   5.1288357549999999        2.7822513133287430E-002   8.8018337264657021E-003  -8.8776135817170143E-003   9.7757118055596948E-005
   3.3112999517470598E-004   5.1288357549999999        2.9493628069758415E-002   9.7189377993345261E-003  -9.8306825384497643E-003   2.0162283908575773E-004
   4.3652000022120774E-004   5.1288357549999999        3.1296301633119583E-002   1.0715796612203121E-002  -1.0898067615926266E-002   3.4736347151920199E-004
   5.7544000446796417E-004   5.1288357549999999        3.3249512314796448E-002   1.1800921522080898E-002  -1.2088919058442116E-002   5.4995488608255982E-004
   7.5857999036088586E-004   5.1288357549999999        3.5378098487854004E-002   1.2984997592866421E-002  -1.3411423191428185E-002   8.2971400115638971E-004
   1.0000000474974513E-003   5.1288357549999999        3.7713747471570969E-002   1.4281073585152626E-002  -1.4871022664010525E-002   1.2141139013692737E-003
   1.3183000264689326E-003   5.1288357549999999        4.0298480540513992E-002   1.5706047415733337E-002  -1.6469119116663933E-002   1.7405222170054913E-003
   1.7377999611198902E-003   5.1288357549999999        4.3186191469430923E-002   1.7280982807278633E-002  -1.8199147656559944E-002   2.4593323469161987E-003
   2.2909000981599092E-003   5.1288357549999999        4.6450946480035782E-002   1.9035013392567635E-002  -2.0044764503836632E-002   3.4395861439406872E-003
   3.0199999455362558E-003   5.1288357549999999        5.0189323723316193E-002   2.1005917340517044E-002  -2.1971728652715683E-002   4.7745155170559883E-003
   3.9810999296605587E-003   5.1288357549999999        5.4531227797269821E-002   2.3245269432663918E-002  -2.3921260610222816E-002   6.5907649695873260E-003
   5.2481000311672688E-003   5.1288357549999999        5.9650532901287079E-002   2.5823546573519707E-002  -2.5798451155424118E-002   9.0597327798604965E-003
   6.9182999432086945E-003   5.1288357549999999        6.5778315067291260E-002   2.8836991637945175E-002  -2.7456415817141533E-002   1.2411618605256081E-002
   9.1201001778244972E-003   5.1288357549999999        7.3220945894718170E-002   3.2417770475149155E-002  -2.8675837442278862E-002   1.6953200101852417E-002
   1.2023000046610832E-002   5.1288357549999999        8.2380257546901703E-002   3.6746710538864136E-002  -2.9137868434190750E-002   2.3087190464138985E-002
   1.5848999843001366E-002   5.1288357549999999        9.3769401311874390E-002   4.2066823691129684E-002  -2.8391258791089058E-002   3.1325723975896835E-002
   2.0893000066280365E-002   5.1288357549999999       0.10803925246000290        4.8706166446208954E-002  -2.5815153494477272E-002   4.2303353548049927E-002
   2.7542000636458397E-002   5.1288357549999999       0.12596975266933441        5.7090930640697479E-002  -2.0583968609571457E-002   5.6747239083051682E-002
   3.6308001726865768E-002   5.1288357549999999       0.14844548702239990        6.7760519683361053E-002  -1.1646621860563755E-002   7.5400322675704956E-002
   4.7862999141216278E-002   5.1288357549999999       0.17634002864360809        8.1351414322853088E-002   2.2445879876613617E-003   9.8814398050308228E-002
   6.3096001744270325E-002   5.1288357549999999       0.21029426157474518        9.8541803658008575E-002   2.2419286891818047E-002  0.12697346508502960     
   8.3176001906394958E-002   5.1288357549999999       0.25024902820587158       0.11987963318824768        4.9986615777015686E-002  0.15862616896629333     
  0.10000000149011612        5.1288357549999999       0.27955758571624756       0.13647960126399994        7.2685383260250092E-002  0.18010438978672028     
  0.12500000000000000        5.1288357549999999       0.31622692942619324       0.15877491235733032       0.10434897989034653       0.20367723703384399     
  0.15000000596046448        5.1288357549999999       0.34496298432350159       0.17803250253200531       0.13256646692752838       0.21799039840698242     
  0.17499999701976776        5.1288357549999999       0.36620885133743286       0.19412040710449219       0.15678086876869202       0.22416362166404724     
  0.20000000298023224        5.1288357549999999       0.38049301505088806       0.20699435472488403       0.17678186297416687       0.22346621751785278     
  0.22499999403953552        5.1288357549999999       0.38839754462242126       0.21668122708797455       0.19256876409053802       0.21719141304492950     
  0.25000000000000000        5.1288357549999999       0.39053463935852051       0.22326524555683136       0.20427303016185760       0.20658135414123535     
  0.27500000596046448        5.1288357549999999       0.38752952218055725       0.22687689960002899       0.21211108565330505       0.19278252124786377     
  0.30000001192092896        5.1288357549999999       0.38000759482383728       0.22768388688564301       0.21635390818119049       0.17682044208049774     
  0.32499998807907104        5.1288357549999999       0.36858510971069336       0.22588369250297546       0.21730674803256989       0.15958742797374725     
  0.34999999403953552        5.1288357549999999       0.35386160016059875       0.22169725596904755       0.21529518067836761       0.14183901250362396     
  0.37500000000000000        5.1288357549999999       0.33641433715820312       0.21536350250244141       0.21065522730350494       0.12419646978378296     
  0.40000000596046448        5.1288357549999999       0.31679394841194153       0.20713452994823456       0.20372618734836578       0.10715352743864059     
  0.42500001192092896        5.1288357549999999       0.29552108049392700       0.19727130234241486       0.19484552741050720        9.1085948050022125E-002
  0.44999998807907104        5.1288357549999999       0.27308359742164612       0.18603976070880890       0.18434472382068634        7.6262824237346649E-002
  0.47499999403953552        5.1288357549999999       0.24993462860584259       0.17370723187923431       0.17254634201526642        6.2859013676643372E-002
  0.50000000000000000        5.1288357549999999       0.22649104893207550       0.16053909063339233       0.15976141393184662        5.0967965275049210E-002
  0.52499997615814209        5.1288357549999999       0.20313224196434021       0.14679569005966187       0.14628735184669495        4.0614653378725052E-002
  0.55000001192092896        5.1288357549999999       0.18019933998584747       0.13272942602634430       0.13240616023540497        3.1768128275871277E-002
  0.57499998807907104        5.1288357549999999       0.15799467265605927       0.11858189851045609       0.11838264018297195        2.4353509768843651E-002
  0.60000002384185791        5.1288357549999999       0.13678143918514252       0.10458137094974518       0.10446286201477051        1.8263163045048714E-002
  0.62500000000000000        5.1288357549999999       0.11678364127874374        9.0940169990062714E-002   9.0872563421726227E-002   1.3366916216909885E-002
  0.64999997615814209        5.1288357549999999        9.8186187446117401E-002   7.7852301299571991E-002   7.7815599739551544E-002   9.5212105661630630E-003
  0.67500001192092896        5.1288357549999999        8.1135101616382599E-002   6.5491147339344025E-002   6.5472386777400970E-002   6.5770610235631466E-003
  0.69999998807907104        5.1288357549999999        6.5737962722778320E-002   5.4007247090339661E-002   5.3998354822397232E-002   4.3868180364370346E-003
  0.72500002384185791        5.1288357549999999        5.2064459770917892E-002   4.3526224792003632E-002   4.3522406369447708E-002   2.8096744790673256E-003
  0.75000000000000000        5.1288357549999999        4.0147077292203903E-002   3.4146819263696671E-002   3.4145399928092957E-002   1.7159399576485157E-003
  0.77499997615814209        5.1288357549999999        2.9981940984725952E-002   2.5939062237739563E-002   2.5938643142580986E-002   9.9011138081550598E-004
  0.80000001192092896        5.1288357549999999        2.1529784426093102E-002   1.8942555412650108E-002   1.8942488357424736E-002   5.3280813153833151E-004
  0.82499998807907104        5.1288357549999999        1.4717018231749535E-002   1.3164920732378960E-002   1.3164949603378773E-002   2.6166485622525215E-004
  0.85000002384185791        5.1288357549999999        9.4369286671280861E-003   8.5803512483835220E-003   8.5804108530282974E-003   1.1130734492326155E-004
  0.87500000000000000        5.1288357549999999        5.5509302765130997E-003   5.1282905042171478E-003   5.1283882930874825E-003   3.2558411476202309E-005
  0.89999997615814209        5.1288357549999999        2.8898871969431639E-003   2.7121813036501408E-003   2.7123489417135715E-003  -8.9580134954303503E-006
  0.92500001192092896        5.1288357549999999        1.2554415734484792E-003   1.1982723372057080E-003   1.1985399760305882E-003  -3.4636246709851548E-005
  0.94999998807907104        5.1288357549999999        4.2131310328841209E-004   4.1440525092184544E-004   4.1479206993244588E-004  -5.4955402447376400E-005
  0.97500002384185791        5.1288357549999999        1.3452378334477544E-004   1.4871839084662497E-004   1.4922436093911529E-004  -7.1637958171777427E-005
   1.0000000000000000        5.1288357549999999        1.1646547500276938E-004   1.4813462621532381E-004   1.4873039617668837E-004  -7.9798373917583376E-005
   9.9999997171806854E-010   6.5762390499999999        2.8601526282727718E-003  -9.8352844361215830E-004  -1.1749550467357039E-003  -5.8369092585053295E-005
   1.3183000246996812E-009   6.5762390499999999        2.9934125486761332E-003  -9.8866014741361141E-004  -1.2004079762846231E-003  -5.9622921980917454E-005
   1.7378000150003459E-009   6.5762390499999999        3.1335034873336554E-003  -9.9190871696919203E-004  -1.2261285446584225E-003  -6.0904138081241399E-005
   2.2908999142146058E-009   6.5762390499999999        3.2808710820972919E-003  -9.9306670017540455E-004  -1.2521474855020642E-003  -6.2217244703788310E-005
   3.0200000278313155E-009   6.5762390499999999        3.4358960110694170E-003  -9.9190755281597376E-004  -1.2784859864041209E-003  -6.3566680182702839E-005
   3.9810998941902653E-009   6.5762390499999999        3.5990152973681688E-003  -9.8818703554570675E-004  -1.3051797868683934E-003  -6.4958047005347908E-005
   5.2481001766579993E-009   6.5762390499999999        3.7707027513533831E-003  -9.8164076916873455E-004  -1.3322759186848998E-003  -6.6397973569110036E-005
   6.9183001549788514E-009   6.5762390499999999        3.9514442905783653E-003  -9.7198353614658117E-004  -1.3598304940387607E-003  -6.7894041421823204E-005
   9.1201002305751899E-009   6.5762390499999999        4.1417689062654972E-003  -9.5890654483810067E-004  -1.3879149919375777E-003  -6.9455185439437628E-005
   1.2023000373062587E-008   6.5762390499999999        4.3422495946288109E-003  -9.4207515940070152E-004  -1.4166184701025486E-003  -7.1091766585595906E-005
   1.5849000334355878E-008   6.5762390499999999        4.5534120872616768E-003  -9.2113605933263898E-004  -1.4460361562669277E-003  -7.2814982559066266E-005
   2.0892999330612838E-008   6.5762390499999999        4.7759390436112881E-003  -8.9569669216871262E-004  -1.4763021608814597E-003  -7.4638679507188499E-005
   2.7542000680114143E-008   6.5762390499999999        5.0104702822864056E-003  -8.6534215370193124E-004  -1.5075624687597156E-003  -7.6577845902647823E-005
   3.6307998385609608E-008   6.5762390499999999        5.2577448077499866E-003  -8.2961766747757792E-004  -1.5399991534650326E-003  -7.8649885836057365E-005
   4.7863000673942224E-008   6.5762390499999999        5.5184685625135899E-003  -7.8804453369230032E-004  -1.5738159418106079E-003  -8.0873658589553088E-005
   6.3096003088958241E-008   6.5762390499999999        5.7934676297008991E-003  -7.4009591480717063E-004  -1.6092623118311167E-003  -8.3270853792782873E-005
   8.3175997644957533E-008   6.5762390499999999        6.0835662297904491E-003  -6.8521359935402870E-004  -1.6466228989884257E-003  -8.5864980064798146E-005
   1.0965000285523274E-007   6.5762390499999999        6.3897152431309223E-003  -6.2278209952637553E-004  -1.6862390330061316E-003  -8.8682550995144993E-005
   1.4453999597208167E-007   6.5762390499999999        6.7127523943781853E-003  -5.5217533372342587E-004  -1.7284839414060116E-003  -9.1750764113385230E-005
   1.9054999711443088E-007   6.5762390499999999        7.0538949221372604E-003  -4.7264850581996143E-004  -1.7738337628543377E-003  -9.5101975603029132E-005
   2.5118998792095226E-007   6.5762390499999999        7.4140331707894802E-003  -3.8349174428731203E-004  -1.8227830296382308E-003  -9.8766569863073528E-005
   3.3112999631157436E-007   6.5762390499999999        7.7944057993590832E-003  -2.8387492056936026E-004  -1.8759415252134204E-003  -1.0277898400090635E-004
   4.3651999703797628E-007   6.5762390499999999        8.1962635740637779E-003  -1.7291930271312594E-004  -1.9340009894222021E-003  -1.0717362602008507E-004
   5.7544002629583701E-007   6.5762390499999999        8.6208498105406761E-003  -4.9705795390764251E-005  -1.9977414049208164E-003  -1.1198331048944965E-004
   7.5857997217099182E-007   6.5762390499999999        9.0696085244417191E-003   8.6787309555802494E-005  -2.0680741872638464E-003  -1.1723987699951977E-004
   9.9999999747524271E-007   6.5762390499999999        9.5439944416284561E-003   2.3763295030221343E-004  -2.1460270509123802E-003  -1.2296969362068921E-004
   1.3182999509808724E-006   6.5762390499999999        1.0045664384961128E-002   4.0401905425824225E-004  -2.2327918559312820E-003  -1.2919271830469370E-004
   1.7377999483869644E-006   6.5762390499999999        1.0576118715107441E-002   5.8712996542453766E-004  -2.3296768777072430E-003  -1.3591352035291493E-004
   2.2909000563231530E-006   6.5762390499999999        1.1137373745441437E-002   7.8838079934939742E-004  -2.4382483679801226E-003  -1.4312405255623162E-004
   3.0199998946045525E-006   6.5762390499999999        1.1731239967048168E-002   1.0091713629662991E-003  -2.5602192617952824E-003  -1.5078659635037184E-004
   3.9810997805034276E-006   6.5762390499999999        1.2359779328107834E-002   1.2510482920333743E-003  -2.6975572109222412E-003  -1.5882932348176837E-004
   5.2481000238913111E-006   6.5762390499999999        1.3025240972638130E-002   1.5156887238845229E-003  -2.8525008819997311E-003  -1.6713181685190648E-004
   6.9183001869532745E-006   6.5762390499999999        1.3729973696172237E-002   1.8048690399155021E-003  -3.0275685712695122E-003  -1.7550616757944226E-004
   9.1201000032015145E-006   6.5762390499999999        1.4476561918854713E-002   2.1205211523920298E-003  -3.2256201375275850E-003  -1.8367535085417330E-004
   1.2022999726468697E-005   6.5762390499999999        1.5267839655280113E-002   2.4647428654134274E-003  -3.4498970489948988E-003  -1.9124259415548295E-004
   1.5849000192247331E-005   6.5762390499999999        1.6106545925140381E-002   2.8396463021636009E-003  -3.7039543967694044E-003  -1.9764913304243237E-004
   2.0892999600619078E-005   6.5762390499999999        1.6996171325445175E-002   3.2477290369570255E-003  -3.9919395931065083E-003  -2.0213010429870337E-004
   2.7542000680114143E-005   6.5762390499999999        1.7940182238817215E-002   3.6915300879627466E-003  -4.3184026144444942E-003  -2.0364127703942358E-004
   3.6307999835116789E-005   6.5762390499999999        1.8942648544907570E-002   4.1739116422832012E-003  -4.6885223127901554E-003  -2.0077580120414495E-004
   4.7862999053904787E-005   6.5762390499999999        2.0007768645882607E-002   4.6978225000202656E-003  -5.1079615950584412E-003  -1.9165253615938127E-004
   6.3095998484641314E-005   6.5762390499999999        2.1140571683645248E-002   5.2666226401925087E-003  -5.5831354111433029E-003  -1.7376932373736054E-004
   8.3175997133366764E-005   6.5762390499999999        2.2346530109643936E-002   5.8838776312768459E-003  -6.1210505664348602E-003  -1.4381851360667497E-004
   1.0964999819407240E-004   6.5762390499999999        2.3632263764739037E-002   6.5536769106984138E-003  -6.7295553162693977E-003  -9.7431351605337113E-005
   1.4453999756369740E-004   6.5762390499999999        2.5004727765917778E-002   7.2801718488335609E-003  -7.4168485589325428E-003  -2.8899312383146025E-005
   1.9054999575018883E-004   6.5762390499999999        2.6473600417375565E-002   8.0687664449214935E-003  -8.1924563273787498E-003   6.9336012529674917E-005
   2.5119000929407775E-004   6.5762390499999999        2.8048666194081306E-002   8.9246435090899467E-003  -9.0655870735645294E-003   2.0705336646642536E-004
   3.3112999517470598E-004   6.5762390499999999        2.9743244871497154E-002   9.8544843494892120E-003  -1.0046399198472500E-002   3.9712135912850499E-004
   4.3652000022120774E-004   6.5762390499999999        3.1573522835969925E-002   1.0865952819585800E-002  -1.1144904419779778E-002   6.5633462509140372E-004
   5.7544000446796417E-004   6.5762390499999999        3.3559422940015793E-002   1.1967970058321953E-002  -1.2370254844427109E-002   1.0065477108582854E-003
   7.5857999036088586E-004   6.5762390499999999        3.5726986825466156E-002   1.3171741738915443E-002  -1.3730419799685478E-002   1.4763806248083711E-003
   1.0000000474974513E-003   6.5762390499999999        3.8109354674816132E-002   1.4490966685116291E-002  -1.5230248682200909E-002   2.1031175274401903E-003
   1.3183000264689326E-003   6.5762390499999999        4.0750332176685333E-002   1.5943363308906555E-002  -1.6870021820068359E-002   2.9356235172599554E-003
   1.7377999611198902E-003   6.5762390499999999        4.3705943971872330E-002   1.7550997436046600E-002  -1.8641242757439613E-002   4.0372288785874844E-003
   2.2909000981599092E-003   6.5762390499999999        4.7052804380655289E-002   1.9344266504049301E-002  -2.0524574443697929E-002   5.4915980435907841E-003
   3.0199999455362558E-003   6.5762390499999999        5.0890423357486725E-002   2.1362466737627983E-002  -2.2481244057416916E-002   7.4072582647204399E-003
   3.9810999296605587E-003   6.5762390499999999        5.5351972579956055E-002   2.3658988997340202E-002  -2.4445969611406326E-002   9.9261645227670670E-003
   5.2481000311672688E-003   6.5762390499999999        6.0614820569753647E-002   2.6306428015232086E-002  -2.6314811781048775E-002   1.3233352452516556E-002
   6.9182999432086945E-003   6.5762390499999999        6.6913388669490814E-002   2.9403386637568474E-002  -2.7928810566663742E-002   1.7568189650774002E-002
   9.1201001778244972E-003   6.5762390499999999        7.4556678533554077E-002   3.3084474503993988E-002  -2.9053185135126114E-002   2.3238200694322586E-002
   1.2023000046610832E-002   6.5762390499999999        8.3947397768497467E-002   3.7532731890678406E-002  -2.9350329190492630E-002   3.0632451176643372E-002
   1.5848999843001366E-002   6.5762390499999999        9.5595948398113251E-002   4.2992435395717621E-002  -2.8348099440336227E-002   4.0226057171821594E-002
   2.0893000066280365E-002   6.5762390499999999       0.11014434695243835        4.9790974706411362E-002  -2.5405129417777061E-002   5.2583392709493637E-002
   2.7542000636458397E-002   6.5762390499999999       0.12835323810577393        5.8349877595901489E-002  -1.9681334495544434E-002   6.8313442170619965E-002
   3.6308001726865768E-002   6.5762390499999999       0.15107175707817078        6.9196932017803192E-002  -1.0126196779310703E-002   8.7979584932327271E-002
   4.7862999141216278E-002   6.5762390499999999       0.17911428213119507        8.2945317029953003E-002   4.4779442250728607E-003  0.11188191920518875     
   6.3096001744270325E-002   6.5762390499999999       0.21303068101406097       0.10023190081119537        2.5383021682500839E-002  0.13968618214130402     
   8.3176001906394958E-002   6.5762390499999999       0.25263342261314392       0.12153753638267517        5.3553227335214615E-002  0.16979582607746124     
  0.10000000149011612        6.5762390499999999       0.28145408630371094       0.13799712061882019        7.6476469635963440E-002  0.18944495916366577     
  0.12500000000000000        6.5762390499999999       0.31717836856842041       0.15993410348892212       0.10808774083852768       0.20990590751171112     
  0.15000000596046448        6.5762390499999999       0.34480771422386169       0.17869853973388672       0.13589993119239807       0.22104689478874207     
  0.17499999701976776        6.5762390499999999       0.36487227678298950       0.19420038163661957       0.15946272015571594       0.22427202761173248     
  0.20000000298023224        6.5762390499999999       0.37796658277511597       0.20643109083175659       0.17865414917469025       0.22101093828678131     
  0.22499999403953552        6.5762390499999999       0.38472300767898560       0.21544814109802246       0.19354484975337982       0.21263578534126282     
  0.25000000000000000        6.5762390499999999       0.38579174876213074       0.22136186063289642       0.20432287454605103       0.20041288435459137     
  0.27500000596046448        6.5762390499999999       0.38182601332664490       0.22432494163513184       0.21124869585037231       0.18547597527503967     
  0.30000001192092896        6.5762390499999999       0.37347111105918884       0.22452361881732941       0.21462698280811310       0.16881377995014191     
  0.32499998807907104        6.5762390499999999       0.36135610938072205       0.22217060625553131       0.21478804945945740       0.15126696228981018     
  0.34999999403953552        6.5762390499999999       0.34608778357505798       0.21749891340732574       0.21207535266876221       0.13353139162063599     
  0.37500000000000000        6.5762390499999999       0.32824575901031494       0.21075665950775146       0.20683692395687103       0.11616589128971100     
  0.40000000596046448        6.5762390499999999       0.30837890505790710       0.20220240950584412       0.19941923022270203        9.9602639675140381E-002
  0.42500001192092896        6.5762390499999999       0.28700265288352966       0.19210104644298553       0.19016274809837341        8.4159426391124725E-002
  0.44999998807907104        6.5762390499999999       0.26459684967994690       0.18072004616260529       0.17939876019954681        7.0052847266197205E-002
  0.47499999403953552        6.5762390499999999       0.24160429835319519       0.16832610964775085       0.16744677722454071        5.7411886751651764E-002
  0.50000000000000000        6.5762390499999999       0.21842961013317108       0.15518197417259216       0.15461248159408569        4.6291414648294449E-002
  0.52499997615814209        6.5762390499999999       0.19543847441673279       0.14154349267482758       0.14118605852127075        3.6685276776552200E-002
  0.55000001192092896        6.5762390499999999       0.17295730113983154       0.12765689194202423       0.12744072079658508        2.8538744896650314E-002
  0.57499998807907104        6.5762390499999999       0.15127292275428772       0.11375620961189270       0.11363121122121811        2.1760053932666779E-002
  0.60000002384185791        6.5762390499999999       0.13063266873359680       0.10006083548069000        9.9992521107196808E-002   1.6230989247560501E-002
  0.62500000000000000        6.5762390499999999       0.11124460399150848        8.6773186922073364E-002   8.6738564074039459E-002   1.1816333048045635E-002
  0.64999997615814209        6.5762390499999999        9.3277849256992340E-002   7.4076533317565918E-002   7.4060827493667603E-002   8.3721447736024857E-003
  0.67500001192092896        6.5762390499999999        7.6863154768943787E-002   6.2132909893989563E-002   6.2127042561769485E-002   5.7528372853994370E-003
  0.69999998807907104        6.5762390499999999        6.2093541026115417E-002   5.1081180572509766E-002   5.1079887896776199E-002   3.8170118350535631E-003
  0.72500002384185791        6.5762390499999999        4.9025122076272964E-002   4.1035190224647522E-002   4.1035640984773636E-002   2.4320923257619143E-003
  0.75000000000000000        6.5762390499999999        3.7678044289350510E-002   3.2082088291645050E-002   3.2082930207252502E-002   1.4777745818719268E-003
  0.77499997615814209        6.5762390499999999        2.8037549927830696E-002   2.4280790239572525E-002   2.4281492456793785E-002   8.4836507448926568E-004
  0.80000001192092896        6.5762390499999999        2.0055195316672325E-002   1.7660588026046753E-002   1.7661027610301971E-002   4.5408768346533179E-004
  0.82499998807907104        6.5762390499999999        1.3650154694914818E-002   1.2219917029142380E-002   1.2220149859786034E-002   2.2147208801470697E-004
  0.85000002384185791        6.5762390499999999        8.7106674909591675E-003   7.9252989962697029E-003   7.9254247248172760E-003   9.2950795078650117E-005
  0.87500000000000000        6.5762390499999999        5.0955694168806076E-003   4.7104288823902607E-003   4.7105425037443638E-003   2.5813524189288728E-005
  0.89999997615814209        6.5762390499999999        2.6359322946518660E-003   2.4754221085458994E-003   2.4755955673754215E-003  -9.3220296548679471E-006
  0.92500001192092896        6.5762390499999999        1.1367893312126398E-003   1.0862187482416630E-003   1.0865031508728862E-003  -3.0361159588210285E-005
  0.94999998807907104        6.5762390499999999        3.7899211747571826E-004   3.7416652776300907E-004   3.7459423765540123E-004  -4.5750748540740460E-005
  0.97500002384185791        6.5762390499999999        1.2131461699027568E-004   1.3590249000117183E-004   1.3648350432049483E-004  -5.6537097407272086E-005
   1.0000000000000000        6.5762390499999999        1.0335174010833725E-004   1.3406419020611793E-004   1.3477558968588710E-004  -5.8387224271427840E-005
   9.9999997171806854E-010   8.4321124930000000        2.8746828902512789E-003  -9.8355184309184551E-004  -1.1774271260946989E-003  -8.8157976279035211E-005
   1.3183000246996812E-009   8.4321124930000000        3.0087002087384462E-003  -9.8845036700367928E-004  -1.2029132340103388E-003  -9.0059649664908648E-005
   1.7378000150003459E-009   8.4321124930000000        3.1495916191488504E-003  -9.9144130945205688E-004  -1.2286709388718009E-003  -9.2005320766475052E-005
   2.2908999142146058E-009   8.4321124930000000        3.2978055533021688E-003  -9.9231535568833351E-004  -1.2547315564006567E-003  -9.4002156401984394E-005
   3.0200000278313155E-009   8.4321124930000000        3.4537254832684994E-003  -9.9084374960511923E-004  -1.2811179039999843E-003  -9.6057265182025731E-005
   3.9810998941902653E-009   8.4321124930000000        3.6177916917949915E-003  -9.8678015638142824E-004  -1.3078670017421246E-003  -9.8179494671057910E-005
   5.2481001766579993E-009   8.4321124930000000        3.7904810160398483E-003  -9.7985751926898956E-004  -1.3350273948162794E-003  -1.0037928586825728E-004
   6.9183001549788514E-009   8.4321124930000000        3.9722826331853867E-003  -9.6978817600756884E-004  -1.3626572908833623E-003  -1.0266852768836543E-004
   9.1201002305751899E-009   8.4321124930000000        4.1637299582362175E-003  -9.5626048278063536E-004  -1.3908303808420897E-003  -1.0506108083063737E-004
   1.2023000373062587E-008   8.4321124930000000        4.3653990142047405E-003  -9.3893666053190827E-004  -1.4196381671354175E-003  -1.0757299605756998E-004
   1.5849000334355878E-008   8.4321124930000000        4.5778192579746246E-003  -9.1746042016893625E-004  -1.4491791371256113E-003  -1.1022148100892082E-004
   2.0892999330612838E-008   8.4321124930000000        4.8016794025897980E-003  -8.9143542572855949E-004  -1.4795906608924270E-003  -1.1302768689347431E-004
   2.7542000680114143E-008   8.4321124930000000        5.0376229919493198E-003  -8.6044328054413199E-004  -1.5110229142010212E-003  -1.1601431469898671E-004
   3.6307998385609608E-008   8.4321124930000000        5.2863936871290207E-003  -8.2402501720935106E-004  -1.5436627436429262E-003  -1.1920755787286907E-004
   4.7863000673942224E-008   8.4321124930000000        5.5487039498984814E-003  -7.8169762855395675E-004  -1.5777191147208214E-003  -1.2263549433555454E-004
   6.3096003088958241E-008   8.4321124930000000        5.8253849856555462E-003  -7.3292979504913092E-004  -1.6134479083120823E-003  -1.2633013830054551E-004
   8.3175997644957533E-008   8.4321124930000000        6.1172670684754848E-003  -6.7715824116021395E-004  -1.6511408612132072E-003  -1.3032577408012003E-004
   1.0965000285523274E-007   8.4321124930000000        6.4253085292875767E-003  -6.1376206576824188E-004  -1.6911480342969298E-003  -1.3466057134792209E-004
   1.4453999597208167E-007   8.4321124930000000        6.7503536120057106E-003  -5.4210977395996451E-004  -1.7338520847260952E-003  -1.3937288895249367E-004
   1.9054999711443088E-007   8.4321124930000000        7.0936284027993679E-003  -4.6144967200234532E-004  -1.7797407926991582E-003  -1.4450789603870362E-004
   2.5118998792095226E-007   8.4321124930000000        7.4560306966304779E-003  -3.7106598028913140E-004  -1.8293212633579969E-003  -1.5010638162493706E-004
   3.3112999631157436E-007   8.4321124930000000        7.8388080000877380E-003  -2.7012100326828659E-004  -1.8832187633961439E-003  -1.5621358761563897E-004
   4.3651999703797628E-007   8.4321124930000000        8.2432236522436142E-003  -1.5772813640069216E-004  -1.9421427277848125E-003  -1.6287261678371578E-004
   5.7544002629583701E-007   8.4321124930000000        8.6705293506383896E-003  -3.2960146199911833E-005  -2.0068935118615627E-003  -1.7012152238748968E-004
   7.5857997217099182E-007   8.4321124930000000        9.1221826151013374E-003   1.0521400690777227E-004  -2.0784058142453432E-003  -1.7799368652049452E-004
   9.9999999747524271E-007   8.4321124930000000        9.5996502786874771E-003   2.5787705089896917E-004  -2.1577358711510897E-003  -1.8651022401172668E-004
   1.3182999509808724E-006   8.4321124930000000        1.0104607790708542E-002   4.2622807086445391E-004  -2.2461072076112032E-003  -1.9567771232686937E-004
   1.7377999483869644E-006   8.4321124930000000        1.0638566687703133E-002   6.1146239750087261E-004  -2.3448653519153595E-003  -2.0547391613945365E-004
   2.2909000563231530E-006   8.4321124930000000        1.1203568428754807E-002   8.1500905798748136E-004  -2.4556203279644251E-003  -2.1585029026027769E-004
   3.0199998946045525E-006   8.4321124930000000        1.1801442131400108E-002   1.0382818290963769E-003  -2.5801362935453653E-003  -2.2670556791126728E-004
   3.9810997805034276E-006   8.4321124930000000        1.2434274889528751E-002   1.2828430626541376E-003  -2.7204391080886126E-003  -2.3787734971847385E-004
   5.2481000238913111E-006   8.4321124930000000        1.3104346580803394E-002   1.5503879403695464E-003  -2.8788368217647076E-003  -2.4911889340728521E-004
   6.9183001869532745E-006   8.4321124930000000        1.3814039528369904E-002   1.8427126342430711E-003  -3.0579271260648966E-003  -2.6006932603195310E-004
   9.1201000032015145E-006   8.4321124930000000        1.4565980061888695E-002   2.1617722231894732E-003  -3.2606627792119980E-003  -2.7021960704587400E-004
   1.2022999726468697E-005   8.4321124930000000        1.5363049693405628E-002   2.5096903555095196E-003  -3.4903930500149727E-003  -2.7886559837497771E-004
   1.5849000192247331E-005   8.4321124930000000        1.6208045184612274E-002   2.8886082582175732E-003  -3.7507941015064716E-003  -2.8504565125331283E-004
   2.0892999600619078E-005   8.4321124930000000        1.7104528844356537E-002   3.3010591287165880E-003  -4.0461570024490356E-003  -2.8747285250574350E-004
   2.7542000680114143E-005   8.4321124930000000        1.8056051805615425E-002   3.7496229633688927E-003  -4.3811923824250698E-003  -2.8443100745789707E-004
   3.6307999835116789E-005   8.4321124930000000        1.9066793844103813E-002   4.2372108437120914E-003  -4.7612632624804974E-003  -2.7365406276658177E-004
   4.7862999053904787E-005   8.4321124930000000        2.0141080021858215E-002   4.7668297775089741E-003  -5.1922369748353958E-003  -2.5217328220605850E-004
   6.3095998484641314E-005   8.4321124930000000        2.1284101530909538E-002   5.3419107571244240E-003  -5.6807566434144974E-003  -2.1611286501865834E-004
   8.3175997133366764E-005   8.4321124930000000        2.2501533851027489E-002   5.9661045670509338E-003  -6.2340758740901947E-003  -1.6044739459175617E-004
   1.0964999819407240E-004   8.4321124930000000        2.3800246417522430E-002   6.6436082124710083E-003  -6.8603088147938251E-003  -7.8661854786332697E-005
   1.4453999756369740E-004   8.4321124930000000        2.5187499821186066E-002   7.3787006549537182E-003  -7.5679174624383450E-003   3.7585210520774126E-005
   1.9054999575018883E-004   8.4321124930000000        2.6673370972275734E-002   8.1769535318017006E-003  -8.3667039871215820E-003   1.9913981668651104E-004
   2.5119000929407775E-004   8.4321124930000000        2.8268121182918549E-002   9.0437484905123711E-003  -9.2660998925566673E-003   4.1972202598117292E-004
   3.3112999517470598E-004   8.4321124930000000        2.9985677450895309E-002   9.9860224872827530E-003  -1.0276437737047672E-002   7.1702949935570359E-004
   4.3652000022120774E-004   8.4321124930000000        3.1842976808547974E-002   1.1011759750545025E-002  -1.1407792568206787E-002   1.1136466637253761E-003
   5.7544000446796417E-004   8.4321124930000000        3.3860869705677032E-002   1.2130280025303364E-002  -1.2669187039136887E-002   1.6382733592763543E-003
   7.5857999036088586E-004   8.4321124930000000        3.6066539585590363E-002   1.3353291898965836E-002  -1.4068186283111572E-002   2.3276102729141712E-003
   1.0000000474974513E-003   8.4321124930000000        3.8494527339935303E-002   1.4695121906697750E-002  -1.5608817338943481E-002   3.2282450702041388E-003
   1.3183000264689326E-003   8.4321124930000000        4.1190348565578461E-002   1.6174277290701866E-002  -1.7289936542510986E-002   4.3996600434184074E-003
   1.7377999611198902E-003   8.4321124930000000        4.4212028384208679E-002   1.7813781276345253E-002  -1.9100772216916084E-002   5.9167221188545227E-003
   2.2909000981599092E-003   8.4321124930000000        4.7638602554798126E-002   1.9645234569907188E-002  -2.1018588915467262E-002   7.8757032752037048E-003
   3.0199999455362558E-003   8.4321124930000000        5.1572304219007492E-002   2.1709363907575607E-002  -2.2999683395028114E-002   1.0397603735327721E-002
   3.9810999296605587E-003   8.4321124930000000        5.6149341166019440E-002   2.4061264470219612E-002  -2.4971904233098030E-002   1.3635953888297081E-002
   5.2481000311672688E-003   8.4321124930000000        6.1550248414278030E-002   2.6775505393743515E-002  -2.6822054758667946E-002   1.7784664407372475E-002
   6.9182999432086945E-003   8.4321124930000000        6.8012408912181854E-002   2.9952839016914368E-002  -2.8379142284393311E-002   2.3086467757821083E-002
   9.1201001778244972E-003   8.4321124930000000        7.5846984982490540E-002   3.3730071038007736E-002  -2.9393432661890984E-002   2.9842941090464592E-002
   1.2023000046610832E-002   8.4321124930000000        8.5457041859626770E-002   3.8292139768600464E-002  -2.9509766027331352E-002   3.8422334939241409E-002
   1.5848999843001366E-002   8.4321124930000000        9.7349710762500763E-002   4.3884214013814926E-002  -2.8237290680408478E-002   4.9255996942520142E-002
   2.0893000066280365E-002   8.4321124930000000       0.11215772479772568        5.0832603126764297E-002  -2.4917487055063248E-002   6.2833197414875031E-002
   2.7542000636458397E-002   8.4321124930000000       0.13062232732772827        5.9553809463977814E-002  -1.8700383603572845E-002   7.9644143581390381E-002
   3.6308001726865768E-002   8.4321124930000000       0.15355777740478516        7.0563800632953644E-002  -8.5415756329894066E-003  0.10007968544960022     
   4.7862999141216278E-002   8.4321124930000000       0.18172116577625275        8.4452711045742035E-002   6.7411540076136589E-003  0.12420770525932312     
   6.3096001744270325E-002   8.4321124930000000       0.21557545661926270       0.10181730985641479        2.8318906202912331E-002  0.15141232311725616     
   8.3176001906394958E-002   8.4321124930000000       0.25481227040290833       0.12307432293891907        5.7013548910617828E-002  0.17980910837650299     
  0.10000000149011612        8.4321124930000000       0.28314733505249023       0.13938631117343903        8.0103240907192230E-002  0.19759427011013031     
  0.12500000000000000        8.4321124930000000       0.31794974207878113       0.16096471250057220       0.11159733682870865       0.21502338349819183     
  0.15000000596046448        8.4321124930000000       0.34451451897621155       0.17924700677394867       0.13896775245666504       0.22317744791507721     
  0.17499999701976776        8.4321124930000000       0.36345401406288147       0.19418367743492126       0.16186931729316711       0.22369809448719025     
  0.20000000298023224        8.4321124930000000       0.37542450428009033       0.20580022037029266       0.18026469647884369       0.21814000606536865     
  0.22499999403953552        8.4321124930000000       0.38110476732254028       0.21418295800685883       0.19429129362106323       0.20792849361896515     
  0.25000000000000000        8.4321124930000000       0.38117966055870056       0.21946670114994049       0.20418903231620789       0.19433599710464478     
  0.27500000596046448        8.4321124930000000       0.37632748484611511       0.22182460129261017       0.21025815606117249       0.17847198247909546     
  0.30000001192092896        8.4321124930000000       0.36721080541610718       0.22145989537239075       0.21283309161663055       0.16128174960613251     
  0.32499998807907104        8.4321124930000000       0.35446968674659729       0.21859902143478394       0.21226584911346436       0.14355170726776123     
  0.34999999403953552        8.4321124930000000       0.33871638774871826       0.21348573267459869       0.20891496539115906       0.12591856718063354     
  0.37500000000000000        8.4321124930000000       0.32053151726722717       0.20637609064579010       0.20313814282417297       0.10888130217790604     
  0.40000000596046448        8.4321124930000000       0.30046126246452332       0.19753405451774597       0.19528713822364807        9.2814736068248749E-002
  0.42500001192092896        8.4321124930000000       0.27901524305343628       0.18722750246524811       0.18570411205291748        7.7983833849430084E-002
  0.44999998807907104        8.4321124930000000       0.25666490197181702       0.17572472989559174       0.17471905052661896        6.4558327198028564E-002
  0.47499999403953552        8.4321124930000000       0.23384264111518860       0.16329120099544525       0.16264770925045013        5.2627045661211014E-002
  0.50000000000000000        8.4321124930000000       0.21094100177288055       0.15018658339977264       0.14979006350040436        4.2211767286062241E-002
  0.52499997615814209        8.4321124930000000       0.18831238150596619       0.13666202127933502       0.13642896711826324        3.3280290663242340E-002
  0.55000001192092896        8.4321124930000000       0.16626901924610138       0.12295754253864288       0.12282888591289520        2.5758540257811546E-002
  0.57499998807907104        8.4321124930000000       0.14508302509784698       0.10929968953132629       0.10923484712839127        1.9541619345545769E-002
  0.60000002384185791        8.4321124930000000       0.12498680502176285        9.5899268984794617E-002   9.5871254801750183E-002   1.4503701590001583E-002
  0.62500000000000000        8.4321124930000000       0.10617346316576004        8.2949213683605194E-002   8.2940831780433655E-002   1.0506715625524521E-002
  0.64999997615814209        8.4321124930000000        8.8797539472579956E-002   7.0622660219669342E-002   7.0623494684696198E-002   7.4077984318137169E-003
  0.67500001192092896        8.4321124930000000        7.2975680232048035E-002   5.9071011841297150E-002   5.9075206518173218E-002   5.0655235536396503E-003
  0.69999998807907104        8.4321124930000000        5.8787643909454346E-002   4.8422299325466156E-002   4.8426873981952667E-002   3.3449155744165182E-003
  0.72500002384185791        8.4321124930000000        4.6277254819869995E-002   3.8779541850090027E-002   3.8783252239227295E-002   2.1212981082499027E-003
  0.75000000000000000        8.4321124930000000        3.5453610122203827E-002   3.0219331383705139E-002   3.0221886932849884E-002   1.2830372434109449E-003
  0.77499997615814209        8.4321124930000000        2.6292333379387856E-002   2.2790575399994850E-002   2.2792113944888115E-002   7.3325878474861383E-004
  0.80000001192092896        8.4321124930000000        1.8737003207206726E-002   1.6513377428054810E-002   1.6514191403985023E-002   3.9064051816239953E-004
  0.82499998807907104        8.4321124930000000        1.2700664810836315E-002   1.1378120630979538E-002   1.1378503404557705E-002   1.8939671281259507E-004
  0.85000002384185791        8.4321124930000000        8.0674905329942703E-003   7.3447446338832378E-003   7.3449215851724148E-003   7.8586606832686812E-005
  0.87500000000000000        8.4321124930000000        4.6945498324930668E-003   4.3421983718872070E-003   4.3423278257250786E-003   2.0890849555144086E-005
  0.89999997615814209        8.4321124930000000        2.4137061554938555E-003   2.2681227419525385E-003   2.2683066781610250E-003  -8.9958430180558935E-006
  0.92500001192092896        8.4321124930000000        1.0336827253922820E-003   9.8876771517097950E-004   9.8907155916094780E-004  -2.6209030693280511E-005
  0.94999998807907104        8.4321124930000000        3.4236969077028334E-004   3.3925296156667173E-004   3.3971661468967795E-004  -3.7662332033505663E-005
  0.97500002384185791        8.4321124930000000        1.0964343528030440E-004   1.2442829029168934E-004   1.2506612983997911E-004  -4.3992356950184330E-005
   1.0000000000000000        8.4321124930000000        9.1707035608123988E-005   1.2137325393268839E-004   1.2216267350595444E-004  -4.1445011447649449E-005
   9.9999997171806854E-010   10.811730010000000        2.8886683285236359E-003  -9.8354753572493792E-004  -1.1797558981925249E-003  -1.1833391909021884E-004
   1.3183000246996812E-009   10.811730010000000        3.0234148725867271E-003  -9.8822009749710560E-004  -1.2052726233378053E-003  -1.2089774827472866E-004
   1.7378000150003459E-009   10.811730010000000        3.1650771852582693E-003  -9.9096167832612991E-004  -1.2310643214732409E-003  -1.2352406338322908E-004
   2.2908999142146058E-009   10.811730010000000        3.3141064923256636E-003  -9.9156086798757315E-004  -1.2571635888889432E-003  -1.2622294889297336E-004
   3.0200000278313155E-009   10.811730010000000        3.4708885941654444E-003  -9.8978693131357431E-004  -1.2835942907258868E-003  -1.2900437286589295E-004
   3.9810998941902653E-009   10.811730010000000        3.6358670331537724E-003  -9.8539120517671108E-004  -1.3103947276249528E-003  -1.3188068987801671E-004
   5.2481001766579993E-009   10.811730010000000        3.8095214404165745E-003  -9.7810465376824141E-004  -1.3376153074204922E-003  -1.3486637908499688E-004
   6.9183001549788514E-009   10.811730010000000        3.9923442527651787E-003  -9.6763658802956343E-004  -1.3653158675879240E-003  -1.3797781139146537E-004
   9.1201002305751899E-009   10.811730010000000        4.1848723776638508E-003  -9.5367297763004899E-004  -1.3935725437477231E-003  -1.4123400615062565E-004
   1.2023000373062587E-008   10.811730010000000        4.3876864947378635E-003  -9.3587301671504974E-004  -1.4224791666492820E-003  -1.4465679123532027E-004
   1.5849000334355878E-008   10.811730010000000        4.6013193204998970E-003  -9.1387733118608594E-004  -1.4521374832838774E-003  -1.4826947881374508E-004
   2.0892999330612838E-008   10.811730010000000        4.8264632932841778E-003  -8.8728626724332571E-004  -1.4826882397755980E-003  -1.5210044512059540E-004
   2.7542000680114143E-008   10.811730010000000        5.0637670792639256E-003  -8.5567764472216368E-004  -1.5142856864258647E-003  -1.5617994358763099E-004
   3.6307998385609608E-008   10.811730010000000        5.3139799274504185E-003  -8.1858877092599869E-004  -1.5471215592697263E-003  -1.6054254956543446E-004
   4.7863000673942224E-008   10.811730010000000        5.5778184905648232E-003  -7.7553250594064593E-004  -1.5814102953299880E-003  -1.6522493388038129E-004
   6.3096003088958241E-008   10.811730010000000        5.8561204932630062E-003  -7.2597287362441421E-004  -1.6174144111573696E-003  -1.7026848217938095E-004
   8.3175997644957533E-008   10.811730010000000        6.1497213318943977E-003  -6.6934200003743172E-004  -1.6554329777136445E-003  -1.7571679200045764E-004
   1.0965000285523274E-007   10.811730010000000        6.4595867879688740E-003  -6.0501362895593047E-004  -1.6958247870206833E-003  -1.8161778280045837E-004
   1.4453999597208167E-007   10.811730010000000        6.7865676246583462E-003  -5.3235102677717805E-004  -1.7389828572049737E-003  -1.8801829719450325E-004
   1.9054999711443088E-007   10.811730010000000        7.1318978443741798E-003  -4.5059595140628517E-004  -1.7854070756584406E-003  -1.9497281755320728E-004
   2.5118998792095226E-007   10.811730010000000        7.4964826926589012E-003  -3.5902668605558574E-004  -1.8356180517002940E-003  -2.0252782269380987E-004
   3.3112999631157436E-007   10.811730010000000        7.8815799206495285E-003  -2.5679837563075125E-004  -1.8902575829997659E-003  -2.1073338575661182E-004
   4.3651999703797628E-007   10.811730010000000        8.2884607836604118E-003  -1.4301677583716810E-004  -1.9500538473948836E-003  -2.1963356994092464E-004
   5.7544002629583701E-007   10.811730010000000        8.7183900177478790E-003  -1.6746704204706475E-005  -2.0158293191343546E-003  -2.2926188830751926E-004
   7.5857997217099182E-007   10.811730010000000        9.1728363186120987E-003   1.2305189738981426E-004  -2.0885448902845383E-003  -2.3964089632499963E-004
   9.9999999747524271E-007   10.811730010000000        9.6532786265015602E-003   2.7747132116928697E-004  -2.1692861337214708E-003  -2.5077103055082262E-004
   1.3182999509808724E-006   10.811730010000000        1.0161409154534340E-002   4.4772136607207358E-004  -2.2593126632273197E-003  -2.6262627216055989E-004
   1.7377999483869644E-006   10.811730010000000        1.0698754340410233E-002   6.3500826945528388E-004  -2.3600100539624691E-003  -2.7513393433764577E-004
   2.2909000563231530E-006   10.811730010000000        1.1267374269664288E-002   8.4077450446784496E-004  -2.4730379227548838E-003  -2.8817588463425636E-004
   3.0199998946045525E-006   10.811730010000000        1.1869121342897415E-002   1.0664473520591855E-003  -2.6002146769315004E-003  -3.0155188869684935E-004
   3.9810997805034276E-006   10.811730010000000        1.2506106868386269E-002   1.3136047637090087E-003  -2.7436325326561928E-003  -3.1496610608883202E-004
   5.2481000238913111E-006   10.811730010000000        1.3180639594793320E-002   1.5839594416320324E-003  -2.9056745115667582E-003  -3.2799373730085790E-004
   6.9183001869532745E-006   10.811730010000000        1.3895135372877121E-002   1.8793272320181131E-003  -3.0890265479683876E-003  -3.4003920154646039E-004
   9.1201000032015145E-006   10.811730010000000        1.4652261510491371E-002   2.2016852162778378E-003  -3.2967431470751762E-003  -3.5028799902647734E-004
   1.2022999726468697E-005   10.811730010000000        1.5454948879778385E-002   2.5531835854053497E-003  -3.5322909243404865E-003  -3.5764175117947161E-004
   1.5849000192247331E-005   10.811730010000000        1.6306048259139061E-002   2.9359916225075722E-003  -3.7994789890944958E-003  -3.6063569132238626E-004
   2.0892999600619078E-005   10.811730010000000        1.7209196463227272E-002   3.3526776824146509E-003  -4.1027530096471310E-003  -3.5734282573685050E-004
   2.7542000680114143E-005   10.811730010000000        1.8168028444051743E-002   3.8058620411902666E-003  -4.4469959102571011E-003  -3.4524136572144926E-004
   3.6307999835116789E-005   10.811730010000000        1.9186828285455704E-002   4.2985049076378345E-003  -4.8377672210335732E-003  -3.2105325954034925E-004
   4.7862999053904787E-005   10.811730010000000        2.0270049571990967E-002   4.8336694017052650E-003  -5.2811461500823498E-003  -2.8055388247594237E-004
   6.3095998484641314E-005   10.811730010000000        2.1423043683171272E-002   5.4148575291037560E-003  -5.7840119116008282E-003  -2.1830762852914631E-004
   8.3175997133366764E-005   10.811730010000000        2.2651685401797295E-002   6.0458043590188026E-003  -6.3538677059113979E-003  -1.2737394717987627E-004
   1.0964999819407240E-004   10.811730010000000        2.3963086307048798E-002   6.7308126017451286E-003  -6.9990889169275761E-003   1.1157482049384271E-006
   1.4453999756369740E-004   10.811730010000000        2.5364814326167107E-002   7.4742864817380905E-003  -7.7283852733671665E-003   1.7833473975770175E-004
   1.9054999575018883E-004   10.811730010000000        2.6867331936955452E-002   8.2819638773798943E-003  -8.5518080741167068E-003   4.1861354839056730E-004
   2.5119000929407775E-004   10.811730010000000        2.8481364250183105E-002   9.1594187542796135E-003  -9.4789611175656319E-003   7.3975941631942987E-004
   3.3112999517470598E-004   10.811730010000000        3.0221430584788322E-002   1.0113839991390705E-002  -1.0520285926759243E-002   1.1643966427072883E-003
   4.3652000022120774E-004   10.811730010000000        3.2105196267366409E-002   1.1153523810207844E-002  -1.1685815639793873E-002   1.7208985518664122E-003
   5.7544000446796417E-004   10.811730010000000        3.4154411405324936E-002   1.2288176454603672E-002  -1.2984308414161205E-002   2.4446623865514994E-003
   7.5857999036088586E-004   10.811730010000000        3.6397356539964676E-002   1.3529995456337929E-002  -1.4422751031816006E-002   3.3801260869950056E-003
   1.0000000474974513E-003   10.811730010000000        3.8869917392730713E-002   1.4893913641571999E-002  -1.6004117205739021E-002   4.5825596898794174E-003
   1.3183000264689326E-003   10.811730010000000        4.1619237512350082E-002   1.6399193555116653E-002  -1.7725577577948570E-002   6.1210845597088337E-003
   1.7377999611198902E-003   10.811730010000000        4.4705245643854141E-002   1.8069777637720108E-002  -1.9573770463466644E-002   8.0806473270058632E-003
   2.2909000981599092E-003   10.811730010000000        4.8209264874458313E-002   1.9938409328460693E-002  -2.1522236987948418E-002   1.0568125173449516E-002
   3.0199999455362558E-003   10.811730010000000        5.2236068993806839E-002   2.2047171369194984E-002  -2.3522023111581802E-002   1.3714285567402840E-002
   3.9810999296605587E-003   10.811730010000000        5.6924678385257721E-002   2.4452758952975273E-002  -2.5493860244750977E-002   1.7680762335658073E-002
   5.2481000311672688E-003   10.811730010000000        6.2458503991365433E-002   2.7231570333242416E-002  -2.7315199375152588E-002   2.2666051983833313E-002
   6.9182999432086945E-003   10.811730010000000        6.9077543914318085E-002   3.0486337840557098E-002  -2.8803206980228424E-002   2.8911180794239044E-002
   9.1201001778244972E-003   10.811730010000000        7.7094726264476776E-002   3.4355830401182175E-002  -2.9693827033042908E-002   3.6706130951642990E-002
   1.2023000046610832E-002   10.811730010000000        8.6912982165813446E-002   3.9026591926813126E-002  -2.9615627601742744E-002   4.6392560005187988E-002
   1.5848999843001366E-002   10.811730010000000        9.9035747349262238E-002   4.4744368642568588E-002  -2.8061183169484138E-002   5.8353014290332794E-002
   2.0893000066280365E-002   10.811730010000000       0.11408614367246628        5.1834028214216232E-002  -2.4357972666621208E-002   7.2998687624931335E-002
   2.7542000636458397E-002   10.811730010000000       0.13278594613075256        6.0706738382577896E-002  -1.7650261521339417E-002   9.0702287852764130E-002
   3.6308001726865768E-002   10.811730010000000       0.15591520071029663        7.1866519749164581E-002  -6.9044758565723896E-003  0.11169059574604034     
   4.7862999141216278E-002   10.811730010000000       0.18417550623416901        8.5880778729915619E-002   9.0218707919120789E-003  0.13581869006156921     
   6.3096001744270325E-002   10.811730010000000       0.21794684231281281       0.10330737382173538        3.1217174604535103E-002  0.16222319006919861     
   8.3176001906394958E-002   10.811730010000000       0.25680696964263916       0.12450174242258072        6.0364563018083572E-002  0.18878261744976044     
  0.10000000149011612        10.811730010000000       0.28466013073921204       0.14066043496131897        8.3569526672363281E-002  0.20469401776790619     
  0.12500000000000000        10.811730010000000       0.31856390833854675       0.16188129782676697       0.11489158123731613       0.21918866038322449     
  0.15000000596046448        10.811730010000000       0.34410417079925537       0.17969278991222382       0.14179196953773499       0.22453854978084564     
  0.17499999701976776        10.811730010000000       0.36197102069854736       0.19408434629440308       0.16402843594551086       0.22258117794990540     
  0.20000000298023224        10.811730010000000       0.37287837266921997       0.20511397719383240       0.18164424598217010       0.21496577560901642     
  0.22499999403953552        10.811730010000000       0.37754806876182556       0.21289527416229248       0.19483916461467743       0.20314928889274597     
  0.25000000000000000        10.811730010000000       0.37669643759727478       0.21758589148521423       0.20390070974826813       0.18839593231678009     
  0.27500000596046448        10.811730010000000       0.37102428078651428       0.21937800943851471       0.20916487276554108       0.17178191244602203     
  0.30000001192092896        10.811730010000000       0.36120939254760742       0.21849039196968079       0.21099244058132172       0.15420469641685486     
  0.32499998807907104        10.811730010000000       0.34790086746215820       0.21516187489032745       0.20975415408611298       0.13639523088932037     
  0.34999999403953552        10.811730010000000       0.33171498775482178       0.20964574813842773       0.20582118630409241       0.11893230676651001     
  0.37500000000000000        10.811730010000000       0.31323239207267761       0.20220495760440826       0.19955898821353912       0.10225813835859299     
  0.40000000596046448        10.811730010000000       0.29299569129943848       0.19310788810253143       0.19132304191589355        8.6694329977035522E-002
  0.42500001192092896        10.811730010000000       0.27150821685791016       0.18262466788291931       0.18145602941513062        7.2457879781723022E-002
  0.44999998807907104        10.811730010000000       0.24923281371593475       0.17102375626564026       0.17028580605983734        5.9676706790924072E-002
  0.47499999403953552        10.811730010000000       0.22659142315387726       0.15856891870498657       0.15812392532825470        4.8404540866613388E-002
  0.50000000000000000        10.811730010000000       0.20396472513675690       0.14551642537117004       0.14526432752609253        3.8634806871414185E-002
  0.52499997615814209        10.811730010000000       0.18169228732585907       0.13211256265640259       0.13198247551918030        3.0313516035676003E-002
  0.55000001192092896        10.811730010000000       0.16007271409034729       0.11859112232923508       0.11853430420160294        2.3350931704044342E-002
  0.57499998807907104        10.811730010000000       0.13936416804790497       0.10517131537199020       0.10515540838241577        1.7632041126489639E-002
  0.60000002384185791        10.811730010000000       0.11978490650653839        9.2055648565292358E-002   9.2060118913650513E-002   1.3025745749473572E-002
  0.62500000000000000        10.811730010000000       0.10151411592960358        7.9428009688854218E-002   7.9440571367740631E-002   9.3927877023816109E-003
  0.64999997615814209        10.811730010000000        8.4692724049091339E-002   6.7451924085617065E-002   6.7465834319591522E-002   6.5924203954637051E-003
  0.67500001192092896        10.811730010000000        6.9424420595169067E-002   5.6268859654664993E-002   5.6280918419361115E-002   4.4878511689603329E-003
  0.69999998807907104        10.811730010000000        5.5776800960302353E-002   4.5996773988008499E-002   4.6005886048078537E-002   2.9505135025829077E-003
  0.72500002384185791        10.811730010000000        4.3782562017440796E-002   3.6728721112012863E-002   3.6734927445650101E-002   1.8632275750860572E-003
  0.75000000000000000        10.811730010000000        3.3440869301557541E-002   2.8531661257147789E-002   2.8535507619380951E-002   1.1223298497498035E-003
  0.77499997615814209        10.811730010000000        2.4718839675188065E-002   2.1445455029606819E-002   2.1447619423270226E-002   6.3886906718835235E-004
  0.80000001192092896        10.811730010000000        1.7553096637129784E-002   1.5482009388506413E-002   1.5483102761209011E-002   3.3897469984367490E-004
  0.82499998807907104        10.811730010000000        1.1851501651108265E-002   1.0624631308019161E-002   1.0625124908983707E-002   1.6352161765098572E-004
  0.85000002384185791        10.811730010000000        7.4949800036847591E-003   6.8276040256023407E-003   6.8278210237622261E-003   6.7220666096545756E-005
  0.87500000000000000        10.811730010000000        4.3394891545176506E-003   4.0159714408218861E-003   4.0161162614822388E-003   1.7272868717554957E-005
  0.89999997615814209        10.811730010000000        2.2181428503245115E-003   2.0855918992310762E-003   2.0857886411249638E-003  -8.2748274508048780E-006
  0.92500001192092896        10.811730010000000        9.4354688189923763E-004   9.0350676327943802E-004   9.0382952475920320E-004  -2.2341089788824320E-005
  0.94999998807907104        10.811730010000000        3.1048068194650114E-004   3.0876911478117108E-004   3.0926181352697313E-004  -3.0673167202621698E-005
  0.97500002384185791        10.811730010000000        9.9288234196137637E-005   1.1411914601922035E-004   1.1479660315671936E-004  -3.3673666621325538E-005
   1.0000000000000000        10.811730010000000        8.1348800449632108E-005   1.0991704039042816E-004   1.1075310612795874E-004  -2.8150707294116728E-005
   9.9999997171806854E-010   13.862896859999999        2.9021510854363441E-003  -9.8351866472512484E-004  -1.1819518404081464E-003  -1.4888605801388621E-004
   1.3183000246996812E-009   13.862896859999999        3.0376012437045574E-003  -9.8797213286161423E-004  -1.2074965052306652E-003  -1.5212642028927803E-004
   1.7378000150003459E-009   13.862896859999999        3.1800072174519300E-003  -9.9047191906720400E-004  -1.2333196355029941E-003  -1.5544953930657357E-004
   2.2908999142146058E-009   13.862896859999999        3.3298227936029434E-003  -9.9080463405698538E-004  -1.2594546424224973E-003  -1.5886858454905450E-004
   3.0200000278313155E-009   13.862896859999999        3.4874367993324995E-003  -9.8873768001794815E-004  -1.2859264388680458E-003  -1.6239659453276545E-004
   3.9810998941902653E-009   13.862896859999999        3.6532948724925518E-003  -9.8402018193155527E-004  -1.3127748388797045E-003  -1.6604957636445761E-004
   5.2481001766579993E-009   13.862896859999999        3.8278803694993258E-003  -9.7638089209794998E-004  -1.3400517636910081E-003  -1.6984620015136898E-004
   6.9183001549788514E-009   13.862896859999999        4.0116887539625168E-003  -9.6552679315209389E-004  -1.3678189134225249E-003  -1.7380743520334363E-004
   9.1201002305751899E-009   13.862896859999999        4.2052599601447582E-003  -9.5114094438031316E-004  -1.3961547520011663E-003  -1.7795751045923680E-004
   1.2023000373062587E-008   13.862896859999999        4.4091786257922649E-003  -9.3287986237555742E-004  -1.4251557877287269E-003  -1.8232401635032147E-004
   1.5849000334355878E-008   13.862896859999999        4.6239811927080154E-003  -9.1038126265630126E-004  -1.4549265615642071E-003  -1.8693620222620666E-004
   2.0892999330612838E-008   13.862896859999999        4.8503642901778221E-003  -8.8324211537837982E-004  -1.4856115449219942E-003  -1.9182945834472775E-004
   2.7542000680114143E-008   13.862896859999999        5.0889812409877777E-003  -8.5103680612519383E-004  -1.5173692954704165E-003  -1.9704108126461506E-004
   3.6307998385609608E-008   13.862896859999999        5.3405854851007462E-003  -8.1329874228686094E-004  -1.5503963222727180E-003  -2.0261335885152221E-004
   4.7863000673942224E-008   13.862896859999999        5.6058992631733418E-003  -7.6953694224357605E-004  -1.5849127667024732E-003  -2.0859054347965866E-004
   6.3096003088958241E-008   13.862896859999999        5.8857654221355915E-003  -7.1921106427907944E-004  -1.6211880138143897E-003  -2.1502189338207245E-004
   8.3175997644957533E-008   13.862896859999999        6.1810258775949478E-003  -6.6174857784062624E-004  -1.6595290508121252E-003  -2.2195848578121513E-004
   1.0965000285523274E-007   13.862896859999999        6.4926519989967346E-003  -5.9651804622262716E-004  -1.7003039829432964E-003  -2.2945532691664994E-004
   1.4453999597208167E-007   13.862896859999999        6.8215006031095982E-003  -5.2287784637883306E-004  -1.7439163057133555E-003  -2.3756438167765737E-004
   1.9054999711443088E-007   13.862896859999999        7.1688154712319374E-003  -4.4006312964484096E-004  -1.7908791778609157E-003  -2.4634503643028438E-004
   2.5118998792095226E-007   13.862896859999999        7.5355083681643009E-003  -3.4734667860902846E-004  -1.8417276442050934E-003  -2.5584388640709221E-004
   3.3112999631157436E-007   13.862896859999999        7.9228458926081657E-003  -2.4387653684243560E-004  -1.8971208482980728E-003  -2.6610869099386036E-004
   4.3651999703797628E-007   13.862896859999999        8.3321090787649155E-003  -1.2875109678134322E-004  -1.9578079227358103E-003  -2.7717550983652472E-004
   5.7544002629583701E-007   13.862896859999999        8.7645724415779114E-003  -1.0274659416609211E-006  -2.0246347412467003E-003  -2.8906215447932482E-004
   7.5857997217099182E-007   13.862896859999999        9.2217167839407921E-003   1.4034321065992117E-004  -2.0985903684049845E-003  -3.0176641303114593E-004
   9.9999999747524271E-007   13.862896859999999        9.7050359472632408E-003   2.9646247276104987E-004  -2.1807933226227760E-003  -3.1525097438134253E-004
   1.3182999509808724E-006   13.862896859999999        1.0216233320534229E-002   4.6855062828399241E-004  -2.2725418675690889E-003  -3.2943623955361545E-004
   1.7377999483869644E-006   13.862896859999999        1.0756853036582470E-002   6.5782450838014483E-004  -2.3752658162266016E-003  -3.4417372080497444E-004
   2.2909000563231530E-006   13.862896859999999        1.1328975670039654E-002   8.6573959561064839E-004  -2.4906774051487446E-003  -3.5924449912272394E-004
   3.0199998946045525E-006   13.862896859999999        1.1934472247958183E-002   1.0937366168946028E-003  -2.6206565089523792E-003  -3.7431251257658005E-004
   3.9810997805034276E-006   13.862896859999999        1.2575479224324226E-002   1.3434085994958878E-003  -2.7673658914864063E-003  -3.8890397991053760E-004
   5.2481000238913111E-006   13.862896859999999        1.3254334218800068E-002   1.6164855333045125E-003  -2.9332712292671204E-003  -4.0236319182440639E-004
   6.9183001869532745E-006   13.862896859999999        1.3973488472402096E-002   1.9148024730384350E-003  -3.1211539171636105E-003  -4.1379759204573929E-004
   9.1201000032015145E-006   13.862896859999999        1.4735647477209568E-002   2.2403586190193892E-003  -3.3341783564537764E-003  -4.2201421456411481E-004
   1.2022999726468697E-005   13.862896859999999        1.5543789602816105E-002   2.5953291915357113E-003  -3.5759378224611282E-003  -4.2543536983430386E-004
   1.5849000192247331E-005   13.862896859999999        1.6400823369622231E-002   2.9819118790328503E-003  -3.8503825198858976E-003  -4.2199640301987529E-004
   2.0892999600619078E-005   13.862896859999999        1.7310455441474915E-002   3.4027099609375000E-003  -4.1621229611337185E-003  -4.0901821921579540E-004
   2.7542000680114143E-005   13.862896859999999        1.8276404589414597E-002   3.8603830616921186E-003  -4.5162229798734188E-003  -3.8304840563796461E-004
   3.6307999835116789E-005   13.862896859999999        1.9303059205412865E-002   4.3579395860433578E-003  -4.9184453673660755E-003  -3.3965727197937667E-004
   4.7862999053904787E-005   13.862896859999999        2.0395001396536827E-002   4.8984992317855358E-003  -5.3750881925225258E-003  -2.7321351808495820E-004
   6.3095998484641314E-005   13.862896859999999        2.1557739004492760E-002   5.4856329225003719E-003  -5.8932676911354065E-003  -1.7655939154792577E-004
   8.3175997133366764E-005   13.862896859999999        2.2797338664531708E-002   6.1231595464050770E-003  -6.4807315357029438E-003  -4.0672231989447027E-005
   1.0964999819407240E-004   13.862896859999999        2.4121159687638283E-002   6.8154851906001568E-003  -7.1461065672338009E-003   1.4583837764803320E-004
   1.4453999756369740E-004   13.862896859999999        2.5537062436342239E-002   7.5671393424272537E-003  -7.8983278945088387E-003   3.9712846046313643E-004
   1.9054999575018883E-004   13.862896859999999        2.7055891230702400E-002   8.3840200677514076E-003  -8.7476586923003197E-003   7.3115155100822449E-004
   2.5119000929407775E-004   13.862896859999999        2.8688823804259300E-002   9.2718927189707756E-003  -9.7038233652710915E-003   1.1698794551193714E-003
   3.3112999517470598E-004   13.862896859999999        3.0450956895947456E-002   1.0238191112875938E-002  -1.0777292773127556E-002   1.7408818239346147E-003
   4.3652000022120774E-004   13.862896859999999        3.2360661774873734E-002   1.1291516944766045E-002  -1.1977955698966980E-002   2.4782328400760889E-003
   5.7544000446796417E-004   13.862896859999999        3.4440550953149796E-002   1.2441949918866158E-002  -1.3314170762896538E-002   3.4237869549542665E-003
   7.5857999036088586E-004   13.862896859999999        3.6719977855682373E-002   1.3702165335416794E-002  -1.4792171306908131E-002   4.6292850747704506E-003
   1.0000000474974513E-003   13.862896859999999        3.9236109703779221E-002   1.5087677165865898E-002  -1.6413673758506775E-002   6.1579747125506401E-003
   1.3183000264689326E-003   13.862896859999999        4.2037647217512131E-002   1.6618479043245316E-002  -1.8173919990658760E-002   8.0875791609287262E-003
   1.7377999611198902E-003   13.862896859999999        4.5186329632997513E-002   1.8319388851523399E-002  -2.0056692883372307E-002   1.0511656291782856E-002
   2.2909000981599092E-003   13.862896859999999        4.8765633255243301E-002   2.0224243402481079E-002  -2.2031541913747787E-002   1.3545724563300610E-002
   3.0199999455362558E-003   13.862896859999999        5.2882719784975052E-002   2.2376405075192451E-002  -2.4044020101428032E-002   1.7327761277556419E-002
   3.9810999296605587E-003   13.862896859999999        5.7679209858179092E-002   2.4834075942635536E-002  -2.6007592678070068E-002   2.2024312987923622E-002
   5.2481000311672688E-003   13.862896859999999        6.3341140747070312E-002   2.7675354853272438E-002  -2.7790369465947151E-002   2.7834622189402580E-002
   6.9182999432086945E-003   13.862896859999999        7.0110797882080078E-002   3.1004790216684341E-002  -2.9197977855801582E-002   3.4993615001440048E-002
   9.1201001778244972E-003   13.862896859999999        7.8302487730979919E-002   3.4962899982929230E-002  -2.9952757060527802E-002   4.3774962425231934E-002
   1.2023000046610832E-002   13.862896859999999        8.8318660855293274E-002   3.9737593382596970E-002  -2.9668321833014488E-002   5.4489120841026306E-002
   1.5848999843001366E-002   13.862896859999999       0.10065862536430359        4.5574892312288284E-002  -2.7822742238640785E-002   6.7466251552104950E-002
   2.0893000066280365E-002   13.862896859999999       0.11593562364578247        5.2797928452491760E-002  -2.3732393980026245E-002   8.3038009703159332E-002
   2.7542000636458397E-002   13.862896859999999       0.13485202193260193        6.1812270432710648E-002  -1.6539460048079491E-002  0.10146231204271317     
   3.6308001726865768E-002   13.862896859999999       0.15815429389476776        7.3109917342662811E-002  -5.2251997403800488E-003  0.12281114608049393     
   4.7862999141216278E-002   13.862896859999999       0.18649038672447205        8.7235890328884125E-002   1.1309809051454067E-002  0.14674583077430725     
   6.3096001744270325E-002   13.862896859999999       0.22016085684299469       0.10471033304929733        3.4070376306772232E-002  0.17218700051307678     
   8.3176001906394958E-002   13.862896859999999       0.25863608717918396       0.12583005428314209        6.3605159521102905E-002  0.19682092964649200     
  0.10000000149011612        13.862896859999999       0.28601211309432983       0.14183101058006287        8.6880274116992950E-002  0.21086774766445160     
  0.12500000000000000        13.862896859999999       0.31904032826423645       0.16269645094871521       0.11798398196697235       0.22253638505935669     
  0.15000000596046448        13.862896859999999       0.34359413385391235       0.18004852533340454       0.14439286291599274       0.22525948286056519     
  0.17499999701976776        13.862896859999999       0.36043718457221985       0.19391420483589172       0.16596475243568420       0.22103343904018402     
  0.20000000298023224        13.862896859999999       0.37033739686012268       0.20438250899314880       0.18281954526901245       0.21157588064670563     
  0.22499999403953552        13.862896859999999       0.37405633926391602       0.21159277856349945       0.19521504640579224       0.19835746288299561     
  0.25000000000000000        13.862896859999999       0.37233924865722656       0.21572412550449371       0.20348237454891205       0.18262256681919098     
  0.27500000596046448        13.862896859999999       0.36590704321861267       0.21698629856109619       0.20798973739147186       0.16540761291980743     
  0.30000001192092896        13.862896859999999       0.35545071959495544       0.21561233699321747       0.20912115275859833       0.14755921065807343     
  0.32499998807907104        13.862896859999999       0.34162688255310059       0.21185226738452911       0.20726355910301208       0.12975272536277771     
  0.34999999403953552        13.862896859999999       0.32505464553833008       0.20596785843372345       0.20279869437217712       0.11251092702150345     
  0.37500000000000000        13.862896859999999       0.30631363391876221       0.19822797179222107       0.19609802961349487        9.6222415566444397E-002
  0.40000000596046448        13.862896859999999       0.28594237565994263       0.18890464305877686       0.18751953542232513        8.1159673631191254E-002
  0.42500001192092896        13.862896859999999       0.26443740725517273       0.17826955020427704       0.17740546166896820        6.7496180534362793E-002
  0.44999998807907104        13.862896859999999       0.24225284159183502       0.16659076511859894       0.16608090698719025        5.5322654545307159E-002
  0.47499999403953552        13.862896859999999       0.21980021893978119       0.15412998199462891       0.15385274589061737        4.4662121683359146E-002
  0.50000000000000000        13.862896859999999       0.19744867086410522       0.14113985002040863       0.14100882411003113        3.5483747720718384E-002
  0.52499997615814209        13.862896859999999       0.17552524805068970       0.12786164879798889       0.12781715393066406        2.7715347707271576E-002
  0.55000001192092896        13.862896859999999       0.15431557595729828       0.11452301591634750       0.11452539265155792        2.1254569292068481E-002
  0.57499998807907104        13.862896859999999       0.13406448066234589       0.10133596509695053       0.10136001557111740        1.5978729352355003E-002
  0.60000002384185791        13.862896859999999       0.11497694253921509        8.8494986295700073E-002   8.8525727391242981E-002   1.1753300204873085E-002
  0.62500000000000000        13.862896859999999        9.7219049930572510E-002   7.6175354421138763E-002   7.6204687356948853E-002   8.4391012787818909E-003
  0.64999997615814209        13.862896859999999        8.0919086933135986E-002   6.4531505107879639E-002   6.4555771648883820E-002   5.8982279151678085E-003
  0.67500001192092896        13.862896859999999        6.6168785095214844E-002   5.3695581853389740E-002   5.3713802248239517E-002   3.9987834170460701E-003
  0.69999998807907104        13.862896859999999        5.3024567663669586E-002   4.3776176869869232E-002   4.3788798153400421E-002   2.6184802409261465E-003
  0.72500002384185791        13.862896859999999        4.1509035974740982E-002   3.4857146441936493E-002   3.4865256398916245E-002   1.6471939161419868E-003
  0.75000000000000000        13.862896859999999        3.1612433493137360E-002   2.6996649801731110E-002   2.7001472190022469E-002   9.8856689874082804E-004
  0.77499997615814209        13.862896859999999        2.3294303566217422E-002   2.0226361230015755E-002   2.0228991284966469E-002   5.6076498003676534E-004
  0.80000001192092896        13.862896859999999        1.6485217958688736E-002   1.4550847932696342E-002   1.4552146196365356E-002   2.9649899806827307E-004
  0.82499998807907104        13.862896859999999        1.1088655330240726E-002   9.9471900612115860E-003   9.9477656185626984E-003   1.4243654732126743E-004
  0.85000002384185791        13.862896859999999        6.9829779677093029E-003   6.3648056238889694E-003   6.3650538213551044E-003   5.8130412071477622E-005
  0.87500000000000000        13.862896859999999        4.0235705673694611E-003   3.7255398929119110E-003   3.7256993819028139E-003   1.4593839296139777E-005
  0.89999997615814209        13.862896859999999        2.0451482851058245E-003   1.9240375841036439E-003   1.9242468988522887E-003  -7.3510186666680966E-006
  0.92500001192092896        13.862896859999999        8.6431659292429686E-004   8.2850042963400483E-004   8.2883983850479126E-004  -1.8834021830116399E-005
  0.94999998807907104        13.862896859999999        2.8255529468879104E-004   2.8200037195347250E-004   2.8251469484530389E-004  -2.4707571355975233E-005
  0.97500002384185791        13.862896859999999        9.0066023403778672E-005   1.0482716606929898E-004   1.0552893945714459E-004  -2.5254637876059860E-005
   1.0000000000000000        13.862896859999999        7.2118869866244495E-005   9.9564909760374576E-005   1.0042222129413858E-004  -1.7805810784921050E-005
   9.9999997171806854E-010   17.775130269999998        2.9151684138923883E-003  -9.8346767481416464E-004  -1.1840242659673095E-003  -1.7980406119022518E-004
   1.3183000246996812E-009   17.775130269999998        3.0512982048094273E-003  -9.8770845215767622E-004  -1.2095945421606302E-003  -1.8373520288150758E-004
   1.7378000150003459E-009   17.775130269999998        3.1944226939231157E-003  -9.8997354507446289E-004  -1.2354465434327722E-003  -1.8777101649902761E-004
   2.2908999142146058E-009   17.775130269999998        3.3449979964643717E-003  -9.9004770163446665E-004  -1.2616144958883524E-003  -1.9192791660316288E-004
   3.0200000278313155E-009   17.775130269999998        3.5034157335758209E-003  -9.8769634496420622E-004  -1.2881245929747820E-003  -1.9622209947556257E-004
   3.9810998941902653E-009   17.775130269999998        3.6701238714158535E-003  -9.8266685381531715E-004  -1.3150178128853440E-003  -2.0067335572093725E-004
   5.2481001766579993E-009   17.775130269999998        3.8456087931990623E-003  -9.7468536114320159E-004  -1.3423479394987226E-003  -2.0530456095002592E-004
   6.9183001549788514E-009   17.775130269999998        4.0303692221641541E-003  -9.6345675410702825E-004  -1.3701783027499914E-003  -2.1014134108554572E-004
   9.1201002305751899E-009   17.775130269999998        4.2249485850334167E-003  -9.4866153085604310E-004  -1.3985898112878203E-003  -2.1521298913285136E-004
   1.2023000373062587E-008   17.775130269999998        4.4299345463514328E-003  -9.2995335580781102E-004  -1.4276815345510840E-003  -2.2055277077015489E-004
   1.5849000334355878E-008   17.775130269999998        4.6458668075501919E-003  -9.0696715051308274E-004  -1.4575611567124724E-003  -2.2619546507485211E-004
   2.0892999330612838E-008   17.775130269999998        4.8734475858509541E-003  -8.7929668370634317E-004  -1.4883768744766712E-003  -2.3218302521854639E-004
   2.7542000680114143E-008   17.775130269999998        5.1133334636688232E-003  -8.4651296492666006E-004  -1.5202916692942381E-003  -2.3855904873926193E-004
   3.6307998385609608E-008   17.775130269999998        5.3662825375795364E-003  -8.0814573448151350E-004  -1.5535069396719337E-003  -2.4537253193557262E-004
   4.7863000673942224E-008   17.775130269999998        5.6330221705138683E-003  -7.6370016904547811E-004  -1.5882492298260331E-003  -2.5267386808991432E-004
   6.3096003088958241E-008   17.775130269999998        5.9144003316760063E-003  -7.1263173595070839E-004  -1.6247947933152318E-003  -2.6051836903207004E-004
   8.3175997644957533E-008   17.775130269999998        6.2112645246088505E-003  -6.5436336444690824E-004  -1.6634588828310370E-003  -2.6896208873949945E-004
   1.0965000285523274E-007   17.775130269999998        6.5245926380157471E-003  -5.8825861196964979E-004  -1.7046197317540646E-003  -2.7806396246887743E-004
   1.4453999597208167E-007   17.775130269999998        6.8552480079233646E-003  -5.1367108244448900E-004  -1.7486920114606619E-003  -2.8787701739929616E-004
   1.9054999711443088E-007   17.775130269999998        7.2044818662106991E-003  -4.2982966988347471E-004  -1.7962027341127396E-003  -2.9846030520275235E-004
   2.5118998792095226E-007   17.775130269999998        7.5732129625976086E-003  -3.3600165625102818E-004  -1.8477028934285045E-003  -3.0985407647676766E-004
   3.3112999631157436E-007   17.775130269999998        7.9627167433500290E-003  -2.3132824571803212E-004  -1.9038703758269548E-003  -3.2209567143581808E-004
   4.3651999703797628E-007   17.775130269999998        8.3742849528789520E-003  -1.1490066390251741E-004  -1.9654764328151941E-003  -3.3520304714329541E-004
   5.7544002629583701E-007   17.775130269999998        8.8092004880309105E-003   1.4231467503122985E-005  -2.0333924330770969E-003  -3.4916587173938751E-004
   7.5857997217099182E-007   17.775130269999998        9.2689562588930130E-003   1.5712555614300072E-004  -2.1086384076625109E-003  -3.6394203198142350E-004
   9.9999999747524271E-007   17.775130269999998        9.7550582140684128E-003   3.1489215325564146E-004  -2.1923682652413845E-003  -3.7943798815831542E-004
   1.3182999509808724E-006   17.775130269999998        1.0269225575029850E-002   4.8876187065616250E-004  -2.2859217133373022E-003  -3.9549800567328930E-004
   1.7377999483869644E-006   17.775130269999998        1.0813018307089806E-002   6.7996175494045019E-004  -2.3907769937068224E-003  -4.1187118040397763E-004
   2.2909000563231530E-006   17.775130269999998        1.1388533748686314E-002   8.8996015256270766E-004  -2.5087040849030018E-003  -4.2820535600185394E-004
   3.0199998946045525E-006   17.775130269999998        1.1997664347290993E-002   1.1202107416465878E-003  -2.6416482869535685E-003  -4.4399034231901169E-004
   3.9810997805034276E-006   17.775130269999998        1.2642572633922100E-002   1.3723216252401471E-003  -2.7918484993278980E-003  -4.5852927723899484E-004
   5.2481000238913111E-006   17.775130269999998        1.3325622305274010E-002   1.6480394406244159E-003  -2.9618602711707354E-003  -4.7088228166103363E-004
   6.9183001869532745E-006   17.775130269999998        1.4049299061298370E-002   1.9492183346301317E-003  -3.1545662786811590E-003  -4.7979800729081035E-004
   9.1201000032015145E-006   17.775130269999998        1.4816347509622574E-002   2.2778790444135666E-003  -3.3732485026121140E-003  -4.8363328096456826E-004
   1.2022999726468697E-005   17.775130269999998        1.5629794448614120E-002   2.6362219359725714E-003  -3.6216345615684986E-003  -4.8024868010543287E-004
   1.5849000192247331E-005   17.775130269999998        1.6492605209350586E-002   3.0264719389379025E-003  -3.9038232062011957E-003  -4.6688754810020328E-004
   2.0892999600619078E-005   17.775130269999998        1.7408551648259163E-002   3.4512672573328018E-003  -4.2245970107614994E-003  -4.4001333299092948E-004
   2.7542000680114143E-005   17.775130269999998        1.8381441012024879E-002   3.9133066311478615E-003  -4.5892065390944481E-003  -3.9512800867669284E-004
   3.6307999835116789E-005   17.775130269999998        1.9415762275457382E-002   4.4156457297503948E-003  -5.0036222673952579E-003  -3.2652367372065783E-004
   4.7862999053904787E-005   17.775130269999998        2.0516222342848778E-002   4.9614594317972660E-003  -5.4743625223636627E-003  -2.2702955175191164E-004
   6.3095998484641314E-005   17.775130269999998        2.1688487380743027E-002   5.5543878115713596E-003  -6.0087782330811024E-003  -8.7626234744675457E-005
   8.3175997133366764E-005   17.775130269999998        2.2938812151551247E-002   6.1983321793377399E-003  -6.6148526966571808E-003   1.0292860679328442E-004
   1.0964999819407240E-004   17.775130269999998        2.4274798110127449E-002   6.8978010676801205E-003  -7.3014460504055023E-003   3.5867950646206737E-004
   1.4453999756369740E-004   17.775130269999998        2.5704592466354370E-002   7.6574450358748436E-003  -8.0776903778314590E-003   6.9687241921201348E-004
   1.9054999575018883E-004   17.775130269999998        2.7239415794610977E-002   8.4833223372697830E-003  -8.9540230110287666E-003   1.1391706066206098E-003
   2.5119000929407775E-004   17.775130269999998        2.8890883550047874E-002   9.3813845887780190E-003  -9.9402237683534622E-003   1.7117282841354609E-003
   3.3112999517470598E-004   17.775130269999998        3.0674656853079796E-002   1.0359304957091808E-002  -1.1046716012060642E-002   2.4470125790685415E-003
   4.3652000022120774E-004   17.775130269999998        3.2609794288873672E-002   1.1425981298089027E-002  -1.2283140793442726E-002   3.3846390433609486E-003
   5.7544000446796417E-004   17.775130269999998        3.4719746559858322E-002   1.2591862119734287E-002  -1.3657320290803909E-002   4.5726061798632145E-003
   7.5857999036088586E-004   17.775130269999998        3.7034887820482254E-002   1.3870080001652241E-002  -1.5174576081335545E-002   6.0694543644785881E-003
   1.0000000474974513E-003   17.775130269999998        3.9593629539012909E-002   1.5276715159416199E-002  -1.6835175454616547E-002   7.9456502571702003E-003
   1.3183000264689326E-003   17.775130269999998        4.2446158826351166E-002   1.6832459717988968E-002  -1.8632214516401291E-002   1.0286451317369938E-002
   1.7377999611198902E-003   17.775130269999998        4.5655936002731323E-002   1.8562976270914078E-002  -2.0546402782201767E-002   1.3192565180361271E-002
   2.2909000981599092E-003   17.775130269999998        4.9308475106954575E-002   2.0503140985965729E-002  -2.2543070837855339E-002   1.6786266118288040E-002
   3.0199999455362558E-003   17.775130269999998        5.3513173013925552E-002   2.2697530686855316E-002  -2.4562118574976921E-002   2.1210346370935440E-002
   3.9810999296605587E-003   17.775130269999998        5.8414060622453690E-002   2.5205764919519424E-002  -2.6509664952754974E-002   2.6633348315954208E-002
   5.2481000311672688E-003   17.775130269999998        6.4199559390544891E-002   2.8107523918151855E-002  -2.8244592249393463E-002   3.3251859247684479E-002
   6.9182999432086945E-003   17.775130269999998        7.1113966405391693E-002   3.1509019434452057E-002  -2.9561359435319901E-002   4.1290916502475739E-002
   9.1201001778244972E-003   17.775130269999998        7.9472653567790985E-002   3.5552341490983963E-002  -3.0169485136866570E-002   5.1003959029912949E-002
   1.2023000046610832E-002   17.775130269999998        8.9677184820175171E-002   4.0426522493362427E-002  -2.9668945819139481E-002   6.2666691839694977E-002
   1.5848999843001366E-002   17.775130269999998       0.10222246497869492        4.6377610415220261E-002  -2.7525285258889198E-002   7.6554417610168457E-002
   2.0893000066280365E-002   17.775130269999998       0.11771161854267120        5.3726729005575180E-002  -2.3046448826789856E-002   9.2919073998928070E-002
   2.7542000636458397E-002   17.775130269999998       0.13682770729064941        6.2873646616935730E-002  -1.5375782735645771E-002  0.11190745979547501     
   3.6308001726865768E-002   17.775130269999998       0.16028428077697754        7.4298307299613953E-002  -3.5127629525959492E-003  0.13344655930995941     
   4.7862999141216278E-002   17.775130269999998       0.18867732584476471        8.8523730635643005E-002   1.3596427626907825E-002  0.15702228248119354     
   6.3096001744270325E-002   17.775130269999998       0.22223153710365295       0.10603347420692444        3.6872934550046921E-002  0.18136815726757050     
   8.3176001906394958E-002   17.775130269999998       0.26031580567359924       0.12706825137138367        6.6735632717609406E-002  0.20401765406131744     
  0.10000000149011612        17.775130269999998       0.28722020983695984       0.14290805160999298        9.0041160583496094E-002  0.21622335910797119     
  0.12500000000000000        17.775130269999998       0.31939560174942017       0.16342101991176605       0.12088748812675476       0.22518089413642883     
  0.15000000596046448        17.775130269999998       0.34299910068511963       0.18032501637935638       0.14678895473480225       0.22544743120670319     
  0.17499999701976776        17.775130269999998       0.35886391997337341       0.19368322193622589       0.16770027577877045       0.21914555132389069     
  0.20000000298023224        17.775130269999998       0.36780869960784912       0.20361420512199402       0.18381388485431671       0.20803883671760559     
  0.22499999403953552        17.775130269999998       0.37063181400299072       0.21028169989585876       0.19544164836406708       0.19359676539897919     
  0.25000000000000000        17.775130269999998       0.36810475587844849       0.21388487517833710       0.20295459032058716       0.17703476548194885     
  0.27500000596046448        17.775130269999998       0.36096662282943726       0.21464982628822327       0.20674987137317657       0.15934450924396515     
  0.30000001192092896        17.775130269999998       0.34991985559463501       0.21282266080379486       0.20723207294940948       0.14132012426853180     
  0.32499998807907104        17.775130269999998       0.33562710881233215       0.20866356790065765       0.20480203628540039       0.12358197569847107     
  0.34999999403953552        17.775130269999998       0.31870937347412109       0.20244178175926208       0.19985021650791168       0.10659898817539215     
  0.37500000000000000        17.775130269999998       0.29974445700645447       0.19443129003047943       0.19275276362895966        9.0709470212459564E-002
  0.40000000596046448        17.775130269999998       0.27926611900329590       0.18490704894065857       0.18386901915073395        7.6140619814395905E-002
  0.42500001192092896        17.775130269999998       0.25776398181915283       0.17414167523384094       0.17354004085063934        6.3026525080204010E-002
  0.44999998807907104        17.775130269999998       0.23568323254585266       0.16240248084068298       0.16208764910697937        5.1424816250801086E-002
  0.47499999403953552        17.775130269999998       0.21342518925666809       0.14994871616363525       0.14981380105018616        4.1331700980663300E-002
  0.50000000000000000        17.775130269999998       0.19134762883186340       0.13702924549579620       0.13700005412101746        3.2695580273866653E-002
  0.52499997615814209        17.775130269999998       0.16976556181907654       0.12388025969266891       0.12390714883804321        2.5429129600524902E-002
  0.55000001192092896        17.775130269999998       0.14895211160182953       0.11072329431772232       0.11077459156513214        1.9419901072978973E-002
  0.57499998807907104        17.775130269999998       0.12913949787616730        9.7763366997241974E-002   9.7820132970809937E-002   1.4539522118866444E-002
  0.60000002384185791        17.775130269999998       0.11052010208368301        8.5187271237373352E-002   8.5239298641681671E-002   1.0651485063135624E-002
  0.62500000000000000        17.775130269999998        9.3247748911380768E-002   7.3162011802196503E-002   7.3204785585403442E-002   7.6176347211003304E-003
  0.64999997615814209        17.775130269999998        7.7438965439796448E-002   6.1833444982767105E-002   6.1865918338298798E-002   5.3034112788736820E-003
  0.67500001192092896        17.775130269999998        6.3174366950988770E-002   5.1324971020221710E-002   5.1348008215427399E-002   3.5819236654788256E-003
  0.69999998807907104        17.775130269999998        5.0500176846981049E-002   4.1736450046300888E-002   4.1751783341169357E-002   2.3369549307972193E-003
  0.72500002384185791        17.775130269999998        3.9429761469364166E-002   3.3143248409032822E-002   3.3152807503938675E-002   1.4649853110313416E-003
  0.75000000000000000        17.775130269999998        2.9945336282253265E-002   2.5595465674996376E-002   2.5601016357541084E-002   8.7634345982223749E-004
  0.77499997615814209        17.775130269999998        2.1999707445502281E-002   1.9117338582873344E-002   1.9120311364531517E-002   4.9559201579540968E-004
  0.80000001192092896        17.775130269999998        1.5518175438046455E-002   1.3706864789128304E-002   1.3708312064409256E-002   2.6126700686290860E-004
  0.82499998807907104        17.775130269999998        1.0400515981018543E-002   9.3356259167194366E-003   9.3362620100378990E-003   1.2509124644566327E-004
  0.85000002384185791        17.775130269999998        6.5231090411543846E-003   5.9488615952432156E-003   5.9491340070962906E-003   5.0784758059307933E-005
  0.87500000000000000        17.775130269999998        3.7412033416330814E-003   3.4658089280128479E-003   3.4659814555197954E-003   1.2593534847837873E-005
  0.89999997615814209        17.775130269999998        1.8913856474682689E-003   1.7803666414692998E-003   1.7805879469960928E-003  -6.3474576563748997E-006
  0.92500001192092896        17.775130269999998        7.9432001803070307E-004   7.6218129834160209E-004   7.6253438601270318E-004  -1.5713196262368001E-005
  0.94999998807907104        17.775130269999998        2.5797338457778096E-004   2.5837085559032857E-004   2.5889958487823606E-004  -1.9663411876535974E-005
  0.97500002384185791        17.775130269999998        8.1824669905472547E-005   9.6427611424587667E-005   9.7140626166947186E-005  -1.8434413505019620E-005
   1.0000000000000000        17.775130269999998        6.3880259403958917E-005   9.0199857368133962E-005   9.1058347607031465E-005  -9.8287164291832596E-006
   9.9999997171806854E-010   22.791430920000000        2.9277536086738110E-003  -9.8339712712913752E-004  -1.1859815567731857E-003  -2.1107790234964341E-004
   1.3183000246996812E-009   22.791430920000000        3.0645409133285284E-003  -9.8743115086108446E-004  -1.2115753488615155E-003  -2.1571376419160515E-004
   1.7378000150003459E-009   22.791430920000000        3.2083601690828800E-003  -9.8946806974709034E-004  -1.2374538928270340E-003  -2.2047772654332221E-004
   2.2908999142146058E-009   22.791430920000000        3.3596705179661512E-003  -9.8929088562726974E-004  -1.2636524625122547E-003  -2.2538949269801378E-004
   3.0200000278313155E-009   22.791430920000000        3.5188656765967607E-003  -9.8666339181363583E-004  -1.2901981826871634E-003  -2.3046850401442498E-004
   3.9810998941902653E-009   22.791430920000000        3.6863961722701788E-003  -9.8133075516670942E-004  -1.3171337777748704E-003  -2.3573832004331052E-004
   5.2481001766579993E-009   22.791430920000000        3.8627516478300095E-003  -9.7301701316609979E-004  -1.3445141958072782E-003  -2.4122605100274086E-004
   6.9183001549788514E-009   22.791430920000000        4.0484331548213959E-003  -9.6142478287220001E-004  -1.3724052114412189E-003  -2.4696177570149302E-004
   9.1201002305751899E-009   22.791430920000000        4.2439876124262810E-003  -9.4623205950483680E-004  -1.4008895959705114E-003  -2.5297974934801459E-004
   1.2023000373062587E-008   22.791430920000000        4.4500064104795456E-003  -9.2708988813683391E-004  -1.4300694456323981E-003  -2.5931844720616937E-004
   1.5849000334355878E-008   22.791430920000000        4.6670325100421906E-003  -9.0363045455887914E-004  -1.4600555878132582E-003  -2.6601777062751353E-004
   2.0892999330612838E-008   22.791430920000000        4.8957718536257744E-003  -8.7544420966878533E-004  -1.4910000609233975E-003  -2.7312547899782658E-004
   2.7542000680114143E-008   22.791430920000000        5.1368852145969868E-003  -8.4209925262257457E-004  -1.5230703866109252E-003  -2.8069049585610628E-004
   3.6307998385609608E-008   22.791430920000000        5.3911358118057251E-003  -8.0312142381444573E-004  -1.5564735513180494E-003  -2.8876712894998491E-004
   4.7863000673942224E-008   22.791430920000000        5.6592551991343498E-003  -7.5801240745931864E-004  -1.5914422692731023E-003  -2.9741018079221249E-004
   6.3096003088958241E-008   22.791430920000000        5.9420969337224960E-003  -7.0622336352244020E-004  -1.6282602446153760E-003  -3.0667873215861619E-004
   8.3175997644957533E-008   22.791430920000000        6.2405136413872242E-003  -6.4717308850958943E-004  -1.6672519268468022E-003  -3.1663081608712673E-004
   1.0965000285523274E-007   22.791430920000000        6.5554892644286156E-003  -5.8022030862048268E-004  -1.7088057938963175E-003  -3.2732560066506267E-004
   1.4453999597208167E-007   22.791430920000000        6.8878936581313610E-003  -5.0471368012949824E-004  -1.7533488571643829E-003  -3.3881238778121769E-004
   1.9054999711443088E-007   22.791430920000000        7.2389855049550533E-003  -4.1987618897110224E-004  -1.8014230299741030E-003  -3.5114405909553170E-004
   2.5118998792095226E-007   22.791430920000000        7.6096900738775730E-003  -3.2496979110874236E-004  -1.8535960698500276E-003  -3.6434721550904214E-004
   3.3112999631157436E-007   22.791430920000000        8.0012921243906021E-003  -2.1912905503995717E-004  -1.9105662358924747E-003  -3.7843966856598854E-004
   4.3651999703797628E-007   22.791430920000000        8.4150917828083038E-003  -1.0143819235963747E-004  -1.9731286447495222E-003  -3.9341024239547551E-004
   5.7544002629583701E-007   22.791430920000000        8.8523831218481064E-003   2.9060473025310785E-005  -2.0421827211976051E-003  -4.0920710307545960E-004
   7.5857997217099182E-007   22.791430920000000        9.3146702274680138E-003   1.7343266517855227E-004  -2.1187809761613607E-003  -4.2573182145133615E-004
   9.9999999747524271E-007   22.791430920000000        9.8034702241420746E-003   3.3279773197136819E-004  -2.2041157353669405E-003  -4.4281501322984695E-004
   1.3182999509808724E-006   22.791430920000000        1.0320517234504223E-002   5.0839630421251059E-004  -2.2995721083134413E-003  -4.6020135050639510E-004
   1.7377999483869644E-006   22.791430920000000        1.0867386125028133E-002   7.0146541111171246E-004  -2.4066800251603127E-003  -4.7750957310199738E-004
   2.2909000563231530E-006   22.791430920000000        1.1446192860603333E-002   9.1348611749708652E-004  -2.5272709317505360E-003  -4.9422105075791478E-004
   3.0199998946045525E-006   22.791430920000000        1.2058852240443230E-002   1.1459246743470430E-003  -2.6633609086275101E-003  -5.0961255328729749E-004
   3.9810997805034276E-006   22.791430920000000        1.2707547284662724E-002   1.4004037948325276E-003  -2.8172710444778204E-003  -5.2271864842623472E-004
   5.2481000238913111E-006   22.791430920000000        1.3394673354923725E-002   1.6786868218332529E-003  -2.9916509520262480E-003  -5.3226243471726775E-004
   6.9183001869532745E-006   22.791430920000000        1.4122747816145420E-002   1.9826462958008051E-003  -3.1894915737211704E-003  -5.3657282842323184E-004
   9.1201000032015145E-006   22.791430920000000        1.4894553460180759E-002   2.3143242578953505E-003  -3.4141985233873129E-003  -5.3348683286458254E-004
   1.2022999726468697E-005   22.791430920000000        1.5713166445493698E-002   2.6759461034089327E-003  -3.6696400493383408E-003  -5.2022450836375356E-004
   1.5849000192247331E-005   22.791430920000000        1.6581602394580841E-002   3.0697637703269720E-003  -3.9600697346031666E-003  -4.9325026338919997E-004
   2.0892999600619078E-005   22.791430920000000        1.7503708600997925E-002   3.4984492231160402E-003  -4.2904466390609741E-003  -4.4807212543673813E-004
   2.7542000680114143E-005   22.791430920000000        1.8483370542526245E-002   3.9647403173148632E-003  -4.6662124805152416E-003  -3.7904153577983379E-004
   3.6307999835116789E-005   22.791430920000000        1.9525181502103806E-002   4.4717392884194851E-003  -5.0935470499098301E-003  -2.7905948809348047E-004
   4.7862999053904787E-005   22.791430920000000        2.0633973181247711E-002   5.0226757302880287E-003  -5.5791852064430714E-003  -1.3930043496657163E-004
   6.3095998484641314E-005   22.791430920000000        2.1815558895468712E-002   5.6212581694126129E-003  -6.1307069845497608E-003   5.1234081183793023E-005
   8.3175997133366764E-005   22.791430920000000        2.3076388984918594E-002   6.2714680097997189E-003  -6.7563182674348354E-003   3.0611630063503981E-004
   1.0964999819407240E-004   22.791430920000000        2.4424297735095024E-002   6.9779152981936932E-003  -7.4650906026363373E-003   6.4214394660666585E-004
   1.4453999756369740E-004   22.791430920000000        2.5867717340588570E-002   7.7453707344830036E-003  -8.2663204520940781E-003   1.0797206778079271E-003
   1.9054999575018883E-004   22.791430920000000        2.7418229728937149E-002   8.5800485685467720E-003  -9.1705722734332085E-003   1.6442603664472699E-003
   2.5119000929407775E-004   22.791430920000000        2.9087886214256287E-002   9.4880834221839905E-003  -1.0187621228396893E-002   2.3660669103264809E-003
   3.3112999517470598E-004   22.791430920000000        3.0892893671989441E-002   1.0477383621037006E-002  -1.1327759362757206E-002   3.2824007794260979E-003
   4.3652000022120774E-004   22.791430920000000        3.2852977514266968E-002   1.1557136662304401E-002  -1.2600276619195938E-002   4.4382009655237198E-003
   5.7544000446796417E-004   22.791430920000000        3.4992400556802750E-002   1.2738146819174290E-002  -1.4012332074344158E-002   5.8872411027550697E-003
   7.5857999036088586E-004   22.791430920000000        3.7342529743909836E-002   1.4033991843461990E-002  -1.5568183735013008E-002   7.6943081803619862E-003
   1.0000000474974513E-003   22.791430920000000        3.9942961186170578E-002   1.5461299568414688E-002  -1.7266476526856422E-002   9.9362954497337341E-003
   1.3183000264689326E-003   22.791430920000000        4.2845305055379868E-002   1.7041437327861786E-002  -1.9097974523901939E-002   1.2704915367066860E-002
   1.7377999611198902E-003   22.791430920000000        4.6114671975374222E-002   1.8800873309373856E-002  -2.1040121093392372E-002   1.6106603667140007E-002
   2.2909000981599092E-003   22.791430920000000        4.9838494509458542E-002   2.0775478333234787E-002  -2.3053867742419243E-002   2.0268587395548820E-002
   3.0199999455362558E-003   22.791430920000000        5.4128274321556091E-002   2.3010978475213051E-002  -2.5073342025279999E-002   2.5336250662803650E-002
   3.9810999296605587E-003   22.791430920000000        5.9130266308784485E-002   2.5568328797817230E-002  -2.6997322216629982E-002   3.1477496027946472E-002
   5.2481000311672688E-003   22.791430920000000        6.5035074949264526E-002   2.8528690338134766E-002  -2.8675625100731850E-002   3.8883239030838013E-002
   6.9182999432086945E-003   22.791430920000000        7.2088733315467834E-002   3.1999792903661728E-002  -2.9891990125179291E-002   4.7765403985977173E-002
   9.1201001778244972E-003   22.791430920000000        8.0607376992702484E-002   3.6125123500823975E-002  -3.0343929305672646E-002   5.8354001492261887E-002
   1.2023000046610832E-002   22.791430920000000        9.0991392731666565E-002   4.1094634681940079E-002  -2.9619075357913971E-002   7.0887252688407898E-002
   1.5848999843001366E-002   22.791430920000000       0.10373099148273468        4.7154176980257034E-002  -2.7172317728400230E-002   8.5584141314029694E-002
   2.0893000066280365E-002   22.791430920000000       0.11941903084516525        5.4622635245323181E-002  -2.2305618971586227E-002  0.10261757671833038     
   2.7542000636458397E-002   22.791430920000000       0.13871935009956360        6.3893802464008331E-002  -1.4166348613798618E-002  0.12202774733304977     
   3.6308001726865768E-002   22.791430920000000       0.16231331229209900        7.5435578823089600E-002  -1.7750306287780404E-003  0.14360655844211578     
   4.7862999141216278E-002   22.791430920000000       0.19074662029743195        8.9749358594417572E-002   1.5874663367867470E-002  0.16668199002742767     
   6.3096001744270325E-002   22.791430920000000       0.22417125105857849       0.10728325694799423        3.9620749652385712E-002  0.18982686102390289     
   8.3176001906394958E-002   22.791430920000000       0.26186025142669678       0.12822426855564117        6.9757297635078430E-002  0.21045647561550140     
  0.10000000149011612        22.791430920000000       0.28829920291900635       0.14390034973621368        9.3058250844478607E-002  0.22085508704185486     
  0.12500000000000000        22.791430920000000       0.31964403390884399       0.16406440734863281       0.12361444532871246       0.22721956670284271     
  0.15000000596046448        22.791430920000000       0.34233146905899048       0.18053159117698669       0.14899717271327972       0.22519156336784363     
  0.17499999701976776        22.791430920000000       0.35726076364517212       0.19339989125728607       0.16925455629825592       0.21699103713035583     
  0.20000000298023224        22.791430920000000       0.36529794335365295       0.20281609892845154       0.18464761972427368       0.20440827310085297     
  0.22499999403953552        22.791430920000000       0.36727556586265564       0.20896705985069275       0.19553852081298828       0.18889930844306946     
  0.25000000000000000        22.791430920000000       0.36398926377296448       0.21207073330879211       0.20233470201492310       0.17164336144924164     
  0.27500000596046448        22.791430920000000       0.35619422793388367       0.21236841380596161       0.20545947551727295       0.15358394384384155     
  0.30000001192092896        22.791430920000000       0.34460288286209106       0.21011820435523987       0.20533546805381775       0.13546186685562134     
  0.32499998807907104        22.791430920000000       0.32988283038139343       0.20558944344520569       0.20237545669078827       0.11784367263317108     
  0.34999999403953552        22.791430920000000       0.31265586614608765       0.19905804097652435       0.19697710871696472       0.10114687681198120     
  0.37500000000000000        22.791430920000000       0.29349726438522339       0.19080232083797455       0.18951998651027679        8.5662730038166046E-002
  0.40000000596046448        22.791430920000000       0.27293577790260315       0.18109957873821259       0.18036393821239471        7.1576796472072601E-002
  0.42500001192092896        22.791430920000000       0.25145369768142700       0.17022287845611572       0.16984815895557404        5.8987561613321304E-002
  0.44999998807907104        22.791430920000000       0.22948740422725677       0.15843832492828369       0.15829081833362579        4.7923214733600616E-002
  0.47499999403953552        22.791430920000000       0.20742800831794739       0.14600253105163574       0.14598871767520905        3.8356561213731766E-002
  0.50000000000000000        22.791430920000000       0.18562225997447968       0.13316039741039276       0.13321714103221893        3.0218264088034630E-002
  0.52499997615814209        22.791430920000000       0.16437353193759918       0.12014302611351013       0.12022962421178818        2.3408425971865654E-002
  0.55000001192092896        22.791430920000000       0.14394299685955048       0.10716594010591507       0.10725776851177216        1.7806606367230415E-002
  0.57499998807907104        22.791430920000000       0.12455083429813385        9.4427332282066345E-002   9.4510927796363831E-002   1.3280346058309078E-002
  0.60000002384185791        22.791430920000000       0.10637757182121277        8.2106567919254303E-002   8.2175865769386292E-002   9.6923001110553741E-003
  0.62500000000000000        22.791430920000000        8.9565493166446686E-002   7.0362813770771027E-002   7.0416361093521118E-002   6.9060479290783405E-003
  0.64999997615814209        22.791430920000000        7.4220143258571625E-002   5.9333767741918564E-002   5.9372738003730774E-002   4.7906977124512196E-003
  0.67500001192092896        22.791430920000000        6.0411866754293442E-002   4.9134623259305954E-002   4.9161426723003387E-002   3.2243700698018074E-003
  0.69999998807907104        22.791430920000000        4.8177469521760941E-002   3.9857108145952225E-002   3.9874527603387833E-002   2.0966664887964725E-003
  0.72500002384185791        22.791430920000000        3.7521928548812866E-002   3.1568728387355804E-002   3.1579382717609406E-002   1.3102270895615220E-003
  0.75000000000000000        22.791430920000000        2.8420180082321167E-002   2.4312177672982216E-002   2.4318270385265350E-002   7.8149302862584591E-004
  0.77499997615814209        22.791430920000000        2.0819053053855896E-002   1.8104946240782738E-002   1.8108170479536057E-002   4.4078254722990096E-004
  0.80000001192092896        22.791430920000000        1.4639235101640224E-002   1.2939127162098885E-002   1.2940681539475918E-002   2.3179984418675303E-004
  0.82499998807907104        22.791430920000000        9.7773950546979904E-003   8.7814442813396454E-003   8.7821232154965401E-003   1.1069467291235924E-004
  0.85000002384185791        22.791430920000000        6.1084129847586155E-003   5.5735455825924873E-003   5.5738366208970547E-003   4.4789263483835384E-005
  0.87500000000000000        22.791430920000000        3.4877650905400515E-003   3.2325647771358490E-003   3.2327487133443356E-003   1.1085723599535413E-005
  0.89999997615814209        22.791430920000000        1.7541127745062113E-003   1.6520367935299873E-003   1.6522684600204229E-003  -5.3411572480399627E-006
  0.92500001192092896        22.791430920000000        7.3219247860834002E-004   7.0326944114640355E-004   7.0363283157348633E-004  -1.2973784578207415E-005
  0.94999998807907104        22.791430920000000        2.3623112065251917E-004   2.3741218319628388E-004   2.3794871231075376E-004  -1.5430669009219855E-005
  0.97500002384185791        22.791430920000000        7.4436757131479681E-005   8.8814456830732524E-005   8.9527864474803209E-005  -1.2946565220772754E-005
   1.0000000000000000        22.791430920000000        5.6514276366215199E-005   8.1717611465137452E-005   8.2561782619450241E-005  -3.7418956253532087E-006
   9.9999997171806854E-010   29.223376460000001        2.9389855917543173E-003  -9.8331645131111145E-004  -1.1876886710524559E-003  -2.4018116528168321E-004
   1.3183000246996812E-009   29.223376460000001        3.0763598624616861E-003  -9.8716502543538809E-004  -1.2133024865761399E-003  -2.4547791690565646E-004
   1.7378000150003459E-009   29.223376460000001        3.2207996118813753E-003  -9.8899740260094404E-004  -1.2392036151140928E-003  -2.5092542637139559E-004
   2.2908999142146058E-009   29.223376460000001        3.3727665431797504E-003  -9.8859507124871016E-004  -1.2654284946620464E-003  -2.5654656928963959E-004
   3.0200000278313155E-009   29.223376460000001        3.5326557699590921E-003  -9.8571984563022852E-004  -1.2920052977278829E-003  -2.6236372650600970E-004
   3.9810998941902653E-009   29.223376460000001        3.7009206134825945E-003  -9.8011549562215805E-004  -1.3189777964726090E-003  -2.6840387727133930E-004
   5.2481001766579993E-009   29.223376460000001        3.8780532777309418E-003  -9.7150402143597603E-004  -1.3464028015732765E-003  -2.7469787164591253E-004
   6.9183001549788514E-009   29.223376460000001        4.0645571425557137E-003  -9.5958594465628266E-004  -1.3743477175012231E-003  -2.8127976111136377E-004
   9.1201002305751899E-009   29.223376460000001        4.2609828524291515E-003  -9.4403710681945086E-004  -1.4028976438567042E-003  -2.8818802093155682E-004
   1.2023000373062587E-008   29.223376460000001        4.4679236598312855E-003  -9.2450610827654600E-004  -1.4321572380140424E-003  -2.9546555015258491E-004
   1.5849000334355878E-008   29.223376460000001        4.6859267167747021E-003  -9.0062274830415845E-004  -1.4622404705733061E-003  -3.0315629555843771E-004
   2.0892999330612838E-008   29.223376460000001        4.9157012253999710E-003  -8.7197462562471628E-004  -1.4933031052350998E-003  -3.1131249852478504E-004
   2.7542000680114143E-008   29.223376460000001        5.1579112187027931E-003  -8.3812692901119590E-004  -1.5255170874297619E-003  -3.1998689519241452E-004
   3.6307998385609608E-008   29.223376460000001        5.4133245721459389E-003  -7.9860229743644595E-004  -1.5590946422889829E-003  -3.2923728576861322E-004
   4.7863000673942224E-008   29.223376460000001        5.6826765649020672E-003  -7.5289915548637509E-004  -1.5942745376378298E-003  -3.3912059734575450E-004
   6.3096003088958241E-008   29.223376460000001        5.9668254107236862E-003  -7.0046493783593178E-004  -1.6313482774421573E-003  -3.4969704574905336E-004
   8.3175997644957533E-008   29.223376460000001        6.2666293233633041E-003  -6.4071454107761383E-004  -1.6706485766917467E-003  -3.6102341255173087E-004
   1.0965000285523274E-007   29.223376460000001        6.5830773673951626E-003  -5.7300232583656907E-004  -1.7125742742791772E-003  -3.7315540248528123E-004
   1.4453999597208167E-007   29.223376460000001        6.9170445203781128E-003  -4.9667281564325094E-004  -1.7575648380443454E-003  -3.8613411015830934E-004
   1.9054999711443088E-007   29.223376460000001        7.2697964496910572E-003  -4.1094358311966062E-004  -1.8061763839796185E-003  -4.0000100852921605E-004
   2.5118998792095226E-007   29.223376460000001        7.6422654092311859E-003  -3.1507166568189859E-004  -1.8589934334158897E-003  -4.1476293699815869E-004
   3.3112999631157436E-007   29.223376460000001        8.0357426777482033E-003  -2.0818575285375118E-004  -1.9167346181347966E-003  -4.3041116441600025E-004
   4.3651999703797628E-007   29.223376460000001        8.4515381604433060E-003  -8.9363791630603373E-005  -1.9802183378487825E-003  -4.4689711648970842E-004
   5.7544002629583701E-007   29.223376460000001        8.8909538462758064E-003   4.2358456994406879E-005  -2.0503713749349117E-003  -4.6411805669777095E-004
   7.5857997217099182E-007   29.223376460000001        9.3555040657520294E-003   1.8805418221745640E-004  -2.1282788366079330E-003  -4.8190858797170222E-004
   9.9999999747524271E-007   29.223376460000001        9.8467180505394936E-003   3.4885067725554109E-004  -2.2151709999889135E-003  -5.0001125782728195E-004
   1.3182999509808724E-006   29.223376460000001        1.0366342030465603E-002   5.2599760238081217E-004  -2.3124774452298880E-003  -5.1805749535560608E-004
   1.7377999483869644E-006   29.223376460000001        1.0915963910520077E-002   7.2074093623086810E-004  -2.4217786267399788E-003  -5.3552089957520366E-004
   2.2909000563231530E-006   29.223376460000001        1.1497719213366508E-002   9.3457323964685202E-004  -2.5449669919908047E-003  -5.5169936968013644E-004
   3.0199998946045525E-006   29.223376460000001        1.2113538570702076E-002   1.1689721141010523E-003  -2.6841270737349987E-003  -5.6563917314633727E-004
   3.9810997805034276E-006   29.223376460000001        1.2765628285706043E-002   1.4255734859034419E-003  -2.8416598215699196E-003  -5.7608744828030467E-004
   5.2481000238913111E-006   29.223376460000001        1.3456409797072411E-002   1.7061559483408928E-003  -3.0203063506633043E-003  -5.8141071349382401E-004
   6.9183001869532745E-006   29.223376460000001        1.4188427478075027E-002   2.0126085728406906E-003  -3.2231623772531748E-003  -5.7949911570176482E-004
   9.1201000032015145E-006   29.223376460000001        1.4964505098760128E-002   2.3469927255064249E-003  -3.4537517931312323E-003  -5.6765176123008132E-004
   1.2022999726468697E-005   29.223376460000001        1.5787756070494652E-002   2.7115563862025738E-003  -3.7160769570618868E-003  -5.4243241902440786E-004
   1.5849000192247331E-005   29.223376460000001        1.6661252826452255E-002   3.1085764057934284E-003  -4.0145376697182655E-003  -4.9951649270951748E-004
   2.0892999600619078E-005   29.223376460000001        1.7588900402188301E-002   3.5407554823905230E-003  -4.3542580679059029E-003  -4.3345228186808527E-004
   2.7542000680114143E-005   29.223376460000001        1.8574660643935204E-002   4.0108663961291313E-003  -4.7408579848706722E-003  -3.3744808752089739E-004
   3.6307999835116789E-005   29.223376460000001        1.9623221829533577E-002   4.5220539905130863E-003  -5.1807076670229435E-003  -2.0303549536038190E-004
   4.7862999053904787E-005   29.223376460000001        2.0739523693919182E-002   5.0775990821421146E-003  -5.6807389482855797E-003  -1.9777928173425607E-005
   6.3095998484641314E-005   29.223376460000001        2.1929524838924408E-002   5.6812698021531105E-003  -6.2487320974469185E-003   2.2523108054883778E-004
   8.3175997133366764E-005   29.223376460000001        2.3199843242764473E-002   6.3371225260198116E-003  -6.8930834531784058E-003   5.4778472986072302E-004
   1.0964999819407240E-004   29.223376460000001        2.4558527395129204E-002   7.0498590357601643E-003  -7.6230373233556747E-003   9.6727727213874459E-004
   1.4453999756369740E-004   29.223376460000001        2.6014264672994614E-002   7.8243575990200043E-003  -8.4480103105306625E-003   1.5070500085130334E-003
   1.9054999575018883E-004   29.223376460000001        2.7578968554735184E-002   8.6669754236936569E-003  -9.3786390498280525E-003   2.1959715522825718E-003
   2.5119000929407775E-004   29.223376460000001        2.9265081509947777E-002   9.5840124413371086E-003  -1.0424639098346233E-002   3.0681001953780651E-003
   3.3112999517470598E-004   29.223376460000001        3.1089296564459801E-002   1.0583586990833282E-002  -1.1596109718084335E-002   4.1649783961474895E-003
   4.3652000022120774E-004   29.223376460000001        3.3071942627429962E-002   1.1675148271024227E-002  -1.2901926413178444E-002   5.5362135171890259E-003
   5.7544000446796417E-004   29.223376460000001        3.5237997770309448E-002   1.2869820930063725E-002  -1.4348532073199749E-002   7.2405342943966389E-003
   7.5857999036088586E-004   29.223376460000001        3.7619717419147491E-002   1.4181579463183880E-002  -1.5939079225063324E-002   9.3479612842202187E-003
   1.0000000474974513E-003   29.223376460000001        4.0257759392261505E-002   1.5627540647983551E-002  -1.7670582979917526E-002   1.1940588243305683E-002
   1.3183000264689326E-003   29.223376460000001        4.3204981833696365E-002   1.7229670658707619E-002  -1.9531516358256340E-002   1.5115126036107540E-002
   1.7377999611198902E-003   29.223376460000001        4.6527944505214691E-002   1.9015155732631683E-002  -2.1496178582310677E-002   1.8982065841555595E-002
   2.2909000981599092E-003   29.223376460000001        5.0315756350755692E-002   2.1020736545324326E-002  -2.3521376773715019E-002   2.3671694099903107E-002
   3.0199999455362558E-003   29.223376460000001        5.4681748151779175E-002   2.3293152451515198E-002  -2.5535866618156433E-002   2.9329955577850342E-002
   3.9810999296605587E-003   29.223376460000001        5.9774085879325867E-002   2.5894513353705406E-002  -2.7431713417172432E-002   3.6122053861618042E-002
   5.2481000311672688E-003   29.223376460000001        6.5785184502601624E-002   2.8907254338264465E-002  -2.9050592333078384E-002   4.4231358915567398E-002
   6.9182999432086945E-003   29.223376460000001        7.2962492704391479E-002   3.2440397888422012E-002  -3.0166795477271080E-002   5.3855270147323608E-002
   9.1201001778244972E-003   29.223376460000001        8.1622600555419922E-002   3.6638576537370682E-002  -3.0467510223388672E-002   6.5199933946132660E-002
   1.2023000046610832E-002   29.223376460000001        9.2164568603038788E-002   4.1692424565553665E-002  -2.9530132189393044E-002   7.8467279672622681E-002
   1.5848999843001366E-002   29.223376460000001       0.10507407039403915        4.7847423702478409E-002  -2.6801288127899170E-002   9.3823805451393127E-002
   2.0893000066280365E-002   29.223376460000001       0.12093439698219299        5.5420223623514175E-002  -2.1579409018158913E-002  0.11137094348669052     
   2.7542000636458397E-002   29.223376460000001       0.14039185643196106        6.4799003303050995E-002  -1.3017800636589527E-002  0.13105505704879761     
   3.6308001726865768E-002   29.223376460000001       0.16409872472286224        7.6440587639808655E-002  -1.5845830785110593E-004  0.15255250036716461     
   4.7862999141216278E-002   29.223376460000001       0.19255585968494415        9.0826824307441711E-002   1.7960028722882271E-002  0.17506046593189240     
   6.3096001744270325E-002   29.223376460000001       0.22585101425647736       0.10837415605783463        4.2100019752979279E-002  0.19702501595020294     
   8.3176001906394958E-002   29.223376460000001       0.26317352056503296       0.12922210991382599        7.2445198893547058E-002  0.21577963232994080     
  0.10000000149011612        29.223376460000001       0.28918966650962830       0.14474579691886902        9.5714636147022247E-002  0.22455105185508728     
  0.12500000000000000        29.223376460000001       0.31978896260261536       0.16459216177463531       0.12597931921482086       0.22863280773162842     
  0.15000000596046448        29.223376460000001       0.34166175127029419       0.18066689372062683       0.15087760984897614       0.22462777793407440     
  0.17499999701976776        29.223376460000001       0.35576489567756653       0.19309893250465393       0.17054046690464020       0.21482305228710175     
  0.20000000298023224        29.223376460000001       0.36300569772720337       0.20205993950366974       0.18528868257999420       0.20101886987686157     
  0.22499999403953552        29.223376460000001       0.36424592137336731       0.20775690674781799       0.19552747905254364       0.18464991450309753     
  0.25000000000000000        29.223376460000001       0.36030152440071106       0.21042409539222717       0.20169517397880554       0.16685710847377777     
  0.27500000596046448        29.223376460000001       0.35194116830825806       0.21031585335731506       0.20423670113086700       0.14853745698928833     
  0.30000001192092896        29.223376460000001       0.33988514542579651       0.20770046114921570       0.20358946919441223       0.13038264214992523     
  0.32499998807907104        29.223376460000001       0.32480469346046448       0.20285493135452271       0.20017570257186890       0.11291100829839706     
  0.34999999403953552        29.223376460000001       0.30732157826423645       0.19606058299541473       0.19439847767353058        9.6494972705841064E-002
  0.37500000000000000        29.223376460000001       0.28800839185714722       0.18759921193122864       0.18663957715034485        8.1385225057601929E-002
  0.40000000596046448        29.223376460000001       0.26738876104354858       0.17774973809719086       0.17725864052772522        6.7732036113739014E-002
  0.42500001192092896        29.223376460000001       0.24593821167945862       0.16678526997566223       0.16659273207187653        5.5604163557291031E-002
  0.44999998807907104        29.223376460000001       0.22408492863178253       0.15497054159641266       0.15495635569095612        4.5005589723587036E-002
  0.47499999403953552        29.223376460000001       0.20221084356307983       0.14255951344966888       0.14264144003391266        3.5890210419893265E-002
  0.50000000000000000        29.223376460000001       0.18065278232097626       0.12979336082935333       0.12991747260093689        2.8174677863717079E-002
  0.52499997615814209        29.223376460000001       0.15970376133918762       0.11689852178096771       0.11703149974346161        2.1749459207057953E-002
  0.55000001192092896        29.223376460000001       0.13961438834667206       0.10408503562211990       0.10420804470777512        1.6488295048475266E-002
  0.57499998807907104        29.223376460000001       0.12059427052736282        9.1545000672340393E-002   9.1649025678634644E-002   1.2256130576133728E-002
  0.60000002384185791        29.223376460000001       0.10281357914209366        7.9451210796833038E-002   7.9533509910106659E-002   8.9156394824385643E-003
  0.62500000000000000        29.223376460000001        8.6404599249362946E-002   6.7955888807773590E-002   6.8017452955245972E-002   6.3324621878564358E-003
  0.64999997615814209        29.223376460000001        7.1463406085968018E-002   5.7189650833606720E-002   5.7233385741710663E-002   4.3792659416794777E-003
  0.67500001192092896        29.223376460000001        5.8051530271768570E-002   4.7260545194149017E-002   4.7290064394474030E-002   2.9387252870947123E-003
  0.69999998807907104        29.223376460000001        4.6197772026062012E-002   3.8253288716077805E-002   3.8272183388471603E-002   1.9055526936426759E-003
  0.72500002384185791        29.223376460000001        3.5900007933378220E-002   3.0228661373257637E-002   3.0240079388022423E-002   1.1876802891492844E-003
  0.75000000000000000        29.223376460000001        2.7127111330628395E-002   2.3223077878355980E-002   2.3229541257023811E-002   7.0671236608177423E-004
  0.77499997615814209        29.223376460000001        1.9820963963866234E-002   1.7248345538973808E-002   1.7251735553145409E-002   3.9776109042577446E-004
  0.80000001192092896        29.223376460000001        1.3898537494242191E-002   1.2291642837226391E-002   1.2293267063796520E-002   2.0878217765130103E-004
  0.82499998807907104        29.223376460000001        9.2540867626667023E-003   8.3157243207097054E-003   8.3164321258664131E-003   9.9524950201157480E-005
  0.85000002384185791        29.223376460000001        5.7614776305854321E-003   5.2593788132071495E-003   5.2596828900277615E-003   4.0206617995863780E-005
  0.87500000000000000        29.223376460000001        3.2766573131084442E-003   3.0381828546524048E-003   3.0383758712559938E-003   1.0016844498750288E-005
  0.89999997615814209        29.223376460000001        1.6403327463194728E-003   1.5456173568964005E-003   1.5458570560440421E-003  -4.4524663280753884E-006
  0.92500001192092896        29.223376460000001        6.8097386974841356E-004   6.5466365776956081E-004   6.5503356745466590E-004  -1.0770131666504312E-005
  0.94999998807907104        29.223376460000001        2.1836519590578973E-004   2.2014339629095048E-004   2.2068196267355233E-004  -1.2157917808508500E-005
  0.97500002384185791        29.223376460000001        6.8295856181066483E-005   8.2421414845157415E-005   8.3127386460546404E-005  -8.8728565970086493E-006
   1.0000000000000000        29.223376460000001        5.0414499128237367E-005   7.4607858550734818E-005   7.5428455602377653E-005   5.2692007557197940E-007
   9.9999997171806854E-010   37.470474510000003        2.9498878866434097E-003  -9.8322238773107529E-004  -1.1893090559169650E-003  -2.6954442728310823E-004
   1.3183000246996812E-009   37.470474510000003        3.0878323595970869E-003  -9.8689005244523287E-004  -1.2149411486461759E-003  -2.7551242965273559E-004
   1.7378000150003459E-009   37.470474510000003        3.2328746747225523E-003  -9.8852301016449928E-004  -1.2408634647727013E-003  -2.8165482217445970E-004
   2.2908999142146058E-009   37.470474510000003        3.3854788634926081E-003  -9.8790100309997797E-004  -1.2671131407842040E-003  -2.8799750725738704E-004
   3.0200000278313155E-009   37.470474510000003        3.5460421349853277E-003  -9.8478456493467093E-004  -1.2937193969264627E-003  -2.9456580523401499E-004
   3.9810998941902653E-009   37.470474510000003        3.7150206044316292E-003  -9.7891548648476601E-004  -1.3207275187596679E-003  -3.0139001319184899E-004
   5.2481001766579993E-009   37.470474510000003        3.8929078727960587E-003  -9.7001384710893035E-004  -1.3481957139447331E-003  -3.0850453185848892E-004
   6.9183001549788514E-009   37.470474510000003        4.0802108123898506E-003  -9.5777836395427585E-004  -1.3761933660134673E-003  -3.1594707979820669E-004
   9.1201002305751899E-009   37.470474510000003        4.2774821631610394E-003  -9.4188260845839977E-004  -1.4048079028725624E-003  -3.2375994487665594E-004
   1.2023000373062587E-008   37.470474510000003        4.4853193685412407E-003  -9.2197285266593099E-004  -1.4341467758640647E-003  -3.3198989694938064E-004
   1.5849000334355878E-008   37.470474510000003        4.7042709775269032E-003  -8.9767656754702330E-004  -1.4643269823864102E-003  -3.4068414242938161E-004
   2.0892999330612838E-008   37.470474510000003        4.9350508488714695E-003  -8.6857867427170277E-004  -1.4955085935071111E-003  -3.4989853156730533E-004
   2.7542000680114143E-008   37.470474510000003        5.1783258095383644E-003  -8.3424139302223921E-004  -1.5278679784387350E-003  -3.5968824522569776E-004
   3.6307998385609608E-008   37.470474510000003        5.4348688572645187E-003  -7.9418439418077469E-004  -1.5616228338330984E-003  -3.7011297536082566E-004
   4.7863000673942224E-008   37.470474510000003        5.7054185308516026E-003  -7.4790272628888488E-004  -1.5970187960192561E-003  -3.8122973637655377E-004
   6.3096003088958241E-008   37.470474510000003        5.9908377006649971E-003  -6.9484033156186342E-004  -1.6343547031283379E-003  -3.9309717249125242E-004
   8.3175997644957533E-008   37.470474510000003        6.2919892370700836E-003  -6.3440826488658786E-004  -1.6739730490371585E-003  -4.0576772880740464E-004
   1.0965000285523274E-007   37.470474510000003        6.6098682582378387E-003  -5.6595675414428115E-004  -1.7162834992632270E-003  -4.1928948485292494E-004
   1.4453999597208167E-007   37.470474510000003        6.9453534670174122E-003  -4.8882613191381097E-004  -1.7617380945011973E-003  -4.3369058403186500E-004
   1.9054999711443088E-007   37.470474510000003        7.2997193783521652E-003  -4.0222867392003536E-004  -1.8109088996425271E-003  -4.4899486238136888E-004
   2.5118998792095226E-007   37.470474510000003        7.6739029027521610E-003  -3.0541679007001221E-004  -1.8643980147317052E-003  -4.6518229646608233E-004
   3.3112999631157436E-007   37.470474510000003        8.0692041665315628E-003  -1.9751337822526693E-004  -1.9229456083849072E-003  -4.8220861935988069E-004
   4.3651999703797628E-007   37.470474510000003        8.4869395941495895E-003  -7.7590229921042919E-005  -1.9873948767781258E-003  -4.9997732276096940E-004
   5.7544002629583701E-007   37.470474510000003        8.9284209534525871E-003   5.5323293054243550E-005  -2.0587022881954908E-003  -5.1832204917445779E-004
   7.5857997217099182E-007   37.470474510000003        9.3951728194952011E-003   2.0230769587215036E-004  -2.1379874087870121E-003  -5.3699529962614179E-004
   9.9999999747524271E-007   37.470474510000003        9.8887346684932709E-003   3.6449800245463848E-004  -2.2265203297138214E-003  -5.5563385831192136E-004
   1.3182999509808724E-006   37.470474510000003        1.0410865768790245E-002   5.4315262241289020E-004  -2.3257781285792589E-003  -5.7373457821086049E-004
   1.7377999483869644E-006   37.470474510000003        1.0963167995214462E-002   7.3952658567577600E-004  -2.4373945780098438E-003  -5.9060187777504325E-004
   2.2909000563231530E-006   37.470474510000003        1.1547793634235859E-002   9.5512339612469077E-004  -2.5633263867348433E-003  -6.0532125644385815E-004
   3.0199998946045525E-006   37.470474510000003        1.2166691012680531E-002   1.1914320057258010E-003  -2.7057302650064230E-003  -6.1667582485824823E-004
   3.9810997805034276E-006   37.470474510000003        1.2822088785469532E-002   1.4501013793051243E-003  -2.8670902829617262E-003  -6.2308751512318850E-004
   5.2481000238913111E-006   37.470474510000003        1.3516433537006378E-002   1.7329247202724218E-003  -3.0502437148243189E-003  -6.2252348288893700E-004
   6.9183001869532745E-006   37.470474510000003        1.4252299442887306E-002   2.0418078638613224E-003  -3.2583938445895910E-003  -6.1238690977916121E-004
   9.1201000032015145E-006   37.470474510000003        1.5032544732093811E-002   2.3788311518728733E-003  -3.4951872657984495E-003  -5.8938516303896904E-004
   1.2022999726468697E-005   37.470474510000003        1.5860328450798988E-002   2.7462644502520561E-003  -3.7647630088031292E-003  -5.4936634842306376E-004
   1.5849000192247331E-005   37.470474510000003        1.6738766804337502E-002   3.1464092899113894E-003  -4.0716701187193394E-003  -4.8715338925831020E-004
   2.0892999600619078E-005   37.470474510000003        1.7671834677457809E-002   3.5819988697767258E-003  -4.4211996719241142E-003  -3.9626576472073793E-004
   2.7542000680114143E-005   37.470474510000003        1.8663562834262848E-002   4.0558408945798874E-003  -4.8191468231379986E-003  -2.6869759312830865E-004
   3.6307999835116789E-005   37.470474510000003        1.9718734547495842E-002   4.5711221173405647E-003  -5.2720713429152966E-003  -9.4538147095590830E-005
   4.7862999053904787E-005   37.470474510000003        2.0842399448156357E-002   5.1311724819242954E-003  -5.7870936580002308E-003   1.3832944387104362E-004
   6.3095998484641314E-005   37.470474510000003        2.2040653973817825E-002   5.7398211210966110E-003  -6.3721844926476479E-003   4.4478414929471910E-004
   8.3175997133366764E-005   37.470474510000003        2.3320285603404045E-002   6.4011975191533566E-003  -7.0359138771891594E-003   8.4289174992591143E-004
   1.0964999819407240E-004   37.470474510000003        2.4689549580216408E-002   7.1200928650796413E-003  -7.7876751311123371E-003   1.3546772534027696E-003
   1.4453999756369740E-004   37.470474510000003        2.6157388463616371E-002   7.9014943912625313E-003  -8.6369710043072701E-003   2.0064206328243017E-003
   1.9054999575018883E-004   37.470474510000003        2.7736037969589233E-002   8.7518962100148201E-003  -9.5944693312048912E-003   2.8304157312959433E-003
   2.5119000929407775E-004   37.470474510000003        2.9438318684697151E-002   9.6777603030204773E-003  -1.0669770650565624E-002   3.8643777370452881E-003
   3.3112999517470598E-004   37.470474510000003        3.1281407922506332E-002   1.0687414556741714E-002  -1.1872712522745132E-002   5.1539698615670204E-003
   4.3652000022120774E-004   37.470474510000003        3.3286213874816895E-002   1.1790561489760876E-002  -1.3211674988269806E-002   6.7532118409872055E-003
   5.7544000446796417E-004   37.470474510000003        3.5478416830301285E-002   1.2998636811971664E-002  -1.4692287892103195E-002   8.7254093959927559E-003
   7.5857999036088586E-004   37.470474510000003        3.7891134619712830E-002   1.4326005242764950E-002  -1.6316490247845650E-002   1.1145298369228840E-002
   1.0000000474974513E-003   37.470474510000003        4.0566027164459229E-002   1.5790252014994621E-002  -1.8079552799463272E-002   1.4099476858973503E-002
   1.3183000264689326E-003   37.470474510000003        4.3557181954383850E-002   1.7413927242159843E-002  -1.9967535510659218E-002   1.7688764259219170E-002
   1.7377999611198902E-003   37.470474510000003        4.6932518482208252E-002   1.9224902614951134E-002  -2.1951492875814438E-002   2.2026581689715385E-002
   2.2909000981599092E-003   37.470474510000003        5.0782762467861176E-002   2.1260756999254227E-002  -2.3984013125300407E-002   2.7244910597801208E-002
   3.0199999455362558E-003   37.470474510000003        5.5222958326339722E-002   2.3569192737340927E-002  -2.5988476350903511E-002   3.3488657325506210E-002
   3.9810999296605587E-003   37.470474510000003        6.0403045266866684E-002   2.6213416829705238E-002  -2.7850313112139702E-002   4.0918517857789993E-002
   5.2481000311672688E-003   37.470474510000003        6.6517114639282227E-002   2.9277054592967033E-002  -2.9403289780020714E-002   4.9708336591720581E-002
   6.9182999432086945E-003   37.470474510000003        7.3813825845718384E-002   3.2870318740606308E-002  -3.0412700027227402E-002   6.0039035975933075E-002
   9.1201001778244972E-003   37.470474510000003        8.2610033452510834E-002   3.7138868123292923E-002  -3.0556121841073036E-002   7.2091162204742432E-002
   1.2023000046610832E-002   37.470474510000003        9.3303255736827850E-002   4.2273875325918198E-002  -2.9401749372482300E-002   8.6029179394245148E-002
   1.5848999843001366E-002   37.470474510000003       0.10637445002794266        4.8520296812057495E-002  -2.6389366015791893E-002  0.10196705907583237     
   2.0893000066280365E-002   37.470474510000003       0.12239728868007660        5.6192398071289062E-002  -2.0815586671233177E-002  0.11993648856878281     
   2.7542000636458397E-002   37.470474510000003       0.14200069010257721        6.5672650933265686E-002  -1.1841539293527603E-002  0.13979458808898926     
   3.6308001726865768E-002   37.470474510000003       0.16580849885940552        7.7406875789165497E-002   1.4676644932478666E-003  0.16111049056053162     
   4.7862999141216278E-002   37.470474510000003       0.19427804648876190        9.1857738792896271E-002   2.0027792081236839E-002  0.18296396732330322     
   6.3096001744270325E-002   37.470474510000003       0.22743539512157440       0.10941091179847717        4.4526770710945129E-002  0.20369303226470947     
   8.3176001906394958E-002   37.470474510000003       0.26439023017883301       0.13016031682491302        7.5042366981506348E-002  0.22057205438613892     
  0.10000000149011612        37.470474510000003       0.28998979926109314       0.14553065598011017        9.8257161676883698E-002  0.22775742411613464     
  0.12500000000000000        37.470474510000003       0.31986218690872192       0.16506333649158478       0.12821099162101746       0.22965818643569946     
  0.15000000596046448        37.470474510000003       0.34094724059104919       0.18075515329837799       0.15262129902839661       0.22380074858665466     
  0.17499999701976776        37.470474510000003       0.35425686836242676       0.19276490807533264       0.17169868946075439       0.21252016723155975     
  0.20000000298023224        37.470474510000003       0.36073705554008484       0.20128808915615082       0.18582051992416382       0.19761469960212708     
  0.22499999403953552        37.470474510000003       0.36127701401710510       0.20655083656311035       0.19543221592903137       0.18049050867557526     
  0.25000000000000000        37.470474510000003       0.35671132802963257       0.20880280435085297       0.20100046694278717       0.16224652528762817     
  0.27500000596046448        37.470474510000003       0.34782078862190247       0.20831052958965302       0.20298978686332703       0.14373204112052917     
  0.30000001192092896        37.470474510000003       0.33533257246017456       0.20535169541835785       0.20185069739818573       0.12559004127979279     
  0.32499998807907104        37.470474510000003       0.31992065906524658       0.20021030306816101       0.19801357388496399       0.10829215496778488     
  0.34999999403953552        37.470474510000003       0.30220627784729004       0.19317252933979034       0.19188584387302399        9.2167966067790985E-002
  0.37500000000000000        37.470474510000003       0.28275877237319946       0.18452307581901550       0.18385080993175507        7.7430225908756256E-002
  0.40000000596046448        37.470474510000003       0.26209658384323120       0.17454211413860321       0.17426732182502747        6.4196631312370300E-002
  0.42500001192092896        37.470474510000003       0.24068826436996460       0.16350248456001282       0.16346995532512665        5.2508905529975891E-002
  0.44999998807907104        37.470474510000003       0.21895389258861542       0.15166728198528290       0.15176932513713837        4.2349345982074738E-002
  0.47499999403953552        37.470474510000003       0.19726634025573730       0.13928773999214172       0.13945245742797852        3.3655200153589249E-002
  0.50000000000000000        37.470474510000003       0.17595277726650238       0.12660117447376251       0.12678308784961700        2.6331044733524323E-002
  0.52499997615814209        37.470474510000003       0.15529622137546539       0.11382942646741867       0.11400184035301208        2.0259305834770203E-002
  0.55000001192092896        37.470474510000003       0.13553710281848907       0.10117714107036591       0.10132642090320587        1.5309161506593227E-002
  0.57499998807907104        37.470474510000003       0.11687497049570084        8.8830515742301941E-002   8.8951565325260162E-002   1.1343866586685181E-002
  0.60000002384185791        37.470474510000003        9.9470138549804688E-002   7.6955966651439667E-002   7.7048979699611664E-002   8.2267206162214279E-003
  0.62500000000000000        37.470474510000003        8.3445452153682709E-002   6.5699122846126556E-002   6.5767198801040649E-002   5.8257533237338066E-003
  0.64999997615814209        37.470474510000003        6.8888075649738312E-002   5.5183820426464081E-002   5.5231370031833649E-002   4.0172757580876350E-003
  0.67500001192092896        37.470474510000003        5.5851317942142487E-002   4.5511383563280106E-002   4.5543041080236435E-002   2.6884148828685284E-003
  0.69999998807907104        37.470474510000003        4.4356551021337509E-002   3.6759942770004272E-002   3.6779981106519699E-002   1.7387451371178031E-003
  0.72500002384185791        37.470474510000003        3.4395109862089157E-002   2.8984006494283676E-002   2.8995998203754425E-002   1.0811387328431010E-003
  0.75000000000000000        37.470474510000003        2.5930346921086311E-002   2.2214170545339584E-002   2.2220904007554054E-002   6.4195005688816309E-004
  0.77499997615814209        37.470474510000003        1.8899684771895409E-002   1.6457026824355125E-002   1.6460534185171127E-002   3.6064791493117809E-004
  0.80000001192092896        37.470474510000003        1.3216821476817131E-002   1.1695298366248608E-002   1.1696971021592617E-002   1.8900967552326620E-004
  0.82499998807907104        37.470474510000003        8.7739787995815277E-003   7.8881923109292984E-003   7.8889196738600731E-003   8.9986468083225191E-005
  0.85000002384185791        37.470474510000003        5.4443092085421085E-003   4.9720187671482563E-003   4.9723330885171890E-003   3.6343917599879205E-005
  0.87500000000000000        37.470474510000003        3.0844346620142460E-003   2.8611104935407639E-003   2.8613111935555935E-003   9.1758474809466861E-006
  0.89999997615814209        37.470474510000003        1.5372039051726460E-003   1.4491161564365029E-003   1.4493624912574887E-003  -3.6225696931069251E-006
  0.92500001192092896        37.470474510000003        6.3478021183982491E-004   6.1079341685399413E-004   6.1116728466004133E-004  -8.8496872194809839E-006
  0.94999998807907104        37.470474510000003        2.0230152586009353E-004   2.0457623759284616E-004   2.0511259208433330E-004  -9.4056340458337218E-006
  0.97500002384185791        37.470474510000003        6.2720326241105795E-005   7.6561875175684690E-005   7.7254437201190740E-005  -5.5822597460064571E-006
   1.0000000000000000        37.470474510000003        4.4901604269398376E-005   6.8108871346339583E-005   6.8898494646418840E-005   3.7675083603971871E-006
   9.9999997171806854E-010   48.044977359999997        2.9604895971715450E-003  -9.8311598412692547E-004  -1.1908491142094135E-003  -2.9918531072326005E-004
   1.3183000246996812E-009   48.044977359999997        3.0989884398877621E-003  -9.8660704679787159E-004  -1.2164984364062548E-003  -3.0583495390601456E-004
   1.7378000150003459E-009   48.044977359999997        3.2446170225739479E-003  -9.8804524168372154E-004  -1.2424406595528126E-003  -3.1268331804312766E-004
   2.2908999142146058E-009   48.044977359999997        3.3978414721786976E-003  -9.8720879759639502E-004  -1.2687138514593244E-003  -3.1975939054973423E-004
   3.0200000278313155E-009   48.044977359999997        3.5590606275945902E-003  -9.8385685123503208E-004  -1.2953485129401088E-003  -3.2709122751839459E-004
   3.9810998941902653E-009   48.044977359999997        3.7287329323589802E-003  -9.7772921435534954E-004  -1.3223910937085748E-003  -3.3471226925030351E-004
   5.2481001766579993E-009   48.044977359999997        3.9073550142347813E-003  -9.6854445291683078E-004  -1.3499017804861069E-003  -3.4266023430973291E-004
   6.9183001549788514E-009   48.044977359999997        4.0954351425170898E-003  -9.5599918859079480E-004  -1.3779517030343413E-003  -3.5097610088996589E-004
   9.1201002305751899E-009   48.044977359999997        4.2935297824442387E-003  -9.3976489733904600E-004  -1.4066306175664067E-003  -3.5970547469332814E-004
   1.2023000373062587E-008   48.044977359999997        4.5022387057542801E-003  -9.1948563931509852E-004  -1.4360491186380386E-003  -3.6889829789288342E-004
   1.5849000334355878E-008   48.044977359999997        4.7221132554113865E-003  -8.9478655718266964E-004  -1.4663276961073279E-003  -3.7860425072722137E-004
   2.0892999330612838E-008   48.044977359999997        4.9538714811205864E-003  -8.6524983635172248E-004  -1.4976302627474070E-003  -3.8888145354576409E-004
   2.7542000680114143E-008   48.044977359999997        5.1981834694743156E-003  -8.3043501945212483E-004  -1.5301383100450039E-003  -3.9978625136427581E-004
   3.6307998385609608E-008   48.044977359999997        5.4558259434998035E-003  -7.8985869185999036E-004  -1.5640753554180264E-003  -4.1137830703519285E-004
   4.7863000673942224E-008   48.044977359999997        5.7275407016277313E-003  -7.4301275890320539E-004  -1.5996940201148391E-003  -4.2371236486360431E-004
   6.3096003088958241E-008   48.044977359999997        6.0141962021589279E-003  -6.8933767033740878E-004  -1.6373016405850649E-003  -4.3684270349331200E-004
   8.3175997644957533E-008   48.044977359999997        6.3166595064103603E-003  -6.2824087217450142E-004  -1.6772502567619085E-003  -4.5081382268108428E-004
   1.0965000285523274E-007   48.044977359999997        6.6359313204884529E-003  -5.5906834313645959E-004  -1.7199614085257053E-003  -4.6566178207285702E-004
   1.4453999597208167E-007   48.044977359999997        6.9728950038552284E-003  -4.8115645768120885E-004  -1.7659008735790849E-003  -4.8139650607481599E-004
   1.9054999711443088E-007   48.044977359999997        7.3288320563733578E-003  -3.9371231105178595E-004  -1.8156572477892041E-003  -4.9801770364865661E-004
   2.5118998792095226E-007   48.044977359999997        7.7046854421496391E-003  -2.9598380206152797E-004  -1.8698516068980098E-003  -5.1547074690461159E-004
   3.3112999631157436E-007   48.044977359999997        8.1017622724175453E-003  -1.8708806601352990E-004  -1.9292468205094337E-003  -5.3366646170616150E-004
   4.3651999703797628E-007   48.044977359999997        8.5213873535394669E-003  -6.6090986365452409E-005  -1.9947129767388105E-003  -5.5244931718334556E-004
   5.7544002629583701E-007   48.044977359999997        8.9648813009262085E-003   6.7984365159645677E-005  -2.0672373939305544E-003  -5.7157617993652821E-004
   7.5857997217099182E-007   48.044977359999997        9.4337780028581619E-003   2.1622564236167818E-004  -2.1479763090610504E-003  -5.9070164570584893E-004
   9.9999999747524271E-007   48.044977359999997        9.9296281114220619E-003   3.7977547617629170E-004  -2.2382421884685755E-003  -6.0933857457712293E-004
   1.3182999509808724E-006   48.044977359999997        1.0454203933477402E-002   5.5990088731050491E-004  -2.3395619355142117E-003  -6.2682782299816608E-004
   1.7377999483869644E-006   48.044977359999997        1.1009119451045990E-002   7.5786566594615579E-004  -2.4536261335015297E-003  -6.4227980328723788E-004
   2.2909000563231530E-006   48.044977359999997        1.1596544645726681E-002   9.7518414258956909E-004  -2.5824580807238817E-003  -6.5453903516754508E-004
   3.0199998946045525E-006   48.044977359999997        1.2218445539474487E-002   1.2133563868701458E-003  -2.7282901573926210E-003  -6.6209258511662483E-004
   3.9810997805034276E-006   48.044977359999997        1.2877073138952255E-002   1.4740442857146263E-003  -2.8936932794749737E-003  -6.6300015896558762E-004
   5.2481000238913111E-006   48.044977359999997        1.3574896380305290E-002   1.7590554198250175E-003  -3.0816039070487022E-003  -6.5478746546432376E-004
   6.9183001869532745E-006   48.044977359999997        1.4314522966742516E-002   2.0703119225800037E-003  -3.2953366171568632E-003  -6.3432409660890698E-004
   9.1201000032015145E-006   48.044977359999997        1.5098842792212963E-002   2.4099128786474466E-003  -3.5386634990572929E-003  -5.9767399216070771E-004
   1.2022999726468697E-005   48.044977359999997        1.5931058675050735E-002   2.7801503892987967E-003  -3.8158630486577749E-003  -5.3991319146007299E-004
   1.5849000192247331E-005   48.044977359999997        1.6814338043332100E-002   3.1833497341722250E-003  -4.1316337883472443E-003  -4.5495317317545414E-004
   2.0892999600619078E-005   48.044977359999997        1.7752712592482567E-002   3.6222746130079031E-003  -4.4914348982274532E-003  -3.3522056764923036E-004
   2.7542000680114143E-005   48.044977359999997        1.8750291317701340E-002   4.0997662581503391E-003  -4.9012354575097561E-003  -1.7143131117336452E-004
   3.6307999835116789E-005   48.044977359999997        1.9811946898698807E-002   4.6190549619495869E-003  -5.3677791729569435E-003   4.7831763367867097E-005
   4.7862999053904787E-005   48.044977359999997        2.0942838862538338E-002   5.1835170015692711E-003  -5.8983676135540009E-003   3.3642441849224269E-004
   6.3095998484641314E-005   48.044977359999997        2.2149201482534409E-002   5.7970434427261353E-003  -6.5011484548449516E-003   7.1125000249594450E-004
   8.3175997133366764E-005   48.044977359999997        2.3437984287738800E-002   6.4638345502316952E-003  -7.1848472580313683E-003   1.1926832376047969E-003
   1.0964999819407240E-004   48.044977359999997        2.4817651137709618E-002   7.1887713856995106E-003  -7.9589802771806717E-003   1.8053973326459527E-003
   1.4453999756369740E-004   48.044977359999997        2.6297394186258316E-002   7.9769454896450043E-003  -8.8331038132309914E-003   2.5785928592085838E-003
   1.9054999575018883E-004   48.044977359999997        2.7889763936400414E-002   8.8349897414445877E-003  -9.8178740590810776E-003   3.5479373764246702E-003
   2.5119000929407775E-004   48.044977359999997        2.9607957229018211E-002   9.7695235162973404E-003  -1.0922718793153763E-002   4.7546857967972755E-003
   3.3112999517470598E-004   48.044977359999997        3.1469613313674927E-002   1.0789079591631889E-002  -1.2157150544226170E-002   6.2484396621584892E-003
   4.3652000022120774E-004   48.044977359999997        3.3496212214231491E-002   1.1903608217835426E-002  -1.3528971932828426E-002   8.0873556435108185E-003
   5.7544000446796417E-004   48.044977359999997        3.5714119672775269E-002   1.3124850578606129E-002  -1.5042911283671856E-002   1.0338926687836647E-002
   7.5857999036088586E-004   48.044977359999997        3.8157276809215546E-002   1.4467546716332436E-002  -1.6699593514204025E-002   1.3082077726721764E-002
   1.0000000474974513E-003   48.044977359999997        4.0868334472179413E-002   1.5949744731187820E-002  -1.8492436036467552E-002   1.6407230868935585E-002
   1.3183000264689326E-003   48.044977359999997        4.3902534991502762E-002   1.7594551667571068E-002  -2.0404992625117302E-002   2.0418442785739899E-002
   1.7377999611198902E-003   48.044977359999997        4.7329131513834000E-002   1.9430501386523247E-002  -2.2404983639717102E-002   2.5230998173356056E-002
   2.2909000981599092E-003   48.044977359999997        5.1240365952253342E-002   2.1495983004570007E-002  -2.4440729990601540E-002   3.0977301299571991E-002
   3.0199999455362558E-003   48.044977359999997        5.5752903223037720E-002   2.3839613422751427E-002  -2.6430245488882065E-002   3.7799745798110962E-002
   3.9810999296605587E-003   48.044977359999997        6.1018355190753937E-002   2.6525638997554779E-002  -2.8252443298697472E-002   4.5852877199649811E-002
   5.2481000311672688E-003   48.044977359999997        6.7232325673103333E-002   2.9638802632689476E-002  -2.9733434319496155E-002   5.5299308151006699E-002
   6.9182999432086945E-003   48.044977359999997        7.4644528329372406E-002   3.3290416002273560E-002  -3.0629957094788551E-002   6.6301815211772919E-002
   9.1201001778244972E-003   48.044977359999997        8.3571888506412506E-002   3.7627048790454865E-002  -3.0610678717494011E-002   7.9013936221599579E-002
   1.2023000046610832E-002   48.044977359999997        9.4410195946693420E-002   4.2840279638767242E-002  -2.9235593974590302E-002   9.3561895191669464E-002
   1.5848999843001366E-002   48.044977359999997       0.10763555020093918        4.9174409359693527E-002  -2.5938950479030609E-002  0.11000745743513107     
   2.0893000066280365E-002   48.044977359999997       0.12381193786859512        5.6941177695989609E-002  -2.0017120987176895E-002  0.12831459939479828     
   2.7542000636458397E-002   48.044977359999997       0.14355109632015228        6.6517286002635956E-002  -1.0640711523592472E-002  0.14825578033924103     
   3.6308001726865768E-002   48.044977359999997       0.16744895279407501        7.8337602317333221E-002   3.1006673816591501E-003  0.16930104792118073     
   4.7862999141216278E-002   48.044977359999997       0.19592061638832092        9.2845961451530457E-002   2.2076681256294250E-002  0.19042515754699707     
   6.3096001744270325E-002   48.044977359999997       0.22893275320529938       0.11039814352989197        4.6902198344469070E-002  0.20987494289875031     
   8.3176001906394958E-002   48.044977359999997       0.26551932096481323       0.13104417920112610        7.7553451061248779E-002  0.22488573193550110     
  0.10000000149011612        48.044977359999997       0.29070827364921570       0.14626049995422363       0.10069306194782257       0.23052783310413361     
  0.12500000000000000        48.044977359999997       0.31987121701240540       0.16548343002796173       0.13031956553459167       0.23034557700157166     
  0.15000000596046448        48.044977359999997       0.34019359946250916       0.18080131709575653       0.15423995256423950       0.22275169193744659     
  0.17499999701976776        48.044977359999997       0.35273966193199158       0.19240181148052216       0.17274133861064911       0.21011231839656830     
  0.20000000298023224        48.044977359999997       0.35849213600158691       0.20050320029258728       0.18625460565090179       0.19421333074569702     
  0.22499999403953552        48.044977359999997       0.35836571455001831       0.20534992218017578       0.19526273012161255       0.17642654478549957     
  0.25000000000000000        48.044977359999997       0.35321220755577087       0.20720614492893219       0.20025846362113953       0.15780603885650635     
  0.27500000596046448        48.044977359999997       0.34382340312004089       0.20634979009628296       0.20172411203384399       0.13915267586708069     
  0.30000001192092896        48.044977359999997       0.33093231916427612       0.20306725800037384       0.20012177526950836       0.12106140702962875     
  0.32499998807907104        48.044977359999997       0.31521502137184143       0.19764894247055054       0.19588881731033325       0.10395880788564682     
  0.34999999403953552        48.044977359999997       0.29729157686233521       0.19038531184196472       0.18943618237972260        8.8133834302425385E-002
  0.37500000000000000        48.044977359999997       0.27772787213325500       0.18156355619430542       0.18114796280860901        7.3763713240623474E-002
  0.40000000596046448        48.044977359999997       0.25703680515289307       0.17146472632884979       0.17138181626796722        6.0936130583286285E-002
  0.42500001192092896        48.044977359999997       0.23567998409271240       0.16036109626293182       0.16046950221061707        4.9668189138174057E-002
  0.44999998807907104        48.044977359999997       0.21406939625740051       0.14851395785808563       0.14871761202812195        3.9922758936882019E-002
  0.47499999403953552        48.044977359999997       0.19256901741027832       0.13617162406444550       0.13640817999839783        3.1622424721717834E-002
  0.50000000000000000        48.044977359999997       0.17149664461612701       0.12356763333082199       0.12379923462867737        2.4661358445882797E-002
  0.52499997615814209        48.044977359999997       0.15112556517124176       0.11091916263103485       0.11112516373395920        1.8915330991148949E-002
  0.55000001192092896        48.044977359999997       0.13168649375438690        9.8425619304180145E-002   9.8597027361392975E-002   1.4249995350837708E-002
  0.57499998807907104        48.044977359999997       0.11336929351091385        8.6267419159412384E-002   8.6402654647827148E-002   1.0527675040066242E-002
  0.60000002384185791        48.044977359999997        9.6324920654296875E-002   7.4604883790016174E-002   7.4706695973873138E-002   7.6127699576318264E-003
  0.62500000000000000        48.044977359999997        8.0667294561862946E-002   6.3577271997928619E-002   6.3650622963905334E-002   5.3759333677589893E-003
  0.64999997615814209        48.044977359999997        6.6475190222263336E-002   5.3302004933357239E-002   5.3352586925029755E-002   3.6971585359424353E-003
  0.67500001192092896        48.044977359999997        5.3794231265783310E-002   4.3874017894268036E-002   4.3907344341278076E-002   2.4678977206349373E-003
  0.69999998807907104        48.044977359999997        4.2638860642910004E-002   3.5365261137485504E-002   3.5386167466640472E-002   1.5923407627269626E-003
  0.72500002384185791        48.044977359999997        3.2994396984577179E-002   2.7824375778436661E-002   2.7836792171001434E-002   9.8797178361564875E-004
  0.75000000000000000        48.044977359999997        2.4819126352667809E-002   2.1276557818055153E-002   2.1283483132719994E-002   5.8552104746922851E-004
  0.77499997615814209        48.044977359999997        1.8046472221612930E-002   1.5723606571555138E-002   1.5727194026112556E-002   3.2842587097547948E-004
  0.80000001192092896        48.044977359999997        1.2587239034473896E-002   1.1144188232719898E-002   1.1145891621708870E-002   1.7190923972520977E-004
  0.82499998807907104        48.044977359999997        8.3319479599595070E-003   7.4943392537534237E-003   7.4950796552002430E-003   8.1780977779999375E-005
  0.85000002384185791        48.044977359999997        5.1532941870391369E-003   4.7082225792109966E-003   4.7085448168218136E-003   3.3059692214010283E-005
  0.87500000000000000        48.044977359999997        2.9087446164339781E-003   2.6991972699761391E-003   2.6994040235877037E-003   8.5050332927494310E-006
  0.89999997615814209        48.044977359999997        1.4433605829253793E-003   1.3612647308036685E-003   1.3615159550681710E-003  -2.8617093903449131E-006
  0.92500001192092896        48.044977359999997        5.9294753009453416E-004   5.7103496510535479E-004   5.7141028810292482E-004  -7.1843996920506470E-006
  0.94999998807907104        48.044977359999997        1.8779834499582648E-004   1.9048481772188097E-004   1.9101536599919200E-004  -7.0997016337059904E-006
  0.97500002384185791        48.044977359999997        5.7642835599835962E-005   7.1176669734995812E-005   7.1851085522212088E-005  -2.9402215204754611E-006
   1.0000000000000000        48.044977359999997        3.9908427424961701E-005   6.2156570493243635E-005   6.2909835833124816E-005   6.1855844251113012E-006
   9.9999997171806854E-010   61.603699429999999        2.9708077199757099E-003  -9.8299828823655844E-004  -1.1923139682039618E-003  -3.2909616129472852E-004
   1.3183000246996812E-009   61.603699429999999        3.1098467297852039E-003  -9.8631670698523521E-004  -1.2179793557152152E-003  -3.3643713686615229E-004
   1.7378000150003459E-009   61.603699429999999        3.2560462132096291E-003  -9.8756467923521996E-004  -1.2439403217285872E-003  -3.4400177537463605E-004
   2.2908999142146058E-009   61.603699429999999        3.4098741598427296E-003  -9.8651880398392677E-004  -1.2702360982075334E-003  -3.5182191641069949E-004
   3.0200000278313155E-009   61.603699429999999        3.5717322025448084E-003  -9.8293658811599016E-004  -1.2968983501195908E-003  -3.5992829361930490E-004
   3.9810998941902653E-009   61.603699429999999        3.7420804146677256E-003  -9.7655650461092591E-004  -1.3239749241620302E-003  -3.6835714126937091E-004
   5.2481001766579993E-009   61.603699429999999        3.9214175194501877E-003  -9.6709519857540727E-004  -1.3515276368707418E-003  -3.7714923382736742E-004
   6.9183001549788514E-009   61.603699429999999        4.1102548129856586E-003  -9.5424737082794309E-004  -1.3796299463137984E-003  -3.8634834345430136E-004
   9.1201002305751899E-009   61.603699429999999        4.3091508559882641E-003  -9.3768257647752762E-004  -1.4083740534260869E-003  -3.9600275340490043E-004
   1.2023000373062587E-008   61.603699429999999        4.5187086798250675E-003  -9.1704248916357756E-004  -1.4378734631463885E-003  -4.0616479236632586E-004
   1.5849000334355878E-008   61.603699429999999        4.7394828870892525E-003  -8.9195009786635637E-004  -1.4682525070384145E-003  -4.1688547935336828E-004
   2.0892999330612838E-008   61.603699429999999        4.9721938557922840E-003  -8.6198496865108609E-004  -1.4996794052422047E-003  -4.2822412797249854E-004
   2.7542000680114143E-008   61.603699429999999        5.2175153978168964E-003  -8.2670396659523249E-004  -1.5323407715186477E-003  -4.4023638474754989E-004
   3.6307998385609608E-008   61.603699429999999        5.4762284271419048E-003  -7.8562065027654171E-004  -1.5664666425436735E-003  -4.5297984615899622E-004
   4.7863000673942224E-008   61.603699429999999        5.7490789331495762E-003  -7.3822401463985443E-004  -1.6023168573155999E-003  -4.6650451258756220E-004
   6.3096003088958241E-008   61.603699429999999        6.0369390994310379E-003  -6.8395090056583285E-004  -1.6402075998485088E-003  -4.8085712478496134E-004
   8.3175997644957533E-008   61.603699429999999        6.3406801782548428E-003  -6.2220526160672307E-004  -1.6805013874545693E-003  -4.9607030814513564E-004
   1.0965000285523274E-007   61.603699429999999        6.6613084636628628E-003  -5.5232906015589833E-004  -1.7236324492841959E-003  -5.1216350402683020E-004
   1.4453999597208167E-007   61.603699429999999        6.9997129030525684E-003  -4.7365462523885071E-004  -1.7700808821246028E-003  -5.2912271348759532E-004
   1.9054999711443088E-007   61.603699429999999        7.3571810498833656E-003  -3.8538416265510023E-004  -1.8204530933871865E-003  -5.4691667901352048E-004
   2.5118998792095226E-007   61.603699429999999        7.7346614561975002E-003  -2.8676097281277180E-004  -1.8753901822492480E-003  -5.6544790277257562E-004
   3.3112999631157436E-007   61.603699429999999        8.1334691494703293E-003  -1.7689677770249546E-004  -1.9356792327016592E-003  -5.8457278646528721E-004
   4.3651999703797628E-007   61.603699429999999        8.5549373179674149E-003  -5.4851519962539896E-005  -2.0022187381982803E-003  -6.0406496049836278E-004
   5.7544002629583701E-007   61.603699429999999        9.0003926306962967E-003   8.0357836850453168E-005  -2.0760283805429935E-003  -6.2359106959775090E-004
   7.5857997217099182E-007   61.603699429999999        9.4713810831308365E-003   2.2982594964560121E-004  -2.1583037450909615E-003  -6.4269191352650523E-004
   9.9999999747524271E-007   61.603699429999999        9.9694626405835152E-003   3.9470288902521133E-004  -2.2504015360027552E-003  -6.6073762718588114E-004
   1.3182999509808724E-006   61.603699429999999        1.0496423579752445E-002   5.7626422494649887E-004  -2.3539010435342789E-003  -6.7689159186556935E-004
   1.7377999483869644E-006   61.603699429999999        1.1053889989852905E-002   7.7578215859830379E-004  -2.4705519899725914E-003  -6.9004565011709929E-004
   2.2909000563231530E-006   61.603699429999999        1.1644047684967518E-002   9.9478184711188078E-004  -2.6024479884654284E-003  -6.9877441274002194E-004
   3.0199998946045525E-006   61.603699429999999        1.2268882244825363E-002   1.2347742449492216E-003  -2.7518994174897671E-003  -7.0123712066560984E-004
   3.9810997805034276E-006   61.603699429999999        1.2930664233863354E-002   1.4974337536841631E-003  -2.9215675313025713E-003  -6.9509475724771619E-004
   5.2481000238913111E-006   61.603699429999999        1.3631888665258884E-002   1.7845823895186186E-003  -3.1144905369728804E-003  -6.7739107180386782E-004
   6.9183001869532745E-006   61.603699429999999        1.4375191181898117E-002   2.0981582347303629E-003  -3.3340975642204285E-003  -6.4441730501130223E-004
   9.1201000032015145E-006   61.603699429999999        1.5163497999310493E-002   2.4402793496847153E-003  -3.5842878278344870E-003  -5.9154519112780690E-004
   1.2022999726468697E-005   61.603699429999999        1.6000052914023399E-002   2.8132589068263769E-003  -3.8694816175848246E-003  -5.1302596693858504E-004
   1.5849000192247331E-005   61.603699429999999        1.6888072714209557E-002   3.2194461673498154E-003  -4.1945273987948895E-003  -4.0180564974434674E-004
   2.0892999600619078E-005   61.603699429999999        1.7831651493906975E-002   3.6616348661482334E-003  -4.5650503598153591E-003  -2.4916010443121195E-004
   2.7542000680114143E-005   61.603699429999999        1.8834969028830528E-002   4.1427002288401127E-003  -4.9871909432113171E-003  -4.4470969442045316E-005
   3.6307999835116789E-005   61.603699429999999        1.9902989268302917E-002   4.6659130603075027E-003  -5.4678702726960182E-003   2.2524026280734688E-004
   4.7862999053904787E-005   61.603699429999999        2.1040977910161018E-002   5.2346992306411266E-003  -6.0145617462694645E-003   5.7561538415029645E-004
   6.3095998484641314E-005   61.603699429999999        2.2255307063460350E-002   5.8530075475573540E-003  -6.6355760209262371E-003   1.0256204986944795E-003
   8.3175997133366764E-005   61.603699429999999        2.3553088307380676E-002   6.5251104533672333E-003  -7.3397732339799404E-003   1.5979603631421924E-003
   1.0964999819407240E-004   61.603699429999999        2.4942992255091667E-002   7.2559760883450508E-003  -8.1367678940296173E-003   2.3199561983346939E-003
   1.4453999756369740E-004   61.603699429999999        2.6434447616338730E-002   8.0508003011345863E-003  -9.0361330658197403E-003   3.2236913684755564E-003
   1.9054999575018883E-004   61.603699429999999        2.8040323406457901E-002   8.9163510128855705E-003  -1.0048469528555870E-002   4.3481364846229553E-003
   2.5119000929407775E-004   61.603699429999999        2.9774175956845284E-002   9.8594045266509056E-003  -1.1182980611920357E-002   5.7379463687539101E-003
   3.3112999517470598E-004   61.603699429999999        3.1654104590415955E-002   1.0888690128922462E-002  -1.2448784895241261E-002   7.4464594945311546E-003
   4.3652000022120774E-004   61.603699429999999        3.3702146261930466E-002   1.2014405801892281E-002  -1.3853037729859352E-002   9.5356767997145653E-003
   5.7544000446796417E-004   61.603699429999999        3.5945326089859009E-002   1.3248586095869541E-002  -1.5399475581943989E-002   1.2076874263584614E-002
   7.5857999036088586E-004   61.603699429999999        3.8418393582105637E-002   1.4606342650949955E-002  -1.7087323591113091E-002   1.5152643434703350E-002
   1.0000000474974513E-003   61.603699429999999        4.1164945811033249E-002   1.6106164082884789E-002  -1.8908053636550903E-002   1.8856549635529518E-002
   1.3183000264689326E-003   61.603699429999999        4.4241353869438171E-002   1.7771705985069275E-002  -2.0842621102929115E-002   2.3295050486922264E-002
   1.7377999611198902E-003   61.603699429999999        4.7718126326799393E-002   1.9632138311862946E-002  -2.2855354472994804E-002   2.8584279119968414E-002
   2.2909000981599092E-003   61.603699429999999        5.1688969135284424E-002   2.1726625040173531E-002  -2.4890279397368431E-002   3.4855876117944717E-002
   3.0199999455362558E-003   61.603699429999999        5.6272078305482864E-002   2.4104656651616096E-002  -2.6860082522034645E-002   4.2248371988534927E-002
   3.9810999296605587E-003   61.603699429999999        6.1620615422725677E-002   2.6831466704607010E-002  -2.8637293726205826E-002   5.0908699631690979E-002
   5.2481000311672688E-003   61.603699429999999        6.7931570112705231E-002   2.9992848634719849E-002  -3.0040642246603966E-002   6.0986742377281189E-002
   6.9182999432086945E-003   61.603699429999999        7.5455553829669952E-002   3.3701125532388687E-002  -3.0818765982985497E-002   7.2625741362571716E-002
   9.1201001778244972E-003   61.603699429999999        8.4509395062923431E-002   3.8103673607110977E-002  -3.0632115900516510E-002   8.5951149463653564E-002
   1.2023000046610832E-002   61.603699429999999        9.5486983656883240E-002   4.3392360210418701E-002  -2.9033437371253967E-002  0.10105051100254059     
   1.5848999843001366E-002   61.603699429999999       0.10885943472385406        4.9810688942670822E-002  -2.5452665984630585E-002  0.11793405562639236     
   2.0893000066280365E-002   61.603699429999999       0.12518101930618286        5.7667784392833710E-002  -1.9187362864613533E-002  0.13650031387805939     
   2.7542000636458397E-002   61.603699429999999       0.14504644274711609        6.7334495484828949E-002  -9.4190640375018120E-003  0.15644180774688721     
   3.6308001726865768E-002   61.603699429999999       0.16902436316013336        7.9234838485717773E-002   4.7369850799441338E-003  0.17713731527328491     
   4.7862999141216278E-002   61.603699429999999       0.19748879969120026        9.3794159591197968E-002   2.4104140698909760E-002  0.19746817648410797     
   6.3096001744270325E-002   61.603699429999999       0.23034931719303131       0.11133916676044464        4.9225781112909317E-002  0.21560549736022949     
   8.3176001906394958E-002   61.603699429999999       0.26656764745712280       0.13187764585018158        7.9980909824371338E-002  0.22876317799091339     
  0.10000000149011612        61.603699429999999       0.29135212302207947       0.14693959057331085       0.10302709788084030       0.23290684819221497     
  0.12500000000000000        61.603699429999999       0.31982257962226868       0.16585691273212433       0.13231253623962402       0.23073717951774597     
  0.15000000596046448        61.603699429999999       0.33940616250038147       0.18080964684486389       0.15574276447296143       0.22151610255241394     
  0.17499999701976776        61.603699429999999       0.35121703147888184       0.19201330840587616       0.17367826402187347       0.20762583613395691     
  0.20000000298023224        61.603699429999999       0.35627257823944092       0.19970813393592834       0.18660061061382294       0.19083105027675629     
  0.22499999403953552        61.603699429999999       0.35551133751869202       0.20415592193603516       0.19502773880958557       0.17246431112289429     
  0.25000000000000000        61.603699429999999       0.34980112314224243       0.20563456416130066       0.19947645068168640       0.15353278815746307     
  0.27500000596046448        61.603699429999999       0.33994340896606445       0.20443268120288849       0.20044510066509247       0.13478857278823853     
  0.30000001192092896        61.603699429999999       0.32667639851570129       0.20084472000598907       0.19840605556964874       0.11677960306406021     
  0.32499998807907104        61.603699429999999       0.31067743897438049       0.19516688585281372       0.19380262494087219        9.9889099597930908E-002
  0.34999999403953552        61.603699429999999       0.29256513714790344       0.18769347667694092       0.18704845011234283        8.4367506206035614E-002
  0.37500000000000000        61.603699429999999       0.27290141582489014       0.17871376872062683       0.17852789163589478        7.0358909666538239E-002
  0.40000000596046448        61.603699429999999       0.25219359993934631       0.16850934922695160       0.16859699785709381        5.7923294603824615E-002
  0.42500001192092896        61.603699429999999       0.23089626431465149       0.15735168755054474       0.15758447349071503        4.7055393457412720E-002
  0.44999998807907104        61.603699429999999       0.20941339433193207       0.14550012350082397       0.14579275250434875        3.7700656801462173E-002
  0.47499999403953552        61.603699429999999       0.18810024857521057       0.13319995999336243       0.13349887728691101        2.9768766835331917E-002
  0.50000000000000000        61.603699429999999       0.16726545989513397       0.12068088352680206       0.12095523625612259        2.3144980892539024E-002
  0.52499997615814209        61.603699429999999       0.14717295765876770       0.10815548896789551       0.10839011520147324        1.7699575051665306E-002
  0.55000001192092896        61.603699429999999       0.12804403901100159        9.5818050205707550E-002   9.6008107066154480E-002   1.3295574113726616E-002
  0.57499998807907104        61.603699429999999       0.11005936563014984        8.3843380212783813E-002   8.3990402519702911E-002   9.7949868068099022E-003
  0.60000002384185791        61.603699429999999        9.3360975384712219E-002   7.2385884821414948E-002   7.2494916617870331E-002   7.0636877790093422E-003
  0.62500000000000000        61.603699429999999        7.8054301440715790E-002   6.1578754335641861E-002   6.1656359583139420E-002   4.9751214683055878E-003
  0.64999997615814209        61.603699429999999        6.4210228621959686E-002   5.1533289253711700E-002   5.1586270332336426E-002   3.4129547420889139E-003
  0.67500001192092896        61.603699429999999        5.1867175847291946E-002   4.2338375002145767E-002   4.2372986674308777E-002   2.2728210315108299E-003
  0.69999998807907104        61.603699429999999        4.1033148765563965E-002   3.4060135483741760E-002   3.4081686288118362E-002   1.4632819220423698E-003
  0.72500002384185791        61.603699429999999        3.1687896698713303E-002   2.6741726323962212E-002   2.6754444465041161E-002   9.0612436179071665E-004
  0.75000000000000000        61.603699429999999        2.3785077035427094E-002   2.0403327420353889E-002   2.0410383120179176E-002   5.3611304610967636E-004
  0.77499997615814209        61.603699429999999        1.7254499718546867E-002   1.5042323619127274E-002   1.5045961365103722E-002   3.0030554626137018E-004
  0.80000001192092896        61.603699429999999        1.2004429474473000E-002   1.0633690282702446E-002   1.0635412298142910E-002   1.5703786630183458E-004
  0.82499998807907104        61.603699429999999        7.9239727929234505E-003   7.1306265890598297E-003   7.1313749067485332E-003   7.4679126555565745E-005
  0.85000002384185791        61.603699429999999        4.8855878412723541E-003   4.4654402881860733E-003   4.4657676480710506E-003   3.0246339520090260E-005
  0.87500000000000000        61.603699429999999        2.7477319817990065E-003   2.5507481768727303E-003   2.5509600527584553E-003   7.9621595432399772E-006
  0.89999997615814209        61.603699429999999        1.3577244244515896E-003   1.2810614425688982E-003   1.2813161592930555E-003  -2.1744087916886201E-006
  0.92500001192092896        61.603699429999999        5.5495090782642365E-004   5.3489540005102754E-004   5.3527002455666661E-004  -5.7478173403069377E-006
  0.94999998807907104        61.603699429999999        1.7466457211412489E-004   1.7769081750884652E-004   1.7821257642935961E-004  -5.1767674449365586E-006
  0.97500002384185791        61.603699429999999        5.3009855037089437E-005   6.6218970459885895E-005   6.6871616581920534E-005  -8.3618346025104984E-007
   1.0000000000000000        61.603699429999999        3.5380726330913603E-005   5.6699380365898833E-005   5.7412551541347057E-005   7.9455194281763397E-006
   9.9999997171806854E-010   78.988814070000004        2.9808580875396729E-003  -9.8287046421319246E-004  -1.1937079252675176E-003  -3.5926923737861216E-004
   1.3183000246996812E-009   78.988814070000004        3.1204232946038246E-003  -9.8602008074522018E-004  -1.2193884467706084E-003  -3.6731050931848586E-004
   1.7378000150003459E-009   78.988814070000004        3.2671790104359388E-003  -9.8708178848028183E-004  -1.2453675735741854E-003  -3.7560070632025599E-004
   2.2908999142146058E-009   78.988814070000004        3.4215955529361963E-003  -9.8583113867789507E-004  -1.2716853525489569E-003  -3.8417437463067472E-004
   3.0200000278313155E-009   78.988814070000004        3.5840761847794056E-003  -9.8202389199286699E-004  -1.2983747292309999E-003  -3.9306469261646271E-004
   3.9810998941902653E-009   78.988814070000004        3.7550828419625759E-003  -9.7539700800552964E-004  -1.3254851801320910E-003  -4.0231048478744924E-004
   5.2481001766579993E-009   78.988814070000004        3.9351168088614941E-003  -9.6566544380038977E-004  -1.3530801516026258E-003  -4.1195499943569303E-004
   6.9183001549788514E-009   78.988814070000004        4.1246921755373478E-003  -9.5252192113548517E-004  -1.3812355464324355E-003  -4.2204433702863753E-004
   9.1201002305751899E-009   78.988814070000004        4.3243695981800556E-003  -9.3563407426699996E-004  -1.4100461266934872E-003  -4.3262873077765107E-004
   1.2023000373062587E-008   78.988814070000004        4.5347549021244049E-003  -9.1464148135855794E-004  -1.4396286569535732E-003  -4.4376193545758724E-004
   1.5849000334355878E-008   78.988814070000004        4.7564054839313030E-003  -8.8916480308398604E-004  -1.4701113104820251E-003  -4.5549529022537172E-004
   2.0892999330612838E-008   78.988814070000004        4.9900449812412262E-003  -8.5878116078674793E-004  -1.5016670804470778E-003  -4.6788758481852710E-004
   2.7542000680114143E-008   78.988814070000004        5.2363513968884945E-003  -8.2304474199190736E-004  -1.5344880521297455E-003  -4.8099210835061967E-004
   3.6307998385609608E-008   78.988814070000004        5.4961079731583595E-003  -7.8146619489416480E-004  -1.5688108978793025E-003  -4.9486209172755480E-004
   4.7863000673942224E-008   78.988814070000004        5.7700653560459614E-003  -7.3353148763999343E-004  -1.6049033729359508E-003  -5.0954002654179931E-004
   6.3096003088958241E-008   78.988814070000004        6.0590994544327259E-003  -6.7867431789636612E-004  -1.6430909745395184E-003  -5.2506162319332361E-004
   8.3175997644957533E-008   78.988814070000004        6.3640866428613663E-003  -6.1629491392523050E-004  -1.6837476287037134E-003  -5.4144358728080988E-004
   1.0965000285523274E-007   78.988814070000004        6.6860378719866276E-003  -5.4573133820667863E-004  -1.7273204866796732E-003  -5.5868370691314340E-004
   1.4453999597208167E-007   78.988814070000004        7.0258472114801407E-003  -4.6631219447590411E-004  -1.7743053613230586E-003  -5.7673809351399541E-004
   1.9054999711443088E-007   78.988814070000004        7.3848087340593338E-003  -3.7723462446592748E-004  -1.8253271700814366E-003  -5.9553724713623524E-004
   2.5118998792095226E-007   78.988814070000004        7.7638761140406132E-003  -2.7773767942562699E-004  -1.8810485489666462E-003  -6.1493256362155080E-004
   3.3112999631157436E-007   78.988814070000004        8.1643722951412201E-003  -1.6692753706593066E-004  -1.9422819605097175E-003  -6.3471560133621097E-004
   4.3651999703797628E-007   78.988814070000004        8.5876369848847389E-003  -4.3858475692104548E-005  -2.0099559333175421E-003  -6.5457739401608706E-004
   5.7544002629583701E-007   78.988814070000004        9.0350070968270302E-003   9.2458554718177766E-005  -2.0851248409599066E-003  -6.7408045288175344E-004
   7.5857997217099182E-007   78.988814070000004        9.5080370083451271E-003   2.4312509049195796E-004  -2.1690246649086475E-003  -6.9263559998944402E-004
   9.9999999747524271E-007   78.988814070000004        1.0008296929299831E-002   4.0929848910309374E-004  -2.2630593739449978E-003  -7.0945150218904018E-004
   1.3182999509808724E-006   78.988814070000004        1.0537587106227875E-002   5.9226265875622630E-004  -2.3688625078648329E-003  -7.2349223773926497E-004
   1.7377999483869644E-006   78.988814070000004        1.1097543872892857E-002   7.9329818254336715E-004  -2.4882454890757799E-003  -7.3340680683031678E-004
   2.2909000563231530E-006   78.988814070000004        1.1690371669828892E-002   1.0139407822862267E-003  -2.6233750395476818E-003  -7.3747150599956512E-004
   3.0199998946045525E-006   78.988814070000004        1.2318072840571404E-002   1.2557121226564050E-003  -2.7766425628215075E-003  -7.3348626028746367E-004
   3.9810997805034276E-006   78.988814070000004        1.2982938438653946E-002   1.5202990034595132E-003  -2.9508017469197512E-003  -7.1867817314341664E-004
   5.2481000238913111E-006   78.988814070000004        1.3687489554286003E-002   1.8095376435667276E-003  -3.1489955727010965E-003  -6.8957003531977534E-004
   6.9183001869532745E-006   78.988814070000004        1.4434390701353550E-002   2.1253819577395916E-003  -3.3747695852071047E-003  -6.4183206995949149E-004
   9.1201000032015145E-006   78.988814070000004        1.5226601622998714E-002   2.4699682835489511E-003  -3.6321522202342749E-003  -5.7009799638763070E-004
   1.2022999726468697E-005   78.988814070000004        1.6067408025264740E-002   2.8456309810280800E-003  -3.9257057942450047E-003  -4.6774544171057642E-004
   1.5849000192247331E-005   78.988814070000004        1.6960073262453079E-002   3.2547432929277420E-003  -4.2604277841746807E-003  -3.2670536893419921E-004
   2.0892999600619078E-005   78.988814070000004        1.7908755689859390E-002   3.7001280579715967E-003  -4.6421089209616184E-003  -1.3705145101994276E-004
   2.7542000680114143E-005   78.988814070000004        1.8917705863714218E-002   4.1846940293908119E-003  -5.0770547240972519E-003   1.1321782949380577E-004
   3.6307999835116789E-005   78.988814070000004        1.9991975277662277E-002   4.7117536887526512E-003  -5.5723581463098526E-003   4.3868809007108212E-004
   4.7862999053904787E-005   78.988814070000004        2.1136939525604248E-002   5.2847792394459248E-003  -6.1356513760983944E-003   8.5682375356554985E-004
   6.3095998484641314E-005   78.988814070000004        2.2359101101756096E-002   5.9077790938317776E-003  -6.7753940820693970E-003   1.3886794913560152E-003
   8.3175997133366764E-005   78.988814070000004        2.3665735498070717E-002   6.5850950777530670E-003  -7.5005590915679932E-003   2.0592971704900265E-003
   1.0964999819407240E-004   78.988814070000004        2.5065710768103600E-002   7.3217828758060932E-003  -8.3208316937088966E-003   2.8986295219510794E-003
   1.4453999756369740E-004   78.988814070000004        2.6568699628114700E-002   8.1231407821178436E-003  -9.2457663267850876E-003   3.9415895007550716E-003
   1.9054999575018883E-004   78.988814070000004        2.8187872841954231E-002   8.9960675686597824E-003  -1.0285863652825356E-002   5.2303601987659931E-003
   2.5119000929407775E-004   78.988814070000004        2.9937144368886948E-002   9.9474946036934853E-003  -1.1450051330029964E-002   6.8128416314721107E-003
   3.3112999517470598E-004   78.988814070000004        3.1835064291954041E-002   1.0986347682774067E-002  -1.2746992520987988E-002   8.7458891794085503E-003
   4.3652000022120774E-004   78.988814070000004        3.3904202282428741E-002   1.2123061344027519E-002  -1.4183121733367443E-002   1.1095043271780014E-002
   5.7544000446796417E-004   78.988814070000004        3.6172240972518921E-002   1.3369962573051453E-002  -1.5761109068989754E-002   1.3934954069554806E-002
   7.5857999036088586E-004   78.988814070000004        3.8674704730510712E-002   1.4742518775165081E-002  -1.7478693276643753E-002   1.7351351678371429E-002
   1.0000000474974513E-003   78.988814070000004        4.1456110775470734E-002   1.6259653493762016E-002  -1.9325319677591324E-002   2.1440286189317703E-002
   1.3183000264689326E-003   78.988814070000004        4.4573906809091568E-002   1.7945546656847000E-002  -2.1279282867908478E-002   2.6309812441468239E-002
   1.7377999611198902E-003   78.988814070000004        4.8099823296070099E-002   1.9829986616969109E-002  -2.3301469162106514E-002   3.2075945287942886E-002
   2.2909000981599092E-003   78.988814070000004        5.2128948271274567E-002   2.1952876821160316E-002  -2.5331595912575722E-002   3.8868464529514313E-002
   3.0199999455362558E-003   78.988814070000004        5.6780926883220673E-002   2.4364549666643143E-002  -2.7277093380689621E-002   4.6820800751447678E-002
   3.9810999296605587E-003   78.988814070000004        6.2210373580455780E-002   2.7131173759698868E-002  -2.9004259034991264E-002   5.6070975959300995E-002
   5.2481000311672688E-003   78.988814070000004        6.8615540862083435E-002   3.0339524149894714E-002  -3.0324723571538925E-002   6.6754847764968872E-002
   6.9182999432086945E-003   78.988814070000004        7.6247781515121460E-002   3.4102857112884521E-002  -3.0979495495557785E-002   7.8994967043399811E-002
   9.1201001778244972E-003   78.988814070000004        8.5423685610294342E-002   3.8569256663322449E-002  -3.0621472746133804E-002   9.2887945473194122E-002
   1.2023000046610832E-002   78.988814070000004        9.6535086631774902E-002   4.3930776417255402E-002  -2.8797065839171410E-002  0.10848246514797211     
   1.5848999843001366E-002   78.988814070000004       0.11004799604415894        5.0430007278919220E-002  -2.4933034554123878E-002  0.12573815882205963     
   2.0893000066280365E-002   78.988814070000004       0.12650696933269501        5.8373343199491501E-002  -1.8329426646232605E-002  0.14449062943458557     
   2.7542000636458397E-002   78.988814070000004       0.14648990333080292        6.8125762045383453E-002  -8.1799840554594994E-003  0.16435714066028595     
   3.6308001726865768E-002   78.988814070000004       0.17053864896297455        8.0100499093532562E-002   6.3735023140907288E-003  0.18463270366191864     
   4.7862999141216278E-002   78.988814070000004       0.19898742437362671        9.4704747200012207E-002   2.6108089834451675E-002  0.20411616563796997     
   6.3096001744270325E-002   78.988814070000004       0.23169070482254028       0.11223699152469635        5.1497351378202438E-002  0.22091685235500336     
   8.3176001906394958E-002   78.988814070000004       0.26754140853881836       0.13266430795192719        8.2327298820018768E-002  0.23224276304244995     
  0.10000000149011612        78.988814070000004       0.29192760586738586       0.14757183194160461       0.10526390373706818       0.23493413627147675     
  0.12500000000000000        78.988814070000004       0.31972211599349976       0.16618777811527252       0.13419689238071442       0.23086981475353241     
  0.15000000596046448        78.988814070000004       0.33858966827392578       0.18078391253948212       0.15713812410831451       0.22012428939342499     
  0.17499999701976776        78.988814070000004       0.34969210624694824       0.19160266220569611       0.17451839148998260       0.20508262515068054     
  0.20000000298023224        78.988814070000004       0.35407960414886475       0.19890533387660980       0.18686713278293610       0.18748067319393158     
  0.22499999403953552        78.988814070000004       0.35271310806274414       0.20297026634216309       0.19473497569561005       0.16860780119895935     
  0.25000000000000000        78.988814070000004       0.34647497534751892       0.20408834517002106       0.19866073131561279       0.14942274987697601     
  0.27500000596046448        78.988814070000004       0.33617553114891052       0.20255817472934723       0.19915735721588135       0.13062898814678192     
  0.30000001192092896        78.988814070000004       0.32255733013153076       0.19868171215057373       0.19670620560646057       0.11272851377725601     
  0.32499998807907104        78.988814070000004       0.30629843473434448       0.19276040792465210       0.19175566732883453        9.6062980592250824E-002
  0.34999999403953552        78.988814070000004       0.28801548480987549       0.18509197235107422       0.18472136557102203        8.0846413969993591E-002
  0.37500000000000000        78.988814070000004       0.26826635003089905       0.17596738040447235       0.17598743736743927        6.7191958427429199E-002
  0.40000000596046448        78.988814070000004       0.24755252897739410       0.16566847264766693       0.16590796411037445        5.5134102702140808E-002
  0.42500001192092896        78.988814070000004       0.22632159292697906       0.15446573495864868       0.15480841696262360        4.4647213071584702E-002
  0.44999998807907104        78.988814070000004       0.20496958494186401       0.14261634647846222       0.14298698306083679        3.5661153495311737E-002
  0.47499999403953552        78.988814070000004       0.18384322524070740       0.13036258518695831       0.13071569800376892        2.8074264526367188E-002
  0.50000000000000000        78.988814070000004       0.16324223577976227       0.11793024092912674       0.11824139952659607        2.1764177829027176E-002
  0.52499997615814209        78.988814070000004       0.14342148602008820       0.10552740842103958       0.10578640550374985        1.6596691682934761E-002
  0.55000001192092896        78.988814070000004       0.12459323555231094        9.3343317508697510E-002   9.3549065291881561E-002   1.2432954274117947E-002
  0.57499998807907104        78.988814070000004       0.10692930221557617        8.1547349691390991E-002   8.1704162061214447E-002   9.1351661831140518E-003
  0.60000002384185791        78.988814070000004        9.0563222765922546E-002   7.0288218557834625E-002   7.0403136312961578E-002   6.5709715709090233E-003
  0.62500000000000000        78.988814070000004        7.5592420995235443E-002   5.9693284332752228E-002   5.9774287045001984E-002   4.6167150139808655E-003
  0.64999997615814209        78.988814070000004        6.2080331146717072E-002   4.9868006259202957E-002   4.9922849982976913E-002   3.1596953049302101E-003
  0.67500001192092896        78.988814070000004        5.0058603286743164E-002   4.0895543992519379E-002   4.0931120514869690E-002   2.0995726808905602E-003
  0.69999998807907104        78.988814070000004        3.9529241621494293E-002   3.2836526632308960E-002   3.2858543097972870E-002   1.3490427518263459E-003
  0.72500002384185791        78.988814070000004        3.0466850847005844E-002   2.5728976354002953E-002   2.5741899386048317E-002   8.3390739746391773E-004
  0.75000000000000000        78.988814070000004        2.2820854559540749E-002   1.9588410854339600E-002   1.9595544785261154E-002   4.9265305278822780E-004
  0.77499997615814209        78.988814070000004        1.6517799347639084E-002   1.4408137649297714E-002   1.4411801472306252E-002   2.7564473566599190E-004
  0.80000001192092896        78.988814070000004        1.1463716626167297E-002   1.0159772820770741E-002   1.0161503218114376E-002   1.4403721434064209E-004
  0.82499998807907104        78.988814070000004        7.5465552508831024E-003   6.7939772270619869E-003   6.7947288043797016E-003   6.8496832682285458E-005
  0.85000002384185791        78.988814070000004        4.6387282200157642E-003   4.2414604686200619E-003   4.2417915537953377E-003   2.7818843591376208E-005
  0.87500000000000000        78.988814070000004        2.5997962802648544E-003   2.4143001064658165E-003   2.4145159404724836E-003   7.5156617640459444E-006
  0.89999997615814209        78.988814070000004        1.2793689966201782E-003   1.2076456332579255E-003   1.2079025618731976E-003  -1.5609291494911304E-006
  0.92500001192092896        78.988814070000004        5.2034185500815511E-004   5.0195318181067705E-004   5.0232524517923594E-004  -4.5143265197111759E-006
  0.94999998807907104        78.988814070000004        1.6273728397209197E-004   1.6604203847236931E-004   1.6655259241815656E-004  -3.5810455756291049E-006
  0.97500002384185791        78.988814070000004        4.8774731112644076E-005   6.1647544498555362E-005   6.2275707023218274E-005   8.2295008496657829E-007
   1.0000000000000000        78.988814070000004        3.1270617910195142E-005   5.1691120461327955E-005   5.2361789130372927E-005   9.1810825324500911E-006
   9.9999997171806854E-010   101.28016350000000        2.9906553681939840E-003  -9.8273321054875851E-004  -1.1950354091823101E-003  -3.8969662273302674E-004
   1.3183000246996812E-009   101.28016350000000        3.1307339668273926E-003  -9.8571751732379198E-004  -1.2207304826006293E-003  -3.9844631101004779E-004
   1.7378000150003459E-009   101.28016350000000        3.2780321780592203E-003  -9.8659726791083813E-004  -1.2467270717024803E-003  -4.0747027378529310E-004
   2.2908999142146058E-009   101.28016350000000        3.4330226480960846E-003  -9.8514615092426538E-004  -1.2730665039271116E-003  -4.1680564754642546E-004
   3.0200000278313155E-009   101.28016350000000        3.5961100365966558E-003  -9.8111876286566257E-004  -1.2997830053791404E-003  -4.2648770613595843E-004
   3.9810998941902653E-009   101.28016350000000        3.7677590735256672E-003  -9.7425049170851707E-004  -1.3269275659695268E-003  -4.3655745685100555E-004
   5.2481001766579993E-009   101.28016350000000        3.9484729059040546E-003  -9.6425454830750823E-004  -1.3545657275244594E-003  -4.4706021435558796E-004
   6.9183001549788514E-009   101.28016350000000        4.1387681849300861E-003  -9.5082190819084644E-004  -1.3827754883095622E-003  -4.5804367982782423E-004
   9.1201002305751899E-009   101.28016350000000        4.3392074294388294E-003  -9.3361816834658384E-004  -1.4116546371951699E-003  -4.6955930883996189E-004
   1.2023000373062587E-008   101.28016350000000        4.5503997243940830E-003  -9.1228081146255136E-004  -1.4413234312087297E-003  -4.8166120541281998E-004
   1.5849000334355878E-008   101.28016350000000        4.7729052603244781E-003  -8.8642846094444394E-004  -1.4719140017405152E-003  -4.9439963186159730E-004
   2.0892999330612838E-008   101.28016350000000        5.0074509344995022E-003  -8.5563561879098415E-004  -1.5036042314022779E-003  -5.0783134065568447E-004
   2.7542000680114143E-008   101.28016350000000        5.2547175437211990E-003  -8.1945396959781647E-004  -1.5365923754870892E-003  -5.2200525533407927E-004
   3.6307998385609608E-008   101.28016350000000        5.5154925212264061E-003  -7.7739136759191751E-004  -1.5711220912635326E-003  -5.3696782561019063E-004
   4.7863000673942224E-008   101.28016350000000        5.7905293069779873E-003  -7.2893081232905388E-004  -1.6074692830443382E-003  -5.5275083286687732E-004
   6.3096003088958241E-008   101.28016350000000        6.0807093977928162E-003  -6.7350262543186545E-004  -1.6459698090329766E-003  -5.6937546469271183E-004
   8.3175997644957533E-008   101.28016350000000        6.3869124278426170E-003  -6.1050377553328872E-004  -1.6870090039446950E-003  -5.8683822862803936E-004
   1.0965000285523274E-007   101.28016350000000        6.7101549357175827E-003  -5.3926842520013452E-004  -1.7310485709458590E-003  -6.0510978801175952E-004
   1.4453999597208167E-007   101.28016350000000        7.0513351820409298E-003  -4.5912136556580663E-004  -1.7786002717912197E-003  -6.2411022372543812E-004
   1.9054999711443088E-007   101.28016350000000        7.4117537587881088E-003  -3.6925496533513069E-004  -1.8303090473636985E-003  -6.4372422639280558E-004
   2.5118998792095226E-007   101.28016350000000        7.7923703938722610E-003  -2.6890396839007735E-004  -1.8868600018322468E-003  -6.6374329617246985E-004
   3.3112999631157436E-007   101.28016350000000        8.1945145502686501E-003  -1.5716928464826196E-004  -1.9490927224978805E-003  -6.8388378713279963E-004
   4.3651999703797628E-007   101.28016350000000        8.6195338517427444E-003  -3.3099538995884359E-005  -2.0179669372737408E-003  -7.0374197093769908E-004
   5.7544002629583701E-007   101.28016350000000        9.0687731280922890E-003   1.0430019756313413E-004  -2.0945738069713116E-003  -7.2276213904842734E-004
   7.5857997217099182E-007   101.28016350000000        9.5437970012426376E-003   2.5613821344450116E-004  -2.1801912225782871E-003  -7.4020860483869910E-004
   9.9999999747524271E-007   101.28016350000000        1.0046185925602913E-002   4.2357901111245155E-004  -2.2762725129723549E-003  -7.5510988244786859E-004
   1.3182999509808724E-006   101.28016350000000        1.0577750392258167E-002   6.0791464056819677E-004  -2.3845084942877293E-003  -7.6620915206149220E-004
   1.7377999483869644E-006   101.28016350000000        1.1140141636133194E-002   8.1043405225500464E-004  -2.5067741516977549E-003  -7.7188829891383648E-004
   2.2909000563231530E-006   101.28016350000000        1.1735579930245876E-002   1.0326831834390759E-003  -2.6453114114701748E-003  -7.7009742381051183E-004
   3.0199998946045525E-006   101.28016350000000        1.2366084381937981E-002   1.2761944672092795E-003  -2.8025954961776733E-003  -7.5824651867151260E-004
   3.9810997805034276E-006   101.28016350000000        1.3033968396484852E-002   1.5426668105646968E-003  -2.9814753215759993E-003  -7.3309493018314242E-004
   5.2481000238913111E-006   101.28016350000000        1.3741775415837765E-002   1.8339502857998013E-003  -3.1852000392973423E-003  -6.9060677196830511E-004
   6.9183001869532745E-006   101.28016350000000        1.4492198824882507E-002   2.1520145237445831E-003  -3.4174332395195961E-003  -6.2579143559560180E-004
   9.1201000032015145E-006   101.28016350000000        1.5288234688341618E-002   2.4990139063447714E-003  -3.6823337431997061E-003  -5.3250131895765662E-004
   1.2022999726468697E-005   101.28016350000000        1.6133207827806473E-002   2.8773040976375341E-003  -3.9846058934926987E-003  -4.0319553227163851E-004
   1.5849000192247331E-005   101.28016350000000        1.7030430957674980E-002   3.2892816234380007E-003  -4.3293959461152554E-003  -2.2874546993989497E-004
   2.0892999600619078E-005   101.28016350000000        1.7984122037887573E-002   3.7377981934696436E-003  -4.7226538881659508E-003   2.0231823327776510E-006
   2.7542000680114143E-005   101.28016350000000        1.8998602405190468E-002   4.2257960885763168E-003  -5.1708486862480640E-003   3.0253670411184430E-004
   3.6307999835116789E-005   101.28016350000000        2.0079014822840691E-002   4.7566276043653488E-003  -5.6812334805727005E-003   6.8902509519830346E-004
   4.7862999053904787E-005   101.28016350000000        2.1230837330222130E-002   5.3338129073381424E-003  -6.2615899369120598E-003   1.1808017734438181E-003
   6.3095998484641314E-005   101.28016350000000        2.2460704669356346E-002   5.9614181518554688E-003  -6.9205076433718204E-003   1.8010247731581330E-003
   8.3175997133366764E-005   101.28016350000000        2.3776050657033920E-002   6.6438536159694195E-003  -7.6670516282320023E-003   2.5770668871700764E-003
   1.0964999819407240E-004   101.28016350000000        2.5185942649841309E-002   7.3862611316144466E-003  -8.5109481588006020E-003   3.5414828453212976E-003
   1.4453999756369740E-004   101.28016350000000        2.6700288057327271E-002   8.1940395757555962E-003  -9.4616990536451340E-003   4.7319452278316021E-003
   1.9054999575018883E-004   101.28016350000000        2.8332557529211044E-002   9.0742195025086403E-003  -1.0529662482440472E-002   6.1937454156577587E-003
   2.5119000929407775E-004   101.28016350000000        3.0097017064690590E-002   1.0033882223069668E-002  -1.1723436415195465E-002   7.9778572544455528E-003
   3.3112999517470598E-004   101.28016350000000        3.2012652605772018E-002   1.1082144454121590E-002  -1.3051170855760574E-002   1.0144423693418503E-002
   4.3652000022120774E-004   101.28016350000000        3.4102562814950943E-002   1.2229676358401775E-002  -1.4518511481583118E-002   1.2762208469212055E-002
   5.7544000446796417E-004   101.28016350000000        3.6395058035850525E-002   1.3489086180925369E-002  -1.6126990318298340E-002   1.5908824279904366E-002
   7.5857999036088586E-004   101.28016350000000        3.8926418870687485E-002   1.4876192435622215E-002  -1.7872788012027740E-002   1.9672621041536331E-002
   1.0000000474974513E-003   101.28016350000000        4.1742056608200073E-002   1.6410337761044502E-002  -1.9743256270885468E-002   2.4151489138603210E-002
   1.3183000264689326E-003   101.28016350000000        4.4900462031364441E-002   1.8116213381290436E-002  -2.1713962778449059E-002   2.9454307630658150E-002
   1.7377999611198902E-003   101.28016350000000        4.8474524170160294E-002   2.0024202764034271E-002  -2.3742329329252243E-002   3.5696074366569519E-002
   2.2909000981599092E-003   101.28016350000000        5.2560660988092422E-002   2.2174922749400139E-002  -2.5763779878616333E-002   4.3003674596548080E-002
   3.0199999455362558E-003   101.28016350000000        5.7279881089925766E-002   2.4619508534669876E-002  -2.7680559083819389E-002   5.1504336297512054E-002
   3.9810999296605587E-003   101.28016350000000        6.2788158655166626E-002   2.7425011619925499E-002  -2.9352903366088867E-002   6.1326008290052414E-002
   5.2481000311672688E-003   101.28016350000000        6.9284886121749878E-002   3.0679134652018547E-002  -3.0585652217268944E-002   7.2589404881000519E-002
   6.9182999432086945E-003   101.28016350000000        7.7022045850753784E-002   3.4495994448661804E-002  -3.1112635508179665E-002   8.5395485162734985E-002
   9.1201001778244972E-003   101.28016350000000        8.6315818130970001E-002   3.9024285972118378E-002  -3.0579859390854836E-002   9.9811434745788574E-002
   1.2023000046610832E-002   101.28016350000000        9.7555860877037048E-002   4.4456146657466888E-002  -2.8528252616524696E-002  0.11584722250699997     
   1.5848999843001366E-002   101.28016350000000       0.11120299994945526        5.1033157855272293E-002  -2.4382468312978745E-002  0.13341303169727325     
   2.0893000066280365E-002   101.28016350000000       0.12779206037521362        5.9058900922536850E-002  -1.7446206882596016E-002  0.15228413045406342     
   2.7542000636458397E-002   101.28016350000000       0.14788430929183960        6.8892441689968109E-002  -6.9265314377844334E-003  0.17200718820095062     
   3.6308001726865768E-002   101.28016350000000       0.17199541628360748        8.0936327576637268E-002   8.0075040459632874E-003  0.19180071353912354     
   4.7862999141216278E-002   101.28016350000000       0.20042085647583008        9.5579966902732849E-002   2.8086842969059944E-002  0.21039114892482758     
   6.3096001744270325E-002   101.28016350000000       0.23296202719211578       0.11309436708688736        5.3717035800218582E-002  0.22583872079849243     
   8.3176001906394958E-002   101.28016350000000       0.26844626665115356       0.13340741395950317        8.4595248103141785E-002  0.23535919189453125     
  0.10000000149011612        101.28016350000000       0.29244038462638855       0.14816069602966309       0.10740794986486435       0.23664505779743195     
  0.12500000000000000        101.28016350000000       0.31957489252090454       0.16647960245609283       0.13597919046878815       0.23077572882175446     
  0.15000000596046448        101.28016350000000       0.33774814009666443       0.18072745203971863       0.15843373537063599       0.21860225498676300     
  0.17499999701976776        101.28016350000000       0.34816750884056091       0.19117271900177002       0.17526976764202118       0.20250092446804047     
  0.20000000298023224        101.28016350000000       0.35191416740417480       0.19809688627719879       0.18706189095973969       0.18417222797870636     
  0.22499999403953552        101.28016350000000       0.34996995329856873       0.20179411768913269       0.19439117610454559       0.16485923528671265     
  0.25000000000000000        101.28016350000000       0.34323075413703918       0.20256756246089935       0.19781678915023804       0.14547121524810791     
  0.27500000596046448        101.28016350000000       0.33251476287841797       0.20072521269321442       0.19786474108695984       0.12666335701942444     
  0.30000001192092896        101.28016350000000       0.31856811046600342       0.19657592475414276       0.19502440094947815       0.10889303684234619     
  0.32499998807907104        101.28016350000000       0.30206918716430664       0.19042597711086273       0.18974830210208893        9.2462100088596344E-002
  0.34999999403953552        101.28016350000000       0.28363224864006042       0.18257604539394379       0.18245351314544678        7.7550187706947327E-002
  0.37500000000000000        101.28016350000000       0.26381081342697144       0.17331850528717041       0.17352348566055298        6.4241603016853333E-002
  0.40000000596046448        101.28016350000000       0.24310050904750824       0.16293518245220184       0.16331006586551666        5.2547305822372437E-002
  0.42500001192092896        101.28016350000000       0.22194191813468933       0.15169537067413330       0.15213532745838165        4.2423192411661148E-002
  0.44999998807907104        101.28016350000000       0.20072323083877563       0.13985401391983032       0.14029312133789062        3.3785160630941391E-002
  0.47499999403953552        101.28016350000000       0.17978282272815704       0.12765026092529297       0.12805052101612091        2.6521600782871246E-002
  0.50000000000000000        101.28016350000000       0.15941169857978821       0.11530604958534241       0.11564889550209045        2.0503651350736618E-002
  0.52499997615814209        101.28016350000000       0.13985599577426910       0.10302501171827316       0.10330473631620407        1.5593510121107101E-002
  0.55000001192092896        101.28016350000000       0.12131925672292709        9.0991444885730743E-002   9.1210357844829559E-002   1.1651081033051014E-002
  0.57499998807907104        101.28016350000000       0.10396485030651093        7.9369455575942993E-002   7.9534344375133514E-002   8.5391737520694733E-003
  0.60000002384185791        101.28016350000000        8.7918214499950409E-002   6.8302273750305176E-002   6.8421959877014160E-002   6.1274287290871143E-003
  0.62500000000000000        101.28016350000000        7.3269151151180267E-002   5.7911675423383713E-002   5.7995356619358063E-002   4.2951521463692188E-003
  0.64999997615814209        101.28016350000000        6.0074068605899811E-002   4.8297539353370667E-002   4.8353809863328934E-002   2.9332139529287815E-003
  0.67500001192092896        101.28016350000000        4.8358257859945297E-002   3.9537604898214340E-002   3.9573885500431061E-002   1.9451378611847758E-003
  0.69999998807907104        101.28016350000000        3.8118135184049606E-002   3.1687311828136444E-002   3.1709648668766022E-002   1.2475254479795694E-003
  0.72500002384185791        101.28016350000000        2.9323533177375793E-002   2.4779872968792915E-002   2.4792918935418129E-002   7.6992448884993792E-004
  0.75000000000000000        101.28016350000000        2.1919995546340942E-002   1.8826454877853394E-002   1.8833627924323082E-002   4.5425805728882551E-004
  0.77499997615814209        101.28016350000000        1.5831129625439644E-002   1.3816616497933865E-002   1.3820287771522999E-002   2.5391764938831329E-004
  0.80000001192092896        101.28016350000000        1.0961007326841354E-002   9.7189014777541161E-003   9.7206309437751770E-003   1.3261550338938832E-004
  0.82499998807907104        101.28016350000000        7.1966443210840225E-003   6.4817019738256931E-003   6.4824535511434078E-003   6.3085353758651763E-005
  0.85000002384185791        101.28016350000000        4.4105714187026024E-003   4.0343585424125195E-003   4.0346919558942318E-003   2.5709616238600574E-005
  0.87500000000000000        101.28016350000000        2.4635503068566322E-003   2.2885845974087715E-003   2.2888032253831625E-003   7.1419203777622897E-006
  0.89999997615814209        101.28016350000000        1.2074949918314815E-003   1.1402746895328164E-003   1.1405324330553412E-003  -1.0188291525992099E-006
  0.92500001192092896        101.28016350000000        4.8873492050915956E-004   4.7184628783725202E-004   4.7221413115039468E-004  -3.4598913316585822E-006
  0.94999998807907104        101.28016350000000        1.5187692770268768E-004   1.5540797903668135E-004   1.5590536349918693E-004  -2.2638685095444089E-006
  0.97500002384185791        101.28016350000000        4.4896667532157153E-005   5.7425942941335961E-005   5.8027660998050123E-005   2.1152613953745458E-006
   1.0000000000000000        101.28016350000000        2.7535756089491770E-005   4.7090397856663913E-005   4.7717210691189393E-005   1.0000911061069928E-005
   9.9999997171806854E-010   129.86233089999999        3.0002128332853317E-003  -9.8258757498115301E-004  -1.1963003780692816E-003  -4.2037037201225758E-004
   1.3183000246996812E-009   129.86233089999999        3.1407922506332397E-003  -9.8540994804352522E-004  -1.2220094213262200E-003  -4.2983566527254879E-004
   1.7378000150003459E-009   129.86233089999999        3.2886199187487364E-003  -9.8611135035753250E-004  -1.2480233563110232E-003  -4.3960046605207026E-004
   2.2908999142146058E-009   129.86233089999999        3.4441703464835882E-003  -9.8446395713835955E-004  -1.2743845582008362E-003  -4.4970423914492130E-004
   3.0200000278313155E-009   129.86233089999999        3.6078505218029022E-003  -9.8022120073437691E-004  -1.3011285336688161E-003  -4.6018403372727334E-004
   3.9810998941902653E-009   129.86233089999999        3.7801263388246298E-003  -9.7311666468158364E-004  -1.3283079024404287E-003  -4.7108263242989779E-004
   5.2481001766579993E-009   129.86233089999999        3.9615039713680744E-003  -9.6286193002015352E-004  -1.3559905346482992E-003  -4.8244680510833859E-004
   6.9183001549788514E-009   129.86233089999999        4.1525010019540787E-003  -9.4914634246379137E-004  -1.3842566404491663E-003  -4.9432518426328897E-004
   9.1201002305751899E-009   129.86233089999999        4.3536843731999397E-003  -9.3163351994007826E-004  -1.4132073847576976E-003  -5.0676940008997917E-004
   1.2023000373062587E-008   129.86233089999999        4.5656645670533180E-003  -9.0995890786871314E-004  -1.4429662842303514E-003  -5.1983282901346684E-004
   1.5849000334355878E-008   129.86233089999999        4.7890050336718559E-003  -8.8373903417959809E-004  -1.4736700104549527E-003  -5.3356325952336192E-004
   2.0892999330612838E-008   129.86233089999999        5.0244349986314774E-003  -8.5254589794203639E-004  -1.5055018011480570E-003  -5.4801366059109569E-004
   2.7542000680114143E-008   129.86233089999999        5.2726389840245247E-003  -8.1592868082225323E-004  -1.5386659651994705E-003  -5.6322629097849131E-004
   3.6307998385609608E-008   129.86233089999999        5.5344076827168465E-003  -7.7339255949482322E-004  -1.5734138432890177E-003  -5.7923811255022883E-004
   4.7863000673942224E-008   129.86233089999999        5.8104991912841797E-003  -7.2441762313246727E-004  -1.6100301872938871E-003  -5.9606734430417418E-004
   6.3096003088958241E-008   129.86233089999999        6.1017973348498344E-003  -6.6843099193647504E-004  -1.6488614492118359E-003  -6.1371660558506846E-004
   8.3175997644957533E-008   129.86233089999999        6.4091878011822701E-003  -6.0482625849545002E-004  -1.6903056530281901E-003  -6.3215743284672499E-004
   1.0965000285523274E-007   129.86233089999999        6.7336908541619778E-003  -5.3293391829356551E-004  -1.7348390538245440E-003  -6.5132806776091456E-004
   1.4453999597208167E-007   129.86233089999999        7.0762098766863346E-003  -4.5207492075860500E-004  -1.7829909920692444E-003  -6.7110598320141435E-004
   1.9054999711443088E-007   129.86233089999999        7.4380515143275261E-003  -3.6143703619018197E-004  -1.8354272469878197E-003  -6.9132220232859254E-004
   2.5118998792095226E-007   129.86233089999999        7.8201815485954285E-003  -2.6025075931102037E-004  -1.8928566714748740E-003  -7.1169936563819647E-004
   3.3112999631157436E-007   129.86233089999999        8.2239350304007530E-003  -1.4761183410882950E-004  -1.9561473745852709E-003  -7.3186802910640836E-004
   4.3651999703797628E-007   129.86233089999999        8.6506698280572891E-003  -2.2563346647075377E-005  -2.0262917969375849E-003  -7.5131718767806888E-004
   5.7544002629583701E-007   129.86233089999999        9.1017354279756546E-003   1.1589538917178288E-004  -2.1044190507382154E-003  -7.6935882680118084E-004
   7.5857997217099182E-007   129.86233089999999        9.5787076279520988E-003   2.6887928834185004E-004  -2.1918518468737602E-003  -7.8509416198357940E-004
   9.9999999747524271E-007   129.86233089999999        1.0083177126944065E-002   4.3755988008342683E-004  -2.2900945041328669E-003  -7.9735281178727746E-004
   1.3182999509808724E-006   129.86233089999999        1.0616966523230076E-002   6.2323728343471885E-004  -2.4008967448025942E-003  -8.0463540507480502E-004
   1.7377999483869644E-006   129.86233089999999        1.1181739158928394E-002   8.2720851060003042E-004  -2.5261996779590845E-003  -8.0503313802182674E-004
   2.2909000563231530E-006   129.86233089999999        1.1779731139540672E-002   1.0510297724977136E-003  -2.6683229953050613E-003  -7.9614249989390373E-004
   3.0199998946045525E-006   129.86233089999999        1.2412979267537594E-002   1.2962438631802797E-003  -2.8298271354287863E-003  -7.7495403820648789E-004
   3.9810997805034276E-006   129.86233089999999        1.3083816505968571E-002   1.5645617386326194E-003  -3.0136583372950554E-003  -7.3772628093138337E-004
   5.2481000238913111E-006   129.86233089999999        1.3794813305139542E-002   1.8578472081571817E-003  -3.2231742516160011E-003  -6.7982939071953297E-004
   6.9183001869532745E-006   129.86233089999999        1.4548689126968384E-002   2.1780855022370815E-003  -3.4621572121977806E-003  -5.9557362692430615E-004
   9.1201000032015145E-006   129.86233089999999        1.5348473563790321E-002   2.5274485815316439E-003  -3.7348968908190727E-003  -4.7799051390029490E-004
   1.2022999726468697E-005   129.86233089999999        1.6197534278035164E-002   2.9083131812512875E-003  -4.0462384931743145E-003  -3.1857902649790049E-004
   1.5849000192247331E-005   129.86233089999999        1.7099231481552124E-002   3.3230988774448633E-003  -4.4014751911163330E-003  -1.0711144568631425E-004
   2.0892999600619078E-005   129.86233089999999        1.8057839944958687E-002   3.7746862508356571E-003  -4.8067136667668819E-003   1.6887469973880798E-004
   2.7542000680114143E-005   129.86233089999999        1.9077755510807037E-002   4.2660506442189217E-003  -5.2685765549540520E-003   5.2426516776904464E-004
   3.6307999835116789E-005   129.86233089999999        2.0164204761385918E-002   4.8005837015807629E-003  -5.7944711297750473E-003   9.7696355078369379E-004
   4.7862999053904787E-005   129.86233089999999        2.1322773769497871E-002   5.3818523883819580E-003  -6.3923127017915249E-003   1.5481496229767799E-003
   6.3095998484641314E-005   129.86233089999999        2.2560223937034607E-002   6.0139801353216171E-003  -7.0708054117858410E-003   2.2630884777754545E-003
   8.3175997133366764E-005   129.86233089999999        2.3884149268269539E-002   6.7014461383223534E-003  -7.8390827402472496E-003   3.1514668371528387E-003
   1.0964999819407240E-004   129.86233089999999        2.5303808972239494E-002   7.4494755826890469E-003  -8.7068835273385048E-003   4.2483978904783726E-003
   1.4453999756369740E-004   129.86233089999999        2.6829341426491737E-002   8.2635683938860893E-003  -9.6836211159825325E-003   5.5942321196198463E-003
   1.9054999575018883E-004   129.86233089999999        2.8474515303969383E-002   9.1508813202381134E-003  -1.0779470205307007E-002   7.2372527793049812E-003
   2.5119000929407775E-004   129.86233089999999        3.0253937467932701E-002   1.0118645615875721E-002  -1.2002648785710335E-002   9.2313233762979507E-003
   3.3112999517470598E-004   129.86233089999999        3.2187022268772125E-002   1.1176166124641895E-002  -1.3360735960304737E-002   1.1639635078608990E-002
   4.3652000022120774E-004   129.86233089999999        3.4297388046979904E-002   1.2334341183304787E-002  -1.4858528971672058E-002   1.4533854089677334E-002
   5.7544000446796417E-004   129.86233089999999        3.6613948643207550E-002   1.3606058433651924E-002  -1.6496354714035988E-002   1.7994143068790436E-002
   7.5857999036088586E-004   129.86233089999999        3.9173733443021774E-002   1.5007472597062588E-002  -1.8268767744302750E-002   2.2110961377620697E-002
   1.0000000474974513E-003   129.86233089999999        4.2023003101348877E-002   1.6558339819312096E-002  -2.0160967484116554E-002   2.6983419433236122E-002
   1.3183000264689326E-003   129.86233089999999        4.5221257954835892E-002   1.8283842131495476E-002  -2.2145755589008331E-002   3.2720480114221573E-002
   1.7377999611198902E-003   129.86233089999999        4.8842504620552063E-002   2.0214937627315521E-002  -2.4177070707082748E-002   3.9435282349586487E-002
   2.2909000981599092E-003   129.86233089999999        5.2984427660703659E-002   2.2392934188246727E-002  -2.6186071336269379E-002   4.7250866889953613E-002
   3.0199999455362558E-003   129.86233089999999        5.7769332081079483E-002   2.4869728833436966E-002  -2.8069907799363136E-002   5.6287247687578201E-002
   3.9810999296605587E-003   129.86233089999999        6.3354447484016418E-002   2.7713218703866005E-002  -2.9682945460081100E-002   6.6661283373832703E-002
   5.2481000311672688E-003   129.86233089999999        6.9940216839313507E-002   3.1011970713734627E-002  -3.0823532491922379E-002   7.8477613627910614E-002
   6.9182999432086945E-003   129.86233089999999        7.7779106795787811E-002   3.4880887717008591E-002  -3.1218778342008591E-002   9.1814868152141571E-002
   9.1201001778244972E-003   129.86233089999999        8.7186783552169800E-002   3.9469212293624878E-002  -3.0508423224091530E-002  0.10671047121286392     
   1.2023000046610832E-002   129.86233089999999        9.8550587892532349E-002   4.4969048351049423E-002  -2.8228746727108955E-002  0.12313599884510040     
   1.5848999843001366E-002   129.86233089999999       0.11232608556747437        5.1620896905660629E-002  -2.3803258314728737E-002  0.14095352590084076     
   2.0893000066280365E-002   129.86233089999999       0.12903839349746704        5.9725429862737656E-002  -1.6540383920073509E-002  0.15988065302371979     
   2.7542000636458397E-002   129.86233089999999       0.14923235774040222        6.9635793566703796E-002  -5.6614642962813377E-003  0.17939811944961548     
   3.6308001726865768E-002   129.86233089999999       0.17339797317981720        8.1743940711021423E-002   9.6366247162222862E-003  0.19865474104881287     
   4.7862999141216278E-002   129.86233089999999       0.20179308950901031        9.6421860158443451E-002   3.0039055272936821E-002  0.21631401777267456     
   6.3096001744270325E-002   129.86233089999999       0.23416796326637268       0.11391382664442062        5.5885206907987595E-002  0.23039858043193817     
   8.3176001906394958E-002   129.86233089999999       0.26928722858428955       0.13410992920398712        8.6787410080432892E-002  0.23814383149147034     
  0.10000000149011612        129.86233089999999       0.29289549589157104       0.14870937168598175       0.10946355015039444       0.23807115852832794     
  0.12500000000000000        129.86233089999999       0.31938552856445312       0.16673561930656433       0.13766553997993469       0.23048309981822968     
  0.15000000596046448        129.86233089999999       0.33688527345657349       0.18064324557781219       0.15963670611381531       0.21697227656841278     
  0.17499999701976776        129.86233089999999       0.34664553403854370       0.19072596728801727       0.17593967914581299       0.19989585876464844     
  0.20000000298023224        129.86233089999999       0.34977692365646362       0.19728460907936096       0.18719173967838287       0.18091352283954620     
  0.22499999403953552        129.86233089999999       0.34728080034255981       0.20062842965126038       0.19400237500667572       0.16121946275234222     
  0.25000000000000000        129.86233089999999       0.34006553888320923       0.20107220113277435       0.19694934785366058       0.14167290925979614     
  0.27500000596046448        129.86233089999999       0.32895633578300476       0.19893267750740051       0.19657054543495178       0.12288141995668411     
  0.30000001192092896        129.86233089999999       0.31470227241516113       0.19452515244483948       0.19336229562759399       0.10525906831026077     
  0.32499998807907104        129.86233089999999       0.29798153042793274       0.18816027045249939       0.18778058886528015        8.9069679379463196E-002
  0.34999999403953552        129.86233089999999       0.27940574288368225       0.18014129996299744       0.18024335801601410        7.4460469186306000E-002
  0.37500000000000000        129.86233089999999       0.25952386856079102       0.17076171934604645       0.17113301157951355        6.1488818377256393E-002
  0.40000000596046448        129.86233089999999       0.23882557451725006       0.16030313074588776       0.16079890727996826        5.0144076347351074E-002
  0.42500001192092896        129.86233089999999       0.21774445474147797       0.14903345704078674       0.14955957233905792        4.0365323424339294E-002
  0.44999998807907104        129.86233089999999       0.19666096568107605       0.13720530271530151       0.13770452141761780        3.2055974006652832E-002
  0.47499999403953552        129.86233089999999       0.17590530216693878       0.12505462765693665       0.12549591064453125        2.5095710530877113E-002
  0.50000000000000000        129.86233089999999       0.15576003491878510       0.11279956996440887       0.11316967755556107        1.9350163638591766E-002
  0.52499997615814209        129.86233089999999       0.13646280765533447       0.10063933581113815       0.10093667358160019        1.4678684063255787E-002
  0.55000001192092896        129.86233089999999       0.11820879578590393        8.8753409683704376E-002   8.8983334600925446E-002   1.0940476320683956E-002
  0.57499998807907104        129.86233089999999       0.10115326195955276        7.7300794422626495E-002   7.7472321689128876E-002   7.9992944374680519E-003
  0.60000002384185791        129.86233089999999        8.5413917899131775E-002   6.6419422626495361E-002   6.6542923450469971E-002   5.7269446551799774E-003
  0.62500000000000000        129.86233089999999        7.1073323488235474E-002   5.6225702166557312E-002   5.6311465799808502E-002   4.0057278238236904E-003
  0.64999997615814209        129.86233089999999        5.8181256055831909E-002   4.6814203262329102E-002   4.6871531754732132E-002   2.7300005313009024E-003
  0.67500001192092896        129.86233089999999        4.6757027506828308E-002   3.8257505744695663E-002   3.8294278085231781E-002   1.8069881480187178E-003
  0.69999998807907104        129.86233089999999        3.6791838705539703E-002   3.0606167390942574E-002   3.0628697946667671E-002   1.1569783091545105E-003
  0.72500002384185791        129.86233089999999        2.8251098468899727E-002   2.3888867348432541E-002   2.3901972919702530E-002   7.1301474235951900E-004
  0.75000000000000000        129.86233089999999        2.1076790988445282E-002   1.8112733960151672E-002   1.8119914457201958E-002   4.2019734974019229E-004
  0.77499997615814209        129.86233089999999        1.5189872123301029E-002   1.3263852335512638E-002   1.3267516158521175E-002   2.3469117877539247E-004
  0.80000001192092896        129.86233089999999        1.0492703877389431E-002   9.3079684302210808E-003   9.3096904456615448E-003   1.2253368913661689E-004
  0.82499998807907104        129.86233089999999        6.8715652450919151E-003   6.1914436519145966E-003   6.1921929009258747E-003   5.8323737903265283E-005
  0.85000002384185791        129.86233089999999        4.1992464102804661E-003   3.8424530066549778E-003   3.8427871186286211E-003   2.3864600734668784E-005
  0.87500000000000000        129.86233089999999        2.3377868346869946E-003   2.1724973339587450E-003   2.1727175917476416E-003   6.8232416197133716E-006
  0.89999997615814209        129.86233089999999        1.1414097389206290E-003   1.0783043690025806E-003   1.0785619961097836E-003  -5.4403869853558717E-007
  0.92500001192092896        129.86233089999999        4.5979785500094295E-004   4.4426220119930804E-004   4.4462445657700300E-004  -2.5624260615586536E-006
  0.94999998807907104        129.86233089999999        1.4196340634953231E-004   1.4567613834515214E-004   1.4615883992519230E-004  -1.1830780977106770E-006
  0.97500002384185791        129.86233089999999        4.1339848394272849E-005   5.3521838708547875E-005   5.4095813538879156E-005   3.1060405945027014E-006
   1.0000000000000000        129.86233089999999        2.4138636945281178E-005   4.2860079702222720E-005   4.3442520109238103E-005   1.0493074114492629E-005
   9.9999997171806854E-010   166.51064149999999        3.0095430556684732E-003  -9.8243390675634146E-004  -1.1975066736340523E-003  -4.5128230703994632E-004
   1.3183000246996812E-009   166.51064149999999        3.1506111845374107E-003  -9.8509783856570721E-004  -1.2232296867296100E-003  -4.6146934619173408E-004
   1.7378000150003459E-009   166.51064149999999        3.2989559695124626E-003  -9.8562450148165226E-004  -1.2492609675973654E-003  -4.7198083484545350E-004
   2.2908999142146058E-009   166.51064149999999        3.4550535492599010E-003  -9.8378490656614304E-004  -1.2756441719830036E-003  -4.8285824595950544E-004
   3.0200000278313155E-009   166.51064149999999        3.6193123087286949E-003  -9.7933108918368816E-004  -1.3024162035435438E-003  -4.9413996748626232E-004
   3.9810998941902653E-009   166.51064149999999        3.7922004703432322E-003  -9.7199517767876387E-004  -1.3296317774802446E-003  -5.0587003352120519E-004
   5.2481001766579993E-009   166.51064149999999        3.9742258377373219E-003  -9.6148706506937742E-004  -1.3573606265708804E-003  -5.1809608703479171E-004
   6.9183001549788514E-009   166.51064149999999        4.1659092530608177E-003  -9.4749440904706717E-004  -1.3856858713552356E-003  -5.3086673142388463E-004
   9.1201002305751899E-009   166.51064149999999        4.3678190559148788E-003  -9.2967902310192585E-004  -1.4147115871310234E-003  -5.4423295659944415E-004
   1.2023000373062587E-008   166.51064149999999        4.5805689878761768E-003  -9.0767419897019863E-004  -1.4445653650909662E-003  -5.5824610171839595E-004
   1.5849000334355878E-008   166.51064149999999        4.8047243617475033E-003  -8.8109448552131653E-004  -1.4753886498510838E-003  -5.7294982252642512E-004
   2.0892999330612838E-008   166.51064149999999        5.0410181283950806E-003  -8.4950949531048536E-004  -1.5073699178174138E-003  -5.8839144185185432E-004
   2.7542000680114143E-008   166.51064149999999        5.2901380695402622E-003  -8.1246602348983288E-004  -1.5407205792143941E-003  -6.0460425447672606E-004
   3.6307998385609608E-008   166.51064149999999        5.5528781376779079E-003  -7.6946639455854893E-004  -1.5756994253024459E-003  -6.2161305686458945E-004
   4.7863000673942224E-008   166.51064149999999        5.8299992233514786E-003  -7.1998802013695240E-004  -1.6126011032611132E-003  -6.3941878033801913E-004
   6.3096003088958241E-008   166.51064149999999        6.1223907396197319E-003  -6.6345487721264362E-004  -1.6517831245437264E-003  -6.5800169249996543E-004
   8.3175997644957533E-008   166.51064149999999        6.4309407025575638E-003  -5.9925724053755403E-004  -1.6936566680669785E-003  -6.7730346927419305E-004
   1.0965000285523274E-007   166.51064149999999        6.7566754296422005E-003  -5.2672188030555844E-004  -1.7387138213962317E-003  -6.9722422631457448E-004
   1.4453999597208167E-007   166.51064149999999        7.1005029603838921E-003  -4.4516619527712464E-004  -1.7875020857900381E-003  -7.1759195998311043E-004
   1.9054999711443088E-007   166.51064149999999        7.4637359939515591E-003  -3.5377329913899302E-004  -1.8407093593850732E-003  -7.3817616794258356E-004
   2.5118998792095226E-007   166.51064149999999        7.8473445028066635E-003  -2.5176958297379315E-004  -1.8990694079548120E-003  -7.5862131780013442E-004
   3.3112999631157436E-007   166.51064149999999        8.2526719197630882E-003  -1.3824572670273483E-004  -1.9634799100458622E-003  -7.7846134081482887E-004
   4.3651999703797628E-007   166.51064149999999        8.6810821667313576E-003  -1.2239375791978091E-005  -2.0349682308733463E-003  -7.9706549877300858E-004
   5.7544002629583701E-007   166.51064149999999        9.1339349746704102E-003   1.2725582928396761E-004  -2.1147027146071196E-003  -8.1359897740185261E-004
   7.5857997217099182E-007   166.51064149999999        9.6128126606345177E-003   2.8136128094047308E-004  -2.2040528710931540E-003  -8.2698342157527804E-004
   9.9999999747524271E-007   166.51064149999999        1.0119317099452019E-002   4.5125544420443475E-004  -2.3045751731842756E-003  -8.3583098603412509E-004
   1.3182999509808724E-006   166.51064149999999        1.0655282996594906E-002   6.3824630342423916E-004  -2.4180808104574680E-003  -8.3837838610634208E-004
   1.7377999483869644E-006   166.51064149999999        1.1222385801374912E-002   8.4363890346139669E-004  -2.5465791113674641E-003  -8.3240296225994825E-004
   2.2909000563231530E-006   166.51064149999999        1.1822878383100033E-002   1.0689995251595974E-003  -2.6924691628664732E-003  -8.1512081669643521E-004
   3.0199998946045525E-006   166.51064149999999        1.2458813376724720E-002   1.3158810324966908E-003  -2.8583991806954145E-003  -7.8307429794222116E-004
   3.9810997805034276E-006   166.51064149999999        1.3132544234395027E-002   1.5860064886510372E-003  -3.0474134255200624E-003  -7.3198997415602207E-004
   5.2481000238913111E-006   166.51064149999999        1.3846666552126408E-002   1.8812533235177398E-003  -3.2629796769469976E-003  -6.5660994732752442E-004
   6.9183001869532745E-006   166.51064149999999        1.4603926800191402E-002   2.2036216687411070E-003  -3.5089999437332153E-003  -5.5051018716767430E-004
   9.1201000032015145E-006   166.51064149999999        1.5407389029860497E-002   2.5553018786013126E-003  -3.7898938171565533E-003  -4.0586406248621643E-004
   1.2022999726468697E-005   166.51064149999999        1.6260461881756783E-002   2.9386903624981642E-003  -4.1106473654508591E-003  -2.1317311620805413E-004
   1.5849000192247331E-005   166.51064149999999        1.7166551202535629E-002   3.3562299795448780E-003  -4.4766957871615887E-003   3.8924823456909508E-005
   2.0892999600619078E-005   166.51064149999999        1.8129991367459297E-002   3.8108299486339092E-003  -4.8942989669740200E-003   3.6421490949578583E-004
   2.7542000680114143E-005   166.51064149999999        1.9155248999595642E-002   4.3054977431893349E-003  -5.3702262230217457E-003   7.7907065860927105E-004
   3.6307999835116789E-005   166.51064149999999        2.0247636362910271E-002   4.8436652868986130E-003  -5.9120282530784607E-003   1.3030907139182091E-003
   4.7862999053904787E-005   166.51064149999999        2.1412843838334084E-002   5.4289447143673897E-003  -6.5277405083179474E-003   1.9593301694840193E-003
   6.3095998484641314E-005   166.51064149999999        2.2657761350274086E-002   6.0655162669718266E-003  -7.2261621244251728E-003   2.7751552406698465E-003
   8.3175997133366764E-005   166.51064149999999        2.3990135639905930E-002   6.7579266615211964E-003  -8.0164726823568344E-003   3.7825384642928839E-003
   1.0964999819407240E-004   166.51064149999999        2.5419419631361961E-002   7.5114853680133820E-003  -8.9083965867757797E-003   5.0190980546176434E-003
   1.4453999756369740E-004   166.51064149999999        2.6955978944897652E-002   8.3317887037992477E-003  -9.9112223833799362E-003   6.5277698449790478E-003
   1.9054999575018883E-004   166.51064149999999        2.8613870963454247E-002   9.2261210083961487E-003  -1.1034897528588772E-002   8.3596976473927498E-003
   2.5119000929407775E-004   166.51064149999999        3.0408039689064026E-002   1.0201859287917614E-002  -1.2287215329706669E-002   1.0571447201073170E-002
   3.3112999517470598E-004   166.51064149999999        3.2358318567276001E-002   1.1268492788076401E-002  -1.3675131835043430E-002   1.3229006901383400E-002
   4.3652000022120774E-004   166.51064149999999        3.4488826990127563E-002   1.2437144294381142E-002  -1.5202532522380352E-002   1.6406621783971786E-002
   5.7544000446796417E-004   166.51064149999999        3.6829084157943726E-002   1.3720970600843430E-002  -1.6868483275175095E-002   2.0186601206660271E-002
   7.5857999036088586E-004   166.51064149999999        3.9416823536157608E-002   1.5136461704969406E-002  -1.8665855750441551E-002   2.4661006405949593E-002
   1.0000000474974513E-003   166.51064149999999        4.2299147695302963E-002   1.6703767701983452E-002  -2.0577644929289818E-002   2.9929572716355324E-002
   1.3183000264689326E-003   166.51064149999999        4.5536521822214127E-002   1.8448553979396820E-002  -2.2573856636881828E-002   3.6100648343563080E-002
   1.7377999611198902E-003   166.51064149999999        4.9204032868146896E-002   2.0402330905199051E-002  -2.4604942649602890E-002   4.3284710496664047E-002
   2.2909000981599092E-003   166.51064149999999        5.3400564938783646E-002   2.2607069462537766E-002  -2.6597835123538971E-002   5.1600102335214615E-002
   3.0199999455362558E-003   166.51064149999999        5.8249656111001968E-002   2.5115398690104485E-002  -2.8444701805710793E-002   6.1158712953329086E-002
   3.9810999296605587E-003   166.51064149999999        6.3909709453582764E-002   2.7996012941002846E-002  -2.9994226992130280E-002   7.2065412998199463E-002
   5.2481000311672688E-003   166.51064149999999        7.0582106709480286E-002   3.1338296830654144E-002  -3.1038574874401093E-002   8.4407970309257507E-002
   6.9182999432086945E-003   166.51064149999999        7.8519694507122040E-002   3.5257875919342041E-002  -3.1298585236072540E-002   9.8242133855819702E-002
   9.1201001778244972E-003   166.51064149999999        8.8037498295307159E-002   3.9904452860355377E-002  -3.0408345162868500E-002  0.11357542127370834     
   1.2023000046610832E-002   166.51064149999999        9.9520459771156311E-002   4.5470029115676880E-002  -2.7900246903300285E-002  0.13034151494503021     
   1.5848999843001366E-002   166.51064149999999       0.11341878026723862        5.2193917334079742E-002  -2.3197578266263008E-002  0.14835582673549652     
   2.0893000066280365E-002   166.51064149999999       0.13024790585041046        6.0373831540346146E-002  -1.5614435076713562E-002  0.16728110611438751     
   2.7542000636458397E-002   166.51064149999999       0.15053647756576538        7.0356979966163635E-002  -4.3872701935470104E-003  0.18653658032417297     
   3.6308001726865768E-002   166.51064149999999       0.17474937438964844        8.2524843513965607E-002   1.1258812621235847E-002  0.20520798861980438     
   4.7862999141216278E-002   166.51064149999999       0.20310781896114349        9.7232304513454437E-002   3.1963676214218140E-002  0.22190457582473755     
   6.3096001744270325E-002   166.51064149999999       0.23531274497509003       0.11469765752553940        5.8002419769763947E-002  0.23462180793285370     
   8.3176001906394958E-002   166.51064149999999       0.27006891369819641       0.13477453589439392        8.8906429708003998E-002  0.24062511324882507     
  0.10000000149011612        166.51064149999999       0.29329755902290344       0.14922071993350983       0.11143482476472855       0.23924061655998230     
  0.12500000000000000        166.51064149999999       0.31915813684463501       0.16695870459079742       0.13926160335540771       0.23001670837402344     
  0.15000000596046448        166.51064149999999       0.33600416779518127       0.18053399026393890       0.16075351834297180       0.21525351703166962     
  0.17499999701976776        166.51064149999999       0.34512808918952942       0.19026461243629456       0.17653472721576691       0.19728001952171326     
  0.20000000298023224        166.51064149999999       0.34766831994056702       0.19647008180618286       0.18726286292076111       0.17771048843860626     
  0.22499999403953552        166.51064149999999       0.34464454650878906       0.19947397708892822       0.19357384741306305       0.15768827497959137     
  0.25000000000000000        166.51064149999999       0.33697649836540222       0.19960209727287292       0.19606256484985352       0.13802230358123779     
  0.27500000596046448        166.51064149999999       0.32549577951431274       0.19717946648597717       0.19527757167816162       0.11927329748868942     
  0.30000001192092896        166.51064149999999       0.31095373630523682       0.19252727925777435       0.19172124564647675       0.10181347280740738     
  0.32499998807907104        166.51064149999999       0.29402795433998108       0.18596015870571136       0.18585237860679626        8.5870377719402313E-002
  0.34999999403953552        166.51064149999999       0.27532711625099182       0.17778363823890686       0.17808930575847626        7.1560636162757874E-002
  0.37500000000000000        166.51064149999999       0.25539550185203552       0.16829203069210052       0.16881304979324341        5.8916598558425903E-002
  0.40000000596046448        166.51064149999999       0.23471675813198090       0.15776649117469788       0.15837030112743378        4.7907680273056030E-002
  0.42500001192092896        166.51064149999999       0.21371750533580780       0.14647342264652252       0.14707593619823456        3.8457706570625305E-002
  0.44999998807907104        166.51064149999999       0.19277061522006989       0.13466303050518036       0.13521508872509003        3.0458938330411911E-002
  0.47499999403953552        166.51064149999999       0.17219823598861694       0.12256807833909988       0.12304501235485077        2.3783436045050621E-002
  0.50000000000000000        166.51064149999999       0.15227474272251129       0.11040285229682922       0.11079639196395874        1.8292203545570374E-002
  0.52499997615814209        166.51064149999999       0.13322958350181580        9.8362267017364502E-002   9.8674528300762177E-002   1.3842401094734669E-002
  0.55000001192092896        166.51064149999999       0.11524985730648041        8.6621090769767761E-002   8.6860187351703644E-002   1.0292977094650269E-002
  0.57499998807907104        166.51064149999999        9.8483055830001831E-002   7.5333356857299805E-002   7.5510285794734955E-002   7.5089121237397194E-003
  0.60000002384185791        166.51064149999999        8.3039514720439911E-002   6.4631909132003784E-002   6.4758427441120148E-002   5.3643016144633293E-003
  0.62500000000000000        166.51064149999999        6.8994924426078796E-002   5.4627988487482071E-002   5.4715335369110107E-002   3.7444424815475941E-003
  0.64999997615814209        166.51064149999999        5.6392781436443329E-002   4.5411113649606705E-002   4.5469198375940323E-002   2.5470848195254803E-003
  0.67500001192092896        166.51064149999999        4.5246783643960953E-002   3.7048954516649246E-002   3.7086036056280136E-002   1.6829924425110221E-003
  0.69999998807907104        166.51064149999999        3.5543240606784821E-002   2.9587445780634880E-002   2.9610075056552887E-002   1.0759310098364949E-003
  0.72500002384185791        166.51064149999999        2.7243465185165405E-002   2.3051027208566666E-002   2.3064142093062401E-002   6.6220795270055532E-004
  0.75000000000000000        166.51064149999999        2.0286178216338158E-002   1.7443049699068069E-002   1.7450209707021713E-002   3.8986295112408698E-004
  0.77499997615814209        166.51064149999999        1.4589942991733551E-002   1.2746386229991913E-002   1.2750029563903809E-002   2.1760666277259588E-004
  0.80000001192092896        166.51064149999999        1.0055634193122387E-002   8.9242300018668175E-003   8.9259399101138115E-003   1.1359480413375422E-004
  0.82499998807907104        166.51064149999999        6.5689659677445889E-003   5.9211282059550285E-003   5.9218723326921463E-003   5.4113046644488350E-005
  0.85000002384185791        166.51064149999999        4.0031122043728828E-003   3.6642688792198896E-003   3.6646029911935329E-003   2.2240295947995037E-005
  0.87500000000000000        166.51064149999999        2.2214513737708330E-003   2.0650730002671480E-003   2.0652941893786192E-003   6.5463650571473408E-006
  0.89999997615814209        166.51064149999999        1.0805105557665229E-003   1.0211743647232652E-003   1.0214307112619281E-003  -1.3159156253550464E-007
  0.92500001192092896        166.51064149999999        4.3324273428879678E-004   4.1893013985827565E-004   4.1928567225113511E-004  -1.8019389926848817E-006
  0.94999998807907104        166.51064149999999        1.3289290654938668E-004   1.3674919318873435E-004   1.3721607683692127E-004  -3.0234690484576277E-007
  0.97500002384185791        166.51064149999999        3.8072739698691294E-005   4.9906502681551501E-005   5.0451937568141147E-005   3.8497491914313287E-006
   1.0000000000000000        166.51064149999999        2.1045978428446688E-005   3.8966827560216188E-005   3.9505033782916144E-005   1.0728833331086207E-005
   9.9999997171806854E-010   213.50143290000000        3.0186567455530167E-003  -9.8227313719689846E-004  -1.1986580211669207E-003  -4.8242413322441280E-004
   1.3183000246996812E-009   213.50143290000000        3.1602031085640192E-003  -9.8478165455162525E-004  -1.2243948876857758E-003  -4.9333809874951839E-004
   1.7378000150003459E-009   213.50143290000000        3.3090531360358000E-003  -9.8513695411384106E-004  -1.2504438636824489E-003  -5.0460081547498703E-004
   2.2908999142146058E-009   213.50143290000000        3.4656850621104240E-003  -9.8310911562293768E-004  -1.2768497690558434E-003  -5.1625544438138604E-004
   3.0200000278313155E-009   213.50143290000000        3.6305093672126532E-003  -9.7844842821359634E-004  -1.3036512536928058E-003  -5.2834127563983202E-004
   3.9810998941902653E-009   213.50143290000000        3.8039959035813808E-003  -9.7088573966175318E-004  -1.3309046626091003E-003  -5.4090307094156742E-004
   5.2481001766579993E-009   213.50143290000000        3.9866548031568527E-003  -9.6012942958623171E-004  -1.3586820568889380E-003  -5.5398861877620220E-004
   6.9183001549788514E-009   213.50143290000000        4.1790087707340717E-003  -9.4586535124108195E-004  -1.3870695838704705E-003  -5.6764564942568541E-004
   9.1201002305751899E-009   213.50143290000000        4.3816282413899899E-003  -9.2775351367890835E-004  -1.4161746948957443E-003  -5.8192323194816709E-004
   1.2023000373062587E-008   213.50143290000000        4.5951306819915771E-003  -9.0542522957548499E-004  -1.4461291721090674E-003  -5.9686938766390085E-004
   1.5849000334355878E-008   213.50143290000000        4.8200828023254871E-003  -8.7849312694743276E-004  -1.4770791167393327E-003  -6.1252200976014137E-004
   2.0892999330612838E-008   213.50143290000000        5.0572212785482407E-003  -8.4652437362819910E-004  -1.5092192916199565E-003  -6.2892067944630980E-004
   2.7542000680114143E-008   213.50143290000000        5.3072357550263405E-003  -8.0906337825581431E-004  -1.5427677426487207E-003  -6.4608734101057053E-004
   3.6307998385609608E-008   213.50143290000000        5.5709253065288067E-003  -7.6560984598472714E-004  -1.5779922250658274E-003  -6.6403148230165243E-004
   4.7863000673942224E-008   213.50143290000000        5.8490531519055367E-003  -7.1563845267519355E-004  -1.6151969321072102E-003  -6.8273342913016677E-004
   6.3096003088958241E-008   213.50143290000000        6.1425128951668739E-003  -6.5857014851644635E-004  -1.6547514824196696E-003  -7.0214667357504368E-004
   8.3175997644957533E-008   213.50143290000000        6.4521972090005875E-003  -5.9379189042374492E-004  -1.6970807919278741E-003  -7.2217814158648252E-004
   1.0965000285523274E-007   213.50143290000000        6.7791366018354893E-003  -5.2062683971598744E-004  -1.7426939448341727E-003  -7.4268365278840065E-004
   1.4453999597208167E-007   213.50143290000000        7.1242433041334152E-003  -4.3838896090164781E-004  -1.7921571852639318E-003  -7.6343514956533909E-004
   1.9054999711443088E-007   213.50143290000000        7.4888365343213081E-003  -3.4625676926225424E-004  -1.8461818108335137E-003  -7.8413204755634069E-004
   2.5118998792095226E-007   213.50143290000000        7.8738909214735031E-003  -2.4345263955183327E-004  -1.9055276643484831E-003  -8.0433150287717581E-004
   3.3112999631157436E-007   213.50143290000000        8.2807587459683418E-003  -1.2906220217701048E-004  -1.9711235072463751E-003  -8.2345970440655947E-004
   4.3651999703797628E-007   213.50143290000000        8.7108081206679344E-003  -2.1178634597163182E-006  -2.0440323278307915E-003  -8.4075360791757703E-004
   5.7544002629583701E-007   213.50143290000000        9.1654090210795403E-003   1.3839233724866062E-004  -2.1254643797874451E-003  -8.5521716391667724E-004
   7.5857997217099182E-007   213.50143290000000        9.6461512148380280E-003   2.9359618201851845E-004  -2.2168366704136133E-003  -8.6557614849880338E-004
   9.9999999747524271E-007   213.50143290000000        1.0154647752642632E-002   4.6467891661450267E-004  -2.3197606205940247E-003  -8.7020639330148697E-004
   1.3182999509808724E-006   213.50143290000000        1.0692744515836239E-002   6.5295631065964699E-004  -2.4361100513488054E-003  -8.6706021102145314E-004
   1.7377999483869644E-006   213.50143290000000        1.1262129060924053E-002   8.5974129615351558E-004  -2.5679643731564283E-003  -8.5357803618535399E-004
   2.2909000563231530E-006   213.50143290000000        1.1865070089697838E-002   1.0866100201383233E-003  -2.7178039308637381E-003  -8.2656962331384420E-004
   3.0199998946045525E-006   213.50143290000000        1.2503637932240963E-002   1.3351255329325795E-003  -2.8883663471788168E-003  -7.8210176434367895E-004
   3.9810997805034276E-006   213.50143290000000        1.3180206529796124E-002   1.6070224810391665E-003  -3.0827955342829227E-003  -7.1533891605213284E-004
   5.2481000238913111E-006   213.50143290000000        1.3897392898797989E-002   1.9041916821151972E-003  -3.3046691678464413E-003  -6.2036333838477731E-004
   6.9183001869532745E-006   213.50143290000000        1.4657974243164062E-002   2.2286486346274614E-003  -3.5580100957304239E-003  -4.8998341662809253E-004
   9.1201000032015145E-006   213.50143290000000        1.5465046279132366E-002   2.5826008059084415E-003  -3.8473671302199364E-003  -3.1548051629215479E-004
   1.2022999726468697E-005   213.50143290000000        1.6322057694196701E-002   2.9684652108699083E-003  -4.1778641752898693E-003  -8.6324871517717838E-005
   1.5849000192247331E-005   213.50143290000000        1.7232460901141167E-002   3.3887072931975126E-003  -4.5550758950412273E-003   2.1001095592509955E-004
   2.0892999600619078E-005   213.50143290000000        1.8200652673840523E-002   3.8462642114609480E-003  -4.9854093231260777E-003   5.8866402832791209E-004
   2.7542000680114143E-005   213.50143290000000        1.9231164827942848E-002   4.3441760353744030E-003  -5.4757734760642052E-003   1.0675177909433842E-003
   3.6307999835116789E-005   213.50143290000000        2.0329395309090614E-002   4.8859133385121822E-003  -6.0338499024510384E-003   1.6678804531693459E-003
   4.7862999053904787E-005   213.50143290000000        2.1501138806343079E-002   5.4751341231167316E-003  -6.6677806898951530E-003   2.4146828800439835E-003
   6.3095998484641314E-005   213.50143290000000        2.2753410041332245E-002   6.1160740442574024E-003  -7.3864418081939220E-003   3.3373786136507988E-003
   8.3175997133366764E-005   213.50143290000000        2.4094110354781151E-002   6.8133478052914143E-003  -8.1990351900458336E-003   4.4701881706714630E-003
   1.0964999819407240E-004   213.50143290000000        2.5532878935337067E-002   7.5723449699580669E-003  -9.1152405366301537E-003   5.8531705290079117E-003
   1.4453999756369740E-004   213.50143290000000        2.7080308645963669E-002   8.3987601101398468E-003  -1.0144188068807125E-002   7.5317453593015671E-003
   1.9054999575018883E-004   213.50143290000000        2.8750738129019737E-002   9.3000018969178200E-003  -1.1295561678707600E-002   9.5597784966230392E-003
   2.5119000929407775E-004   213.50143290000000        3.0559444800019264E-002   1.0283590294420719E-002  -1.2576679699122906E-002   1.1996339075267315E-002
   3.3112999517470598E-004   213.50143290000000        3.2526671886444092E-002   1.1359197087585926E-002  -1.3993822969496250E-002   1.4909959398210049E-002
   4.3652000022120774E-004   213.50143290000000        3.4677028656005859E-002   1.2538162991404533E-002  -1.5549918636679649E-002   1.8377143889665604E-002
   5.7544000446796417E-004   213.50143290000000        3.7040609866380692E-002   1.3833910226821899E-002  -1.7242712900042534E-002   2.2481935098767281E-002
   7.5857999036088586E-004   213.50143290000000        3.9655856788158417E-002   1.5263252891600132E-002  -1.9063340499997139E-002   2.7317522093653679E-002
   1.0000000474974513E-003   213.50143290000000        4.2570676654577255E-002   1.6846727579832077E-002  -2.0992560312151909E-002   3.2983679324388504E-002
   1.3183000264689326E-003   213.50143290000000        4.5846465975046158E-002   1.8610464408993721E-002  -2.2997554391622543E-002   3.9587482810020447E-002
   1.7377999611198902E-003   213.50143290000000        4.9559347331523895E-002   2.0586512982845306E-002  -2.5025296956300735E-002   4.7236021608114243E-002
   2.2909000981599092E-003   213.50143290000000        5.3809363394975662E-002   2.2817477583885193E-002  -2.6998549699783325E-002   5.6042119860649109E-002
   3.0199999455362558E-003   213.50143290000000        5.8721199631690979E-002   2.5356691330671310E-002  -2.8804611414670944E-002   6.6108733415603638E-002
   3.9810999296605587E-003   213.50143290000000        6.4454369246959686E-002   2.8273608535528183E-002  -3.0286690220236778E-002   7.7527984976768494E-002
   5.2481000311672688E-003   213.50143290000000        7.1211084723472595E-002   3.1658373773097992E-002  -3.1231075525283813E-002   9.0370111167430878E-002
   6.9182999432086945E-003   213.50143290000000        7.9244494438171387E-002   3.5627275705337524E-002  -3.1352773308753967E-002  0.10466755926609039     
   9.1201001778244972E-003   213.50143290000000        8.8868841528892517E-002   4.0330406278371811E-002  -3.0280806124210358E-002  0.12039798498153687     
   1.2023000046610832E-002   213.50143290000000       0.10046657174825668        4.5959588140249252E-002  -2.7544409036636353E-002  0.13745777308940887     
   1.5848999843001366E-002   213.50143290000000       0.11448249220848083        5.2752867341041565E-002  -2.2567478939890862E-002  0.15561729669570923     
   2.0893000066280365E-002   213.50143290000000       0.13142240047454834        6.1004947870969772E-002  -1.4670647680759430E-002  0.17448718845844269     
   2.7542000636458397E-002   213.50143290000000       0.15179894864559174        7.1057088673114777E-002  -3.1061873305588961E-003  0.19342958927154541     
   3.6308001726865768E-002   213.50143290000000       0.17605240643024445        8.3280421793460846E-002   1.2872288934886456E-002  0.21147331595420837     
   4.7862999141216278E-002   213.50143290000000       0.20436841249465942        9.8013050854206085E-002   3.3859901130199432E-002  0.22718149423599243     
   6.3096001744270325E-002   213.50143290000000       0.23640026152133942       0.11544799059629440        6.0069378465414047E-002  0.23853179812431335     
   8.3176001906394958E-002   213.50143290000000       0.27079555392265320       0.13540370762348175        9.0954922139644623E-002  0.24282878637313843     
  0.10000000149011612        213.50143290000000       0.29365071654319763       0.14969737827777863       0.11332571506500244       0.24017870426177979     
  0.12500000000000000        213.50143290000000       0.31889632344245911       0.16715149581432343       0.14077273011207581       0.22939832508563995     
  0.15000000596046448        213.50143290000000       0.33510765433311462       0.18040205538272858       0.16179013252258301       0.21346241235733032     
  0.17499999701976776        213.50143290000000       0.34361681342124939       0.18979062139987946       0.17706094682216644       0.19466386735439301     
  0.20000000298023224        213.50143290000000       0.34558862447738647       0.19565461575984955       0.18728081881999969       0.17456758022308350     
  0.22499999403953552        213.50143290000000       0.34205991029739380       0.19833135604858398       0.19311030209064484       0.15426462888717651     
  0.25000000000000000        213.50143290000000       0.33396095037460327       0.19815705716609955       0.19516004621982574       0.13451366126537323     
  0.27500000596046448        213.50143290000000       0.32212883234024048       0.19546444714069366       0.19398812949657440       0.11582953482866287     
  0.30000001192092896        213.50143290000000       0.30731683969497681       0.19058026373386383       0.19010223448276520        9.8544031381607056E-002
  0.32499998807907104        213.50143290000000       0.29020145535469055       0.18382267653942108       0.18396332859992981        8.2850135862827301E-002
  0.34999999403953552        213.50143290000000       0.27138820290565491       0.17549921572208405       0.17598971724510193        6.8835675716400146E-002
  0.37500000000000000        213.50143290000000       0.25141653418540955       0.16590476036071777       0.16656076908111572        5.6509673595428467E-002
  0.40000000596046448        213.50143290000000       0.23076403141021729       0.15531983971595764       0.15602032840251923        4.5823216438293457E-002
  0.42500001192092896        213.50143290000000       0.20985043048858643       0.14400924742221832       0.14467953145503998        3.6686271429061890E-002
  0.44999998807907104        213.50143290000000       0.18904107809066772       0.13222065567970276       0.13281914591789246        2.8981138020753860E-002
  0.47499999403953552        213.50143290000000       0.16865029931068420       0.12018363177776337       0.12069156020879745        2.2573251277208328E-002
  0.50000000000000000        213.50143290000000       0.14894448220729828       0.10810866951942444       0.10852231085300446        1.7319740727543831E-002
  0.52499997615814209        213.50143290000000       0.13014513254165649        9.6186429262161255E-002   9.6511296927928925E-002   1.3076142407953739E-002
  0.55000001192092896        213.50143290000000       0.11243158578872681        8.4587097167968750E-002   8.4833785891532898E-002   9.7015304490923882E-003
  0.57499998807907104        213.50143290000000        9.5943868160247803E-002   7.3459893465042114E-002   7.3641173541545868E-002   7.0623336359858513E-003
  0.60000002384185791        213.50143290000000        8.0785274505615234E-002   6.2932714819908142E-002   6.3061587512493134E-002   5.0350264646112919E-003
  0.62500000000000000        213.50143290000000        6.7024968564510345E-002   5.3111892193555832E-002   5.3200401365756989E-002   3.5078811924904585E-003
  0.64999997615814209        213.50143290000000        5.4700486361980438E-002   4.4082079082727432E-002   4.4140666723251343E-002   2.3819410707801580E-003
  0.67500001192092896        213.50143290000000        4.3820243328809738E-002   3.5906292498111725E-002   3.5943545401096344E-002   1.5713460743427277E-003
  0.69999998807907104        213.50143290000000        3.4365981817245483E-002   2.8626102954149246E-002   2.8648748993873596E-002   1.0031434940174222E-003
  0.72500002384185791        213.50143290000000        2.6295209303498268E-002   2.2261949256062508E-002   2.2275030612945557E-002   6.1668944545090199E-004
  0.75000000000000000        213.50143290000000        1.9543653354048729E-002   1.6813663765788078E-002   1.6820784658193588E-002   3.6274635931476951E-004
  0.77499997615814209        213.50143290000000        1.4027719385921955E-002   1.2261145748198032E-002   1.2264760211110115E-002   2.0236536511220038E-004
  0.80000001192092896        213.50143290000000        9.6469894051551819E-003   8.5652563720941544E-003   8.5669495165348053E-003   1.0563561954768375E-004
  0.82499998807907104        213.50143290000000        6.2867710366845131E-003   5.6689237244427204E-003   5.6696613319218159E-003   5.0371883844491094E-005
  0.85000002384185791        213.50143290000000        3.8207254838198423E-003   3.4985076636075974E-003   3.4988406114280224E-003   2.0801509890588932E-005
  0.87500000000000000        213.50143290000000        2.1136195864528418E-003   1.9654650241136551E-003   1.9656864460557699E-003   6.3013544604473282E-006
  0.89999997615814209        213.50143290000000        1.0242713615298271E-003   9.6839509205892682E-004   9.6864940132945776E-004   2.2388005049833737E-007
  0.92500001192092896        213.50143290000000        4.0881917811930180E-004   3.9561453741043806E-004   3.9596238639205694E-004  -1.1605310419326997E-006
  0.94999998807907104        213.50143290000000        1.2457535194698721E-004   1.2854255328420550E-004   1.2899278954137117E-004   4.0949979052129493E-007
  0.97500002384185791        213.50143290000000        3.5067470889771357E-005   4.6554301661672071E-005   4.7070843720575795E-005   4.3917239054280799E-006
   1.0000000000000000        213.50143290000000        1.8228189219371416E-005   3.5380679037189111E-005   3.5875287721864879E-005   1.0765748811536469E-005
   9.9999997171806854E-010   273.75344569999999        3.0275648459792137E-003  -9.8210584837943316E-004  -1.1997579131275415E-003  -5.1378738135099411E-004
   1.3183000246996812E-009   273.75344569999999        3.1695785000920296E-003  -9.8446174524724483E-004  -1.2255090987309813E-003  -5.2543223137035966E-004
   1.7378000150003459E-009   273.75344569999999        3.3189225941896439E-003  -9.8464917391538620E-004  -1.2515763519331813E-003  -5.3744937758892775E-004
   2.2908999142146058E-009   273.75344569999999        3.4760772250592709E-003  -9.8243658430874348E-004  -1.2780060060322285E-003  -5.4988317424431443E-004
   3.0200000278313155E-009   273.75344569999999        3.6414545029401779E-003  -9.7757310140877962E-004  -1.3048382243141532E-003  -5.6277337716892362E-004
   3.9810998941902653E-009   273.75344569999999        3.8155261427164078E-003  -9.6978811779990792E-004  -1.3321315636858344E-003  -5.7616480626165867E-004
   5.2481001766579993E-009   273.75344569999999        3.9988043718039989E-003  -9.5878844149410725E-004  -1.3599606463685632E-003  -5.9010449331253767E-004
   6.9183001549788514E-009   273.75344569999999        4.1918139904737473E-003  -9.4425835413858294E-004  -1.3884142972528934E-003  -6.0463848058134317E-004
   9.1201002305751899E-009   273.75344569999999        4.3951282277703285E-003  -9.2585594393312931E-004  -1.4176039258018136E-003  -6.1981269391253591E-004
   1.2023000373062587E-008   273.75344569999999        4.6093659475445747E-003  -9.0321066090837121E-004  -1.4476655051112175E-003  -6.3567032339051366E-004
   1.5849000334355878E-008   273.75344569999999        4.8350971192121506E-003  -8.7593315402045846E-004  -1.4787503750994802E-003  -6.5224169520661235E-004
   2.0892999330612838E-008   273.75344569999999        5.0730616785585880E-003  -8.4358832100406289E-004  -1.5110597014427185E-003  -6.6955655347555876E-004
   2.7542000680114143E-008   273.75344569999999        5.3239520639181137E-003  -8.0571824219077826E-004  -1.5448189806193113E-003  -6.8762275623157620E-004
   3.6307998385609608E-008   273.75344569999999        5.5885701440274715E-003  -7.6182000339031219E-004  -1.5803048154339194E-003  -7.0643157232552767E-004
   4.7863000673942224E-008   273.75344569999999        5.8676828630268574E-003  -7.1136554470285773E-004  -1.6178319929167628E-003  -7.2593882214277983E-004
   6.3096003088958241E-008   273.75344569999999        6.1621875502169132E-003  -6.5377278951928020E-004  -1.6577825881540775E-003  -7.4606691487133503E-004
   8.3175997644957533E-008   273.75344569999999        6.4729815348982811E-003  -5.8842566795647144E-004  -1.7005964182317257E-003  -7.6668272959068418E-004
   1.0965000285523274E-007   273.75344569999999        6.8010990507900715E-003  -5.1464373245835304E-004  -1.7467996804043651E-003  -7.8759191092103720E-004
   1.4453999597208167E-007   273.75344569999999        7.1474574506282806E-003  -4.3173745507374406E-004  -1.7969791078940034E-003  -8.0850307131186128E-004
   1.9054999711443088E-007   273.75344569999999        7.5133815407752991E-003  -3.3888092730194330E-004  -1.8518699798732996E-003  -8.2903716247528791E-004
   2.5118998792095226E-007   273.75344569999999        7.8998524695634842E-003  -2.3529258032795042E-004  -1.9122594967484474E-003  -8.4865454118698835E-004
   3.3112999631157436E-007   273.75344569999999        8.3082262426614761E-003  -1.2005312601104379E-004  -1.9791086670011282E-003  -8.6666259448975325E-004
   4.3651999703797628E-007   273.75344569999999        8.7398812174797058E-003   7.8102611951180734E-006  -2.0535183139145374E-003  -8.8215316645801067E-004
   5.7544002629583701E-007   273.75344569999999        9.1961920261383057E-003   1.4931500481907278E-004  -2.1367410663515329E-003  -8.9395476970821619E-004
   7.5857997217099182E-007   273.75344569999999        9.6787605434656143E-003   3.0559513834305108E-004  -2.2302435245364904E-003  -9.0058078058063984E-004
   9.9999999747524271E-007   273.75344569999999        1.0189208202064037E-002   4.7784263733774424E-004  -2.3356934543699026E-003  -9.0015277964994311E-004
   1.3182999509808724E-006   273.75344569999999        1.0729392059147358E-002   6.6738086752593517E-004  -2.4550296366214752E-003  -8.9031766401603818E-004
   1.7377999483869644E-006   273.75344569999999        1.1301012709736824E-002   8.7553058983758092E-004  -2.5904027279466391E-003  -8.6815707618370652E-004
   2.2909000563231530E-006   273.75344569999999        1.1906354688107967E-002   1.1038776719942689E-003  -2.7443761937320232E-003  -8.3004939369857311E-004
   3.0199998946045525E-006   273.75344569999999        1.2547503225505352E-002   1.3539950596168637E-003  -2.9197775293141603E-003  -7.7155907638370991E-004
   3.9810997805034276E-006   273.75344569999999        1.3226853683590889E-002   1.6276290407404304E-003  -3.1198519282042980E-003  -6.8726029712706804E-004
   5.2481000238913111E-006   273.75344569999999        1.3947047293186188E-002   1.9266838207840919E-003  -3.3482878934592009E-003  -5.7054532226175070E-004
   6.9183001869532745E-006   273.75344569999999        1.4710887335240841E-002   2.2531894501298666E-003  -3.6092274822294712E-003  -4.1342413169331849E-004
   9.1201000032015145E-006   273.75344569999999        1.5521503984928131E-002   2.6093709748238325E-003  -3.9073484949767590E-003  -2.0625509205274284E-004
   1.2022999726468697E-005   273.75344569999999        1.6382386907935143E-002   2.9976654332131147E-003  -4.2479103431105614E-003   6.2553073803428560E-005
   1.5849000192247331E-005   273.75344569999999        1.7297031357884407E-002   3.4205603878945112E-003  -4.6366220340132713E-003   4.0671962779015303E-004
   2.0892999600619078E-005   273.75344569999999        1.8269892781972885E-002   3.8810216356068850E-003  -5.0800326280295849E-003   8.4275781409814954E-004
   2.7542000680114143E-005   273.75344569999999        1.9305575639009476E-002   4.3821204453706741E-003  -5.5851810611784458E-003   1.3900771737098694E-003
   3.6307999835116789E-005   273.75344569999999        2.0409559831023216E-002   4.9273655749857426E-003  -6.1598699539899826E-003   2.0717037841677666E-003
   4.7862999053904787E-005   273.75344569999999        2.1587738767266273E-002   5.5204611271619797E-003  -6.8123312667012215E-003   2.9144370928406715E-003
   6.3095998484641314E-005   273.75344569999999        2.2847257554531097E-002   6.1656981706619263E-003  -7.5514996424317360E-003   3.9497958496212959E-003
   8.3175997133366764E-005   273.75344569999999        2.4196162819862366E-002   6.8677556701004505E-003  -8.3865765482187271E-003   5.2142022177577019E-003
   1.0964999819407240E-004   273.75344569999999        2.5644283741712570E-002   7.6321060769259930E-003  -9.3271667137742043E-003   6.7500849254429340E-003
   1.4453999756369740E-004   273.75344569999999        2.7202431112527847E-002   8.4645384922623634E-003  -1.0382210835814476E-002   8.6052361875772476E-003
   1.9054999575018883E-004   273.75344569999999        2.8885226696729660E-002   9.3725845217704773E-003  -1.1561087332665920E-002   1.0836097411811352E-002
   2.5119000929407775E-004   273.75344569999999        3.0708268284797668E-002   1.0363904759287834E-002  -1.2870597653090954E-002   1.3504037633538246E-002
   3.3112999517470598E-004   273.75344569999999        3.2692201435565948E-002   1.1448347941040993E-002  -1.4316302724182606E-002   1.6679877415299416E-002
   4.3652000022120774E-004   273.75344569999999        3.4862115979194641E-002   1.2637471780180931E-002  -1.5900116413831711E-002   2.0442057400941849E-002
   5.7544000446796417E-004   273.75344569999999        3.7248678505420685E-002   1.3944958336651325E-002  -1.7618419602513313E-002   2.4875961244106293E-002
   7.5857999036088586E-004   273.75344569999999        3.9890997111797333E-002   1.5387934632599354E-002  -1.9460570067167282E-002   3.0075427144765854E-002
   1.0000000474974513E-003   273.75344569999999        4.2837768793106079E-002   1.6987316310405731E-002  -2.1405054256320000E-002   3.6139726638793945E-002
   1.3183000264689326E-003   273.75344569999999        4.6151295304298401E-002   1.8769685178995132E-002  -2.3416217416524887E-002   4.3174032121896744E-002
   1.7377999611198902E-003   273.75344569999999        4.9908686429262161E-002   2.0767606794834137E-002  -2.5437578558921814E-002   5.1281347870826721E-002
   2.2909000981599092E-003   273.75344569999999        5.4211091250181198E-002   2.3024301975965500E-002  -2.7387790381908417E-002   6.0568280518054962E-002
   3.0199999455362558E-003   273.75344569999999        5.9184297919273376E-002   2.5593772530555725E-002  -2.9149407520890236E-002   7.1128107607364655E-002
   3.9810999296605587E-003   273.75344569999999        6.4988829195499420E-002   2.8546197339892387E-002  -3.0560370534658432E-002   8.3039522171020508E-002
   5.2481000311672688E-003   273.75344569999999        7.1827664971351624E-002   3.1972438097000122E-002  -3.1401399523019791E-002   9.6354715526103973E-002
   6.9182999432086945E-003   273.75344569999999        7.9954124987125397E-002   3.5989385098218918E-002  -3.1382102519273758E-002  0.11108257621526718     
   9.1201001778244972E-003   273.75344569999999        8.9681617915630341E-002   4.0747448801994324E-002  -3.0126988887786865E-002  0.12717100977897644     
   1.2023000046610832E-002   273.75344569999999       0.10138995945453644        4.6438205987215042E-002  -2.7162827551364899E-002  0.14447991549968719     
   1.5848999843001366E-002   273.75344569999999       0.11551854759454727        5.3298365324735641E-002  -2.1914895623922348E-002  0.16273625195026398     
   2.0893000066280365E-002   273.75344569999999       0.13256356120109558        6.1619564890861511E-002  -1.3711132109165192E-002  0.18150131404399872     
   2.7542000636458397E-002   273.75344569999999       0.15302190184593201        7.1737132966518402E-002  -1.8202296923846006E-003  0.20008437335491180     
   3.6308001726865768E-002   273.75344569999999       0.17730967700481415        8.4011957049369812E-002   1.4475516974925995E-002  0.21746325492858887     
   4.7862999141216278E-002   273.75344569999999       0.20557796955108643        9.8765693604946136E-002   3.5727132111787796E-002  0.23216240108013153     
   6.3096001744270325E-002   273.75344569999999       0.23743408918380737       0.11616677045822144        6.2086902558803558E-002  0.24215023219585419     
   8.3176001906394958E-002   273.75344569999999       0.27147090435028076       0.13599970936775208        9.2935465276241302E-002  0.24477824568748474     
  0.10000000149011612        273.75344569999999       0.29395866394042969       0.15014168620109558       0.11513998359441757       0.24090801179409027     
  0.12500000000000000        273.75344569999999       0.31860342621803284       0.16731636226177216       0.14220385253429413       0.22864711284637451     
  0.15000000596046448        273.75344569999999       0.33419817686080933       0.18024958670139313       0.16275203227996826       0.21161314845085144     
  0.17499999701976776        273.75344569999999       0.34211310744285583       0.18930570781230927       0.17752377688884735       0.19205604493618011     
  0.20000000298023224        273.75344569999999       0.34353795647621155       0.19483938813209534       0.18725055456161499       0.17148803174495697     
  0.22499999403953552        273.75344569999999       0.33952569961547852       0.19720104336738586       0.19261592626571655       0.15094690024852753     
  0.25000000000000000        273.75344569999999       0.33101621270179749       0.19673675298690796       0.19424490630626678       0.13114126026630402     
  0.27500000596046448        273.75344569999999       0.31885153055191040       0.19378653168678284       0.19270420074462891       0.11254113912582397     
  0.30000001192092896        273.75344569999999       0.30378621816635132       0.18868213891983032       0.18850600719451904        9.5439396798610687E-002
  0.32499998807907104        273.75344569999999       0.28649547696113586       0.18174505233764648       0.18211296200752258        7.9996101558208466E-002
  0.34999999403953552        273.75344569999999       0.26758140325546265       0.17328447103500366       0.17394293844699860        6.6271975636482239E-002
  0.37500000000000000        273.75344569999999       0.24757844209671021       0.16359560191631317       0.16437342762947083        5.4254323244094849E-002
  0.40000000596046448        273.75344569999999       0.22695817053318024       0.15295822918415070       0.15374526381492615        4.3877374380826950E-002
  0.42500001192092896        273.75344569999999       0.20613344013690948       0.14163535833358765       0.14236579835414886        3.5038519650697708E-002
  0.44999998807907104        273.75344569999999       0.18546222150325775       0.12987214326858521       0.13051143288612366        2.7611183002591133E-002
  0.47499999403953552        273.75344569999999       0.16525116562843323       0.11789492517709732       0.11842977255582809        2.1455030888319016E-002
  0.50000000000000000        273.75344569999999       0.14575894176959991       0.10591042041778564       0.10634126514196396        1.6424002125859261E-002
  0.52499997615814209        273.75344569999999       0.12719929218292236        9.4105124473571777E-002   9.4440579414367676E-002   1.2372490018606186E-002
  0.55000001192092896        273.75344569999999       0.10974414646625519        8.2644738256931305E-002   8.2897663116455078E-002   9.1600185260176659E-003
  0.57499998807907104        273.75344569999999        9.3526333570480347E-002   7.1673825383186340E-002   7.1858569979667664E-002   6.6546411253511906E-003
  0.60000002384185791        273.75344569999999        7.8642420470714569E-002   6.1315525323152542E-002   6.1446171253919601E-002   4.7352700494229794E-003
  0.62500000000000000        273.75344569999999        6.5155342221260071E-002   5.1671419292688370E-002   5.1760733127593994E-002   3.2931179739534855E-003
  0.64999997615814209        273.75344569999999        5.3097013384103775E-002   4.2821533977985382E-002   4.2880412191152573E-002   2.2324123419821262E-003
  0.67500001192092896        273.75344569999999        4.2470868676900864E-002   3.4824453294277191E-002   3.4861750900745392E-002   1.4705142239108682E-003
  0.69999998807907104        273.75344569999999        3.3254370093345642E-002   2.7717612683773041E-002   2.7740210294723511E-002   9.3756534624844790E-004
  0.72500002384185791        273.75344569999999        2.5401489809155464E-002   2.1517695859074593E-002   2.1530710160732269E-002   5.7577149709686637E-004
  0.75000000000000000        273.75344569999999        1.8845202401280403E-002   1.6221240162849426E-002   1.6228305175900459E-002   3.3842021366581321E-004
  0.77499997615814209        273.75344569999999        1.3499976135790348E-002   1.1805395595729351E-002   1.1808973737061024E-002   1.8871728389058262E-004
  0.80000001192092896        273.75344569999999        9.2642772942781448E-003   8.2288896664977074E-003   8.2305632531642914E-003   9.8520162282511592E-005
  0.82499998807907104        273.75344569999999        6.0231424868106842E-003   5.4332069121301174E-003   5.4339366033673286E-003   4.7032925067469478E-005
  0.85000002384185791        273.75344569999999        3.6508115008473396E-003   3.3440229017287493E-003   3.3443537540733814E-003   1.9519602574291639E-005
  0.87500000000000000        273.75344569999999        2.0134781952947378E-003   1.8729285802692175E-003   1.8731495365500450E-003   6.0807697082054801E-006
  0.89999997615814209        273.75344569999999        9.7223074408248067E-004   9.1953726951032877E-004   9.1978872660547495E-004   5.2781854265049333E-007
  0.92500001192092896        273.75344569999999        3.8630867493338883E-004   3.7410968798212707E-004   3.7444912595674396E-004  -6.2230736830315436E-007
  0.94999998807907104        273.75344569999999        1.1693224223563448E-004   1.2098241859348491E-004   1.2141546176280826E-004   9.7912925411947072E-007
  0.97500002384185791        273.75344569999999        3.2299361919285730E-005   4.3442330934340134E-005   4.3929954699706286E-005   4.7696426008769777E-006
   1.0000000000000000        273.75344569999999        1.5658921256545000E-005   3.2074669434223324E-005   3.2526699214940891E-005   1.0650220247043762E-005
   9.9999997171806854E-010   351.00911509999997        3.0362769030034542E-003  -9.8193238954991102E-004  -1.2008098419755697E-003  -5.4536346578970551E-004
   1.3183000246996812E-009   351.00911509999997        3.1787478365004063E-003  -9.8413869272917509E-004  -1.2265756959095597E-003  -5.5774208158254623E-004
   1.7378000150003459E-009   351.00911509999997        3.3285752870142460E-003  -9.8416127730160952E-004  -1.2526621576398611E-003  -5.7051534531638026E-004
   2.2908999142146058E-009   351.00911509999997        3.4862414468079805E-003  -9.8176742903888226E-004  -1.2791169574484229E-003  -5.8372848434373736E-004
   3.0200000278313155E-009   351.00911509999997        3.6521595902740955E-003  -9.7670510876923800E-004  -1.3059818884357810E-003  -5.9742125449702144E-004
   3.9810998941902653E-009   351.00911509999997        3.8268037606030703E-003  -9.6870207926258445E-004  -1.3333178358152509E-003  -6.1163760256022215E-004
   5.2481001766579993E-009   351.00911509999997        4.0106880478560925E-003  -9.5746369333937764E-004  -1.3612018665298820E-003  -6.2642322154715657E-004
   6.9183001549788514E-009   351.00911509999997        4.2043393477797508E-003  -9.4267266103997827E-004  -1.3897262979298830E-003  -6.4182130154222250E-004
   9.1201002305751899E-009   351.00911509999997        4.4083329848945141E-003  -9.2398532433435321E-004  -1.4190061483532190E-003  -6.5787322819232941E-004
   1.2023000373062587E-008   351.00911509999997        4.6232906170189381E-003  -9.0102921240031719E-004  -1.4491821639239788E-003  -6.7461584694683552E-004
   1.5849000334355878E-008   351.00911509999997        4.8497845418751240E-003  -8.7341305334120989E-004  -1.4804111560806632E-003  -6.9207011256366968E-004
   2.0892999330612838E-008   351.00911509999997        5.0885570235550404E-003  -8.4069947479292750E-004  -1.5129010425880551E-003  -7.1025348734110594E-004
   2.7542000680114143E-008   351.00911509999997        5.3403042256832123E-003  -8.0242834519594908E-004  -1.5468852361664176E-003  -7.2915724013000727E-004
   3.6307998385609608E-008   351.00911509999997        5.6058308109641075E-003  -7.5809401459991932E-004  -1.5826496528461576E-003  -7.4875087011605501E-004
   4.7863000673942224E-008   351.00911509999997        5.8859079144895077E-003  -7.0716603659093380E-004  -1.6205202555283904E-003  -7.6896214159205556E-004
   6.3096003088958241E-008   351.00911509999997        6.1814356595277786E-003  -6.4905919134616852E-004  -1.6608922742307186E-003  -7.8967754961922765E-004
   8.3175997644957533E-008   351.00911509999997        6.4933151006698608E-003  -5.8315444039180875E-004  -1.7042210092768073E-003  -8.1071892054751515E-004
   1.0965000285523274E-007   351.00911509999997        6.8225865252315998E-003  -5.0876778550446033E-004  -1.7510509351268411E-003  -8.3183508832007647E-004
   1.4453999597208167E-007   351.00911509999997        7.1701700799167156E-003  -4.2520632268860936E-004  -1.8019898561760783E-003  -8.5266429232433438E-004
   1.9054999711443088E-007   351.00911509999997        7.5373975560069084E-003  -3.3163974876515567E-004  -1.8577983137220144E-003  -8.7274052202701569E-004
   2.5118998792095226E-007   351.00911509999997        7.9252542927861214E-003  -2.2728265321347862E-004  -1.9192917970940471E-003  -8.9141767239198089E-004
   3.3112999631157436E-007   351.00911509999997        8.3351032808423042E-003  -1.1121089482912794E-004  -1.9874654244631529E-003  -9.0787315275520086E-004
   4.3651999703797628E-007   351.00911509999997        8.7683303281664848E-003   1.7553446014062501E-005  -2.0634583197534084E-003  -9.2104106443002820E-004
   5.7544002629583701E-007   351.00911509999997        9.2263175174593925E-003   1.6003318887669593E-004  -2.1485674660652876E-003  -9.2956016305834055E-004
   7.5857997217099182E-007   351.00911509999997        9.7106751054525375E-003   3.1736856908537447E-004  -2.2443106863647699E-003  -9.3171524349600077E-004
   9.9999999747524271E-007   351.00911509999997        1.0223034769296646E-002   4.9075804417952895E-004  -2.3524139542132616E-003  -9.2535553267225623E-004
   1.3182999509808724E-006   351.00911509999997        1.0765264742076397E-002   6.8153266329318285E-004  -2.4748814757913351E-003  -9.0780260507017374E-004
   1.7377999483869644E-006   351.00911509999997        1.1339076794683933E-002   8.9102063793689013E-004  -2.6139374822378159E-003  -8.7575759971514344E-004
   2.2909000563231530E-006   351.00911509999997        1.1946772225201130E-002   1.1208176147192717E-003  -2.7722292579710484E-003  -8.2514324458315969E-004
   3.0199998946045525E-006   351.00911509999997        1.2590453960001469E-002   1.3725063763558865E-003  -2.9526760336011648E-003  -7.5099669629707932E-004
   3.9810997805034276E-006   351.00911509999997        1.3272534124553204E-002   1.6478446777909994E-003  -3.1586242839694023E-003  -6.4727442804723978E-004
   5.2481000238913111E-006   351.00911509999997        1.3995679095387459E-002   1.9487494137138128E-003  -3.3938735723495483E-003  -5.0665083108469844E-004
   6.9183001869532745E-006   351.00911509999997        1.4762720093131065E-002   2.2772660013288260E-003  -3.6626846995204687E-003  -3.2030919101089239E-004
   9.1201000032015145E-006   351.00911509999997        1.5576819889247417E-002   2.6356359012424946E-003  -3.9698621258139610E-003  -7.7656521170865744E-005
   1.2022999726468697E-005   351.00911509999997        1.6441505402326584E-002   3.0263164080679417E-003  -4.3207979761064053E-003   2.3398669145535678E-004
   1.5849000192247331E-005   351.00911509999997        1.7360322177410126E-002   3.4518174361437559E-003  -4.7213318757712841E-003   6.2955392058938742E-004
   2.0892999600619078E-005   351.00911509999997        1.8337778747081757E-002   3.9151320233941078E-003  -5.1781469956040382E-003   1.1269540991634130E-003
   2.7542000680114143E-005   351.00911509999997        1.9378550350666046E-002   4.4193631038069725E-003  -5.6984033435583115E-003   1.7471337923780084E-003
   3.6307999835116789E-005   351.00911509999997        2.0488200709223747E-002   4.9680578522384167E-003  -6.2900125049054623E-003   2.5148382410407066E-003
   4.7862999053904787E-005   351.00911509999997        2.1672721952199936E-002   5.5649643763899803E-003  -6.9612823426723480E-003   3.4587229602038860E-003
   6.3095998484641314E-005   351.00911509999997        2.2939382120966911E-002   6.2144286930561066E-003  -7.7211852185428143E-003   4.6123410575091839E-003
   8.3175997133366764E-005   351.00911509999997        2.4296378716826439E-002   6.9211949594318867E-003  -8.5788983851671219E-003   6.0142651200294495E-003
   1.0964999819407240E-004   351.00911509999997        2.5753723457455635E-002   7.6908161863684654E-003  -9.5439264550805092E-003   7.7092112042009830E-003
   1.4453999756369740E-004   351.00911509999997        2.7322445064783096E-002   8.5291741415858269E-003  -1.0624985210597515E-002   9.7472276538610458E-003
   1.9054999575018883E-004   351.00911509999997        2.9017437249422073E-002   9.4439228996634483E-003  -1.1831109412014484E-002   1.2187180109322071E-002
   2.5119000929407775E-004   351.00911509999997        3.0854616314172745E-002   1.0442859493196011E-002  -1.3168545439839363E-002   1.5092529356479645E-002
   3.3112999517470598E-004   351.00911509999997        3.2855022698640823E-002   1.1536010541021824E-002  -1.4642086811363697E-002   1.8536128103733063E-002
   4.3652000022120774E-004   351.00911509999997        3.5044215619564056E-002   1.2735142372548580E-002  -1.6252590343356133E-002   2.2598031908273697E-002
   5.7544000446796417E-004   351.00911509999997        3.7453416734933853E-002   1.4054189436137676E-002  -1.7995029687881470E-002   2.7364578098058701E-002
   7.5857999036088586E-004   351.00911509999997        4.0122389793395996E-002   1.5510589815676212E-002  -1.9856948405504227E-002   3.2929800450801849E-002
   1.0000000474974513E-003   351.00911509999997        4.3100588023662567E-002   1.7125625163316727E-002  -2.1814530715346336E-002   3.9391938596963882E-002
   1.3183000264689326E-003   351.00911509999997        4.6451192349195480E-002   1.8926313146948814E-002  -2.3829288780689240E-002   4.6853676438331604E-002
   1.7377999611198902E-003   351.00911509999997        5.0252266228199005E-002   2.0945725962519646E-002  -2.5841312482953072E-002   5.5413309484720230E-002
   2.2909000981599092E-003   351.00911509999997        5.4606013000011444E-002   2.3227673023939133E-002  -2.7765214443206787E-002   6.5170533955097198E-002
   3.0199999455362558E-003   351.00911509999997        5.9639256447553635E-002   2.5826798751950264E-002  -2.9478939250111580E-002   7.6208323240280151E-002
   3.9810999296605587E-003   351.00911509999997        6.5513476729393005E-002   2.8813967481255531E-002  -3.0815370380878448E-002   8.8591374456882477E-002
   5.2481000311672688E-003   351.00911509999997        7.2432324290275574E-002   3.2280713319778442E-002  -3.1549967825412750E-002  0.10235340893268585     
   6.9182999432086945E-003   351.00911509999997        8.0649204552173615E-002   3.6344476044178009E-002  -3.1387351453304291E-002  0.11747960001230240     
   9.1201001778244972E-003   351.00911509999997        9.0476579964160919E-002   4.1155930608510971E-002  -2.9948059469461441E-002  0.13388839364051819     
   1.2023000046610832E-002   351.00911509999997       0.10229160636663437        4.6906322240829468E-002  -2.6757035404443741E-002  0.15140403807163239     
   1.5848999843001366E-002   351.00911509999997       0.11652818322181702        5.3830977529287338E-002  -2.1241646260023117E-002  0.16971178352832794     
   2.0893000066280365E-002   351.00911509999997       0.13367295265197754        6.2218416482210159E-002  -1.2737830169498920E-002  0.18832637369632721     
   2.7542000636458397E-002   351.00911509999997       0.15420725941658020        7.2398044168949127E-002  -5.3120689699426293E-004  0.20650830864906311     
   3.6308001726865768E-002   351.00911509999997       0.17852360010147095        8.4720648825168610E-002   1.6067175194621086E-002  0.22318990528583527     
   4.7862999141216278E-002   351.00911509999997       0.20673938095569611        9.9491737782955170E-002   3.7564963102340698E-002  0.23686389625072479     
   6.3096001744270325E-002   351.00911509999997       0.23841747641563416       0.11685580015182495        6.4055904746055603E-002  0.24549707770347595     
   8.3176001906394958E-002   351.00911509999997       0.27209845185279846       0.13656458258628845        9.4850562512874603E-002  0.24649472534656525     
  0.10000000149011612        351.00911509999997       0.29422488808631897       0.15055586397647858       0.11688120663166046       0.24144886434078217     
  0.12500000000000000        351.00911509999997       0.31828239560127258       0.16745546460151672       0.14355960488319397       0.22777996957302094     
  0.15000000596046448        351.00911509999997       0.33327794075012207       0.18007852137088776       0.16364429891109467       0.20971794426441193     
  0.17499999701976776        351.00911509999997       0.34061810374259949       0.18881142139434814       0.17792817950248718       0.18946367502212524     
  0.20000000298023224        351.00911509999997       0.34151634573936462       0.19402541220188141       0.18717658519744873       0.16847409307956696     
  0.22499999403953552        351.00911509999997       0.33704063296318054       0.19608341157436371       0.19209441542625427       0.14773295819759369     
  0.25000000000000000        351.00911509999997       0.32813978195190430       0.19534087181091309       0.19331993162631989       0.12789933383464813     
  0.27500000596046448        351.00911509999997       0.31566005945205688       0.19214458763599396       0.19142746925354004       0.10939956456422806     
  0.30000001192092896        351.00911509999997       0.30035698413848877       0.18683105707168579       0.18693311512470245        9.2489026486873627E-002
  0.32499998807907104        351.00911509999997       0.28290402889251709       0.17972467839717865       0.18030069768428802        7.7296487987041473E-002
  0.34999999403953552        351.00911509999997       0.26389968395233154       0.17113603651523590       0.17194731533527374        6.3857190310955048E-002
  0.37500000000000000        351.00911509999997       0.24387341737747192       0.16136053204536438       0.16224838793277740        5.2138201892375946E-002
  0.40000000596046448        351.00911509999997       0.22329069674015045       0.15067701041698456       0.15154160559177399        4.2058259248733521E-002
  0.42500001192092896        351.00911509999997       0.20255756378173828       0.13934664428234100       0.14013049006462097        3.3503346145153046E-002
  0.44999998807907104        351.00911509999997       0.18202476203441620       0.12761197984218597       0.12828709185123444        2.6338981464505196E-002
  0.47499999403953552        351.00911509999997       0.16199141740798950       0.11569610983133316       0.11625429242849350        2.0419852808117867E-002
  0.50000000000000000        351.00911509999997       0.14270867407321930       0.10380206257104874       0.10424757748842239        1.5597286634147167E-002
  0.52499997615814209        351.00911509999997       0.12438285350799561        9.2112213373184204E-002   9.2456519603729248E-002   1.1724960058927536E-002
  0.55000001192092896        351.00911509999997       0.10717862099409103        8.0787919461727142E-002   8.1045895814895630E-002   8.6631150916218758E-003
  0.57499998807907104        351.00911509999997        9.1221958398818970E-002   6.9969192147254944E-002   7.0156626403331757E-002   6.2815700657665730E-003
  0.60000002384185791        351.00911509999997        7.6602987945079803E-002   5.9774592518806458E-002   5.9906527400016785E-002   4.4617084786295891E-003
  0.62500000000000000        351.00911509999997        6.3378721475601196E-002   5.0301145762205124E-002   5.0390966236591339E-002   3.0976342968642712E-003
  0.64999997615814209        351.00911509999997        5.1575746387243271E-002   4.1624441742897034E-002   4.1683435440063477E-002   2.0966501906514168E-003
  0.67500001192092896        351.00911509999997        4.1192784905433655E-002   3.3798858523368835E-002   3.3836103975772858E-002   1.3791862875223160E-003
  0.69999998807907104        351.00911509999997        3.2203290611505508E-002   2.6857905089855194E-002   2.6880402117967606E-002   8.7830284610390663E-004
  0.72500002384185791        351.00911509999997        2.4557957425713539E-002   2.0814731717109680E-002   2.0827651023864746E-002   5.3887144895270467E-004
  0.75000000000000000        351.00911509999997        1.8187232315540314E-002   1.5662794932723045E-002   1.5669789165258408E-002   3.1652359757572412E-004
  0.77499997615814209        351.00911509999997        1.3003833591938019E-002   1.1376692913472652E-002   1.1380228213965893E-002   1.7645212938077748E-004
  0.80000001192092896        351.00911509999997        8.9052766561508179E-003   7.9132057726383209E-003   7.9148579388856888E-003   9.2134585429448634E-005
  0.82499998807907104        351.00911509999997        5.7764472439885139E-003   5.2125356160104275E-003   5.2132564596831799E-003   4.4040170905645937E-005
  0.85000002384185791        351.00911509999997        3.4922417253255844E-003   3.1997980549931526E-003   3.2001265790313482E-003   1.8371145415585488E-005
  0.87500000000000000        351.00911509999997        1.9203089177608490E-003   1.7868055729195476E-003   1.7870254814624786E-003   5.8790451475942973E-006
  0.89999997615814209        351.00911509999997        9.2398311244323850E-004   8.7422324577346444E-004   8.7447126861661673E-004   7.8553028970418382E-007
  0.92500001192092896        351.00911509999997        3.6551977973431349E-004   3.5423529334366322E-004   3.5456576733849943E-004  -1.7324238399396563E-007
  0.94999998807907104        351.00911509999997        1.0989497968694195E-004   1.1400419316487387E-004   1.1441970127634704E-004   1.4292944570115651E-006
  0.97500002384185791        351.00911509999997        2.9746479413006455E-005   4.0550050471210852E-005   4.1009017877513543E-005   5.0147673391620629E-006
   1.0000000000000000        351.00911509999997        1.3314662282937206E-005   2.9024507966823876E-005   2.9435255783027969E-005   1.0419564205221832E-005
   9.9999997171806854E-010   450.06702489999998        3.0448022298514843E-003  -9.8175345920026302E-004  -1.2018169509246945E-003  -5.7714356807991862E-004
   1.3183000246996812E-009   450.06702489999998        3.1877206638455391E-003  -9.8381272982805967E-004  -1.2275984045118093E-003  -5.9025757946074009E-004
   1.7378000150003459E-009   450.06702489999998        3.3380212262272835E-003  -9.8367361351847649E-004  -1.2537052389234304E-003  -6.0378725174814463E-004
   2.2908999142146058E-009   450.06702489999998        3.4961879719048738E-003  -9.8110188264399767E-004  -1.2801868142560124E-003  -6.1777821974828839E-004
   3.0200000278313155E-009   450.06702489999998        3.6626358050853014E-003  -9.7584427567198873E-004  -1.3070867862552404E-003  -6.3226948259398341E-004
   3.9810998941902653E-009   450.06702489999998        3.8378406316041946E-003  -9.6762727480381727E-004  -1.3344683684408665E-003  -6.4730370650067925E-004
   5.2481001766579993E-009   450.06702489999998        4.0223179385066032E-003  -9.5615471946075559E-004  -1.3624114217236638E-003  -6.6292396513745189E-004
   6.9183001549788514E-009   450.06702489999998        4.2165974155068398E-003  -9.4110763166099787E-004  -1.3910117559134960E-003  -6.7916949046775699E-004
   9.1201002305751899E-009   450.06702489999998        4.4212564826011658E-003  -9.2214072356000543E-004  -1.4203883474692702E-003  -6.9607602199539542E-004
   1.2023000373062587E-008   450.06702489999998        4.6369186602532864E-003  -8.9887971989810467E-004  -1.4506869483739138E-003  -7.1367225609719753E-004
   1.5849000334355878E-008   450.06702489999998        4.8641590401530266E-003  -8.7093131151050329E-004  -1.4820703072473407E-003  -7.3196773882955313E-004
   2.0892999330612838E-008   450.06702489999998        5.1037231460213661E-003  -8.3785603055730462E-004  -1.5147532103583217E-003  -7.5096532236784697E-004
   2.7542000680114143E-008   450.06702489999998        5.3563094697892666E-003  -7.9919141717255116E-004  -1.5489774523302913E-003  -7.7063677599653602E-004
   3.6307998385609608E-008   450.06702489999998        5.6227259337902069E-003  -7.5442949309945107E-004  -1.5850389609113336E-003  -7.9092651139944792E-004
   4.7863000673942224E-008   450.06702489999998        5.9037469327449799E-003  -7.0303695974871516E-004  -1.6232753405347466E-003  -8.1173016224056482E-004
   6.3096003088958241E-008   450.06702489999998        6.2002763152122498E-003  -6.4442597795277834E-004  -1.6640957910567522E-003  -8.3289382746443152E-004
   8.3175997644957533E-008   450.06702489999998        6.5132197923958302E-003  -5.7797424960881472E-004  -1.7079716781154275E-003  -8.5418840171769261E-004
   1.0965000285523274E-007   450.06702489999998        6.8436204455792904E-003  -5.0299457507207990E-004  -1.7554665682837367E-003  -8.7529985466971993E-004
   1.4453999597208167E-007   450.06702489999998        7.1924044750630856E-003  -4.1879047057591379E-004  -1.8072103848680854E-003  -8.9578866027295589E-004
   1.9054999711443088E-007   450.06702489999998        7.5609087944030762E-003  -3.2452755840495229E-004  -1.8639898626133800E-003  -9.1509311459958553E-004
   2.5118998792095226E-007   450.06702489999998        7.9501233994960785E-003  -2.1941649902146310E-004  -1.9266501767560840E-003  -9.3245110474526882E-004
   3.3112999631157436E-007   450.06702489999998        8.3614178001880646E-003  -1.0252843640046194E-004  -1.9962212536484003E-003  -9.4689877005293965E-004
   4.3651999703797628E-007   450.06702489999998        8.7961852550506592E-003   2.7119574951939285E-005  -2.0738826133310795E-003  -9.5719977980479598E-004
   5.7544002629583701E-007   450.06702489999998        9.2558152973651886E-003   1.7055564967449754E-004  -2.1609764080494642E-003  -9.6178898820653558E-004
   7.5857997217099182E-007   450.06702489999998        9.7419265657663345E-003   3.2892607850953937E-004  -2.2590733133256435E-003  -9.5870671793818474E-004
   9.9999999747524271E-007   450.06702489999998        1.0256160050630569E-002   5.0343590555712581E-004  -2.3699584417045116E-003  -9.4551203073933721E-004
   1.3182999509808724E-006   450.06702489999998        1.0800396092236042E-002   6.9542333949357271E-004  -2.4957037530839443E-003  -9.1918150428682566E-004
   1.7377999483869644E-006   450.06702489999998        1.1376359499990940E-002   9.0622447896748781E-004  -2.6386072859168053E-003  -8.7601516861468554E-004
   2.2909000563231530E-006   450.06702489999998        1.1986363679170609E-002   1.1374441673979163E-003  -2.8014022391289473E-003  -8.1145658623427153E-004
   3.0199998946045525E-006   450.06702489999998        1.2632530182600021E-002   1.3906750828027725E-003  -2.9870998114347458E-003  -7.1999151259660721E-004
   3.9810997805034276E-006   450.06702489999998        1.3317291624844074E-002   1.6676860395818949E-003  -3.1991482246667147E-003  -5.9493345906957984E-004
   5.2481000238913111E-006   450.06702489999998        1.4043334871530533E-002   1.9704073201864958E-003  -3.4414574038237333E-003  -4.2821251554414630E-004
   6.9183001869532745E-006   450.06702489999998        1.4813520945608616E-002   2.3008980788290501E-003  -3.7184064276516438E-003  -2.1015910897403955E-004
   9.1201000032015145E-006   450.06702489999998        1.5631044283509254E-002   2.6614174712449312E-003  -4.0349238552153111E-003   7.0796137151774019E-005
   1.2022999726468697E-005   450.06702489999998        1.6499470919370651E-002   3.0544423498213291E-003  -4.3965312652289867E-003   4.2844458948820829E-004
   1.5849000192247331E-005   450.06702489999998        1.7422391101717949E-002   3.4825040493160486E-003  -4.8091937787830830E-003   8.7895232718437910E-004
   2.0892999600619078E-005   450.06702489999998        1.8404372036457062E-002   3.9486233144998550E-003  -5.2797212265431881E-003   1.4416390331462026E-003
   2.7542000680114143E-005   450.06702489999998        1.9450154155492783E-002   4.4559342786669731E-003  -5.8153858408331871E-003   2.1389939356595278E-003
   3.6307999835116789E-005   450.06702489999998        2.0565386861562729E-002   5.0080223008990288E-003  -6.4241951331496239E-003   2.9974775388836861E-003
   4.7862999053904787E-005   450.06702489999998        2.1756159141659737E-002   5.6086787953972816E-003  -7.1145165711641312E-003   4.0475819259881973E-003
   6.3095998484641314E-005   450.06702489999998        2.3029861971735954E-002   6.2623042613267899E-003  -7.8953430056571960E-003   5.3248587064445019E-003
   8.3175997133366764E-005   450.06702489999998        2.4394838139414787E-002   6.9737071171402931E-003  -8.7758023291826248E-003   6.8699694238603115E-003
   1.0964999819407240E-004   450.06702489999998        2.5861281901597977E-002   7.7485190704464912E-003  -9.7652720287442207E-003   8.7298331782221794E-003
   1.4453999756369740E-004   450.06702489999998        2.7440434321761131E-002   8.5927154868841171E-003  -1.0872210375964642E-002   1.0956630110740662E-002
   1.9054999575018883E-004   450.06702489999998        2.9147461056709290E-002   9.5140682533383369E-003  -1.2105274945497513E-002   1.3611493632197380E-002
   2.5119000929407775E-004   450.06702489999998        3.0998589470982552E-002   1.0520512238144875E-002  -1.3470115140080452E-002   1.6759766265749931E-002
   3.3112999517470598E-004   450.06702489999998        3.3015247434377670E-002   1.1622243560850620E-002  -1.4970718882977962E-002   2.0476076751947403E-002
   4.3652000022120774E-004   450.06702489999998        3.5223446786403656E-002   1.2831236235797405E-002  -1.6606843098998070E-002   2.4841776117682457E-002
   5.7544000446796417E-004   450.06702489999998        3.7654951214790344E-002   1.4161674305796623E-002  -1.8372012302279472E-002   2.9943784698843956E-002
   7.5857999036088586E-004   450.06702489999998        4.0350168943405151E-002   1.5631295740604401E-002  -2.0251927897334099E-002   3.5875890403985977E-002
   1.0000000474974513E-003   450.06702489999998        4.3359290808439255E-002   1.7261737957596779E-002  -2.2220460698008537E-002   4.2734798043966293E-002
   1.3183000264689326E-003   450.06702489999998        4.6746339648962021E-002   1.9080448895692825E-002  -2.4236284196376801E-002   5.0620157271623611E-002
   1.7377999611198902E-003   450.06702489999998        5.0590291619300842E-002   2.1120980381965637E-002  -2.6236100122332573E-002   5.9624951332807541E-002
   2.2909000981599092E-003   450.06702489999998        5.4994367063045502E-002   2.3427715525031090E-002  -2.8130557388067245E-002   6.9841384887695312E-002
   3.0199999455362558E-003   450.06702489999998        6.0086369514465332E-002   2.6055915281176567E-002  -2.9793132096529007E-002   8.1341564655303955E-002
   3.9810999296605587E-003   450.06702489999998        6.6028662025928497E-002   2.9077092185616493E-002  -3.1051859259605408E-002   9.4175681471824646E-002
   5.2481000311672688E-003   450.06702489999998        7.3025494813919067E-002   3.2583411782979965E-002  -3.1677238643169403E-002  0.10835867375135422     
   6.9182999432086945E-003   450.06702489999998        8.1330284476280212E-002   3.6692813038825989E-002  -3.1369317322969437E-002  0.12385197728872299     
   9.1201001778244972E-003   450.06702489999998        9.1254450380802155E-002   4.1556175798177719E-002  -2.9745163396000862E-002  0.14054492115974426     
   1.2023000046610832E-002   450.06702489999998       0.10317240655422211        4.7364361584186554E-002  -2.6328498497605324E-002  0.15822705626487732     
   1.5848999843001366E-002   450.06702489999998       0.11751255393028259        5.4351244121789932E-002  -2.0549438893795013E-002  0.17654366791248322     
   2.0893000066280365E-002   450.06702489999998       0.13475205004215240        6.2802195549011230E-002  -1.1752530001103878E-002  0.19496570527553558     
   2.7542000636458397E-002   450.06702489999998       0.15535685420036316        7.3040716350078583E-002   7.5925595592707396E-004  0.21270875632762909     
   3.6308001726865768E-002   450.06702489999998       0.17969639599323273        8.5407599806785583E-002   1.7646128311753273E-002  0.22866493463516235     
   4.7862999141216278E-002   450.06702489999998       0.20785526931285858       0.10019254684448242        3.9373125880956650E-002  0.24130161106586456     
   6.3096001744270325E-002   450.06702489999998       0.23935344815254211       0.11751673370599747        6.5977372229099274E-002  0.24859085679054260     
   8.3176001906394958E-002   450.06702489999998       0.27268141508102417       0.13710024952888489        9.6702672541141510E-002  0.24799753725528717     
  0.10000000149011612        450.06702489999998       0.29445242881774902       0.15094189345836639       0.11855278909206390       0.24181953072547913     
  0.12500000000000000        450.06702489999998       0.31793588399887085       0.16757075488567352       0.14484429359436035       0.22681181132793427     
  0.15000000596046448        450.06702489999998       0.33234885334968567       0.17989058792591095       0.16447158157825470       0.20778732001781464     
  0.17499999701976776        450.06702489999998       0.33913281559944153       0.18830913305282593       0.17827871441841125       0.18689262866973877     
  0.20000000298023224        450.06702489999998       0.33952367305755615       0.19321355223655701       0.18706296384334564       0.16552720963954926     
  0.22499999403953552        450.06702489999998       0.33460351824760437       0.19497874379158020       0.19154910743236542       0.14462037384510040     
  0.25000000000000000        450.06702489999998       0.32532921433448792       0.19396901130676270       0.19238749146461487       0.12478228658437729     
  0.27500000596046448        450.06702489999998       0.31255084276199341       0.19053755700588226       0.19015932083129883       0.10639674216508865     
  0.30000001192092896        450.06702489999998       0.29702439904212952       0.18502524495124817       0.18538391590118408        8.9683145284652710E-002
  0.32499998807907104        450.06702489999998       0.27942138910293579       0.17775903642177582       0.17852585017681122        7.4740521609783173E-002
  0.34999999403953552        450.06702489999998       0.26033654808998108       0.16905078291893005       0.17000122368335724        6.1580102890729904E-002
  0.37500000000000000        450.06702489999998       0.24029421806335449       0.15919582545757294       0.16018311679363251        5.0150167196989059E-002
  0.40000000596046448        450.06702489999998       0.21975377202033997       0.14847193658351898       0.14940604567527771        4.0355194360017776E-002
  0.42500001192092896        450.06702489999998       0.19911456108093262       0.13713838160037994       0.13796962797641754        3.2070837914943695E-002
  0.44999998807907104        450.06702489999998       0.17872016131877899       0.12543503940105438       0.12614160776138306        2.5155581533908844E-002
  0.47499999403953552        450.06702489999998       0.15886242687702179       0.11358182132244110       0.11416019499301910        1.9459828734397888E-002
  0.50000000000000000        450.06702489999998       0.13978511095046997       0.10177806019783020       0.10223604738712311        1.4832818880677223E-002
  0.52499997615814209        450.06702489999998       0.12168736010789871        9.0202108025550842E-002   9.0553753077983856E-002   1.1127870529890060E-002
  0.55000001192092896        450.06702489999998       0.10472686588764191        7.9011060297489166E-002   7.9273097217082977E-002   8.2061709836125374E-003
  0.57499998807907104        450.06702489999998        8.9023016393184662E-002   6.8340547382831573E-002   6.8530023097991943E-002   5.9394105337560177E-003
  0.60000002384185791        450.06702489999998        7.4659764766693115E-002   5.8304697275161743E-002   5.8437503874301910E-002   4.2114593088626862E-003
  0.62500000000000000        450.06702489999998        6.1688486486673355E-002   4.8996146768331528E-002   4.9086224287748337E-002   2.9192552901804447E-003
  0.64999997615814209        450.06702489999998        5.0130691379308701E-002   4.0486253798007965E-002   4.0545213967561722E-002   1.9730639178305864E-003
  0.67500001192092896        450.06702489999998        3.9980679750442505E-002   3.2825373113155365E-002   3.2862484455108643E-002   1.2962380424141884E-003
  0.69999998807907104        450.06702489999998        3.1208138912916183E-002   2.6043310761451721E-002   2.6065660640597343E-002   8.2459242548793554E-004
  0.72500002384185791        450.06702489999998        2.3760709911584854E-002   2.0149875432252884E-002   2.0162675529718399E-002   5.0549302250146866E-004
  0.75000000000000000        450.06702489999998        1.7566520720720291E-002   1.5135641209781170E-002   1.5142556279897690E-002   2.9675039695575833E-004
  0.77499997615814209        450.06702489999998        1.2536715716123581E-002   1.0972846299409866E-002   1.0976334102451801E-002   1.6539220814593136E-004
  0.80000001192092896        450.06702489999998        8.5680047050118446E-003   7.6164868660271168E-003   7.6181152835488319E-003   8.6383122834376991E-005
  0.82499998807907104        450.06702489999998        5.5452324450016022E-003   5.0056250765919685E-003   5.0063361413776875E-003   4.1346836951561272E-005
  0.85000002384185791        450.06702489999998        3.3440135885030031E-003   3.0649306718260050E-003   3.0652559362351894E-003   1.7336869859718718E-005
  0.87500000000000000        450.06702489999998        1.8334762426093221E-003   1.7065133433789015E-003   1.7067316221073270E-003   5.6920271163107827E-006
  0.89999997615814209        450.06702489999998        8.7917054770514369E-004   8.3211972378194332E-004   8.3236384671181440E-004   1.0020559102486004E-006
  0.92500001192092896        450.06702489999998        3.4628430148586631E-004   3.3583291224204004E-004   3.3615392749197781E-004   1.9897976244465099E-007
  0.94999998807907104        450.06702489999998        1.0340335575165227E-004   1.0755109542515129E-004   1.0794892295962200E-004   1.7793684037314961E-006
  0.97500002384185791        450.06702489999998        2.7389285605750047E-005   3.7859022995689884E-005   3.8289799704216421E-005   5.1529996198951267E-006
   1.0000000000000000        450.06702489999998        1.1174405699421186E-005   2.6208279450656846E-005   2.6579244149615988E-005   1.0103713066200726E-005
   9.9999997171806854E-010   577.07996240000000        3.0531489755958319E-003  -9.8156929016113281E-004  -1.2027824996039271E-003  -6.0911884065717459E-004
   1.3183000246996812E-009   577.07996240000000        3.1965055968612432E-003  -9.8348432220518589E-004  -1.2285806005820632E-003  -6.2296848045662045E-004
   1.7378000150003459E-009   577.07996240000000        3.3472699578851461E-003  -9.8318629898130894E-004  -1.2547093210741878E-003  -6.3725333893671632E-004
   2.2908999142146058E-009   577.07996240000000        3.5059270448982716E-003  -9.8043982870876789E-004  -1.2812195345759392E-003  -6.5201881807297468E-004
   3.0200000278313155E-009   577.07996240000000        3.6728933919221163E-003  -9.7499054390937090E-004  -1.3081573415547609E-003  -6.6730240359902382E-004
   3.9810998941902653E-009   577.07996240000000        3.8486472330987453E-003  -9.6656347159296274E-004  -1.3355880510061979E-003  -6.8314466625452042E-004
   5.2481001766579993E-009   577.07996240000000        4.0337056852877140E-003  -9.5486099598929286E-004  -1.3635947834700346E-003  -6.9958524545654655E-004
   6.9183001549788514E-009   577.07996240000000        4.2286003008484840E-003  -9.3956256750971079E-004  -1.3922766083851457E-003  -7.1665819268673658E-004
   9.1201002305751899E-009   577.07996240000000        4.4339108280837536E-003  -9.2032126849517226E-004  -1.4217571588233113E-003  -7.3439197149127722E-004
   1.2023000373062587E-008   577.07996240000000        4.6502635814249516E-003  -8.9676096104085445E-004  -1.4521873090416193E-003  -7.5280544115230441E-004
   1.5849000334355878E-008   577.07996240000000        4.8782355152070522E-003  -8.6848647333681583E-004  -1.4837359776720405E-003  -7.7189470175653696E-004
   2.0892999330612838E-008   577.07996240000000        5.1185749471187592E-003  -8.3505624206736684E-004  -1.5166254015639424E-003  -7.9164555063471198E-004
   2.7542000680114143E-008   577.07996240000000        5.3719831630587578E-003  -7.9600553726777434E-004  -1.5511061064898968E-003  -8.1200711429119110E-004
   3.6307998385609608E-008   577.07996240000000        5.6392713449895382E-003  -7.5082393595948815E-004  -1.5874844975769520E-003  -8.3289539907127619E-004
   4.7863000673942224E-008   577.07996240000000        5.9212171472609043E-003  -6.9897563662379980E-004  -1.6261106356978416E-003  -8.5416971705853939E-004
   6.3096003088958241E-008   577.07996240000000        6.2187281437218189E-003  -6.3986988971009851E-004  -1.6674079233780503E-003  -8.7563088163733482E-004
   8.3175997644957533E-008   577.07996240000000        6.5327137708663940E-003  -5.7288154494017363E-004  -1.7118648393079638E-003  -8.9699355885386467E-004
   1.0965000285523274E-007   577.07996240000000        6.8642217665910721E-003  -4.9731985200196505E-004  -1.7600649734959006E-003  -9.1787404380738735E-004
   1.4453999597208167E-007   577.07996240000000        7.2141820564866066E-003  -4.1248527122661471E-004  -1.8126608338207006E-003  -9.3774765264242887E-004
   1.9054999711443088E-007   577.07996240000000        7.5839371420443058E-003  -3.1753903022035956E-004  -1.8704670947045088E-003  -9.5594831509515643E-004
   2.5118998792095226E-007   577.07996240000000        7.9744830727577209E-003  -2.1168818057049066E-004  -1.9343590829521418E-003  -9.7158830612897873E-004
   3.3112999631157436E-007   577.07996240000000        8.3871949464082718E-003  -9.3999129603616893E-005  -2.0054031629115343E-003  -9.8355114459991455E-004
   4.3651999703797628E-007   577.07996240000000        8.8234730064868927E-003   3.6516012187348679E-005  -2.0848198328167200E-003  -9.9041755311191082E-004
   5.7544002629583701E-007   577.07996240000000        9.2847133055329323E-003   1.8089055083692074E-004  -2.1739986259490252E-003  -9.9040451459586620E-004
   7.5857997217099182E-007   577.07996240000000        9.7725447267293930E-003   3.4027677611447871E-004  -2.2745637688785791E-003  -9.8129175603389740E-004
   9.9999999747524271E-007   577.07996240000000        1.0288616642355919E-002   5.1588605856522918E-004  -2.3883609101176262E-003  -9.6033135196194053E-004
   1.3182999509808724E-006   577.07996240000000        1.0834821499884129E-002   7.0906407199800014E-004  -2.5175311602652073E-003  -9.2413567472249269E-004
   1.7377999483869644E-006   577.07996240000000        1.1412894353270531E-002   9.2115410370752215E-004  -2.6644477620720863E-003  -8.6858338909223676E-004
   2.2909000563231530E-006   577.07996240000000        1.2025166302919388E-002   1.1537706013768911E-003  -2.8319300618022680E-003  -7.8861648216843605E-004
   3.0199998946045525E-006   577.07996240000000        1.2673771940171719E-002   1.4085156144574285E-003  -3.0230819247663021E-003  -6.7814649082720280E-004
   3.9810997805034276E-006   577.07996240000000        1.3361166231334209E-002   1.6871693078428507E-003  -3.2414533197879791E-003  -5.2982004126533866E-004
   5.2481000238913111E-006   577.07996240000000        1.4090058393776417E-002   1.9916745368391275E-003  -3.4910647664219141E-003  -3.3479850389994681E-004
   6.9183001869532745E-006   577.07996240000000        1.4863335527479649E-002   2.3241050075739622E-003  -3.7764108274132013E-003  -8.2535829278640449E-005
   9.1201000032015145E-006   577.07996240000000        1.5684224665164948E-002   2.6867364067584276E-003  -4.1025429964065552E-003   2.3953650088515133E-004
   1.2022999726468697E-005   577.07996240000000        1.6556331887841225E-002   3.0820653773844242E-003  -4.4751074165105820E-003   6.4634182490408421E-004
   1.5849000192247331E-005   577.07996240000000        1.7483290284872055E-002   3.5126446746289730E-003  -4.9001891165971756E-003   1.1552936630323529E-003
   2.0892999600619078E-005   577.07996240000000        1.8469726666808128E-002   3.9815222844481468E-003  -5.3847176022827625E-003   1.7871329328045249E-003
   2.7542000680114143E-005   577.07996240000000        1.9520446658134460E-002   4.4918633066117764E-003  -5.9360675513744354E-003   2.5658926460891962E-003
   3.6307999835116789E-005   577.07996240000000        2.0641179755330086E-002   5.0472896546125412E-003  -6.5623288974165916E-003   3.5197392571717501E-003
   4.7862999053904787E-005   577.07996240000000        2.1838115528225899E-002   5.6516379117965698E-003  -7.2719133459031582E-003   4.6809762716293335E-003
   6.3095998484641314E-005   577.07996240000000        2.3118764162063599E-002   6.3093602657318115E-003  -8.0738142132759094E-003   6.0871122404932976E-003
   8.3175997133366764E-005   577.07996240000000        2.4491613730788231E-002   7.0253303274512291E-003  -8.9770890772342682E-003   7.7808308415114880E-003
   1.0964999819407240E-004   577.07996240000000        2.5967037305235863E-002   7.8052566386759281E-003  -9.9909575656056404E-003   9.8111638799309731E-003
   1.4453999756369740E-004   577.07996240000000        2.7556484565138817E-002   8.6552072316408157E-003  -1.1123593896627426E-002   1.2232292443513870E-002
   1.9054999575018883E-004   577.07996240000000        2.9275389388203621E-002   9.5830690115690231E-003  -1.2383242137730122E-002   1.5107459388673306E-002
   2.5119000929407775E-004   577.07996240000000        3.1140280887484550E-002   1.0596913285553455E-002  -1.3774918392300606E-002   1.8503677099943161E-002
   3.3112999517470598E-004   577.07996240000000        3.3172968775033951E-002   1.1707102879881859E-002  -1.5301764011383057E-002   2.2497097030282021E-002
   4.3652000022120774E-004   577.07996240000000        3.5399913787841797E-002   1.2925816699862480E-002  -1.6962401568889618E-002   2.7170054614543915E-002
   5.7544000446796417E-004   577.07996240000000        3.7853404879570007E-002   1.4267480000853539E-002  -1.8748873844742775E-002   3.2609682530164719E-002
   7.5857999036088586E-004   577.07996240000000        4.0574472397565842E-002   1.5750125050544739E-002  -2.0645013079047203E-002   3.8909107446670532E-002
   1.0000000474974513E-003   577.07996240000000        4.3614022433757782E-002   1.7395738512277603E-002  -2.2622363641858101E-002   4.6163026243448257E-002
   1.3183000264689326E-003   577.07996240000000        4.7036897391080856E-002   1.9232178106904030E-002  -2.4636777117848396E-002   5.4467525333166122E-002
   1.7377999611198902E-003   577.07996240000000        5.0922960042953491E-002   2.1293470636010170E-002  -2.6621602475643158E-002   6.3909754157066345E-002
   2.2909000981599092E-003   577.07996240000000        5.5376384407281876E-002   2.3624546825885773E-002  -2.8483616188168526E-002   7.4573867022991180E-002
   3.0199999455362558E-003   577.07996240000000        6.0525912791490555E-002   2.6281258091330528E-002  -3.0091967433691025E-002   8.6520589888095856E-002
   3.9810999296605587E-003   577.07996240000000        6.6534727811813354E-002   2.9335735365748405E-002  -3.1270053237676620E-002   9.9785245954990387E-002
   5.2481000311672688E-003   577.07996240000000        7.3607616126537323E-002   3.2880734652280807E-002  -3.1783714890480042E-002  0.11436374485492706     
   6.9182999432086945E-003   577.07996240000000        8.1997901201248169E-002   3.7034649401903152E-002  -3.1328804790973663E-002  0.13019381463527679     
   9.1201001778244972E-003   577.07996240000000        9.2015907168388367E-002   4.1948501020669937E-002  -2.9519418254494667E-002  0.14713615179061890     
   1.2023000046610832E-002   577.07996240000000       0.10403322428464890        4.7812718898057938E-002  -2.5878621265292168E-002  0.16494660079479218     
   1.5848999843001366E-002   577.07996240000000       0.11847274750471115        5.4859664291143417E-002  -1.9839873537421227E-002  0.18323227763175964     
   2.0893000066280365E-002   577.07996240000000       0.13580217957496643        6.3371539115905762E-002  -1.0756878182291985E-002  0.20142291486263275     
   2.7542000636458397E-002   577.07996240000000       0.15647239983081818        7.3665969073772430E-002   2.0497005898505449E-003  0.21869307756423950     
   3.6308001726865768E-002   577.07996240000000       0.18083013594150543        8.6073853075504303E-002   1.9211409613490105E-002  0.23389954864978790     
   4.7862999141216278E-002   577.07996240000000       0.20892812311649323       0.10086940973997116        4.1151497513055801E-002  0.24549023807048798     
   6.3096001744270325E-002   577.07996240000000       0.24024479091167450       0.11815112084150314        6.7852325737476349E-002  0.25144863128662109     
   8.3176001906394958E-002   577.07996240000000       0.27322268486022949       0.13760846853256226        9.8494157195091248E-002  0.24930426478385925     
  0.10000000149011612        577.07996240000000       0.29464414715766907       0.15130160748958588       0.12015796452760696       0.24203644692897797     
  0.12500000000000000        577.07996240000000       0.31756627559661865       0.16766402125358582       0.14606195688247681       0.22575584053993225     
  0.15000000596046448        577.07996240000000       0.33141264319419861       0.17968736588954926       0.16523817181587219       0.20583035051822662     
  0.17499999701976776        577.07996240000000       0.33765804767608643       0.18780004978179932       0.17857952415943146       0.18434770405292511     
  0.20000000298023224        577.07996240000000       0.33755975961685181       0.19240455329418182       0.18691334128379822       0.16264817118644714     
  0.22499999403953552        577.07996240000000       0.33221304416656494       0.19388720393180847       0.19098293781280518       0.14160646498203278     
  0.25000000000000000        577.07996240000000       0.32258218526840210       0.19262075424194336       0.19144968688488007       0.12178459763526917     
  0.27500000596046448        577.07996240000000       0.30952051281929016       0.18896439671516418       0.18890090286731720       0.10352505743503571     
  0.30000001192092896        577.07996240000000       0.29378411173820496       0.18326295912265778       0.18385861814022064        8.7012700736522675E-002
  0.32499998807907104        577.07996240000000       0.27604231238365173       0.17584583163261414       0.17678771913051605        7.2318278253078461E-002
  0.34999999403953552        577.07996240000000       0.25688594579696655       0.16702578961849213       0.16810305416584015        5.9430506080389023E-002
  0.37500000000000000        577.07996240000000       0.23683410882949829       0.15709799528121948       0.15817523002624512        4.8280153423547745E-002
  0.40000000596046448        577.07996240000000       0.21634018421173096       0.14633902907371521       0.14733545482158661        3.8758598268032074E-002
  0.42500001192092896        577.07996240000000       0.19579680263996124       0.13500617444515228       0.13587948679924011        3.0732130631804466E-002
  0.44999998807907104        577.07996240000000       0.17554059624671936       0.12333664298057556       0.12407075613737106        2.4053014814853668E-002
  0.47499999403953552        577.07996240000000       0.15585623681545258       0.11154713481664658       0.11214292049407959        1.8567971885204315E-002
  0.50000000000000000        577.07996240000000       0.13698035478591919        9.9833332002162933E-002  0.10030186176300049        1.4124618843197823E-002
  0.52499997615814209        577.07996240000000       0.11910510063171387        8.8369674980640411E-002   8.8727340102195740E-002   1.0576226748526096E-002
  0.55000001192092896        577.07996240000000       0.10238146781921387        7.7309086918830872E-002   7.7574290335178375E-002   7.7851125970482826E-003
  0.57499998807907104        577.07996240000000        8.6922474205493927E-002   6.6782943904399872E-002   6.6973887383937836E-002   5.6249247863888741E-003
  0.60000002384185791        577.07996240000000        7.2806194424629211E-002   5.6901086121797562E-002   5.7034417986869812E-002   3.9820172823965549E-003
  0.62500000000000000        577.07996240000000        6.0078606009483337E-002   4.7751948237419128E-002   4.7842074185609818E-002   2.7560961898416281E-003
  0.64999997615814209        577.07996240000000        4.8756424337625504E-002   3.9402831345796585E-002   3.9461635053157806E-002   1.8602793570607901E-003
  0.67500001192092896        577.07996240000000        3.8829751312732697E-002   3.1900260597467422E-002   3.1937163323163986E-002   1.2207023100927472E-003
  0.69999998807907104        577.07996240000000        3.0264751985669136E-002   2.5270510464906693E-002   2.5292679667472839E-002   7.7577895717695355E-004
  0.72500002384185791        577.07996240000000        2.3006225004792213E-002   1.9520254805684090E-002   1.9532922655344009E-002   4.7521223314106464E-004
  0.75000000000000000        577.07996240000000        1.6980165615677834E-002   1.4637366868555546E-002   1.4644195325672626E-002   2.7883987058885396E-004
  0.77499997615814209        577.07996240000000        1.2096309103071690E-002   1.0591889731585979E-002   1.0595328174531460E-002   1.5538670413661748E-004
  0.80000001192092896        577.07996240000000        8.2506882026791573E-003   7.3371925391256809E-003   7.3387958109378815E-003   8.1184822192881256E-005
  0.82499998807907104        577.07996240000000        5.3281979635357857E-003   4.8113260418176651E-003   4.8120263963937759E-003   3.8913611206226051E-005
  0.85000002384185791        577.07996240000000        3.2052344176918268E-003   2.9386158566921949E-003   2.9389376286417246E-003   1.6400843378505670E-005
  0.87500000000000000        577.07996240000000        1.7524154391139746E-003   1.6315341927111149E-003   1.6317504923790693E-003   5.5166219681268558E-006
  0.89999997615814209        577.07996240000000        8.3747640019282699E-004   7.9293182352557778E-004   7.9317152267321944E-004   1.1820961844932754E-006
  0.92500001192092896        577.07996240000000        3.2845386886037886E-004   3.1876272987574339E-004   3.1907399534247816E-004   5.0513131100160535E-007
  0.94999998807907104        577.07996240000000        9.7404379630461335E-005   1.0157308861380443E-004   1.0195324284723029E-004   2.0458169274206739E-006
  0.97500002384185791        577.07996240000000        2.5210334570147097E-005   3.5352641134522855E-005   3.5755867429543287E-005   5.2057657740078866E-006
   1.0000000000000000        577.07996240000000        9.2193486125324853E-006   2.3606191462022252E-005   2.3939010134199634E-005   9.7265983640681952E-006
   9.9999997171806854E-010   739.93708609999999        3.0613250564783812E-003  -9.8138046450912952E-004  -1.2037096312269568E-003  -6.4128014491870999E-004
   1.3183000246996812E-009   739.93708609999999        3.2051112502813339E-003  -9.8315370269119740E-004  -1.2295255437493324E-003  -6.5586454002186656E-004
   1.7378000150003459E-009   739.93708609999999        3.3563296310603619E-003  -9.8269956652075052E-004  -1.2556777801364660E-003  -6.7090173251926899E-004
   2.2908999142146058E-009   739.93708609999999        3.5154672805219889E-003  -9.7978150006383657E-004  -1.2822193093597889E-003  -6.8643642589449883E-004
   3.0200000278313155E-009   739.93708609999999        3.6829421296715736E-003  -9.7414385527372360E-004  -1.3091978617012501E-003  -7.0250401040539145E-004
   3.9810998941902653E-009   739.93708609999999        3.8592338096350431E-003  -9.6551043679937720E-004  -1.3366817729547620E-003  -7.1914191357791424E-004
   5.2481001766579993E-009   739.93708609999999        4.0448619984090328E-003  -9.5358211547136307E-004  -1.3647570740431547E-003  -7.3638535104691982E-004
   6.9183001549788514E-009   739.93708609999999        4.2403596453368664E-003  -9.3803688650950789E-004  -1.3935269089415669E-003  -7.5426197145134211E-004
   9.1201002305751899E-009   739.93708609999999        4.4463085941970348E-003  -9.1852614423260093E-004  -1.4231193345040083E-003  -7.7279139077290893E-004
   1.2023000373062587E-008   739.93708609999999        4.6633379533886909E-003  -8.9467194629833102E-004  -1.4536906965076923E-003  -7.9198088496923447E-004
   1.5849000334355878E-008   739.93708609999999        4.8920265398919582E-003  -8.6607731645926833E-004  -1.4854164328426123E-003  -8.1181077985092998E-004
   2.0892999330612838E-008   739.93708609999999        5.1331259310245514E-003  -8.3229853771626949E-004  -1.5185268130153418E-003  -8.3224719855934381E-004
   2.7542000680114143E-008   739.93708609999999        5.3873397409915924E-003  -7.9286878462880850E-004  -1.5532815596088767E-003  -8.5321377264335752E-004
   3.6307998385609608E-008   739.93708609999999        5.6554824113845825E-003  -7.4727513128891587E-004  -1.5899980207905173E-003  -8.7459431961178780E-004
   4.7863000673942224E-008   739.93708609999999        5.9383348561823368E-003  -6.9497938966378570E-004  -1.6290388302877545E-003  -8.9620769722387195E-004
   6.3096003088958241E-008   739.93708609999999        6.2368083745241165E-003  -6.3538795802742243E-004  -1.6708428738638759E-003  -9.1780454386025667E-004
   8.3175997644957533E-008   739.93708609999999        6.5518151968717575E-003  -5.6787277571856976E-004  -1.7159163253381848E-003  -9.3903741799294949E-004
   1.0965000285523274E-007   739.93708609999999        6.8844091147184372E-003  -4.9173977458849549E-004  -1.7648636130616069E-003  -9.5944647910073400E-004
   1.4453999597208167E-007   739.93708609999999        7.2355223819613457E-003  -4.0628624265082181E-004  -1.8183608772233129E-003  -9.7841455135494471E-004
   1.9054999711443088E-007   739.93708609999999        7.6065044850111008E-003  -3.1066927476786077E-004  -1.8772510811686516E-003  -9.9516205955296755E-004
   2.5118998792095226E-007   739.93708609999999        7.9983556643128395E-003  -2.0409215358085930E-004  -1.9424415659159422E-003  -1.0086661204695702E-003
   3.3112999631157436E-007   739.93708609999999        8.4124580025672913E-003  -8.5616768046747893E-005  -2.0150355994701385E-003  -1.0176466312259436E-003
   4.3651999703797628E-007   739.93708609999999        8.8502168655395508E-003   4.5749649871140718E-005  -2.0962967537343502E-003  -1.0204885620623827E-003
   5.7544002629583701E-007   739.93708609999999        9.3130376189947128E-003   1.9104554667137563E-004  -2.1876622922718525E-003  -1.0151772294193506E-003
   7.5857997217099182E-007   739.93708609999999        9.8025565966963768E-003   3.5142910201102495E-004  -2.2908116225153208E-003  -9.9921668879687786E-004
   9.9999999747524271E-007   739.93708609999999        1.0320433415472507E-002   5.2811793284490705E-004  -2.4076523259282112E-003  -9.6953462343662977E-004
   1.3182999509808724E-006   739.93708609999999        1.0868569836020470E-002   7.2246498893946409E-004  -2.5403955951333046E-003  -9.2236080672591925E-004
   1.7377999483869644E-006   739.93708609999999        1.1448714882135391E-002   9.3582086265087128E-004  -2.6914901100099087E-003  -8.5313321324065328E-004
   2.2909000563231530E-006   739.93708609999999        1.2063212692737579E-002   1.1698091402649879E-003  -2.8638429939746857E-003  -7.5627089245244861E-004
   3.0199998946045525E-006   739.93708609999999        1.2714216485619545E-002   1.4260415919125080E-003  -3.0606510117650032E-003  -6.2508933478966355E-004
   3.9810997805034276E-006   739.93708609999999        1.3404197059571743E-002   1.7063091509044170E-003  -3.2855649478733540E-003  -4.5154601684771478E-004
   5.2481000238913111E-006   739.93708609999999        1.4135889708995819E-002   2.0125673618167639E-003  -3.5427149850875139E-003  -2.2601101954933256E-004
   6.9183001869532745E-006   739.93708609999999        1.4912206679582596E-002   2.3469042498618364E-003  -3.8367107044905424E-003   6.2959734350442886E-005
   9.1201000032015145E-006   739.93708609999999        1.5736406669020653E-002   2.7116120327264071E-003  -4.1727218776941299E-003   4.2895379010587931E-004
   1.2022999726468697E-005   739.93708609999999        1.6612136736512184E-002   3.1092062126845121E-003  -4.5565166510641575E-003   8.8804360711947083E-004
   1.5849000192247331E-005   739.93708609999999        1.7543071880936623E-002   3.5422618966549635E-003  -4.9942922778427601E-003   1.4589013298973441E-003
   2.0892999600619078E-005   739.93708609999999        1.8533896654844284E-002   4.0138531476259232E-003  -5.4930918850004673E-003   2.1636958699673414E-003
   2.7542000680114143E-005   739.93708609999999        1.9589481875300407E-002   4.5271757990121841E-003  -6.0603800229728222E-003   3.0280000064522028E-003
   3.6307999835116789E-005   739.93708609999999        2.0715638995170593E-002   5.0858887843787670E-003  -6.7043188028037548E-003   4.0816729888319969E-003
   4.7862999053904787E-005   739.93708609999999        2.1918654441833496E-002   5.6938719935715199E-003  -7.4333469383418560E-003   5.3587988950312138E-003
   6.3095998484641314E-005   739.93708609999999        2.3206153884530067E-002   6.3556306995451450E-003  -8.2564391195774078E-003   6.8987947888672352E-003
   8.3175997133366764E-005   739.93708609999999        2.4586776271462440E-002   7.0761004462838173E-003  -9.1825583949685097E-003   8.7462980300188065E-003
   1.0964999819407240E-004   739.93708609999999        2.6071060448884964E-002   7.8610675409436226E-003  -1.0220743715763092E-002   1.0952352546155453E-002
   1.4453999756369740E-004   739.93708609999999        2.7670672163367271E-002   8.7166903540492058E-003  -1.1378851719200611E-002   1.3573015108704567E-002
   1.9054999575018883E-004   739.93708609999999        2.9401300475001335E-002   9.6509708091616631E-003  -1.2664681300520897E-002   1.6673469915986061E-002
   2.5119000929407775E-004   739.93708609999999        3.1279779970645905E-002   1.0672111064195633E-002  -1.4082581736147404E-002   2.0322188735008240E-002
   3.3112999517470598E-004   739.93708609999999        3.3328283578157425E-002   1.1790641583502293E-002  -1.5634812414646149E-002   2.4596588686108589E-002
   4.3652000022120774E-004   739.93708609999999        3.5573720932006836E-002   1.3018940575420856E-002  -1.7318828031420708E-002   2.9579695314168930E-002
   5.7544000446796417E-004   739.93708609999999        3.8048885762691498E-002   1.4371667988598347E-002  -1.9125161692500114E-002   3.5358492285013199E-002
   7.5857999036088586E-004   739.93708609999999        4.0795419365167618E-002   1.5867145732045174E-002  -2.1035753190517426E-002   4.2025040835142136E-002
   1.0000000474974513E-003   739.93708609999999        4.3864920735359192E-002   1.7527697607874870E-002  -2.3019816726446152E-002   4.9671579152345657E-002
   1.3183000264689326E-003   739.93708609999999        4.7323029488325119E-002   1.9381588324904442E-002  -2.5030395016074181E-002   5.8390155434608459E-002
   1.7377999611198902E-003   739.93708609999999        5.1250446587800980E-002   2.1463295444846153E-002  -2.6997545734047890E-002   6.8261578679084778E-002
   2.2909000981599092E-003   739.93708609999999        5.5752281099557877E-002   2.3818280547857285E-002  -2.8824251145124435E-002   7.9361476004123688E-002
   3.0199999455362558E-003   739.93708609999999        6.0958154499530792E-002   2.6502959430217743E-002  -3.0375480651855469E-002   9.1738760471343994E-002
   3.9810999296605587E-003   739.93708609999999        6.7032001912593842E-002   2.9590053483843803E-002  -3.1470209360122681E-002  0.10541353374719620     
   5.2481000311672688E-003   739.93708609999999        7.4179075658321381E-002   3.3172871917486191E-002  -3.1869906932115555E-002  0.12036255747079849     
   6.9182999432086945E-003   739.93708609999999        8.2652546465396881E-002   3.7370212376117706E-002  -3.1266614794731140E-002  0.13649998605251312     
   9.1201001778244972E-003   739.93708609999999        9.2761568725109100E-002   4.2333200573921204E-002  -2.9271913692355156E-002  0.15365836024284363     
   1.2023000046610832E-002   739.93708609999999       0.10487485677003860        4.8251759260892868E-002  -2.5408741086721420E-002  0.17156094312667847     
   1.5848999843001366E-002   739.93708609999999       0.11940977722406387        5.5356718599796295E-002  -1.9114449620246887E-002  0.18977838754653931     
   2.0893000066280365E-002   739.93708609999999       0.13682466745376587        6.3927061855792999E-002  -9.7523853182792664E-003  0.20770190656185150     
   2.7542000636458397E-002   739.93708609999999       0.15755549073219299        7.4274554848670959E-002   3.3388205338269472E-003  0.22446858882904053     
   3.6308001726865768E-002   739.93708609999999       0.18192677199840546        8.6720369756221771E-002   2.0762199535965919E-002  0.23890452086925507     
   4.7862999141216278E-002   739.93708609999999       0.20996019244194031       0.10152352601289749        4.2900059372186661E-002  0.24944357573986053     
   6.3096001744270325E-002   739.93708609999999       0.24109406769275665       0.11876037716865540        6.9681838154792786E-002  0.25408625602722168     
   8.3176001906394958E-002   739.93708609999999       0.27372497320175171       0.13809084892272949       0.10022731870412827       0.25043094158172607     
  0.10000000149011612        739.93708609999999       0.29480263590812683       0.15163667500019073       0.12169979512691498       0.24211439490318298     
  0.12500000000000000        739.93708609999999       0.31717577576637268       0.16773690283298492       0.14721633493900299       0.22462370991706848     
  0.15000000596046448        739.93708609999999       0.33047086000442505       0.17947028577327728       0.16594801843166351       0.20385485887527466     
  0.17499999701976776        739.93708609999999       0.33619454503059387       0.18728524446487427       0.17883436381816864       0.18183279037475586     
  0.20000000298023224        739.93708609999999       0.33562439680099487       0.19159904122352600       0.18673102557659149       0.15983723104000092     
  0.22499999403953552        739.93708609999999       0.32986798882484436       0.19280895590782166       0.19039852917194366       0.13868840038776398     
  0.25000000000000000        739.93708609999999       0.31989645957946777       0.19129566848278046       0.19050836563110352       0.11890093982219696     
  0.27500000596046448        739.93708609999999       0.30656585097312927       0.18742404878139496       0.18765321373939514       0.10077732801437378     
  0.30000001192092896        739.93708609999999       0.29063203930854797       0.18154262006282806       0.18235729634761810        8.4469258785247803E-002
  0.32499998807907104        739.93708609999999       0.27276191115379333       0.17398284375667572       0.17508552968502045        7.0020683109760284E-002
  0.34999999403953552        739.93708609999999       0.25354221463203430       0.16505829989910126       0.16625122725963593        5.7399112731218338E-002
  0.37500000000000000        739.93708609999999       0.23348689079284668       0.15506377816200256       0.15622238814830780        4.6519048511981964E-002
  0.40000000596046448        739.93708609999999       0.21304321289062500       0.14427460730075836       0.14532689750194550        3.7259835749864578E-002
  0.42500001192092896        739.93708609999999       0.19259729981422424       0.13294596970081329       0.13385659456253052        2.9479295015335083E-002
  0.44999998807907104        739.93708609999999       0.17247885465621948       0.12131243944168091       0.12207065522670746        2.3024173453450203E-002
  0.47499999403953552        739.93708609999999       0.15296559035778046       0.10958747565746307       0.11019823700189590        1.7738075926899910E-002
  0.50000000000000000        739.93708609999999       0.13428719341754913        9.7963213920593262E-002   9.8440580070018768E-002   1.3467394746840000E-002
  0.52499997615814209        739.93708609999999       0.11662903428077698        8.6610198020935059E-002   8.6972735822200775E-002   1.0065622627735138E-002
  0.55000001192092896        739.93708609999999       0.10013563185930252        7.5677320361137390E-002   7.5944952666759491E-002   7.3963617905974388E-003
  0.57499998807907104        739.93708609999999        8.4913916885852814E-002   6.5291829407215118E-002   6.5483763813972473E-002   5.3352778777480125E-003
  0.60000002384185791        739.93708609999999        7.1036286652088165E-002   5.5559419095516205E-002   5.5692974478006363E-002   3.7711954209953547E-003
  0.62500000000000000        739.93708609999999        5.8543607592582703E-002   4.6564478427171707E-002   4.6654470264911652E-002   2.6065176352858543E-003
  0.64999997615814209        739.93708609999999        4.7448009252548218E-002   3.8370419293642044E-002   3.8428965955972672E-002   1.7571054631844163E-003
  0.67500001192092896        739.93708609999999        3.7735648453235626E-002   3.1020112335681915E-002   3.1056759878993034E-002   1.1517433449625969E-003
  0.69999998807907104        739.93708609999999        2.9369367286562920E-002   2.4536497890949249E-002   2.4558458477258682E-002   7.3129864176735282E-004
  0.72500002384185791        739.93708609999999        2.2291325032711029E-002   1.8923277035355568E-002   1.8935795873403549E-002   4.4766505016013980E-004
  0.75000000000000000        739.93708609999999        1.6425553709268570E-002   1.4165793545544147E-002   1.4172527939081192E-002   2.6256902492605150E-004
  0.77499997615814209        739.93708609999999        1.1680533178150654E-002   1.0232053697109222E-002   1.0235438123345375E-002   1.4630709483753890E-004
  0.80000001192092896        739.93708609999999        7.9517308622598648E-003   7.0739388465881348E-003   7.0755160413682461E-003   7.6470954809337854E-005
  0.82499998807907104        739.93708609999999        5.1241810433566570E-003   4.6286089345812798E-003   4.6292985789477825E-003   3.6707340768771246E-005
  0.85000002384185791        739.93708609999999        3.0751060694456100E-003   2.8201343957334757E-003   2.8204522095620632E-003   1.5549831005046144E-005
  0.87500000000000000        739.93708609999999        1.6766238259151578E-003   1.5614068834111094E-003   1.5616206219419837E-003   5.3505341384152416E-006
  0.89999997615814209        739.93708609999999        7.9861952690407634E-004   7.5639749411493540E-004   7.5663242023438215E-004   1.3299763850227464E-006
  0.92500001192092896        739.93708609999999        3.1189736910164356E-004   3.0290108406916261E-004   3.0320236692205071E-004   7.5460479820321780E-007
  0.94999998807907104        739.93708609999999        9.1851274191867560E-005   9.6025927632581443E-005   9.6388532256241888E-005   2.2426138457376510E-006
  0.97500002384185791        739.93708609999999        2.3194013920146972E-005   3.3015930966939777E-005   3.3392367186024785E-005   5.1907636589021422E-006
   1.0000000000000000        739.93708609999999        7.4326294452475850E-006   2.1200348783168010E-005   2.1496745830518194E-005   9.3072794697945938E-006
   9.9999997171806854E-010   948.75394589999996        3.0693379230797291E-003  -9.8118721507489681E-004  -1.2046011397615075E-003  -6.7361828405410051E-004
   1.3183000246996812E-009   948.75394589999996        3.2135450746864080E-003  -9.8282098770141602E-004  -1.2304363772273064E-003  -6.8893516436219215E-004
   1.7378000150003459E-009   948.75394589999996        3.3652086276561022E-003  -9.8221353255212307E-004  -1.2566144578158855E-003  -7.0472026709467173E-004
   2.2908999142146058E-009   948.75394589999996        3.5248172935098410E-003  -9.7912678029388189E-004  -1.2831897474825382E-003  -7.2101701516658068E-004
   3.0200000278313155E-009   948.75394589999996        3.6927906330674887E-003  -9.7330409334972501E-004  -1.3102126540616155E-003  -7.3785794666036963E-004
   3.9810998941902653E-009   948.75394589999996        3.8696096744388342E-003  -9.6446787938475609E-004  -1.3377541908994317E-003  -7.5527653098106384E-004
   5.2481001766579993E-009   948.75394589999996        4.0557961910963058E-003  -9.5231767045333982E-004  -1.3659036485478282E-003  -7.7330233762040734E-004
   6.9183001549788514E-009   948.75394589999996        4.2518852278590202E-003  -9.3653000658378005E-004  -1.3947683619335294E-003  -7.9195515718311071E-004
   9.1201002305751899E-009   948.75394589999996        4.4584604911506176E-003  -9.1675453586503863E-004  -1.4244811609387398E-003  -8.1124436110258102E-004
   1.2023000373062587E-008   948.75394589999996        4.6761534176766872E-003  -8.9261156972497702E-004  -1.4552042121067643E-003  -8.3116360474377871E-004
   1.5849000334355878E-008   948.75394589999996        4.9055446870625019E-003  -8.6370250210165977E-004  -1.4871199382469058E-003  -8.5167528595775366E-004
   2.0892999330612838E-008   948.75394589999996        5.1473891362547874E-003  -8.2958140410482883E-004  -1.5204666415229440E-003  -8.7272311793640256E-004
   2.7542000680114143E-008   948.75394589999996        5.4023927077651024E-003  -7.8977929661050439E-004  -1.5555138234049082E-003  -8.9420209405943751E-004
   3.6307998385609608E-008   948.75394589999996        5.6713735684752464E-003  -7.4378098361194134E-004  -1.5925904735922813E-003  -9.1596011770889163E-004
   4.7863000673942224E-008   948.75394589999996        5.9551149606704712E-003  -6.9104577414691448E-004  -1.6320724971592426E-003  -9.3777122674509883E-004
   6.3096003088958241E-008   948.75394589999996        6.2545323744416237E-003  -6.3097733072936535E-004  -1.6744147287681699E-003  -9.5933087868615985E-004
   8.3175997644957533E-008   948.75394589999996        6.5705412998795509E-003  -5.6294474052265286E-004  -1.7201417358592153E-003  -9.8022387828677893E-004
   1.0965000285523274E-007   948.75394589999996        6.9041997194290161E-003  -4.8625073395669460E-004  -1.7698794836178422E-003  -9.9990749731659889E-004
   1.4453999597208167E-007   948.75394589999996        7.2564445436000824E-003  -4.0018931031227112E-004  -1.8243287922814488E-003  -1.0176643263548613E-003
   1.9054999711443088E-007   948.75394589999996        7.6286303810775280E-003  -3.0391357722692192E-004  -1.8843623111024499E-003  -1.0325928451493382E-003
   2.5118998792095226E-007   948.75394589999996        8.0217616632580757E-003  -1.9662320846691728E-004  -1.9509197445586324E-003  -1.0435250587761402E-003
   3.3112999631157436E-007   948.75394589999996        8.4372283890843391E-003  -7.7375552791636437E-005  -2.0251427777111530E-003  -1.0490061249583960E-003
   4.3651999703797628E-007   948.75394589999996        8.8764410465955734E-003   5.4826956329634413E-005  -2.1083387546241283E-003  -1.0472130961716175E-003
   5.7544002629583701E-007   948.75394589999996        9.3408133834600449E-003   2.0102781127206981E-004  -2.2019944153726101E-003  -1.0358857689425349E-003
   7.5857997217099182E-007   948.75394589999996        9.8319891840219498E-003   3.6239097244106233E-004  -2.3078452795743942E-003  -1.0122371604666114E-003
   9.9999999747524271E-007   948.75394589999996        1.0351637378334999E-002   5.4014031775295734E-004  -2.4278613273054361E-003  -9.7285449737682939E-004
   1.3182999509808724E-006   948.75394589999996        1.0901670902967453E-002   7.3563575278967619E-004  -2.5643254630267620E-003  -9.1356679331511259E-004
   1.7377999483869644E-006   948.75394589999996        1.1483850888907909E-002   9.5023529138416052E-004  -2.7197627350687981E-003  -8.2935288082808256E-004
   2.2909000563231530E-006   948.75394589999996        1.2100536376237869E-002   1.1855715420097113E-003  -2.8971682768315077E-003  -7.1408814983442426E-004
   3.0199998946045525E-006   948.75394589999996        1.2753896415233612E-002   1.4432655880227685E-003  -3.0998308211565018E-003  -5.6047190446406603E-004
   3.9810997805034276E-006   948.75394589999996        1.3446420431137085E-002   1.7251194221898913E-003  -3.3315033651888371E-003  -3.5975125501863658E-004
   5.2481000238913111E-006   948.75394589999996        1.4180867001414299E-002   2.0331009291112423E-003  -3.5964234266430140E-003  -1.0148451838176697E-004
   6.9183001869532745E-006   948.75394589999996        1.4960174448788166E-002   2.3693121038377285E-003  -3.8993130438029766E-003   2.2668980818707496E-004
   9.1201000032015145E-006   948.75394589999996        1.5787634998559952E-002   2.7360618114471436E-003  -4.2454581707715988E-003   6.3939567189663649E-004
   1.2022999726468697E-005   948.75394589999996        1.6666930168867111E-002   3.1358846463263035E-003  -4.6407436020672321E-003   1.1538687394931912E-003
   1.5849000192247331E-005   948.75394589999996        1.7601782456040382E-002   3.5713766701519489E-003  -5.0914734601974487E-003   1.7900476232171059E-003
   2.0892999600619078E-005   948.75394589999996        1.8596932291984558E-002   4.0456387214362621E-003  -5.6047942489385605E-003   2.5715320371091366E-003
   2.7542000680114143E-005   948.75394589999996        1.9657311961054802E-002   4.5618964359164238E-003  -6.1882524751126766E-003   3.5254270769655704E-003
   3.6307999835116789E-005   948.75394589999996        2.0788818597793579E-002   5.1238466985523701E-003  -6.8500670604407787E-003   4.6832659281790257E-003
   4.7862999053904787E-005   948.75394589999996        2.1997831761837006E-002   5.7354103773832321E-003  -7.5986897572875023E-003   6.0808779671788216E-003
   6.3095998484641314E-005   948.75394589999996        2.3292094469070435E-002   6.4011462964117527E-003  -8.4430556744337082E-003   7.7595380134880543E-003
   8.3175997133366764E-005   948.75394589999996        2.4680385366082191E-002   7.1260514669120312E-003  -9.3920119106769562E-003   9.7657609730958939E-003
   1.0964999819407240E-004   948.75394589999996        2.6173422113060951E-002   7.9159885644912720E-003  -1.0454392060637474E-002   1.2152503244578838E-002
   1.4453999756369740E-004   948.75394589999996        2.7783069759607315E-002   8.7772039696574211E-003  -1.1637705378234386E-002   1.4977558515965939E-002
   1.9054999575018883E-004   948.75394589999996        2.9525272548198700E-002   9.7178146243095398E-003  -1.2949276715517044E-002   1.8307888880372047E-002
   2.5119000929407775E-004   948.75394589999996        3.1417164951562881E-002   1.0746152140200138E-002  -1.4392753131687641E-002   2.2213220596313477E-002
   3.3112999517470598E-004   948.75394589999996        3.3481281250715256E-002   1.1872909963130951E-002  -1.5969481319189072E-002   2.6771981269121170E-002
   4.3652000022120774E-004   948.75394589999996        3.5744957625865936E-002   1.3110660016536713E-002  -1.7675714567303658E-002   3.2067589461803436E-002
   5.7544000446796417E-004   948.75394589999996        3.8241498172283173E-002   1.4474296942353249E-002  -1.9500453025102615E-002   3.8186542689800262E-002
   7.5857999036088586E-004   948.75394589999996        4.1013125330209732E-002   1.5982421115040779E-002  -2.1423732861876488E-002   4.5219440013170242E-002
   1.0000000474974513E-003   948.75394589999996        4.4112119823694229E-002   1.7657691612839699E-002  -2.3412436246871948E-002   5.3255651146173477E-002
   1.3183000264689326E-003   948.75394589999996        4.7604881227016449E-002   1.9528757780790329E-002  -2.5416823104023933E-002   6.2382727861404419E-002
   1.7377999611198902E-003   948.75394589999996        5.1572933793067932E-002   2.1630542352795601E-002  -2.7363702654838562E-002   7.2674684226512909E-002
   2.2909000981599092E-003   948.75394589999996        5.6122265756130219E-002   2.4009017273783684E-002  -2.9152367264032364E-002   8.4198176860809326E-002
   3.0199999455362558E-003   948.75394589999996        6.1383336782455444E-002   2.6721140369772911E-002  -3.0643751844763756E-002   9.6989937126636505E-002
   3.9810999296605587E-003   948.75394589999996        6.7520789802074432E-002   2.9840195551514626E-002  -3.1652618199586868E-002  0.11105459183454514     
   5.2481000311672688E-003   948.75394589999996        7.4740253388881683E-002   3.3460002392530441E-002  -3.1936354935169220E-002  0.12634967267513275     
   6.9182999432086945E-003   948.75394589999996        8.3294704556465149E-002   3.7699729204177856E-002  -3.1183548271656036E-002  0.14276595413684845     
   9.1201001778244972E-003   948.75394589999996        9.3492045998573303E-002   4.2710546404123306E-002  -2.9003705829381943E-002  0.16010843217372894     
   1.2023000046610832E-002   948.75394589999996       0.10569806396961212        4.8681844025850296E-002  -2.4920130148530006E-002  0.17806886136531830     
   1.5848999843001366E-002   948.75394589999996       0.12032459676265717        5.5842846632003784E-002  -1.8374571576714516E-002  0.19618321955204010     
   2.0893000066280365E-002   948.75394589999996       0.13782067596912384        6.4469322562217712E-002  -8.7404437363147736E-003  0.21380671858787537     
   2.7542000636458397E-002   948.75394589999996       0.15860757231712341        7.4867218732833862E-002   4.6254452317953110E-003  0.23004245758056641     
   3.6308001726865768E-002   948.75394589999996       0.18298807740211487        8.7348066270351410E-002   2.2297808900475502E-002  0.24369011819362640     
   4.7862999141216278E-002   948.75394589999996       0.21095360815525055       0.10215599834918976        4.4618878513574600E-002  0.25317460298538208     
   6.3096001744270325E-002   948.75394589999996       0.24190364778041840       0.11934583634138107        7.1466989815235138E-002  0.25651836395263672     
   8.3176001906394958E-002   948.75394589999996       0.27419072389602661       0.13854888081550598       0.10190436244010925       0.25139218568801880     
  0.10000000149011612        948.75394589999996       0.29493024945259094       0.15194866061210632       0.12318119406700134       0.24206675589084625     
  0.12500000000000000        948.75394589999996       0.31676638126373291       0.16779087483882904       0.14831094443798065       0.22342579066753387     
  0.15000000596046448        948.75394589999996       0.32952478528022766       0.17924061417579651       0.16660481691360474       0.20186761021614075     
  0.17499999701976776        948.75394589999996       0.33474281430244446       0.18676570057868958       0.17904672026634216       0.17935103178024292     
  0.20000000298023224        948.75394589999996       0.33371722698211670       0.19079759716987610       0.18651902675628662       0.15709425508975983     
  0.22499999403953552        948.75394589999996       0.32756713032722473       0.19174404442310333       0.18979828059673309       0.13586321473121643     
  0.25000000000000000        948.75394589999996       0.31726989150047302       0.18999330699443817       0.18956513702869415       0.11612616479396820     
  0.27500000596046448        948.75394589999996       0.30368384718894958       0.18591552972793579       0.18641704320907593        9.8146788775920868E-002
  0.30000001192092896        948.75394589999996       0.28756430745124817       0.17986263334751129       0.18087995052337646        8.2045026123523712E-002
  0.32499998807907104        948.75394589999996       0.26957553625106812       0.17216798663139343       0.17341847717761993        6.7839384078979492E-002
  0.34999999403953552        948.75394589999996       0.25030013918876648       0.16314572095870972       0.16444420814514160        5.5477440357208252E-002
  0.37500000000000000        948.75394589999996       0.23024676740169525       0.15309014916419983       0.15432243049144745        4.4858593493700027E-002
  0.40000000596046448        948.75394589999996       0.20985668897628784       0.14227521419525146       0.14337760210037231        3.5851124674081802E-002
  0.42500001192092896        948.75394589999996       0.18950954079627991       0.13095402717590332       0.13189768791198730        2.8305198997259140E-002
  0.44999998807907104        948.75394589999996       0.16952827572822571       0.11935839802026749       0.12013765424489975        2.2062702104449272E-002
  0.47499999403953552        948.75394589999996       0.15018376708030701       0.10769865661859512       0.10832222551107407        1.6964612528681755E-002
  0.50000000000000000        948.75394589999996       0.13169895112514496        9.6163384616374969E-002   9.6648097038269043E-002   1.2856450863182545E-002
  0.52499997615814209        948.75394589999996       0.11425266414880753        8.4919348359107971E-002   8.5285760462284088E-002   9.5921633765101433E-003
  0.55000001192092896        948.75394589999996        9.7983151674270630E-002   7.4111491441726685E-002   7.4380889534950256E-002   7.0367655716836452E-003
  0.57499998807907104        948.75394589999996        8.2991465926170349E-002   6.3863053917884827E-002   6.4055562019348145E-002   5.0679799169301987E-003
  0.60000002384185791        948.75394589999996        6.9344595074653625E-002   5.4275728762149811E-002   5.4409254342317581E-002   3.5770793911069632E-003
  0.62500000000000000        948.75394589999996        5.7078499346971512E-002   4.5430012047290802E-002   4.5519720762968063E-002   2.4690895806998014E-003
  0.64999997615814209        948.75394589999996        4.6200964599847794E-002   3.7385586649179459E-002   3.7443794310092926E-002   1.6625068383291364E-003
  0.67500001192092896        948.75394589999996        3.6694411188364029E-002   3.0181845650076866E-002   3.0218187719583511E-002   1.0886366944760084E-003
  0.69999998807907104        948.75394589999996        2.8518568724393845E-002   2.3838546127080917E-002   2.3860273882746696E-002   6.9066410651430488E-004
  0.72500002384185791        948.75394589999996        2.1613126620650291E-002   1.8356589600443840E-002   1.8368950113654137E-002   4.2253805440850556E-004
  0.75000000000000000        948.75394589999996        1.5900323167443275E-002   1.3718948699533939E-002   1.3725585304200649E-002   2.4774635676294565E-004
  0.77499997615814209        948.75394589999996        1.1287509463727474E-002   9.8917372524738312E-003   9.8950685933232307E-003   1.3804336776956916E-004
  0.80000001192092896        948.75394589999996        7.6696979813277721E-003   6.8254796788096428E-003   6.8270298652350903E-003   7.2182941948994994E-005
  0.82499998807907104        948.75394589999996        4.9321367405354977E-003   4.4565489515662193E-003   4.4572274200618267E-003   3.4699911338975653E-005
  0.85000002384185791        948.75394589999996        2.9529144521802664E-003   2.7088422793895006E-003   2.7091559022665024E-003   1.4772774193261284E-005
  0.87500000000000000        948.75394589999996        1.6056523891165853E-003   1.4957193052396178E-003   1.4959303662180901E-003   5.1920651458203793E-006
  0.89999997615814209        948.75394589999996        7.6234975131228566E-004   7.2228361386805773E-004   7.2251353412866592E-004   1.4496350786430412E-006
  0.92500001192092896        948.75394589999996        2.9649841599166393E-004   2.8813822427764535E-004   2.8842940810136497E-004   9.5556879387004301E-007
  0.94999998807907104        948.75394589999996        8.6702595581300557E-005   9.0870358690153807E-005   9.1215661086607724E-005   2.3816023713152390E-006
  0.97500002384185791        948.75394589999996        2.1326311980374157E-005   3.0835355573799461E-005   3.1185849366011098E-005   5.1225852075731382E-006
   1.0000000000000000        948.75394589999996        5.7991087487607729E-006   1.8974542399519123E-005   1.9236289517721161E-005   8.8608621808816679E-006
   9.9999997171806854E-010   1216.5007900000001        3.0771940946578979E-003  -9.8099000751972198E-004  -1.2054599355906248E-003  -7.0612394483759999E-004
   1.3183000246996812E-009   1216.5007900000001        3.2218145206570625E-003  -9.8248664289712906E-004  -1.2313163606449962E-003  -7.2216958506032825E-004
   1.7378000150003459E-009   1216.5007900000001        3.3739146310836077E-003  -9.8172831349074841E-004  -1.2575224973261356E-003  -7.3869660263881087E-004
   2.2908999142146058E-009   1216.5007900000001        3.5339854657649994E-003  -9.7847578581422567E-004  -1.2841346906498075E-003  -7.5574632501229644E-004
   3.0200000278313155E-009   1216.5007900000001        3.7024475168436766E-003  -9.7247114172205329E-004  -1.3112057931721210E-003  -7.7334773959591985E-004
   3.9810998941902653E-009   1216.5007900000001        3.8797839079052210E-003  -9.6343562472611666E-004  -1.3388097286224365E-003  -7.9152925172820687E-004
   5.2481001766579993E-009   1216.5007900000001        4.0665180422365665E-003  -9.5106731168925762E-004  -1.3670396292582154E-003  -8.1031367881223559E-004
   6.9183001549788514E-009   1216.5007900000001        4.2631868273019791E-003  -9.3504128744825721E-004  -1.3960065552964807E-003  -8.2971173105761409E-004
   9.1201002305751899E-009   1216.5007900000001        4.4703762978315353E-003  -9.1500568669289351E-004  -1.4258489245548844E-003  -8.4972067270427942E-004
   1.2023000373062587E-008   1216.5007900000001        4.6887202188372612E-003  -8.9057901641353965E-004  -1.4567349571734667E-003  -8.7031850125640631E-004
   1.5849000334355878E-008   1216.5007900000001        4.9188011325895786E-003  -8.6136086611077189E-004  -1.4888540608808398E-003  -8.9144753292202950E-004
   2.0892999330612838E-008   1216.5007900000001        5.1613762043416500E-003  -8.2690338604152203E-004  -1.5224535018205643E-003  -9.1302616056054831E-004
   2.7542000680114143E-008   1216.5007900000001        5.4171551018953323E-003  -7.8673544339835644E-004  -1.5578126767650247E-003  -9.3491747975349426E-004
   3.6307998385609608E-008   1216.5007900000001        5.6869583204388618E-003  -7.4033951386809349E-004  -1.5952727990224957E-003  -9.5692969625815749E-004
   4.7863000673942224E-008   1216.5007900000001        5.9715718962252140E-003  -6.8717251997441053E-004  -1.6352237435057759E-003  -9.7878777887672186E-004
   6.3096003088958241E-008   1216.5007900000001        6.2719150446355343E-003  -6.2663538847118616E-004  -1.6781367594376206E-003  -1.0001268237829208E-003
   8.3175997644957533E-008   1216.5007900000001        6.5889079123735428E-003  -5.5809441255405545E-004  -1.7245556227862835E-003  -1.0204580612480640E-003
   1.0965000285523274E-007   1216.5007900000001        6.9236108101904392E-003  -4.8084917943924665E-004  -1.7751287668943405E-003  -1.0391488904133439E-003
   1.4453999597208167E-007   1216.5007900000001        7.2769657708704472E-003  -3.9419054519385099E-004  -1.8305825069546700E-003  -1.0553745087236166E-003
   1.9054999711443088E-007   1216.5007900000001        7.6503334566950798E-003  -2.9726760112680495E-004  -1.8918198766186833E-003  -1.0681021958589554E-003
   2.5118998792095226E-007   1216.5007900000001        8.0447215586900711E-003  -1.8927645578514785E-004  -1.9598142243921757E-003  -1.0760093573480844E-003
   3.3112999631157436E-007   1216.5007900000001        8.4615265950560570E-003  -6.9270019594114274E-005  -2.0357468165457249E-003  -1.0774555848911405E-003
   4.3651999703797628E-007   1216.5007900000001        8.9021679013967514E-003   6.3753992435522377E-005  -2.1209695842117071E-003  -1.0703973239287734E-003
   5.7544002629583701E-007   1216.5007900000001        9.3680629506707191E-003   2.1084405307192355E-004  -2.2170196752995253E-003  -1.0523159289732575E-003
   7.5857997217099182E-007   1216.5007900000001        9.8608648404479027E-003   3.7316983798518777E-004  -2.3256898857653141E-003  -1.0201183613389730E-003
   9.9999999747524271E-007   1216.5007900000001        1.0382253676652908E-002   5.5196130415424705E-004  -2.4490142241120338E-003  -9.7003520932048559E-004
   1.3182999509808724E-006   1216.5007900000001        1.0934151709079742E-002   7.4858544394373894E-004  -2.5893470738083124E-003  -8.9747749734669924E-004
   1.7377999483869644E-006   1216.5007900000001        1.1518331244587898E-002   9.6440740162506700E-004  -2.7492910157889128E-003  -7.9694704618304968E-004
   2.2909000563231530E-006   1216.5007900000001        1.2137167155742645E-002   1.2010687496513128E-003  -2.9319287277758121E-003  -6.6175626125186682E-004
   3.0199998946045525E-006   1216.5007900000001        1.2792843393981457E-002   1.4601997099816799E-003  -3.1406423076987267E-003  -4.8396873171441257E-004
   3.9810997805034276E-006   1216.5007900000001        1.3487868942320347E-002   1.7436132766306400E-003  -3.3792846370488405E-003  -2.5410213856957853E-004
   5.2481000238913111E-006   1216.5007900000001        1.4225024729967117E-002   2.0532894413918257E-003  -3.6522001028060913E-003   3.9116042898967862E-005
   6.9183001869532745E-006   1216.5007900000001        1.5007275156676769E-002   2.3913444019854069E-003  -3.9642201736569405E-003   4.0898192673921585E-004
   9.1201000032015145E-006   1216.5007900000001        1.5837945044040680E-002   2.7601029723882675E-003  -4.3207444250583649E-003   8.7117077782750130E-004
   1.2022999726468697E-005   1216.5007900000001        1.6720753163099289E-002   3.1621186062693596E-003  -4.7277677804231644E-003   1.4440927188843489E-003
   1.5849000192247331E-005   1216.5007900000001        1.7659466713666916E-002   3.6000087857246399E-003  -5.1916958764195442E-003   2.1489576902240515E-003
   2.0892999600619078E-005   1216.5007900000001        1.8658878281712532E-002   4.0769004262983799E-003  -5.7197706773877144E-003   3.0107949860394001E-003
   2.7542000680114143E-005   1216.5007900000001        1.9723987206816673E-002   4.5960494317114353E-003  -6.3196085393428802E-003   4.0582315996289253E-003
   3.6307999835116789E-005   1216.5007900000001        2.0860770717263222E-002   5.1611880771815777E-003  -6.9994730874896049E-003   5.3244503214955330E-003
   4.7862999053904787E-005   1216.5007900000001        2.2075701504945755E-002   5.7762805372476578E-003  -7.7678114175796509E-003   6.8469881080091000E-003
   6.3095998484641314E-005   1216.5007900000001        2.3376641795039177E-002   6.4459363929927349E-003  -8.6335027590394020E-003   8.6689209565520287E-003
   8.3175997133366764E-005   1216.5007900000001        2.4772508069872856E-002   7.1752145886421204E-003  -9.6052559092640877E-003   1.0838560760021210E-002
   1.0964999819407240E-004   1216.5007900000001        2.6274185627698898E-002   7.9700527712702751E-003  -1.0691672563552856E-002   1.3410673476755619E-002
   1.4453999756369740E-004   1216.5007900000001        2.7893742546439171E-002   8.8367853313684464E-003  -1.1899888515472412E-002   1.6444653272628784E-002
   1.9054999575018883E-004   1216.5007900000001        2.9647380113601685E-002   9.7836405038833618E-003  -1.3236723840236664E-002   2.0009078085422516E-002
   2.5119000929407775E-004   1216.5007900000001        3.1552515923976898E-002   1.0819078423082829E-002  -1.4705093577504158E-002   2.4174707010388374E-002
   3.3112999517470598E-004   1216.5007900000001        3.3632047474384308E-002   1.1953952722251415E-002  -1.6305403783917427E-002   2.9020747169852257E-002
   4.3652000022120774E-004   1216.5007900000001        3.5913720726966858E-002   1.3201026245951653E-002  -1.8032677471637726E-002   3.4630712121725082E-002
   5.7544000446796417E-004   1216.5007900000001        3.8431338965892792E-002   1.4575421810150146E-002  -1.9874364137649536E-002   4.1090283542871475E-002
   7.5857999036088586E-004   1216.5007900000001        4.1227702051401138E-002   1.6096014529466629E-002  -2.1808581426739693E-002   4.8488236963748932E-002
   1.0000000474974513E-003   1216.5007900000001        4.4355738908052444E-002   1.7785783857107162E-002  -2.3799885064363480E-002   5.6910660117864609E-002
   1.3183000264689326E-003   1216.5007900000001        4.7882594168186188E-002   1.9673762843012810E-002  -2.5795781984925270E-002   6.6440202295780182E-002
   1.7377999611198902E-003   1216.5007900000001        5.1890581846237183E-002   2.1795300766825676E-002  -2.7719892561435699E-002   7.7143661677837372E-002
   2.2909000981599092E-003   1216.5007900000001        5.6486532092094421E-002   2.4196861311793327E-002  -2.9467916116118431E-002   8.9078344404697418E-002
   3.0199999455362558E-003   1216.5007900000001        6.1801694333553314E-002   2.6935921981930733E-002  -3.0896900221705437E-002  0.10226846486330032     
   3.9810999296605587E-003   1216.5007900000001        6.8001367151737213E-002   3.0086299404501915E-002  -3.1817603856325150E-002  0.11670299619436264     
   5.2481000311672688E-003   1216.5007900000001        7.5291514396667480E-002   3.3742297440767288E-002  -3.1983602792024612E-002  0.13232021033763885     
   6.9182999432086945E-003   1216.5007900000001        8.3924822509288788E-002   3.8023408502340317E-002  -3.1080394983291626E-002  0.14898777008056641     
   9.1201001778244972E-003   1216.5007900000001        9.4207897782325745E-002   4.3080806732177734E-002  -2.8715815395116806E-002  0.16648378968238831     
   1.2023000046610832E-002   1216.5007900000001       0.10650356113910675        4.9103297293186188E-002  -2.4414001032710075E-002  0.18446959555149078     
   1.5848999843001366E-002   1216.5007900000001       0.12121811509132385        5.6318473070859909E-002  -1.7621552571654320E-002  0.20244827866554260     
   2.0893000066280365E-002   1216.5007900000001       0.13879135251045227        6.4998865127563477E-002  -7.7223279513418674E-003  0.21974150836467743     
   2.7542000636458397E-002   1216.5007900000001       0.15963007509708405        7.5444623827934265E-002   5.9085288085043430E-003  0.23542168736457825     
   3.6308001726865768E-002   1216.5007900000001       0.18401575088500977        8.7957784533500671E-002   2.3817660287022591E-002  0.24826622009277344     
   4.7862999141216278E-002   1216.5007900000001       0.21191032230854034       0.10276786983013153        4.6308111399412155E-002  0.25669553875923157     
   6.3096001744270325E-002   1216.5007900000001       0.24267572164535522       0.11990872025489807        7.3208883404731750E-002  0.25875851511955261     
   8.3176001906394958E-002   1216.5007900000001       0.27462223172187805       0.13898395001888275       0.10352743417024612       0.25220134854316711     
  0.10000000149011612        1216.5007900000001       0.29502916336059570       0.15223899483680725       0.12460491806268692       0.24190558493137360     
  0.12500000000000000        1216.5007900000001       0.31633982062339783       0.16782729327678680       0.14934906363487244       0.22217124700546265     
  0.15000000596046448        1216.5007900000001       0.32857567071914673       0.17899952828884125       0.16721194982528687       0.19987438619136810     
  0.17499999701976776        1216.5007900000001       0.33330336213111877       0.18624226748943329       0.17921975255012512       0.17690490186214447     
  0.20000000298023224        1216.5007900000001       0.33183792233467102       0.19000068306922913       0.18628005683422089       0.15441873669624329     
  0.22499999403953552        1216.5007900000001       0.32530930638313293       0.19069249927997589       0.18918426334857941       0.13312791287899017     
  0.25000000000000000        1216.5007900000001       0.31470045447349548       0.18871320784091949       0.18862140178680420       0.11345531791448593     
  0.27500000596046448        1216.5007900000001       0.30087161064147949       0.18443787097930908       0.18519304692745209        9.5627084374427795E-002
  0.30000001192092896        1216.5007900000001       0.28457731008529663       0.17822156846523285       0.17942647635936737        7.9732760787010193E-002
  0.32499998807907104        1216.5007900000001       0.26647892594337463       0.17039929330348969       0.17178574204444885        6.5766684710979462E-002
  0.34999999403953552        1216.5007900000001       0.24715480208396912       0.16128562390804291       0.16268049180507660        5.3657747805118561E-002
  0.37500000000000000        1216.5007900000001       0.22710834443569183       0.15117426216602325       0.15247322618961334        4.3291285634040833E-002
  0.40000000596046448        1216.5007900000001       0.20677484571933746       0.14033767580986023       0.14148493111133575        3.4525427967309952E-002
  0.42500001192092896        1216.5007900000001       0.18652752041816711       0.12902680039405823       0.12999971210956573        2.7203433215618134E-002
  0.44999998807907104        1216.5007900000001       0.16668269038200378       0.11747078597545624       0.11826835572719574        2.1162906661629677E-002
  0.47499999403953552        1216.5007900000001       0.14750456809997559       0.10587677359580994       0.10651123523712158        1.6242645680904388E-002
  0.50000000000000000        1216.5007900000001       0.12920953333377838        9.4429865479469299E-002   9.4920627772808075E-002   1.2287610210478306E-002
  0.52499997615814209        1216.5007900000001       0.11197004467248917        8.3293132483959198E-002   8.3662539720535278E-002   9.1523965820670128E-003
  0.55000001192092896        1216.5007900000001        9.5918312668800354E-002   7.2607658803462982E-002   7.2878256440162659E-002   6.7035369575023651E-003
  0.57499998807907104        1216.5007900000001        8.1149734556674957E-002   6.2492795288562775E-002   6.2685519456863403E-002   4.8208390362560749E-003
  0.60000002384185791        1216.5007900000001        6.7726112902164459E-002   5.3046379238367081E-002   5.3179655224084854E-002   3.3979888539761305E-003
  0.62500000000000000        1216.5007900000001        5.5678710341453552E-002   4.4345147907733917E-002   4.4434443116188049E-002   2.3425605613738298E-003
  0.64999997615814209        1216.5007900000001        4.5011196285486221E-002   3.6445211619138718E-002   3.6503005772829056E-002   1.5755799831822515E-003
  0.67500001192092896        1216.5007900000001        3.5702440887689590E-002   2.9382636770606041E-002   2.9418639838695526E-002   1.0307524353265762E-003
  0.69999998807907104        1216.5007900000001        2.7709249407052994E-002   2.3174168542027473E-002   2.3195644840598106E-002   6.5345293842256069E-004
  0.72500002384185791        1216.5007900000001        2.0969018340110779E-002   1.7818057909607887E-002   1.7830250784754753E-002   3.9956028922460973E-004
  0.75000000000000000        1216.5007900000001        1.5402332879602909E-002   1.3295046053826809E-002   1.3301581144332886E-002   2.3420690558850765E-004
  0.77499997615814209        1216.5007900000001        1.0915540158748627E-002   9.5694968476891518E-003   9.5727723091840744E-003   1.3050102279521525E-004
  0.80000001192092896        1216.5007900000001        7.4032959528267384E-003   6.5906904637813568E-003   6.5922131761908531E-003   6.8270623160060495E-005
  0.82499998807907104        1216.5007900000001        4.7511248849332333E-003   4.2943130247294903E-003   4.2949798516929150E-003   3.2867403206182644E-005
  0.85000002384185791        1216.5007900000001        2.8380176518112421E-003   2.6041604578495026E-003   2.6044696569442749E-003   1.4060395187698305E-005
  0.87500000000000000        1216.5007900000001        1.5390991466119885E-003   1.4341025380417705E-003   1.4343105722218752E-003   5.0399657993693836E-006
  0.89999997615814209        1216.5007900000001        7.2844390524551272E-004   6.9038209039717913E-004   6.9060671376064420E-004   1.5446299812538200E-006
  0.92500001192092896        1216.5007900000001        2.8215360362082720E-004   2.7437650715000927E-004   2.7465756284072995E-004   1.1151125818287255E-006
  0.94999998807907104        1216.5007900000001        8.1921563833020627E-005   8.6071486293803900E-005   8.6399792053271085E-005   2.4728067273827037E-006
  0.97500002384185791        1216.5007900000001        1.9594637706177309E-005   2.8798649509553798E-005   2.9124126740498468E-005   5.0132366595789790E-006
   1.0000000000000000        1216.5007900000001        4.3051695683971047E-006   1.6914082152652554E-005   1.7142963770311326E-005   8.3992508734809235E-006
   9.9999997171806854E-010   1559.8081870000001        3.0849005561321974E-003  -9.8078895825892687E-004  -1.2062889290973544E-003  -7.3878758121281862E-004
   1.3183000246996812E-009   1559.8081870000001        3.2299261074513197E-003  -9.8215090110898018E-004  -1.2321686372160912E-003  -7.5555691728368402E-004
   1.7378000150003459E-009   1559.8081870000001        3.3824546262621880E-003  -9.8124402575194836E-004  -1.2584052747115493E-003  -7.7281816629692912E-004
   2.2908999142146058E-009   1559.8081870000001        3.5429787822067738E-003  -9.7782840020954609E-004  -1.2850578641518950E-003  -7.9060991993173957E-004
   3.0200000278313155E-009   1559.8081870000001        3.7119206972420216E-003  -9.7164488397538662E-004  -1.3121814699843526E-003  -8.0895650899037719E-004
   3.9810998941902653E-009   1559.8081870000001        3.8897646591067314E-003  -9.6241338178515434E-004  -1.3398531591519713E-003  -8.2788057625293732E-004
   5.2481001766579993E-009   1559.8081870000001        4.0770363993942738E-003  -9.4983063172549009E-004  -1.3681697892025113E-003  -8.4739690646529198E-004
   6.9183001549788514E-009   1559.8081870000001        4.2742742225527763E-003  -9.3357032164931297E-004  -1.3972471933811903E-003  -8.6750544141978025E-004
   9.1201002305751899E-009   1559.8081870000001        4.4820667244493961E-003  -9.1327889822423458E-004  -1.4272289117798209E-003  -8.8818976655602455E-004
   1.2023000373062587E-008   1559.8081870000001        4.7010490670800209E-003  -8.8857323862612247E-004  -1.4582898002117872E-003  -9.0941030066460371E-004
   1.5849000334355878E-008   1559.8081870000001        4.9318065866827965E-003  -8.5905136074870825E-004  -1.4906267169862986E-003  -9.3108654255047441E-004
   2.0892999330612838E-008   1559.8081870000001        5.1750992424786091E-003  -8.2426314475014806E-004  -1.5244960086420178E-003  -9.5310894539579749E-004
   2.7542000680114143E-008   1559.8081870000001        5.4316390305757523E-003  -7.8373559517785907E-004  -1.5601877821609378E-003  -9.7530533093959093E-004
   3.6307998385609608E-008   1559.8081870000001        5.7022487744688988E-003  -7.3694880120456219E-004  -1.5980557072907686E-003  -9.9744042381644249E-004
   4.7863000673942224E-008   1559.8081870000001        5.9877187013626099E-003  -6.8335735704749823E-004  -1.6385043272748590E-003  -1.0191854089498520E-003
   6.3096003088958241E-008   1559.8081870000001        6.2889712862670422E-003  -6.2235962832346559E-004  -1.6820220043882728E-003  -1.0401101317256689E-003
   8.3175997644957533E-008   1559.8081870000001        6.6069290041923523E-003  -5.5331899784505367E-004  -1.7291724216192961E-003  -1.0596460197120905E-003
   1.0965000285523274E-007   1559.8081870000001        6.9426577538251877E-003  -4.7553196782246232E-004  -1.7806271789595485E-003  -1.0770641965791583E-003
   1.4453999597208167E-007   1559.8081870000001        7.2971028275787830E-003  -3.8828633842058480E-004  -1.8371390178799629E-003  -1.0914244921877980E-003
   1.9054999711443088E-007   1559.8081870000001        7.6716304756700993E-003  -2.9072724282741547E-004  -1.8996422877535224E-003  -1.1015543714165688E-003
   2.5118998792095226E-007   1559.8081870000001        8.0672530457377434E-003  -1.8204728257842362E-004  -1.9691449124366045E-003  -1.1059673270210624E-003
   3.3112999631157436E-007   1559.8081870000001        8.4853731095790863E-003  -6.1295031628105789E-005  -2.0468686707317829E-003  -1.1028257431462407E-003
   4.3651999703797628E-007   1559.8081870000001        8.9274160563945770E-003   7.2536473453510553E-005  -2.1342113614082336E-003  -1.0898539330810308E-003
   5.7544002629583701E-007   1559.8081870000001        9.3948068097233772E-003   2.2050061670597643E-004  -2.2327611222863197E-003  -1.0642614215612411E-003
   7.5857997217099182E-007   1559.8081870000001        9.8892077803611755E-003   3.8377268356271088E-004  -2.3443691898137331E-003  -1.0226346785202622E-003
   9.9999999747524271E-007   1559.8081870000001        1.0412306524813175E-002   5.6358869187533855E-004  -2.4711345322430134E-003  -9.6083222888410091E-004
   1.3182999509808724E-006   1559.8081870000001        1.0966037400066853E-002   7.6132256072014570E-004  -2.6154834777116776E-003  -8.7383022764697671E-004
   1.7377999483869644E-006   1559.8081870000001        1.1552182957530022E-002   9.7834644839167595E-004  -2.7800966054201126E-003  -7.5563660357147455E-004
   2.2909000563231530E-006   1559.8081870000001        1.2173132970929146E-002   1.2163107749074697E-003  -2.9681448359042406E-003  -5.9898191830143332E-004
   3.0199998946045525E-006   1559.8081870000001        1.2831087224185467E-002   1.4768551336601377E-003  -3.1831022351980209E-003  -3.9527652552351356E-004
   3.9810997805034276E-006   1559.8081870000001        1.3528574258089066E-002   1.7618028214201331E-003  -3.4289213363081217E-003  -1.3429047248791903E-004
   5.2481000238913111E-006   1559.8081870000001        1.4268396422266960E-002   2.0731461700052023E-003  -3.7100508343428373E-003   1.9609676382970065E-004
   6.9183001869532745E-006   1559.8081870000001        1.5053545124828815E-002   2.4130155798047781E-003  -4.0314304642379284E-003   6.1013101367279887E-004
   9.1201000032015145E-006   1559.8081870000001        1.5887375921010971E-002   2.7837511152029037E-003  -4.3985676020383835E-003   1.1245514033362269E-003
   1.2022999726468697E-005   1559.8081870000001        1.6773644834756851E-002   3.1879257876425982E-003  -4.8175645060837269E-003   1.7589512281119823E-003
   1.5849000192247331E-005   1559.8081870000001        1.7716161906719208E-002   3.6281773354858160E-003  -5.2949199452996254E-003   2.5358130224049091E-003
   2.0892999600619078E-005   1559.8081870000001        1.8719777464866638E-002   4.1076587513089180E-003  -5.8379624970257282E-003   3.4815925173461437E-003
   2.7542000680114143E-005   1559.8081870000001        1.9789554178714752E-002   4.6296557411551476E-003  -6.4543690532445908E-003   4.6264217235147953E-003
   3.6307999835116789E-005   1559.8081870000001        2.0931543782353401E-002   5.1979366689920425E-003  -7.1524330414831638E-003   6.0051083564758301E-003
   4.7862999053904787E-005   1559.8081870000001        2.2152317687869072E-002   5.8165071532130241E-003  -7.9405819997191429E-003   7.6568536460399628E-003
   6.3095998484641314E-005   1559.8081870000001        2.3459849879145622E-002   6.4900284633040428E-003  -8.8276201859116554E-003   9.6264742314815521E-003
   8.3175997133366764E-005   1559.8081870000001        2.4863194674253464E-002   7.2236200794577599E-003  -9.8220976069569588E-003   1.1963997036218643E-002
   1.0964999819407240E-004   1559.8081870000001        2.6373408734798431E-002   8.0232927575707436E-003  -1.0932357981801033E-002   1.4725890010595322E-002
   1.4453999756369740E-004   1559.8081870000001        2.8002757579088211E-002   8.8954688981175423E-003  -1.2165141291916370E-002   1.7973011359572411E-002
   1.9054999575018883E-004   1559.8081870000001        2.9767688363790512E-002   9.8484866321086884E-003  -1.3526731170713902E-002   2.1775383502244949E-002
   2.5119000929407775E-004   1559.8081870000001        3.1685903668403625E-002   1.0890930891036987E-002  -1.5019285492599010E-002   2.6204599067568779E-002
   3.3112999517470598E-004   1559.8081870000001        3.3780653029680252E-002   1.2033814564347267E-002  -1.6642238944768906E-002   3.1340397894382477E-002
   4.3652000022120774E-004   1559.8081870000001        3.6080095916986465E-002   1.3290086761116982E-002  -1.8389366567134857E-002   3.7266109138727188E-002
   5.7544000446796417E-004   1559.8081870000001        3.8618505001068115E-002   1.4675094746053219E-002  -2.0246541127562523E-002   4.4066276401281357E-002
   7.5857999036088586E-004   1559.8081870000001        4.1439250111579895E-002   1.6207981854677200E-002  -2.2189959883689880E-002   5.1827512681484222E-002
   1.0000000474974513E-003   1559.8081870000001        4.4595897197723389E-002   1.7912041395902634E-002  -2.4181867018342018E-002   6.0632243752479553E-002
   1.3183000264689326E-003   1559.8081870000001        4.8156306147575378E-002   1.9816676154732704E-002  -2.6167038828134537E-002   7.0557810366153717E-002
   1.7377999611198902E-003   1559.8081870000001        5.2203547209501266E-002   2.1957648918032646E-002  -2.8065977618098259E-002   8.1663452088832855E-002
   2.2909000981599092E-003   1559.8081870000001        5.6845266371965408E-002   2.4381902068853378E-002  -2.9770884662866592E-002   9.3996740877628326E-002
   3.0199999455362558E-003   1559.8081870000001        6.2213454395532608E-002   2.7147412300109863E-002  -3.1135071069002151E-002  0.10756914317607880     
   3.9810999296605587E-003   1559.8081870000001        6.8474017083644867E-002   3.0328497290611267E-002  -3.1965501606464386E-002  0.12235381454229355     
   5.2481000311672688E-003   1559.8081870000001        7.5833186507225037E-002   3.4019913524389267E-002  -3.2012209296226501E-002  0.13826981186866760     
   6.9182999432086945E-003   1559.8081870000001        8.4543325006961823E-002   3.8341447710990906E-002  -3.0957927927374840E-002  0.15516202151775360     
   9.1201001778244972E-003   1559.8081870000001        9.4909653067588806E-002   4.3444231152534485E-002  -2.8409227728843689E-002  0.17278233170509338     
   1.2023000046610832E-002   1559.8081870000001       0.10729201883077621        4.9516431987285614E-002  -2.3891501128673553E-002  0.19076277315616608     
   1.5848999843001366E-002   1559.8081870000001       0.12209115922451019        5.6783996522426605E-002  -1.6856618225574493E-002  0.20857533812522888     
   2.0893000066280365E-002   1559.8081870000001       0.13973772525787354        6.5516196191310883E-002  -6.6992109641432762E-003  0.22551052272319794     
   2.7542000636458397E-002   1559.8081870000001       0.16062426567077637        7.6007403433322906E-002   7.1871359832584858E-003  0.24061317741870880     
   3.6308001726865768E-002   1559.8081870000001       0.18501134216785431        8.8550314307212830E-002   2.5321278721094131E-002  0.25264218449592590     
   4.7862999141216278E-002   1559.8081870000001       0.21283219754695892       0.10336010903120041        4.7967977821826935E-002  0.26001781225204468     
   6.3096001744270325E-002   1559.8081870000001       0.24341233074665070       0.12045016884803772        7.4908614158630371E-002  0.26081928610801697     
   8.3176001906394958E-002   1559.8081870000001       0.27502158284187317       0.13939733803272247       0.10509858280420303       0.25287064909934998     
  0.10000000149011612        1559.8081870000001       0.29510137438774109       0.15250895917415619       0.12597358226776123       0.24164181947708130     
  0.12500000000000000        1559.8081870000001       0.31589776277542114       0.16784743964672089       0.15033377707004547       0.22086821496486664     
  0.15000000596046448        1559.8081870000001       0.32762455940246582       0.17874808609485626       0.16777254641056061       0.19788020849227905     
  0.17499999701976776        1559.8081870000001       0.33187657594680786       0.18571573495864868       0.17935638129711151       0.17449636757373810     
  0.20000000298023224        1559.8081870000001       0.32998612523078918       0.18920870125293732       0.18601660430431366       0.15180988609790802     
  0.22499999403953552        1559.8081870000001       0.32309332489967346       0.18965432047843933       0.18855838477611542       0.13047948479652405     
  0.25000000000000000        1559.8081870000001       0.31218618154525757       0.18745489418506622       0.18767838180065155       0.11088365316390991     
  0.27500000596046448        1559.8081870000001       0.29812645912170410       0.18299010396003723       0.18398174643516541        9.3212254345417023E-002
  0.30000001192092896        1559.8081870000001       0.28166756033897400       0.17661796510219574       0.17799672484397888        7.7525727450847626E-002
  0.32499998807907104        1559.8081870000001       0.26346796751022339       0.16867490112781525       0.17018648982048035        6.3795521855354309E-002
  0.34999999403953552        1559.8081870000001       0.24410162866115570       0.15947572886943817       0.16095864772796631        5.1932957023382187E-002
  0.37500000000000000        1559.8081870000001       0.22406661510467529       0.14931343495845795       0.15067279338836670        4.1810300201177597E-002
  0.40000000596046448        1559.8081870000001       0.20379233360290527       0.13845896720886230       0.13964644074440002        3.3276379108428955E-002
  0.42500001192092896        1559.8081870000001       0.18364565074443817       0.12716107070446014       0.12815982103347778        2.6168216019868851E-002
  0.44999998807907104        1559.8081870000001       0.16393639147281647       0.11564613878726959       0.11645959317684174        2.0319674164056778E-002
  0.47499999403953552        1559.8081870000001       0.14492228627204895       0.10411822050809860       0.10476189106702805        1.5567761845886707E-002
  0.50000000000000000        1559.8081870000001       0.12681327760219574        9.2758990824222565E-002   9.3254633247852325E-002   1.1757148429751396E-002
  0.52499997615814209        1559.8081870000001       0.10977567732334137        8.1727862358093262E-002   8.2099504768848419E-002   8.7432544678449631E-003
  0.55000001192092896        1559.8081870000001        9.3935862183570862E-002   7.1162194013595581E-002   7.1433492004871368E-002   6.3942088745534420E-003
  0.57499998807907104        1559.8081870000001        7.9383783042430878E-002   6.1177544295787811E-002   6.1370182782411575E-002   4.5919190160930157E-003
  0.60000002384185791        1559.8081870000001        6.6176250576972961E-002   5.1868025213479996E-002   5.2000872790813446E-002   3.2324451021850109E-003
  0.62500000000000000        1559.8081870000001        5.4340068250894547E-002   4.3306756764650345E-002   4.3395537883043289E-002   2.2258320823311806E-003
  0.64999997615814209        1559.8081870000001        4.3874960392713547E-002   3.5546422004699707E-002   3.5603750497102737E-002   1.4955340884625912E-003
  0.67500001192092896        1559.8081870000001        3.4756444394588470E-002   2.8619913384318352E-002   2.8655545786023140E-002   9.7754085436463356E-004
  0.69999998807907104        1559.8081870000001        2.6938579976558685E-002   2.2541100159287453E-002   2.2562313824892044E-002   6.1929755611345172E-004
  0.72500002384185791        1559.8081870000001        2.0356621593236923E-002   1.7305731773376465E-002   1.7317753285169601E-002   3.7849671207368374E-004
  0.75000000000000000        1559.8081870000001        1.4929639175534248E-002   1.2892462313175201E-002   1.2898894026875496E-002   2.2180791711434722E-004
  0.77499997615814209        1559.8081870000001        1.0563088580965996E-002   9.2640193179249763E-003   9.2672379687428474E-003   1.2359858374111354E-004
  0.80000001192092896        1559.8081870000001        7.1513531729578972E-003   6.3685528002679348E-003   6.3700485043227673E-003   6.4690902945585549E-005
  0.82499998807907104        1559.8081870000001        4.5802965760231018E-003   4.1411491110920906E-003   4.1418047621846199E-003   3.1189356377581134E-005
  0.85000002384185791        1559.8081870000001        2.7298384811729193E-003   2.5055680889636278E-003   2.5058726314455271E-003   1.3404867786448449E-005
  0.87500000000000000        1559.8081870000001        1.4766032109037042E-003   1.3762253802269697E-003   1.3764301547780633E-003   4.8933216021396220E-006
  0.89999997615814209        1559.8081870000001        6.9670216180384159E-004   6.6050654277205467E-004   6.6072575282305479E-004   1.6181547835003585E-006
  0.92500001192092896        1559.8081870000001        2.6877067284658551E-004   2.6152891223318875E-004   2.6179981068708003E-004   1.2393770703056362E-006
  0.94999998807907104        1559.8081870000001        7.7475422585848719E-005   8.1598176620900631E-005   8.1909871369134635E-005   2.5247013581974898E-006
  0.97500002384185791        1559.8081870000001        1.7987651517614722E-005   2.6894693291978911E-005   2.7196114388061687E-005   4.8725751184974797E-006
   1.0000000000000000        1559.8081870000001        2.9385471407294972E-006   1.5005631212261505E-005   1.5203422663034871E-005   7.9317533163703047E-006
   9.9999997171806854E-010   2000.0000000000000        3.0924626626074314E-003  -9.8058464936912060E-004  -1.2070906814187765E-003  -7.7159970533102751E-004
   1.3183000246996812E-009   2000.0000000000000        3.2378861214965582E-003  -9.8181376233696938E-004  -1.2329958844929934E-003  -7.8908627619966865E-004
   1.7378000150003459E-009   2000.0000000000000        3.3908353652805090E-003  -9.8076101858168840E-004  -1.2592662824317813E-003  -8.0707232700660825E-004
   2.2908999142146058E-009   2000.0000000000000        3.5518044605851173E-003  -9.7718485631048679E-004  -1.2859627604484558E-003  -8.2559307338669896E-004
   3.0200000278313155E-009   2000.0000000000000        3.7212171591818333E-003  -9.7082526190206409E-004  -1.3131435262039304E-003  -8.4466743282973766E-004
   3.9810998941902653E-009   2000.0000000000000        3.8995598442852497E-003  -9.6140091773122549E-004  -1.3408886734396219E-003  -8.6431094678118825E-004
   5.2481001766579993E-009   2000.0000000000000        4.0873591788113117E-003  -9.4860728131607175E-004  -1.3692992506548762E-003  -8.8452914496883750E-004
   6.9183001549788514E-009   2000.0000000000000        4.2851557955145836E-003  -9.3211641069501638E-004  -1.3984956312924623E-003  -9.0530986199155450E-004
   9.1201002305751899E-009   2000.0000000000000        4.4935396872460842E-003  -9.1157347196713090E-004  -1.4286271762102842E-003  -9.2662114184349775E-004
   1.2023000373062587E-008   2000.0000000000000        4.7131492756307125E-003  -8.8659347966313362E-004  -1.4598753768950701E-003  -9.4840343808755279E-004
   1.5849000334355878E-008   2000.0000000000000        4.9445712938904762E-003  -8.5677282186225057E-004  -1.4924452407285571E-003  -9.7055139485746622E-004
   2.0892999330612838E-008   2000.0000000000000        5.1885684952139854E-003  -8.2165939966216683E-004  -1.5266024274751544E-003  -9.9292432423681021E-004
   2.7542000680114143E-008   2000.0000000000000        5.4458547383546829E-003  -7.8077823854982853E-004  -1.5626482199877501E-003  -1.0153113398700953E-003
   3.6307998385609608E-008   2000.0000000000000        5.7172575034201145E-003  -7.3360709939152002E-004  -1.6009493265300989E-003  -1.0374297853559256E-003
   4.7863000673942224E-008   2000.0000000000000        6.0035679489374161E-003  -6.7959836451336741E-004  -1.6419254243373871E-003  -1.0588926961645484E-003
   6.3096003088958241E-008   2000.0000000000000        6.3057127408683300E-003  -6.1814766377210617E-004  -1.6860828036442399E-003  -1.0791992535814643E-003
   8.3175997644957533E-008   2000.0000000000000        6.6246185451745987E-003  -5.4861570242792368E-004  -1.7340056365355849E-003  -1.0976952034980059E-003
   1.0965000285523274E-007   2000.0000000000000        6.9613549858331680E-003  -4.7029598499648273E-004  -1.7863896209746599E-003  -1.1135485256090760E-003
   1.4453999597208167E-007   2000.0000000000000        7.3168706148862839E-003  -3.8247316842898726E-004  -1.8440145067870617E-003  -1.1256963480263948E-003
   1.9054999711443088E-007   2000.0000000000000        7.6925377361476421E-003  -2.8428860241547227E-004  -1.9078471232205629E-003  -1.1328170076012611E-003
   2.5118998792095226E-007   2000.0000000000000        8.0893728882074356E-003  -1.7493138147983700E-004  -1.9789305515587330E-003  -1.1332506546750665E-003
   3.3112999631157436E-007   2000.0000000000000        8.5087846964597702E-003  -5.3445764933712780E-005  -2.0585283637046814E-003  -1.1249522212892771E-003
   4.3651999703797628E-007   2000.0000000000000        8.9522050693631172E-003   8.1179772678297013E-005  -2.1480848081409931E-003  -1.1054015485569835E-003
   5.7544002629583701E-007   2000.0000000000000        9.4210673123598099E-003   2.3000343935564160E-004  -2.2492401767522097E-003  -1.0715234093368053E-003
   7.5857997217099182E-007   2000.0000000000000        9.9170394241809845E-003   3.9420611574314535E-004  -2.3639053106307983E-003  -1.0195698123425245E-003
   9.9999999747524271E-007   2000.0000000000000        1.0441818274557590E-002   5.7502975687384605E-004  -2.4942439049482346E-003  -9.4501208513975143E-004
   1.3182999509808724E-006   2000.0000000000000        1.0997351258993149E-002   7.7385501936078072E-004  -2.6427558623254299E-003  -8.4237550618126988E-004
   1.7377999483869644E-006   2000.0000000000000        1.1585430242121220E-002   9.9206122104078531E-004  -2.8121992945671082E-003  -7.0515775587409735E-004
   2.2909000563231530E-006   2000.0000000000000        1.2208460830152035E-002   1.2313073966652155E-003  -3.0058335978537798E-003  -5.2549020620062947E-004
   3.0199998946045525E-006   2000.0000000000000        1.2868655845522881E-002   1.4932422200217843E-003  -3.2272243406623602E-003  -2.9411303694359958E-004
   3.9810997805034276E-006   2000.0000000000000        1.3568566180765629E-002   1.7796995816752315E-003  -3.4804218448698521E-003  -3.2107283942650611E-008
   5.2481000238913111E-006   2000.0000000000000        1.4311013743281364E-002   2.0926839206367731E-003  -3.7699786480516195E-003   3.6973637179471552E-004
   6.9183001869532745E-006   2000.0000000000000        1.5099016949534416E-002   2.4343391414731741E-003  -4.1009383276104927E-003   8.3040131721645594E-004
   9.1201000032015145E-006   2000.0000000000000        1.5935961157083511E-002   2.8070213738828897E-003  -4.4789128005504608E-003   1.3997759670019150E-003
   1.2022999726468697E-005   2000.0000000000000        1.6825640574097633E-002   3.2133217900991440E-003  -4.9101058393716812E-003   2.0986425224691629E-003
   1.5849000192247331E-005   2000.0000000000000        1.7771910876035690E-002   3.6558993160724640E-003  -5.4011023603379726E-003   2.9507554136216640E-003
   2.0892999600619078E-005   2000.0000000000000        1.8779670819640160E-002   4.1379327885806561E-003  -5.9593096375465393E-003   3.9839888922870159E-003
   2.7542000680114143E-005   2000.0000000000000        1.9854051992297173E-002   4.6627363190054893E-003  -6.5924520604312420E-003   5.2299620583653450E-003
   3.6307999835116789E-005   2000.0000000000000        2.1001182496547699E-002   5.2341148257255554E-003  -7.3088416829705238E-003   6.7250779829919338E-003
   4.7862999053904787E-005   2000.0000000000000        2.2227725014090538E-002   5.8561153709888458E-003  -8.1168711185455322E-003   8.5101556032896042E-003
   6.3095998484641314E-005   2000.0000000000000        2.3541769012808800E-002   6.5334490500390530E-003  -9.0252496302127838E-003   1.0631688870489597E-002
   8.3175997133366764E-005   2000.0000000000000        2.4952504783868790E-002   7.2712949477136135E-003  -1.0042347945272923E-002   1.3141334056854248E-002
   1.0964999819407240E-004   2000.0000000000000        2.6471152901649475E-002   8.0757383257150650E-003  -1.1176230385899544E-002   1.6097152605652809E-002
   1.4453999756369740E-004   2000.0000000000000        2.8110172599554062E-002   8.9532863348722458E-003  -1.2433214113116264E-002   1.9561327993869781E-002
   1.9054999575018883E-004   2000.0000000000000        2.9886262491345406E-002   9.9123865365982056E-003  -1.3819020241498947E-002   2.3605160415172577E-002
   2.5119000929407775E-004   2000.0000000000000        3.1817402690649033E-002   1.0961747728288174E-002  -1.5335025265812874E-002   2.8300872072577477E-002
   3.3112999517470598E-004   2000.0000000000000        3.3927176147699356E-002   1.2112535536289215E-002  -1.6979666426777840E-002   3.3728495240211487E-002
   4.3652000022120774E-004   2000.0000000000000        3.6244157701730728E-002   1.3377887196838856E-002  -1.8745446577668190E-002   3.9970908313989639E-002
   5.7544000446796417E-004   2000.0000000000000        3.8803085684776306E-002   1.4773365110158920E-002  -2.0616656169295311E-002   4.7111216932535172E-002
   7.5857999036088586E-004   2000.0000000000000        4.1647870093584061E-002   1.6318377107381821E-002  -2.2567566484212875E-002   5.5233519524335861E-002
   1.0000000474974513E-003   2000.0000000000000        4.4832702726125717E-002   1.8036521971225739E-002  -2.4558117613196373E-002   6.4416237175464630E-002
   1.3183000264689326E-003   2000.0000000000000        4.8426140099763870E-002   1.9957564771175385E-002  -2.6530398055911064E-002   7.4731066823005676E-002
   1.7377999611198902E-003   2000.0000000000000        5.2511978894472122E-002   2.2117666900157928E-002  -2.8401855379343033E-002   8.6229294538497925E-002
   2.2909000981599092E-003   2000.0000000000000        5.7198643684387207E-002   2.4564234539866447E-002  -3.0061295256018639E-002   9.8948508501052856E-002
   3.0199999455362558E-003   2000.0000000000000        6.2618829309940338E-002   2.7355717495083809E-002  -3.1358443200588226E-002  0.11288717389106750     
   3.9810999296605587E-003   2000.0000000000000        6.8938992917537689E-002   3.0566917732357979E-002  -3.2096669077873230E-002  0.12800253927707672     
   5.2481000311672688E-003   2000.0000000000000        7.6365597546100616E-002   3.4293010830879211E-002  -3.2022725790739059E-002  0.14419457316398621     
   6.9182999432086945E-003   2000.0000000000000        8.5150606930255890E-002   3.8654033094644547E-002  -3.0816908925771713E-002  0.16128571331501007     
   9.1201001778244972E-003   2000.0000000000000        9.5597833395004272E-002   4.3801046907901764E-002  -2.8084889054298401E-002  0.17900234460830688     
   1.2023000046610832E-002   2000.0000000000000       0.10806407779455185        4.9921553581953049E-002  -2.3353718221187592E-002  0.19694839417934418     
   1.5848999843001366E-002   2000.0000000000000       0.12294454872608185        5.7239793241024017E-002  -1.6080915927886963E-002  0.21456639468669891     
   2.0893000066280365E-002   2000.0000000000000       0.14066082239151001        6.6021777689456940E-002  -5.6721684522926807E-003  0.23111803829669952     
   2.7542000636458397E-002   2000.0000000000000       0.16159138083457947        7.6556168496608734E-002   8.4604341536760330E-003  0.24562358856201172     
   3.6308001726865768E-002   2000.0000000000000       0.18597634136676788        8.9126408100128174E-002   2.6808278635144234E-002  0.25682702660560608     
   4.7862999141216278E-002   2000.0000000000000       0.21372091770172119       0.10393362492322922        4.9598753452301025E-002  0.26315224170684814     
   6.3096001744270325E-002   2000.0000000000000       0.24411539733409882       0.12097126990556717        7.6567292213439941E-002  0.26271235942840576     
   8.3176001906394958E-002   2000.0000000000000       0.27539074420928955       0.13979025185108185       0.10661977529525757       0.25341123342514038     
  0.10000000149011612        2000.0000000000000       0.29514870047569275       0.15275982022285461       0.12728966772556305       0.24128532409667969     
  0.12500000000000000        2000.0000000000000       0.31544169783592224       0.16785243153572083       0.15126796066761017       0.21952392160892487     
  0.15000000596046448        2000.0000000000000       0.32667240500450134       0.17848727107048035       0.16828951239585876       0.19588936865329742     
  0.17499999701976776        2000.0000000000000       0.33046272397041321       0.18518677353858948       0.17945928871631622       0.17212691903114319     
  0.20000000298023224        2000.0000000000000       0.32816141843795776       0.18842200934886932       0.18573090434074402       0.14926674962043762     
  0.22499999403953552        2000.0000000000000       0.32091802358627319       0.18862944841384888       0.18792234361171722       0.12791493535041809     
  0.25000000000000000        2000.0000000000000       0.30972516536712646       0.18621787428855896       0.18673714995384216       0.10840661823749542     
  0.27500000596046448        2000.0000000000000       0.29544577002525330       0.18157134950160980       0.18278357386589050        9.0896680951118469E-002
  0.30000001192092896        2000.0000000000000       0.27883192896842957       0.17505051195621490       0.17659044265747070        7.5417675077915192E-002
  0.32499998807907104        2000.0000000000000       0.26053890585899353       0.16699305176734924       0.16861988604068756        6.1919368803501129E-002
  0.34999999403953552        2000.0000000000000       0.24113631248474121       0.15771390497684479       0.15927727520465851        5.0296571105718613E-002
  0.37500000000000000        2000.0000000000000       0.22111691534519196       0.14750520884990692       0.14891922473907471        4.0409419685602188E-002
  0.40000000596046448        2000.0000000000000       0.20090417563915253       0.13663631677627563       0.13785977661609650        3.2098196446895599E-002
  0.42500001192092896        2000.0000000000000       0.18085874617099762       0.12535376846790314       0.12637530267238617        2.5194328278303146E-002
  0.44999998807907104        2000.0000000000000       0.16128411889076233       0.11388123780488968       0.11470840871334076        1.9528403878211975E-002
  0.47499999403953552        2000.0000000000000       0.14243160188198090       0.10241965949535370       0.10307102650403976        1.4936000108718872E-002
  0.50000000000000000        2000.0000000000000       0.12450496107339859        9.1147333383560181E-002   9.1646850109100342E-002   1.1261737905442715E-002
  0.52499997615814209        2000.0000000000000       0.10766450315713882        8.0220125615596771E-002   8.0593340098857880E-002   8.3620036020874977E-003
  0.55000001192092896        2000.0000000000000        9.2030964791774750E-002   6.9771744310855865E-002   7.0043325424194336E-002   6.1065889894962311E-003
  0.57499998807907104        2000.0000000000000        7.7689059078693390E-002   5.9914067387580872E-002   6.0106351971626282E-002   4.3795048259198666E-003
  0.60000002384185791        2000.0000000000000        6.4690813422203064E-002   5.0737597048282623E-002   5.0869856029748917E-002   3.0791417229920626E-003
  0.62500000000000000        2000.0000000000000        5.3058739751577377E-002   4.2311977595090866E-002   4.2400155216455460E-002   2.1179371979087591E-003
  0.64999997615814209        2000.0000000000000        4.2788825929164886E-002   3.4686598926782608E-002   3.4743413329124451E-002   1.4216754352673888E-003
  0.67500001192092896        2000.0000000000000        3.3853419125080109E-002   2.7891315519809723E-002   2.7926554903388023E-002   9.2852092348039150E-004
  0.69999998807907104        2000.0000000000000        2.6203978806734085E-002   2.1937271580100060E-002   2.1958209574222565E-002   5.8787723537534475E-004
  0.72500002384185791        2000.0000000000000        1.9773770123720169E-002   1.6817843541502953E-002   1.6829686239361763E-002   3.5914283944293857E-004
  0.75000000000000000        2000.0000000000000        1.4480474404990673E-002   1.2509719468653202E-002   1.2516045942902565E-002   2.1042556909378618E-004
  0.77499997615814209        2000.0000000000000        1.0228756815195084E-002   8.9741144329309464E-003   8.9772762730717659E-003   1.1726552475010976E-004
  0.80000001192092896        2000.0000000000000        6.9128093309700489E-003   6.1581442132592201E-003   6.1596124432981014E-003   6.1406608438119292E-005
  0.82499998807907104        2000.0000000000000        4.4188844040036201E-003   3.9963778108358383E-003   3.9970213547348976E-003   2.9648219424416311E-005
  0.85000002384185791        2000.0000000000000        2.6278563309460878E-003   2.4125948548316956E-003   2.4128947407007217E-003   1.2799557225662284E-005
  0.87500000000000000        2000.0000000000000        1.4178402489051223E-003   1.3217896921560168E-003   1.3219910906627774E-003   4.7514654397673439E-006
  0.89999997615814209        2000.0000000000000        6.6694547422230244E-004   6.3248997321352363E-004   6.3270359532907605E-004   1.6730610923332279E-006
  0.92500001192092896        2000.0000000000000        2.5626720162108541E-004   2.4951749946922064E-004   2.4977832799777389E-004   1.3336737083591288E-006
  0.94999998807907104        2000.0000000000000        7.3334922490175813E-005   7.7422599133569747E-005   7.7718112152069807E-005   2.5444412585784448E-006
  0.97500002384185791        2000.0000000000000        1.6495112504344434E-005   2.5113378796959296E-005   2.5391731469426304E-005   4.7086709855648223E-006
   1.0000000000000000        2000.0000000000000        1.6881781448319089E-006   1.3237067832960747E-005   1.3405519894149620E-005   7.4655804382928181E-006
   9.9999997171806854E-010   2564.4178769999999        3.0998867005109787E-003  -9.8037708085030317E-004  -1.2078681029379368E-003  -8.0455053830519319E-004
   1.3183000246996812E-009   2564.4178769999999        3.2457006163895130E-003  -9.8147569224238396E-004  -1.2338012456893921E-003  -8.2274642772972584E-004
   1.7378000150003459E-009   2564.4178769999999        3.3990631345659494E-003  -9.8027905914932489E-004  -1.2601084308698773E-003  -8.4144627908244729E-004
   2.2908999142146058E-009   2564.4178769999999        3.5604692529886961E-003  -9.7654503770172596E-004  -1.2868529884144664E-003  -8.6068094242364168E-004
   3.0200000278313155E-009   2564.4178769999999        3.7303443532437086E-003  -9.7001215908676386E-004  -1.3140958035364747E-003  -8.8046322343870997E-004
   3.9810998941902653E-009   2564.4178769999999        3.9091762155294418E-003  -9.6039811614900827E-004  -1.3419205788522959E-003  -9.0080045629292727E-004
   5.2481001766579993E-009   2564.4178769999999        4.0974938310682774E-003  -9.4739685300737619E-004  -1.3704325538128614E-003  -9.2168746050447226E-004
   6.9183001549788514E-009   2564.4178769999999        4.2958389967679977E-003  -9.3067926354706287E-004  -1.3997572241351008E-003  -9.4309845007956028E-004
   9.1201002305751899E-009   2564.4178769999999        4.5048044994473457E-003  -9.0988876763731241E-004  -1.4300496550276875E-003  -9.6498394850641489E-004
   1.2023000373062587E-008   2564.4178769999999        4.7250296920537949E-003  -8.8463892461732030E-004  -1.4614984393119812E-003  -9.8726246505975723E-004
   1.5849000334355878E-008   2564.4178769999999        4.9571045674383640E-003  -8.5452425992116332E-004  -1.4943170826882124E-003  -1.0098010534420609E-003
   2.0892999330612838E-008   2564.4178769999999        5.2017932757735252E-003  -8.1909098662436008E-004  -1.5287810238078237E-003  -1.0324249742552638E-003
   2.7542000680114143E-008   2564.4178769999999        5.4598134011030197E-003  -7.7786191832274199E-004  -1.5652031870558858E-003  -1.0548813734203577E-003
   3.6307998385609608E-008   2564.4178769999999        5.7319942861795425E-003  -7.3031277861446142E-004  -1.6039636684581637E-003  -1.0768359061330557E-003
   4.7863000673942224E-008   2564.4178769999999        6.0191312804818153E-003  -6.7589350510388613E-004  -1.6454982105642557E-003  -1.0978389764204621E-003
   6.3096003088958241E-008   2564.4178769999999        6.3221529126167297E-003  -6.1399728292599320E-004  -1.6903313808143139E-003  -1.1173137463629246E-003
   8.3175997644957533E-008   2564.4178769999999        6.6419900394976139E-003  -5.4398208158090711E-004  -1.7390685388818383E-003  -1.1345144594088197E-003
   1.0965000285523274E-007   2564.4178769999999        6.9797160103917122E-003  -4.6513834968209267E-004  -1.7924304120242596E-003  -1.1484990827739239E-003
   1.4453999597208167E-007   2564.4178769999999        7.3362840339541435E-003  -3.7674783379770815E-004  -1.8512244569137692E-003  -1.1580741265788674E-003
   1.9054999711443088E-007   2564.4178769999999        7.7130706049501896E-003  -2.7794804191216826E-004  -1.9164507975801826E-003  -1.1617605341598392E-003
   2.5118998792095226E-007   2564.4178769999999        8.1110978499054909E-003  -1.6792463429737836E-004  -1.9891888368874788E-003  -1.1577156838029623E-003
   3.3112999631157436E-007   2564.4178769999999        8.5317799821496010E-003  -4.5717661123489961E-005  -2.0707440562546253E-003  -1.1436757631599903E-003
   4.3651999703797628E-007   2564.4178769999999        8.9765544980764389E-003   8.9688946900423616E-005  -2.1626090165227652E-003  -1.1168649652972817E-003
   5.7544002629583701E-007   2564.4178769999999        9.4468612223863602E-003   2.3935815261211246E-004  -2.2664766293019056E-003  -1.0739106219261885E-003
   7.5857997217099182E-007   2564.4178769999999        9.9443783983588219E-003   4.0447633364237845E-004  -2.3843175731599331E-003  -1.0107164271175861E-003
   9.9999999747524271E-007   2564.4178769999999        1.0470811277627945E-002   5.8629125123843551E-004  -2.5183619000017643E-003  -9.2235219199210405E-004
   1.3182999509808724E-006   2564.4178769999999        1.1028115637600422E-002   7.8619044506922364E-004  -2.6711828541010618E-003  -8.0287666060030460E-004
   1.7377999483869644E-006   2564.4178769999999        1.1618097312748432E-002   1.0055599268525839E-003  -2.8456160798668861E-003  -6.4526189817115664E-004
   2.2909000563231530E-006   2564.4178769999999        1.2243174016475677E-002   1.2460676953196526E-003  -3.0450092162936926E-003  -4.4102355604991317E-004
   3.0199998946045525E-006   2564.4178769999999        1.2905576266348362E-002   1.5093710971996188E-003  -3.2730186358094215E-003  -1.8021593859884888E-004
   3.9810997805034276E-006   2564.4178769999999        1.3607871718704700E-002   1.7973146168515086E-003  -3.5337919835001230E-003   1.4893418119754642E-004
   5.2481000238913111E-006   2564.4178769999999        1.4352905564010143E-002   2.1119145676493645E-003  -3.8319819141179323E-003   5.6028785184025764E-004
   6.9183001869532745E-006   2564.4178769999999        1.5143720433115959E-002   2.4553281255066395E-003  -4.1727335192263126E-003   1.0700282873585820E-003
   9.1201000032015145E-006   2564.4178769999999        1.5983734279870987E-002   2.8299274854362011E-003  -4.5617599971592426E-003   1.6970507567748427E-003
   1.2022999726468697E-005   2564.4178769999999        1.6876777634024620E-002   3.2383222132921219E-003  -5.0053591839969158E-003   2.4633305147290230E-003
   1.5849000192247331E-005   2564.4178769999999        1.7826747149229050E-002   3.6831917241215706E-003  -5.5101960897445679E-003   3.3938889391720295E-003
   2.0892999600619078E-005   2564.4178769999999        1.8838599324226379E-002   4.1677397675812244E-003  -6.0837469063699245E-003   4.5180097222328186E-003
   2.7542000680114143E-005   2564.4178769999999        1.9917523488402367E-002   4.6953107230365276E-003  -6.7337742075324059E-003   5.8687780983746052E-003
   3.6307999835116789E-005   2564.4178769999999        2.1069729700684547E-002   5.2697435021400452E-003  -7.4685937725007534E-003   7.4841580353677273E-003
   4.7862999053904787E-005   2564.4178769999999        2.2301970049738884E-002   5.8951266109943390E-003  -8.2965474575757980E-003   9.4065368175506592E-003
   6.3095998484641314E-005   2564.4178769999999        2.3622447624802589E-002   6.5762214362621307E-003  -9.2262336984276772E-003   1.1684020049870014E-002
   8.3175997133366764E-005   2564.4178769999999        2.5040483102202415E-002   7.3182662017643452E-003  -1.0265822522342205E-002   1.4369807206094265E-002
   1.0964999819407240E-004   2564.4178769999999        2.6567466557025909E-002   8.1274192780256271E-003  -1.1423076502978802E-002   1.7523441463708878E-002
   1.4453999756369740E-004   2564.4178769999999        2.8216047212481499E-002   9.0102693066000938E-003  -1.2703864835202694E-002   2.1208290010690689E-002
   1.9054999575018883E-004   2564.4178769999999        3.0003162100911140E-002   9.9753746762871742E-003  -1.4113325625658035E-002   2.5496767833828926E-002
   2.5119000929407775E-004   2564.4178769999999        3.1947068870067596E-002   1.1031564325094223E-002  -1.5652025118470192E-002   3.0461523681879044E-002
   3.3112999517470598E-004   2564.4178769999999        3.4071687608957291E-002   1.2190156616270542E-002  -1.7317382618784904E-002   3.6182656884193420E-002
   4.3652000022120774E-004   2564.4178769999999        3.6405984312295914E-002   1.3464468531310558E-002  -1.9100612029433250E-002   4.2742326855659485E-002
   5.7544000446796417E-004   2564.4178769999999        3.8985159248113632E-002   1.4870278537273407E-002  -2.0984409376978874E-002   5.0221905112266541E-002
   7.5857999036088586E-004   2564.4178769999999        4.1853655129671097E-002   1.6427250578999519E-002  -2.2941121831536293E-002   5.8702666312456131E-002
   1.0000000474974513E-003   2564.4178769999999        4.5066263526678085E-002   1.8159285187721252E-002  -2.4928405880928040E-002   6.8258702754974365E-002
   1.3183000264689326E-003   2564.4178769999999        4.8692215234041214E-002   2.0096493884921074E-002  -2.6885697618126869E-002   7.8955702483654022E-002
   1.7377999611198902E-003   2564.4178769999999        5.2816014736890793E-002   2.2275427356362343E-002  -2.8727456927299500E-002   9.0836741030216217E-002
   2.2909000981599092E-003   2564.4178769999999        5.7546827942132950E-002   2.4743938818573952E-002  -3.0339198186993599E-002  0.10392911732196808     
   3.0199999455362558E-003   2564.4178769999999        6.3018016517162323E-002   2.7560938149690628E-002  -3.1567215919494629E-002  0.11821813881397247     
   3.9810999296605587E-003   2564.4178769999999        6.9396540522575378E-002   3.0801679939031601E-002  -3.2211475074291229E-002  0.13364510238170624     
   5.2481000311672688E-003   2564.4178769999999        7.6889052987098694E-002   3.4561730921268463E-002  -3.2015711069107056E-002  0.15009100735187531     
   6.9182999432086945E-003   2564.4178769999999        8.5747048258781433E-002   3.8961350917816162E-002  -3.0658077448606491E-002  0.16735628247261047     
   9.1201001778244972E-003   2564.4178769999999        9.6272900700569153E-002   4.4151488691568375E-002  -2.7743710204958916E-002  0.18514251708984375     
   1.2023000046610832E-002   2564.4178769999999       0.10882033407688141        5.0318934023380280E-002  -2.2801684215664864E-002  0.20302669703960419     
   1.5848999843001366E-002   2564.4178769999999       0.12377902120351791        5.7686213403940201E-002  -1.5295514836907387E-002  0.22042359411716461     
   2.0893000066280365E-002   2564.4178769999999       0.14156156778335571        6.6516071557998657E-002  -4.6421876177191734E-003  0.23656833171844482     
   2.7542000636458397E-002   2564.4178769999999       0.16253258287906647        7.7091477811336517E-002   9.7276819869875908E-003  0.25045940279960632     
   3.6308001726865768E-002   2564.4178769999999       0.18691211938858032        8.9686758816242218E-002   2.8278356418013573E-002  0.26082924008369446     
   4.7862999141216278E-002   2564.4178769999999       0.21457809209823608       0.10448927432298660        5.1200751215219498E-002  0.26610890030860901     
   6.3096001744270325E-002   2564.4178769999999       0.24478664994239807       0.12147300690412521        7.8186005353927612E-002  0.26444852352142334     
   8.3176001906394958E-002   2564.4178769999999       0.27573147416114807       0.14016377925872803       0.10809291154146194       0.25383335351943970     
  0.10000000149011612        2564.4178769999999       0.29517284035682678       0.15299266576766968       0.12855552136898041       0.24084506928920746     
  0.12500000000000000        2564.4178769999999       0.31497290730476379       0.16784334182739258       0.15215428173542023       0.21814481914043427     
  0.15000000596046448        2564.4178769999999       0.32572007179260254       0.17821794748306274       0.16876555979251862       0.19390556216239929     
  0.17499999701976776        2564.4178769999999       0.32906210422515869       0.18465602397918701       0.17953091859817505       0.16979762911796570     
  0.20000000298023224        2564.4178769999999       0.32636338472366333       0.18764089047908783       0.18542501330375671       0.14678816497325897     
  0.22499999403953552        2564.4178769999999       0.31878229975700378       0.18761780858039856       0.18727767467498779       0.12543126940727234     
  0.25000000000000000        2564.4178769999999       0.30731564760208130       0.18500170111656189       0.18579865992069244       0.10601989179849625     
  0.27500000596046448        2564.4178769999999       0.29282712936401367       0.18018071353435516       0.18159885704517365        8.8675096631050110E-002
  0.30000001192092896        2564.4178769999999       0.27606728672981262       0.17351791262626648       0.17520739138126373        7.3402807116508484E-002
  0.32499998807907104        2564.4178769999999       0.25768816471099854       0.16535207629203796       0.16708508133888245        6.0132216662168503E-002
  0.34999999403953552        2564.4178769999999       0.23825487494468689       0.15599809587001801       0.15763498842716217        4.8742651939392090E-002
  0.37500000000000000        2564.4178769999999       0.21825483441352844       0.14574721455574036       0.14721070230007172        3.9082970470190048E-002
  0.40000000596046448        2564.4178769999999       0.19810572266578674       0.13486711680889130       0.13612271845340729        3.0985638499259949E-002
  0.42500001192092896        2564.4178769999999       0.17816200852394104       0.12360207736492157       0.12464363127946854        2.4277042597532272E-002
  0.44999998807907104        2564.4178769999999       0.15872094035148621       0.11217307299375534       0.11301201581954956        1.8784945830702782E-002
  0.47499999403953552        2564.4178769999999       0.14002762734889984       0.10077797621488571       0.10143569856882095        1.4343801885843277E-002
  0.50000000000000000        2564.4178769999999       0.12227974832057953        8.9591749012470245E-002   9.0094238519668579E-002   1.0798396542668343E-002
  0.52499997615814209        2564.4178769999999       0.10563183575868607        7.8766778111457825E-002   7.9140968620777130E-002   8.0062020570039749E-003
  0.55000001192092896        2564.4178769999999        9.0199157595634460E-002   6.8433217704296112E-002   6.8704701960086823E-002   5.8387266471982002E-003
  0.57499998807907104        2564.4178769999999        7.6061375439167023E-002   5.8699373155832291E-002   5.8891084045171738E-002   4.1820756159722805E-003
  0.60000002384185791        2564.4178769999999        6.3265919685363770E-002   4.9652263522148132E-002   4.9783807247877121E-002   2.9369229450821877E-003
  0.62500000000000000        2564.4178769999999        5.1831204444169998E-002   4.1358172893524170E-002   4.1445676237344742E-002   2.0180225837975740E-003
  0.64999997615814209        2564.4178769999999        4.1749656200408936E-002   3.3863332122564316E-002   3.3919591456651688E-002   1.3533931924030185E-003
  0.67500001192092896        2564.4178769999999        3.2990608364343643E-002   2.7194686233997345E-002   2.7229513972997665E-002   8.8327046250924468E-004
  0.69999998807907104        2564.4178769999999        2.5503082200884819E-002   2.1360786631703377E-002   2.1381443366408348E-002   5.5891129886731505E-004
  0.72500002384185791        2564.4178769999999        1.9218485802412033E-002   1.6352767124772072E-002   1.6364431008696556E-002   3.4132009022869170E-004
  0.75000000000000000        2564.4178769999999        1.4053226448595524E-002   1.2145468965172768E-002   1.2151690199971199E-002   1.9995203183498234E-004
  0.77499997615814209        2564.4178769999999        9.9112745374441147E-003   8.6986972019076347E-003   8.7018022313714027E-003   1.1144061863888055E-004
  0.80000001192092896        2564.4178769999999        6.6867005079984665E-003   5.9586260467767715E-003   5.9600668027997017E-003   5.8385558077134192E-005
  0.82499998807907104        2564.4178769999999        4.2661936022341251E-003   3.8593814242631197E-003   3.8600133266299963E-003   2.8228860173840076E-005
  0.85000002384185791        2564.4178769999999        2.5315999519079924E-003   2.3248158395290375E-003   2.3251106031239033E-003   1.2238816452736501E-005
  0.87500000000000000        2564.4178769999999        1.3625174760818481E-003   1.2705266708508134E-003   1.2707244604825974E-003   4.6139161895553116E-006
  0.89999997615814209        2564.4178769999999        6.3901284011080861E-004   6.0618208954110742E-004   6.0639006551355124E-004   1.7118841242336202E-006
  0.92500001192092896        2564.4178769999999        2.4456926621496677E-004   2.3827246332075447E-004   2.3852335289120674E-004   1.4025901009517838E-006
  0.94999998807907104        2564.4178769999999        6.9473899202421308E-005   7.3519811849109828E-005   7.3799601523205638E-005   2.5380591068824288E-006
  0.97500002384185791        2564.4178769999999        1.5107768376765307E-005   2.3445505576091819E-005   2.3701786631136201E-005   4.5281099119165447E-006
   1.0000000000000000        2564.4178769999999        5.4406922345151543E-007   1.1597363481996581E-005   1.1738183275156189E-005   7.0062505983514711E-006
   9.9999997171806854E-010   3288.1195250000001        3.1071777921169996E-003  -9.8016671836376190E-004  -1.2086235219612718E-003  -8.3763030124828219E-004
   1.3183000246996812E-009   3288.1195250000001        3.2533754128962755E-003  -9.8113657440990210E-004  -1.2345875147730112E-003  -8.5652607958763838E-004
   1.7378000150003459E-009   3288.1195250000001        3.4071437548846006E-003  -9.7979838028550148E-004  -1.2609349796548486E-003  -8.7592698400840163E-004
   2.2908999142146058E-009   3288.1195250000001        3.5689792130142450E-003  -9.7590888617560267E-004  -1.2877319240942597E-003  -8.9585868408903480E-004
   3.0200000278313155E-009   3288.1195250000001        3.7393087986856699E-003  -9.6920551732182503E-004  -1.3150421436876059E-003  -9.1632670955732465E-004
   3.9810998941902653E-009   3288.1195250000001        3.9186216890811920E-003  -9.5940462779253721E-004  -1.3429532991722226E-003  -9.3732913956046104E-004
   5.2481001766579993E-009   3288.1195250000001        4.1074478067457676E-003  -9.4619911396875978E-004  -1.3715745881199837E-003  -9.5884880283847451E-004
   6.9183001549788514E-009   3288.1195250000001        4.3063326738774776E-003  -9.2925823992118239E-004  -1.4010370941832662E-003  -9.8084448836743832E-004
   9.1201002305751899E-009   3288.1195250000001        4.5158686116337776E-003  -9.0822414495050907E-004  -1.4315019361674786E-003  -1.0032473364844918E-003
   1.2023000373062587E-008   3288.1195250000001        4.7366991639137268E-003  -8.8270870037376881E-004  -1.4631653903052211E-003  -1.0259519331157207E-003
   1.5849000334355878E-008   3288.1195250000001        4.9694152548909187E-003  -8.5230480181053281E-004  -1.4962493441998959E-003  -1.0487947147339582E-003
   2.0892999330612838E-008   3288.1195250000001        5.2147838287055492E-003  -8.1655668327584863E-004  -1.5310395974665880E-003  -1.0715640382841229E-003
   2.7542000680114143E-008   3288.1195250000001        5.4735252633690834E-003  -7.7498535392805934E-004  -1.5678611816838384E-003  -1.0939615312963724E-003
   3.6307998385609608E-008   3288.1195250000001        5.7464707642793655E-003  -7.2706415085121989E-004  -1.6071083955466747E-003  -1.1155972024425864E-003
   4.7863000673942224E-008   3288.1195250000001        6.0344194062054157E-003  -6.7224097438156605E-004  -1.6492331633344293E-003  -1.1359542841091752E-003
   6.3096003088958241E-008   3288.1195250000001        6.3383029773831367E-003  -6.0990633210167289E-004  -1.6947791446000338E-003  -1.1543742148205638E-003
   8.3175997644957533E-008   3288.1195250000001        6.6590551286935806E-003  -5.3941569058224559E-004  -1.7443738179281354E-003  -1.1700142640620470E-003
   1.0965000285523274E-007   3288.1195250000001        6.9977538660168648E-003  -4.6005638432689011E-004  -1.7987631727010012E-003  -1.1818148195743561E-003
   1.4453999597208167E-007   3288.1195250000001        7.3553561232984066E-003  -3.7110727862454951E-004  -1.8587836530059576E-003  -1.1884450213983655E-003
   1.9054999711443088E-007   3288.1195250000001        7.7332435175776482E-003  -2.7170209796167910E-004  -1.9254690269008279E-003  -1.1882591061294079E-003
   2.5118998792095226E-007   3288.1195250000001        8.1324428319931030E-003  -1.6102319932542741E-004  -1.9999360665678978E-003  -1.1792223667725921E-003
   3.3112999631157436E-007   3288.1195250000001        8.5543729364871979E-003  -3.8106412830529734E-005  -2.0835336763411760E-003  -1.1588421184569597E-003
   4.3651999703797628E-007   3288.1195250000001        9.0004792436957359E-003   9.8068776424042881E-005  -2.1778021473437548E-003  -1.1240751482546329E-003
   5.7544002629583701E-007   3288.1195250000001        9.4722071662545204E-003   2.4857005337253213E-004  -2.2844888735562563E-003  -1.0712391231209040E-003
   7.5857997217099182E-007   3288.1195250000001        9.9712442606687546E-003   4.1458915802650154E-004  -2.4056248366832733E-003  -9.9587615113705397E-004
   9.9999999747524271E-007   3288.1195250000001        1.0499303229153156E-002   5.9737975243479013E-004  -2.5435062125325203E-003  -8.9264044072479010E-004
   1.3182999509808724E-006   3288.1195250000001        1.1058351956307888E-002   7.9833588097244501E-004  -2.7007805183529854E-003  -7.5510930037125945E-004
   1.7377999483869644E-006   3288.1195250000001        1.1650205589830875E-002   1.0188505984842777E-003  -2.8803611639887094E-003  -5.7571480283513665E-004
   2.2909000563231530E-006   3288.1195250000001        1.2277297675609589E-002   1.2606001691892743E-003  -3.0856833327561617E-003  -3.4534104634076357E-004
   3.0199998946045525E-006   3288.1195250000001        1.2941872701048851E-002   1.5252510784193873E-003  -3.3204935025423765E-003  -5.3342195315053686E-005
   3.9810997805034276E-006   3288.1195250000001        1.3646517880260944E-002   1.8146578222513199E-003  -3.5890340805053711E-003   3.1284795841202140E-004
   5.2481000238913111E-006   3288.1195250000001        1.4394098892807961E-002   2.1308488212525845E-003  -3.8960566744208336E-003   7.6797982910647988E-004
   6.9183001869532745E-006   3288.1195250000001        1.5187685377895832E-002   2.4759946390986443E-003  -4.2468043975532055E-003   1.3292202493175864E-003
   9.1201000032015145E-006   3288.1195250000001        1.6030725091695786E-002   2.8524829540401697E-003  -4.6470859088003635E-003   2.0165529567748308E-003
   1.2022999726468697E-005   3288.1195250000001        1.6927085816860199E-002   3.2629412598907948E-003  -5.1032896153628826E-003   2.8531467542052269E-003
   1.5849000192247331E-005   3288.1195250000001        1.7880707979202271E-002   3.7100696936249733E-003  -5.6221517734229565E-003   3.8652846124023199E-003
   2.0892999600619078E-005   3288.1195250000001        1.8896596506237984E-002   4.1970973834395409E-003  -6.2112091109156609E-003   5.0836461596190929E-003
   2.7542000680114143E-005   3288.1195250000001        1.9980007782578468E-002   4.7273966483771801E-003  -6.8782498128712177E-003   6.5427580848336220E-003
   3.6307999835116789E-005   3288.1195250000001        2.1137226372957230E-002   5.3048422560095787E-003  -7.6315826736390591E-003   8.2821100950241089E-003
   4.7862999053904787E-005   3288.1195250000001        2.2375095635652542E-002   5.9335632249712944E-003  -8.4794824942946434E-003   1.0345607064664364E-002
   6.3095998484641314E-005   3288.1195250000001        2.3701928555965424E-002   6.6183693706989288E-003  -9.4304177910089493E-003   1.2782895937561989E-002
   8.3175997133366764E-005   3288.1195250000001        2.5127179920673370E-002   7.3645589873194695E-003  -1.0492340661585331E-002   1.5648629516363144E-002
   1.0964999819407240E-004   3288.1195250000001        2.6662401854991913E-002   8.1783598288893700E-003  -1.1672688648104668E-002   1.9003720954060555E-002
   1.4453999756369740E-004   3288.1195250000001        2.8320431709289551E-002   9.0664476156234741E-003  -1.2976863421499729E-002   2.2912582382559776E-002
   1.9054999575018883E-004   3288.1195250000001        3.0118444934487343E-002   1.0037481784820557E-002  -1.4409392140805721E-002   2.7448577806353569E-002
   2.5119000929407775E-004   3288.1195250000001        3.2074969261884689E-002   1.1100414209067822E-002  -1.5970012173056602E-002   3.2684590667486191E-002
   3.3112999517470598E-004   3288.1195250000001        3.4214254468679428E-002   1.2266712263226509E-002  -1.7655104398727417E-002   3.8700550794601440E-002
   4.3652000022120774E-004   3288.1195250000001        3.6565650254487991E-002   1.3549871742725372E-002  -1.9454579800367355E-002   4.5577652752399445E-002
   5.7544000446796417E-004   3288.1195250000001        3.9164807647466660E-002   1.4965880662202835E-002  -2.1349530667066574E-002   5.3395256400108337E-002
   7.5857999036088586E-004   3288.1195250000001        4.2056694626808167E-002   1.6534652560949326E-002  -2.3310383781790733E-002   6.2231510877609253E-002
   1.0000000474974513E-003   3288.1195250000001        4.5296680182218552E-002   1.8280383199453354E-002  -2.5292530655860901E-002   7.2155863046646118E-002
   1.3183000264689326E-003   3288.1195250000001        4.8954650759696960E-002   2.0233521237969398E-002  -2.7232799679040909E-002   8.3227708935737610E-002
   1.7377999611198902E-003   3288.1195250000001        5.3115792572498322E-002   2.2431001067161560E-002  -2.9042737558484077E-002   9.5481611788272858E-002
   2.2909000981599092E-003   3288.1195250000001        5.7889979332685471E-002   2.4921098724007607E-002  -3.0604671686887741E-002  0.10893435776233673     
   3.0199999455362558E-003   3288.1195250000001        6.3411206007003784E-002   2.7763167396187782E-002  -3.1761601567268372E-002  0.12355796992778778     
   3.9810999296605587E-003   3288.1195250000001        6.9846905767917633E-002   3.1032895669341087E-002  -3.2310299575328827E-002  0.13927778601646423     
   5.2481000311672688E-003   3288.1195250000001        7.7403835952281952E-002   3.4826215356588364E-002  -3.1991712749004364E-002  0.15595602989196777     
   6.9182999432086945E-003   3288.1195250000001        8.6333021521568298E-002   3.9263568818569183E-002  -3.0482161790132523E-002  0.17337152361869812     
   9.1201001778244972E-003   3288.1195250000001        9.6935316920280457E-002   4.4495761394500732E-002  -2.7386564761400223E-002  0.19120183587074280     
   1.2023000046610832E-002   3288.1195250000001       0.10956135392189026        5.0708845257759094E-002  -2.2236377000808716E-002  0.20899820327758789     
   1.5848999843001366E-002   3288.1195250000001       0.12459529191255569        5.8123599737882614E-002  -1.4501415193080902E-002  0.22614926099777222     
   2.0893000066280365E-002   3288.1195250000001       0.14244082570075989        6.6999495029449463E-002  -3.6101725418120623E-003  0.24186567962169647     
   2.7542000636458397E-002   3288.1195250000001       0.16344892978668213        7.7613860368728638E-002   1.0988219641149044E-002  0.25512695312500000     
   3.6308001726865768E-002   3288.1195250000001       0.18781995773315430        9.0232029557228088E-002   2.9731271788477898E-002  0.26465699076652527     
   4.7862999141216278E-002   3288.1195250000001       0.21540521085262299       0.10502783954143524        5.2774336189031601E-002  0.26889732480049133     
   6.3096001744270325E-002   3288.1195250000001       0.24542775750160217       0.12195631861686707        7.9765833914279938E-002  0.26603788137435913     
   8.3176001906394958E-002   3288.1195250000001       0.27604544162750244       0.14051894843578339       0.10951980203390121       0.25414639711380005     
  0.10000000149011612        3288.1195250000001       0.29517534375190735       0.15320856869220734       0.12977336347103119       0.24032916128635406     
  0.12500000000000000        3288.1195250000001       0.31449267268180847       0.16782115399837494       0.15299527347087860       0.21673659980297089     
  0.15000000596046448        3288.1195250000001       0.32476830482482910       0.17794093489646912       0.16920319199562073       0.19193196296691895     
  0.17499999701976776        3288.1195250000001       0.32767486572265625       0.18412402272224426       0.17957356572151184       0.16750930249691010     
  0.20000000298023224        3288.1195250000001       0.32459160685539246       0.18686559796333313       0.18510077893733978       0.14437286555767059     
  0.22499999403953552        3288.1195250000001       0.31668508052825928       0.18661929666996002       0.18662571907043457       0.12302558124065399     
  0.25000000000000000        3288.1195250000001       0.30495586991310120       0.18380589783191681       0.18486371636390686       0.10371933877468109     
  0.27500000596046448        3288.1195250000001       0.29026821255683899       0.17881734669208527       0.18042786419391632        8.6542554199695587E-002
  0.30000001192092896        3288.1195250000001       0.27337083220481873       0.17201894521713257       0.17384725809097290        7.1475714445114136E-002
  0.32499998807907104        3288.1195250000001       0.25491240620613098       0.16375038027763367       0.16558127105236053        5.8428511023521423E-002
  0.34999999403953552        3288.1195250000001       0.23545353114604950       0.15432640910148621       0.15603052079677582        4.7265730798244476E-002
  0.37500000000000000        3288.1195250000001       0.21547631919384003       0.14403724670410156       0.14554549753665924        3.7825766950845718E-002
  0.40000000596046448        3288.1195250000001       0.19539263844490051       0.13314889371395111       0.13443320989608765        2.9933923855423927E-002
  0.42500001192092896        3288.1195250000001       0.17555093765258789       0.12190334498882294       0.12296244502067566        2.3412076756358147E-002
  0.44999998807907104        3288.1195250000001       0.15624231100082397       0.11051885783672333       0.11136783659458160        1.8085552379488945E-002
  0.47499999403953552        3288.1195250000001       0.13770578801631927        9.9190264940261841E-002   9.9853172898292542E-002   1.3787964358925819E-002
  0.50000000000000000        3288.1195250000001       0.12013316154479980        8.8089287281036377E-002   8.8593959808349609E-002   1.0364447720348835E-002
  0.52499997615814209        3288.1195250000001       0.10367334634065628        7.7364891767501831E-002   7.7739544212818146E-002   7.6736668124794960E-003
  0.55000001192092896        3288.1195250000001        8.8436312973499298E-002   6.7143745720386505E-002   6.7414820194244385E-002   5.5888798087835312E-003
  0.57499998807907104        3288.1195250000001        7.4496857821941376E-002   5.7530704885721207E-002   5.7721644639968872E-002   3.9982767775654793E-003
  0.60000002384185791        3288.1195250000001        6.1898000538349152E-002   4.8609413206577301E-002   4.8740126192569733E-002   2.8047631494700909E-003
  0.62500000000000000        3288.1195250000001        5.0654221326112747E-002   4.0442913770675659E-002   4.0529675781726837E-002   1.9253331702202559E-003
  0.64999997615814209        3288.1195250000001        4.0754556655883789E-002   3.3074397593736649E-002   3.3130072057247162E-002   1.2901485897600651E-003
  0.67500001192092896        3288.1195250000001        3.2165482640266418E-002   2.6528039947152138E-002   2.6562439277768135E-002   8.4141781553626060E-004
  0.69999998807907104        3288.1195250000001        2.4833725765347481E-002   2.0809911191463470E-002   2.0830279216170311E-002   5.3215323714539409E-004
  0.72500002384185791        3288.1195250000001        1.8688958138227463E-002   1.5909021720290184E-002   1.5920504927635193E-002   3.2487214775756001E-004
  0.75000000000000000        3288.1195250000001        1.3646422885358334E-002   1.1798479594290257E-002   1.1804594658315182E-002   1.9029311079066247E-004
  0.77499997615814209        3288.1195250000001        9.6094822511076927E-003   8.4367776289582253E-003   8.4398258477449417E-003   1.0607051808619872E-004
  0.80000001192092896        3288.1195250000001        6.4721498638391495E-003   5.7692355476319790E-003   5.7706488296389580E-003   5.5599786719540134E-005
  0.82499998807907104        3288.1195250000001        4.1215927340090275E-003   3.7296004593372345E-003   3.7302207201719284E-003   2.6918196454062127E-005
  0.85000002384185791        3288.1195250000001        2.4406432639807463E-003   2.2418452426791191E-003   2.2421351168304682E-003   1.1717811503331177E-005
  0.87500000000000000        3288.1195250000001        1.3103706296533346E-003   1.2221932411193848E-003   1.2223874218761921E-003   4.4803255150327459E-006
  0.89999997615814209        3288.1195250000001        6.1275914777070284E-004   5.8144750073552132E-004   5.8164977235719562E-004   1.7368697626807261E-006
  0.92500001192092896        3288.1195250000001        2.3361053899861872E-004   2.2773111413698643E-004   2.2797221026849002E-004   1.4500836869046907E-006
  0.94999998807907104        3288.1195250000001        6.5868880483321846E-005   6.9867404818069190E-005   7.0131973188836128E-005   2.5106346583925188E-006
  0.97500002384185791        3288.1195250000001        1.3817232684232295E-005   2.1882686269236729E-005   2.2117894332041033E-005   4.3362470023566857E-006
   1.0000000000000000        3288.1195250000001       -5.0281926178286085E-007   1.0076470061903819E-005   1.0191314686380792E-005   6.5579174588492606E-006
   9.9999997171806854E-010   4216.0562470000004        3.1143408268690109E-003  -9.7995356190949678E-004  -1.2093597324565053E-003  -8.7082904065027833E-004
   1.3183000246996812E-009   4216.0562470000004        3.2609156332910061E-003  -9.8079664167016745E-004  -1.2353574857115746E-003  -8.9041399769484997E-004
   1.7378000150003459E-009   4216.0562470000004        3.4150825813412666E-003  -9.7931921482086182E-004  -1.2617490720003843E-003  -9.1050134506076574E-004
   2.2908999142146058E-009   4216.0562470000004        3.5773401614278555E-003  -9.7527651814743876E-004  -1.2886029435321689E-003  -9.3111110618337989E-004
   3.0200000278313155E-009   4216.0562470000004        3.7481160834431648E-003  -9.6840516198426485E-004  -1.3159863883629441E-003  -9.5224042888730764E-004
   3.9810998941902653E-009   4216.0562470000004        3.9279013872146606E-003  -9.5842039445415139E-004  -1.3439906761050224E-003  -9.7387685673311353E-004
   5.2481001766579993E-009   4216.0562470000004        4.1172285564243793E-003  -9.4501365674659610E-004  -1.3727298937737942E-003  -9.9598977249115705E-004
   6.9183001549788514E-009   4216.0562470000004        4.3166428804397583E-003  -9.2785304877907038E-004  -1.4023402472957969E-003  -1.0185211431235075E-003
   9.1201002305751899E-009   4216.0562470000004        4.5267404057085514E-003  -9.0657908003777266E-004  -1.4329898403957486E-003  -1.0413805721327662E-003
   1.2023000373062587E-008   4216.0562470000004        4.7481656074523926E-003  -8.8080210844054818E-004  -1.4648823998868465E-003  -1.0644361609593034E-003
   1.5849000334355878E-008   4216.0562470000004        4.9815117381513119E-003  -8.5011351620778441E-004  -1.4982487773522735E-003  -1.0874915169551969E-003
   2.0892999330612838E-008   4216.0562470000004        5.2275485359132290E-003  -8.1405550008639693E-004  -1.5333858318626881E-003  -1.1102949501946568E-003
   2.7542000680114143E-008   4216.0562470000004        5.4869987070560455E-003  -7.7214714838191867E-004  -1.5706308186054230E-003  -1.1324986116960645E-003
   3.6307998385609608E-008   4216.0562470000004        5.7606962509453297E-003  -7.2385981911793351E-004  -1.6103928210213780E-003  -1.1536531383171678E-003
   4.7863000673942224E-008   4216.0562470000004        6.0494425706565380E-003  -6.6863902611657977E-004  -1.6531405271962285E-003  -1.1731694685295224E-003
   6.3096003088958241E-008   4216.0562470000004        6.3541731797158718E-003  -6.0587289044633508E-004  -1.6994375037029386E-003  -1.1903026606887579E-003
   8.3175997644957533E-008   4216.0562470000004        6.6758254542946815E-003  -5.3491420112550259E-004  -1.7499335808679461E-003  -1.2041062582284212E-003
   1.0965000285523274E-007   4216.0562470000004        7.0154811255633831E-003  -4.5504746958613396E-004  -1.8054011743515730E-003  -1.2133968994021416E-003
   1.4453999597208167E-007   4216.0562470000004        7.3741003870964050E-003  -3.6554853431880474E-004  -1.8667060649022460E-003  -1.2166982050985098E-003
   1.9054999711443088E-007   4216.0562470000004        7.7530699782073498E-003  -2.6554751093499362E-004  -1.9349169451743364E-003  -1.2121894396841526E-003
   2.5118998792095226E-007   4216.0562470000004        8.1534208729863167E-003  -1.5422343858517706E-004  -2.0111883059144020E-003  -1.1976346140727401E-003
   3.3112999631157436E-007   4216.0562470000004        8.5765793919563293E-003  -3.0607960070483387E-005  -2.0969130564481020E-003  -1.1703016934916377E-003
   4.3651999703797628E-007   4216.0562470000004        9.0239951387047768E-003   1.0632378689479083E-004  -2.1936809644103050E-003  -1.1268688831478357E-003
   5.7544002629583701E-007   4216.0562470000004        9.4971228390932083E-003   2.5764413294382393E-004  -2.3032936733216047E-003  -1.0633321944624186E-003
   7.5857997217099182E-007   4216.0562470000004        9.9976547062397003E-003   4.2455017683096230E-004  -2.4278431665152311E-003  -9.7485916921868920E-004
   9.9999999747524271E-007   4216.0562470000004        1.0527314618229866E-002   6.0830125585198402E-004  -2.5696926750242710E-003  -8.5567485075443983E-004
   1.3182999509808724E-006   4216.0562470000004        1.1088079772889614E-002   8.1029807915911078E-004  -2.7315637562423944E-003  -6.9886114215478301E-004
   1.7377999483869644E-006   4216.0562470000004        1.1681776493787766E-002   1.0319403372704983E-003  -2.9164471197873354E-003  -4.9629621207714081E-004
   2.2909000563231530E-006   4216.0562470000004        1.2310852296650410E-002   1.2749129673466086E-003  -3.1278654932975769E-003  -2.3821786453481764E-004
   3.0199998946045525E-006   4216.0562470000004        1.2977568432688713E-002   1.5408908948302269E-003  -3.3696538303047419E-003   8.6733074567746371E-005
   3.9810997805034276E-006   4216.0562470000004        1.3684527948498726E-002   1.8317390931770205E-003  -3.6461481358855963E-003   4.9192813457921147E-004
   5.2481000238913111E-006   4216.0562470000004        1.4434619806706905E-002   2.1494973916560411E-003  -3.9621964097023010E-003   9.9301780574023724E-004
   6.9183001869532745E-006   4216.0562470000004        1.5230939723551273E-002   2.4963500909507275E-003  -4.3231355957686901E-003   1.6081604408100247E-003
   9.1201000032015145E-006   4216.0562470000004        1.6076963394880295E-002   2.8746998868882656E-003  -4.7348663210868835E-003   2.3584314621984959E-003
   1.2022999726468697E-005   4216.0562470000004        1.6976596787571907E-002   3.2871926669031382E-003  -5.2038598805665970E-003   3.2681934535503387E-003
   1.5849000192247331E-005   4216.0562470000004        1.7933821305632591E-002   3.7365481257438660E-003  -5.7369181886315346E-003   4.3649817816913128E-003
   2.0892999600619078E-005   4216.0562470000004        1.8953695893287659E-002   4.2260210029780865E-003  -6.3416277989745140E-003   5.6808562949299812E-003
   2.7542000680114143E-005   4216.0562470000004        2.0041538402438164E-002   4.7590117901563644E-003  -7.0257936604321003E-003   7.2517585940659046E-003
   3.6307999835116789E-005   4216.0562470000004        2.1203707903623581E-002   5.3394301794469357E-003  -7.7977017499506474E-003   9.1186659410595894E-003
   4.7862999053904787E-005   4216.0562470000004        2.2447140887379646E-002   5.9714443050324917E-003  -8.6655467748641968E-003   1.1326944455504417E-002
   6.3095998484641314E-005   4216.0562470000004        2.3780254647135735E-002   6.6599147394299507E-003  -9.6376510336995125E-003   1.3927714899182320E-002
   8.3175997133366764E-005   4216.0562470000004        2.5212641805410385E-002   7.4101961217820644E-003  -1.0721726343035698E-002   1.6976989805698395E-002
   1.0964999819407240E-004   4216.0562470000004        2.6756005361676216E-002   8.2285879179835320E-003  -1.1924868449568748E-002   2.0536942407488823E-002
   1.4453999756369740E-004   4216.0562470000004        2.8423378244042397E-002   9.1218464076519012E-003  -1.3251987285912037E-002   2.4672890082001686E-002
   1.9054999575018883E-004   4216.0562470000004        3.0232165008783340E-002   1.0098737664520741E-002  -1.4706979505717754E-002   2.9458979144692421E-002
   2.5119000929407775E-004   4216.0562470000004        3.2201159745454788E-002   1.1168330907821655E-002  -1.6288731247186661E-002   3.4968134015798569E-002
   3.3112999517470598E-004   4216.0562470000004        3.4354936331510544E-002   1.2342239730060101E-002  -1.7992569133639336E-002   4.1279904544353485E-002
   4.3652000022120774E-004   4216.0562470000004        3.6723222583532333E-002   1.3634135015308857E-002  -1.9807085394859314E-002   4.8474274575710297E-002
   5.7544000446796417E-004   4216.0562470000004        3.9342109113931656E-002   1.5060211531817913E-002  -2.1711766719818115E-002   5.6628312915563583E-002
   7.5857999036088586E-004   4216.0562470000004        4.2257070541381836E-002   1.6640629619359970E-002  -2.3675125092267990E-002   6.5816767513751984E-002
   1.0000000474974513E-003   4216.0562470000004        4.5524042099714279E-002   1.8399866297841072E-002  -2.5650316849350929E-002   7.6104149222373962E-002
   1.3183000264689326E-003   4216.0562470000004        4.9213554710149765E-002   2.0368708297610283E-002  -2.7571599930524826E-002   8.7543278932571411E-002
   1.7377999611198902E-003   4216.0562470000004        5.3411435335874557E-002   2.2584451362490654E-002  -2.9347682371735573E-002  0.10015997290611267     
   2.2909000981599092E-003   4216.0562470000004        5.8228254318237305E-002   2.5095788761973381E-002  -3.0857808887958527E-002  0.11396031081676483     
   3.0199999455362558E-003   4216.0562470000004        6.3798591494560242E-002   2.7962496504187584E-002  -3.1941838562488556E-002  0.12890292704105377     
   3.9810999296605587E-003   4216.0562470000004        7.0290297269821167E-002   3.1260672956705093E-002  -3.2393522560596466E-002  0.14489722251892090     
   5.2481000311672688E-003   4216.0562470000004        7.7910237014293671E-002   3.5086590796709061E-002  -3.1951278448104858E-002  0.16178686916828156     
   6.9182999432086945E-003   4216.0562470000004        8.6908869445323944E-002   3.9560846984386444E-002  -3.0289860442280769E-002  0.17932955920696259     
   9.1201001778244972E-003   4216.0562470000004        9.7585506737232208E-002   4.4834069907665253E-002  -2.7014290913939476E-002  0.19717960059642792     
   1.2023000046610832E-002   4216.0562470000004       0.11028768122196198        5.1091540604829788E-002  -2.1658718585968018E-002  0.21486364305019379     
   1.5848999843001366E-002   4216.0562470000004       0.12539404630661011        5.8552272617816925E-002  -1.3699550181627274E-002  0.23174574971199036     
   2.0893000066280365E-002   4216.0562470000004       0.14329946041107178        6.7472450435161591E-002  -2.5769532658159733E-003  0.24701429903507233     
   2.7542000636458397E-002   4216.0562470000004       0.16434144973754883        7.8123822808265686E-002   1.2241463176906109E-002  0.25963225960731506     
   3.6308001726865768E-002   4216.0562470000004       0.18870107829570770        9.0762846171855927E-002   3.1166851520538330E-002  0.26831802725791931     
   4.7862999141216278E-002   4216.0562470000004       0.21620368957519531       0.10555008798837662        5.4319895803928375E-002  0.27152648568153381     
   6.3096001744270325E-002   4216.0562470000004       0.24604025483131409       0.12242206931114197        8.1307843327522278E-002  0.26748973131179810     
   8.3176001906394958E-002   4216.0562470000004       0.27633422613143921       0.14085672795772552       0.11090219020843506       0.25435894727706909     
  0.10000000149011612        4216.0562470000004       0.29515767097473145       0.15340849757194519       0.13094530999660492       0.23974497616291046     
  0.12500000000000000        4216.0562470000004       0.31400212645530701       0.16778674721717834       0.15379329025745392       0.21530437469482422     
  0.15000000596046448        4216.0562470000004       0.32381775975227356       0.17765694856643677       0.16960473358631134       0.18997125327587128     
  0.17499999701976776        4216.0562470000004       0.32630115747451782       0.18359129130840302       0.17958927154541016       0.16526240110397339     
  0.20000000298023224        4216.0562470000004       0.32284557819366455       0.18609634041786194       0.18475994467735291       0.14201945066452026     
  0.22499999403953552        4216.0562470000004       0.31462529301643372       0.18563379347324371       0.18596772849559784       0.12069502472877502     
  0.25000000000000000        4216.0562470000004       0.30264422297477722       0.18262997269630432       0.18393304944038391       0.10150101035833359     
  0.27500000596046448        4216.0562470000004       0.28776678442955017       0.17748042941093445       0.17927075922489166        8.4494419395923615E-002
  0.30000001192092896        4216.0562470000004       0.27073982357978821       0.17055243253707886       0.17250970005989075        6.9631375372409821E-002
  0.32499998807907104        4216.0562470000004       0.25220847129821777       0.16218647360801697       0.16410760581493378        5.6803114712238312E-002
  0.34999999403953552        4216.0562470000004       0.23272874951362610       0.15269704163074493       0.15446257591247559        4.5860785990953445E-002
  0.37500000000000000        4216.0562470000004       0.21277751028537750       0.14237326383590698       0.14392195641994476        3.6633063107728958E-002
  0.40000000596046448        4216.0562470000004       0.19276086986064911       0.13147936761379242       0.13278926908969879        2.8938701376318932E-002
  0.42500001192092896        4216.0562470000004       0.17302133142948151       0.12025508284568787       0.12132950127124786        2.2595537826418877E-002
  0.44999998807907104        4216.0562470000004       0.15384393930435181       0.10891596227884293       0.10977342724800110        1.7426827922463417E-002
  0.47499999403953552        4216.0562470000004       0.13546183705329895        9.7653843462467194E-002   9.8320864140987396E-002   1.3265595771372318E-002
  0.50000000000000000        4216.0562470000004       0.11806104332208633        8.6637228727340698E-002   8.7143376469612122E-002   9.9574849009513855E-003
  0.52499997615814209        4216.0562470000004       0.10178501158952713        7.6011739671230316E-002   7.6386407017707825E-002   7.3624379001557827E-003
  0.55000001192092896        4216.0562470000004        8.6738608777523041E-002   6.5900668501853943E-002   6.6171050071716309E-002   5.3554917685687542E-003
  0.57499998807907104        4216.0562470000004        7.2991937398910522E-002   5.6405510753393173E-002   5.6595511734485626E-002   3.8269008509814739E-003
  0.60000002384185791        4216.0562470000004        6.0583755373954773E-002   4.7606628388166428E-002   4.7736417502164841E-002   2.6817501056939363E-003
  0.62500000000000000        4216.0562470000004        4.9524806439876556E-002   3.9563950151205063E-002   3.9649926126003265E-002   1.8391989869996905E-003
  0.64999997615814209        4216.0562470000004        3.9800871163606644E-002   3.2317753881216049E-002   3.2372817397117615E-002   1.2314645573496819E-003
  0.67500001192092896        4216.0562470000004        3.1375721096992493E-002   2.5889545679092407E-002   2.5923511013388634E-002   8.0263504059985280E-004
  0.69999998807907104        4216.0562470000004        2.4193922057747841E-002   2.0283045247197151E-002   2.0303120836615562E-002   5.0738616846501827E-004
  0.72500002384185791        4216.0562470000004        1.8183529376983643E-002   1.5485244803130627E-002   1.5496545471251011E-002   3.0966170015744865E-004
  0.75000000000000000        4216.0562470000004        1.3258717022836208E-002   1.1467621661722660E-002   1.1473632417619228E-002   1.8136631115339696E-004
  0.77499997615814209        4216.0562470000004        9.3223219737410545E-003   8.1874513998627663E-003   8.1904446706175804E-003   1.0110859147971496E-004
  0.80000001192092896        4216.0562470000004        6.2683587893843651E-003   5.5892751552164555E-003   5.5906618945300579E-003   5.3024927183287218E-005
  0.82499998807907104        4216.0562470000004        3.9845067076385021E-003   3.6065250169485807E-003   3.6071336362510920E-003   2.5704866857267916E-005
  0.85000002384185791        4216.0562470000004        2.3545986041426659E-003   2.1633333526551723E-003   2.1636183373630047E-003   1.1232390534132719E-005
  0.87500000000000000        4216.0562470000004        1.2611602433025837E-003   1.1765694944187999E-003   1.1767598334699869E-003   4.3504451241460629E-006
  0.89999997615814209        4216.0562470000004        5.8805354638025165E-004   5.5816397070884705E-004   5.5836053797975183E-004   1.7500012745585991E-006
  0.92500001192092896        4216.0562470000004        2.2333132801577449E-004   2.1783696138300002E-004   2.1806842414662242E-004   1.4795635934206075E-006
  0.94999998807907104        4216.0562470000004        6.2498780607711524E-005   6.6445209085941315E-005   6.6695058194454759E-005   2.4664373086125124E-006
  0.97500002384185791        4216.0562470000004        1.2615902051038574E-005   2.0417261112015694E-005   2.0632382074836642E-005   4.1374132706550881E-006
   1.0000000000000000        4216.0562470000004       -1.4606747527068364E-006   8.6652235040673986E-006   8.7556891230633482E-006   6.1236396504682489E-006
   9.9999997171806854E-010   5405.8650060000000        3.1213806942105293E-003  -9.7973796073347330E-004  -1.2100789463147521E-003  -9.0413691941648722E-004
   1.3183000246996812E-009   5405.8650060000000        3.2683261670172215E-003  -9.8045624326914549E-004  -1.2361138360574841E-003  -9.2439859872683883E-004
   1.7378000150003459E-009   5405.8650060000000        3.4228852018713951E-003  -9.7884132992476225E-004  -1.2625535018742085E-003  -9.4515626551583409E-004
   2.2908999142146058E-009   5405.8650060000000        3.5855574533343315E-003  -9.7464781720191240E-004  -1.2894694227725267E-003  -9.6642313292250037E-004
   3.0200000278313155E-009   5405.8650060000000        3.7567724939435720E-003  -9.6761103486642241E-004  -1.3169321464374661E-003  -9.8818691913038492E-004
   3.9810998941902653E-009   5405.8650060000000        3.9370227605104446E-003  -9.5744506688788533E-004  -1.3450370170176029E-003  -1.0104234097525477E-003
   5.2481001766579993E-009   5405.8650060000000        4.1268412023782730E-003  -9.4384019030258060E-004  -1.3739028945565224E-003  -1.0330873774364591E-003
   6.9183001549788514E-009   5405.8650060000000        4.3267766013741493E-003  -9.2646310804411769E-004  -1.4036719221621752E-003  -1.0561015224084258E-003
   9.1201002305751899E-009   5405.8650060000000        4.5374259352684021E-003  -9.0495299082249403E-004  -1.4345188392326236E-003  -1.0793526889756322E-003
   1.2023000373062587E-008   5405.8650060000000        4.7594360075891018E-003  -8.7891850853338838E-004  -1.4666556380689144E-003  -1.1026797583326697E-003
   1.5849000334355878E-008   5405.8650060000000        4.9934019334614277E-003  -8.4794947179034352E-004  -1.5003224834799767E-003  -1.1258509475737810E-003
   2.0892999330612838E-008   5405.8650060000000        5.2400962449610233E-003  -8.1158627290278673E-004  -1.5358272939920425E-003  -1.1485710274428129E-003
   2.7542000680114143E-008   5405.8650060000000        5.5002430453896523E-003  -7.6934619573876262E-004  -1.5735203633084893E-003  -1.1704395292326808E-003
   3.6307998385609608E-008   5405.8650060000000        5.7746800594031811E-003  -7.2069827001541853E-004  -1.6138260252773762E-003  -1.1909431777894497E-003
   4.7863000673942224E-008   5405.8650060000000        6.0642110183835030E-003  -6.6508603049442172E-004  -1.6572303138673306E-003  -1.2094164267182350E-003
   6.3096003088958241E-008   5405.8650060000000        6.3697751611471176E-003  -6.0189503710716963E-004  -1.7043170519173145E-003  -1.2250220170244575E-003
   8.3175997644957533E-008   5405.8650060000000        6.6923121921718121E-003  -5.3047557594254613E-004  -1.7557594692334533E-003  -1.2367039453238249E-003
   1.0965000285523274E-007   5405.8650060000000        7.0329084992408752E-003  -4.5010916073806584E-004  -1.8123568734154105E-003  -1.2431482318788767E-003
   1.4453999597208167E-007   5405.8650060000000        7.3925280012190342E-003  -3.6006892332807183E-004  -1.8750050803646445E-003  -1.2427257606759667E-003
   1.9054999711443088E-007   5405.8650060000000        7.7725625596940517E-003  -2.5948122492991388E-004  -1.9448086386546493E-003  -1.2334318598732352E-003
   2.5118998792095226E-007   5405.8650060000000        8.1740478053689003E-003  -1.4752185961697251E-004  -2.0229604560881853E-003  -1.2128206435590982E-003
   3.3112999631157436E-007   5405.8650060000000        8.5984142497181892E-003  -2.3218446585815400E-005  -2.1108980290591717E-003  -1.1779101332649589E-003
   4.3651999703797628E-007   5405.8650060000000        9.0471189469099045E-003   1.1445824929978698E-004  -2.2102610673755407E-003  -1.1250890092924237E-003
   5.7544002629583701E-007   5405.8650060000000        9.5216222107410431E-003   2.6658512069843709E-004  -2.3229063954204321E-003  -1.0500202188268304E-003
   7.5857997217099182E-007   5405.8650060000000        1.0023626498878002E-002   4.3436457053758204E-004  -2.4509876966476440E-003  -9.4748393166810274E-004
   9.9999999747524271E-007   5405.8650060000000        1.0554862208664417E-002   6.1906158225610852E-004  -2.5969354901462793E-003  -8.1126345321536064E-004
   1.3182999509808724E-006   5405.8650060000000        1.1117317713797092E-002   8.2208338426426053E-004  -2.7635446749627590E-003  -6.3393136952072382E-004
   1.7377999483869644E-006   5405.8650060000000        1.1712829582393169E-002   1.0448362445458770E-003  -2.9538841918110847E-003  -4.0679908124729991E-004
   2.2909000563231530E-006   5405.8650060000000        1.2343860231339931E-002   1.2890135403722525E-003  -3.1715624500066042E-003  -1.1944440484512597E-004
   3.0199998946045525E-006   5405.8650060000000        1.3012684881687164E-002   1.5562989283353090E-003  -3.4205024130642414E-003   2.4021738499868661E-004
   3.9810997805034276E-006   5405.8650060000000        1.3721926137804985E-002   1.8485673936083913E-003  -3.7051318213343620E-003   6.8637426011264324E-004
   5.2481000238913111E-006   5405.8650060000000        1.4474493451416492E-002   2.1678705234080553E-003  -4.0303911082446575E-003   1.2355858925729990E-003
   6.9183001869532745E-006   5405.8650060000000        1.5273507684469223E-002   2.5164051912724972E-003  -4.4017094187438488E-003   1.9070078851655126E-003
   9.1201000032015145E-006   5405.8650060000000        1.6122475266456604E-002   2.8965903911739588E-003  -4.8250723630189896E-003   2.7228104881942272E-003
   1.2022999726468697E-005   5405.8650060000000        1.7025338485836983E-002   3.3110887743532658E-003  -5.3070308640599251E-003   3.7085458170622587E-003
   1.5849000192247331E-005   5405.8650060000000        1.7986118793487549E-002   3.7626407574862242E-003  -5.8544417843222618E-003   4.8929909244179726E-003
   2.0892999600619078E-005   5405.8650060000000        1.9009931012988091E-002   4.2545255273580551E-003  -6.4749345183372498E-003   6.3095688819885254E-003
   2.7542000680114143E-005   5405.8650060000000        2.0102150738239288E-002   4.7901724465191364E-003  -7.1763182058930397E-003   7.9956064000725746E-003
   3.6307999835116789E-005   5405.8650060000000        2.1269213408231735E-002   5.3735240362584591E-003  -7.9668452963232994E-003   9.9935280159115791E-003
   4.7862999053904787E-005   5405.8650060000000        2.2518141195178032E-002   6.0087898746132851E-003  -8.8546136394143105E-003   1.2350105680525303E-002
   6.3095998484641314E-005   5405.8650060000000        2.3857466876506805E-002   6.7008775658905506E-003  -9.8477825522422791E-003   1.5117858536541462E-002
   8.3175997133366764E-005   5405.8650060000000        2.5296906009316444E-002   7.4551999568939209E-003  -1.0953807272017002E-002   1.8354069441556931E-002
   1.0964999819407240E-004   5405.8650060000000        2.6848325505852699E-002   8.2781258970499039E-003  -1.2179421260952950E-002   2.2122055292129517E-002
   1.4453999756369740E-004   5405.8650060000000        2.8524935245513916E-002   9.1764926910400391E-003  -1.3529022224247456E-002   2.6487899944186211E-002
   1.9054999575018883E-004   5405.8650060000000        3.0344374477863312E-002   1.0159170255064964E-002  -1.5005855821073055E-002   3.1526379287242889E-002
   2.5119000929407775E-004   5405.8650060000000        3.2325692474842072E-002   1.1235342361032963E-002  -1.6607938334345818E-002   3.7310261279344559E-002
   3.3112999517470598E-004   5405.8650060000000        3.4493792802095413E-002   1.2416769750416279E-002  -1.8329527229070663E-002   4.3918509036302567E-002
   4.3652000022120774E-004   5405.8650060000000        3.6878768354654312E-002   1.3717294670641422E-002  -2.0157882943749428E-002   5.1429644227027893E-002
   5.7544000446796417E-004   5405.8650060000000        3.9517130702733994E-002   1.5153311192989349E-002  -2.2070890292525291E-002   5.9918209910392761E-002
   7.5857999036088586E-004   5405.8650060000000        4.2454861104488373E-002   1.6745222732424736E-002  -2.4035153910517693E-002   6.9455280900001526E-002
   1.0000000474974513E-003   5405.8650060000000        4.5748446136713028E-002   1.8517786636948586E-002  -2.6001613587141037E-002   8.0100156366825104E-002
   1.3183000264689326E-003   5405.8650060000000        4.9469027668237686E-002   2.0502109080553055E-002  -2.7902016416192055E-002   9.1898836195468903E-002
   1.7377999611198902E-003   5405.8650060000000        5.3703073412179947E-002   2.2735843434929848E-002  -2.9642296954989433E-002  0.10486815869808197     
   2.2909000981599092E-003   5405.8650060000000        5.8561790734529495E-002   2.5268085300922394E-002  -3.1098727136850357E-002  0.11900334060192108     
   3.0199999455362558E-003   5405.8650060000000        6.4180329442024231E-002   2.8159014880657196E-002  -3.2108161598443985E-002  0.13424955308437347     
   3.9810999296605587E-003   5405.8650060000000        7.0726945996284485E-002   3.1485121697187424E-002  -3.2461535185575485E-002  0.15050035715103149     
   5.2481000311672688E-003   5405.8650060000000        7.8408502042293549E-002   3.5342983901500702E-002  -3.1894944608211517E-002  0.16758106648921967     
   6.9182999432086945E-003   5405.8650060000000        8.7474904954433441E-002   3.9853341877460480E-002  -3.0081856995820999E-002  0.18522877991199493     
   9.1201001778244972E-003   5405.8650060000000        9.8223887383937836E-002   4.5166604220867157E-002  -2.6627689599990845E-002  0.20307533442974091     
   1.2023000046610832E-002   5405.8650060000000       0.11099982261657715        5.1467258483171463E-002  -2.1069584414362907E-002  0.22062388062477112     
   1.5848999843001366E-002   5405.8650060000000       0.12617591023445129        5.8972526341676712E-002  -1.2890788726508617E-002  0.23721557855606079     
   2.0893000066280365E-002   5405.8650060000000       0.14413824677467346        6.7935325205326080E-002  -1.5432898653671145E-003  0.25201839208602905     
   2.7542000636458397E-002   5405.8650060000000       0.16521109640598297        7.8621841967105865E-002   1.3486896641552448E-002  0.26398128271102905     
   3.6308001726865768E-002   5405.8650060000000       0.18955662846565247        9.1279782354831696E-002   3.2584968954324722E-002  0.27181971073150635     
   4.7862999141216278E-002   5405.8650060000000       0.21697482466697693       0.10605671256780624        5.5837839841842651E-002  0.27400475740432739     
   6.3096001744270325E-002   5405.8650060000000       0.24662555754184723       0.12287109345197678        8.2813076674938202E-002  0.26881280541419983     
   8.3176001906394958E-002   5405.8650060000000       0.27659925818443298       0.14117802679538727       0.11224175244569778       0.25447896122932434     
  0.10000000149011612        5405.8650060000000       0.29512116312980652       0.15359336137771606       0.13207335770130157       0.23909923434257507     
  0.12500000000000000        5405.8650060000000       0.31350225210189819       0.16774097084999084       0.15455056726932526       0.21385265886783600     
  0.15000000596046448        5405.8650060000000       0.32286909222602844       0.17736665904521942       0.16997236013412476       0.18802572786808014     
  0.17499999701976776        5405.8650060000000       0.32494103908538818       0.18305824697017670       0.17958000302314758       0.16305722296237946     
  0.20000000298023224        5405.8650060000000       0.32112485170364380       0.18533328175544739       0.18440403044223785       0.13972650468349457     
  0.22499999403953552        5405.8650060000000       0.31260195374488831       0.18466117978096008       0.18530482053756714       0.11843681335449219     
  0.25000000000000000        5405.8650060000000       0.30037909746170044       0.18147349357604980       0.18300725519657135        9.9361181259155273E-002
  0.27500000596046448        5405.8650060000000       0.28532078862190247       0.17616915702819824       0.17812767624855042        8.2526311278343201E-002
  0.30000001192092896        5405.8650060000000       0.26817169785499573       0.16911727190017700       0.17119437456130981        6.7865103483200073E-002
  0.32499998807907104        5405.8650060000000       0.24957336485385895       0.16065894067287445       0.16266331076622009        5.5251277983188629E-002
  0.34999999403953552        5405.8650060000000       0.23007720708847046       0.15110827982425690       0.15292996168136597        4.4523194432258606E-002
  0.37500000000000000        5405.8650060000000       0.21015481650829315       0.14075328409671783       0.14233854413032532        3.5500507801771164E-002
  0.40000000596046448        5405.8650060000000       0.19020663201808929       0.12985637784004211       0.13118901848793030        2.7995994314551353E-002
  0.42500001192092896        5405.8650060000000       0.17056927084922791       0.11865497380495071       0.11974270641803741        2.1823890507221222E-002
  0.44999998807907104        5405.8650060000000       0.15152190625667572       0.10736195743083954       0.10822650790214539        1.6805699095129967E-002
  0.47499999403953552        5405.8650060000000       0.13329182565212250        9.6166186034679413E-002   9.6836388111114502E-002   1.2774083763360977E-002
  0.50000000000000000        5405.8650060000000       0.11605951935052872        8.5233017802238464E-002   8.5740029811859131E-002   9.5753381028771400E-003
  0.52499997615814209        5405.8650060000000        9.9963098764419556E-002   7.4704796075820923E-002   7.5079090893268585E-002   7.0707546547055244E-003
  0.55000001192092896        5405.8650060000000        8.5102505981922150E-002   6.4701519906520844E-002   6.4970970153808594E-002   5.1371669396758080E-003
  0.57499998807907104        5405.8650060000000        7.1543291211128235E-002   5.5321414023637772E-002   5.5510338395833969E-002   3.6668684333562851E-003
  0.60000002384185791        5405.8650060000000        5.9320140630006790E-002   4.6641677618026733E-002   4.6770460903644562E-002   2.5670707691460848E-003
  0.62500000000000000        5405.8650060000000        4.8440195620059967E-002   3.8719218224287033E-002   3.8804367184638977E-002   1.7590244533494115E-003
  0.64999997615814209        5405.8650060000000        3.8886141031980515E-002   3.1591512262821198E-002   3.1645949929952621E-002   1.1769182747229934E-003
  0.67500001192092896        5405.8650060000000        3.0619183555245399E-002   2.5277525186538696E-002   2.5311045348644257E-002   7.6663197251036763E-004
  0.69999998807907104        5405.8650060000000        2.3581845685839653E-002   1.9778721034526825E-002   1.9798502326011658E-002   4.8441847320646048E-004
  0.72500002384185791        5405.8650060000000        1.7700675874948502E-002   1.5080186538398266E-002   1.5091305598616600E-002   2.9556790832430124E-004
  0.75000000000000000        5405.8650060000000        1.2888874858617783E-002   1.1151862330734730E-002   1.1157767847180367E-002   1.7309913528151810E-004
  0.77499997615814209        5405.8650060000000        9.0488251298666000E-003   7.9498915001749992E-003   7.9528288915753365E-003   9.6513977041468024E-005
  0.80000001192092896        5405.8650060000000        6.0745971277356148E-003   5.4181101731956005E-003   5.4194703698158264E-003   5.0639668188523501E-005
  0.82499998807907104        5405.8650060000000        3.8544130511581898E-003   3.4896899014711380E-003   3.4902871120721102E-003   2.4578972443123348E-005
  0.85000002384185791        5405.8650060000000        2.2731143981218338E-003   2.0889618899673223E-003   2.0892417524009943E-003   1.0778965588542633E-005
  0.87500000000000000        5405.8650060000000        1.2146692024543881E-003   1.1334556620568037E-003   1.1336421594023705E-003   4.2240963011863641E-006
  0.89999997615814209        5405.8650060000000        5.6477752514183521E-004   5.3622084669768810E-004   5.3641176782548428E-004   1.7530251170683187E-006
  0.92500001192092896        5405.8650060000000        2.1367774752434343E-004   2.0853902969975024E-004   2.0876107737421989E-004   1.4939637367206160E-006
  0.94999998807907104        5405.8650060000000        5.9344587498344481E-005   6.3235020206775516E-005   6.3470673921983689E-005   2.4090495571726933E-006
  0.97500002384185791        5405.8650060000000        1.1496863407955971E-005   1.9042226995225064E-005   1.9238232198404148E-005   3.9350957194983494E-006
   1.0000000000000000        5405.8650060000000       -2.3369223072222667E-006   7.3552550929889549E-006   7.4228764788131230E-006   5.7055985962506384E-006
   9.9999997171806854E-010   6931.4484320000001        3.1283015850931406E-003  -9.7952003125101328E-004  -1.2107838410884142E-003  -9.3754369299858809E-004
   1.3183000246996812E-009   6931.4484320000001        3.2756119035184383E-003  -9.8011526279151440E-004  -1.2368592433631420E-003  -9.5846835756674409E-004
   1.7378000150003459E-009   6931.4484320000001        3.4305562730878592E-003  -9.7836507484316826E-004  -1.2633514124900103E-003  -9.7987847402691841E-004
   2.2908999142146058E-009   6931.4484320000001        3.5936366766691208E-003  -9.7402278333902359E-004  -1.2903345050290227E-003  -1.0017793392762542E-003
   3.0200000278313155E-009   6931.4484320000001        3.7652833852916956E-003  -9.6682301955297589E-004  -1.3178829103708267E-003  -1.0241485433652997E-003
   3.9810998941902653E-009   6931.4484320000001        3.9459904655814171E-003  -9.5647852867841721E-004  -1.3460960472002625E-003  -1.0469486005604267E-003
   5.2481001766579993E-009   6931.4484320000001        4.1362927295267582E-003  -9.4267842359840870E-004  -1.3750980142503977E-003  -1.0701180435717106E-003
   6.9183001549788514E-009   6931.4484320000001        4.3367408215999603E-003  -9.2508812667801976E-004  -1.4050367753952742E-003  -1.0935589671134949E-003
   9.1201002305751899E-009   6931.4484320000001        4.5479326508939266E-003  -9.0334529522806406E-004  -1.4360944041982293E-003  -1.1171329533681273E-003
   1.2023000373062587E-008   6931.4484320000001        4.7705182805657387E-003  -8.7705714395269752E-004  -1.4684910420328379E-003  -1.1406474513933063E-003
   1.5849000334355878E-008   6931.4484320000001        5.0050937570631504E-003  -8.4581191185861826E-004  -1.5024767490103841E-003  -1.1638324940577149E-003
   2.0892999330612838E-008   6931.4484320000001        5.2524339407682419E-003  -8.0914818681776524E-004  -1.5383712016046047E-003  -1.1863462859764695E-003
   2.7542000680114143E-008   6931.4484320000001        5.5132661946117878E-003  -7.6658127363771200E-004  -1.5765378484502435E-003  -1.2077320134267211E-003
   3.6307998385609608E-008   6931.4484320000001        5.7884305715560913E-003  -7.1757822297513485E-004  -1.6174167394638062E-003  -1.2274081818759441E-003
   4.7863000673942224E-008   6931.4484320000001        6.0787335969507694E-003  -6.6158035770058632E-004  -1.6615119529888034E-003  -1.2446278706192970E-003
   6.3096003088958241E-008   6931.4484320000001        6.3851173035800457E-003  -5.9797096764668822E-004  -1.7094281502068043E-003  -1.2584564974531531E-003
   8.3175997644957533E-008   6931.4484320000001        6.7085255868732929E-003  -5.2609766134992242E-004  -1.7618626588955522E-003  -1.2677223421633244E-003
   1.0965000285523274E-007   6931.4484320000001        7.0500476285815239E-003  -4.4523915858007967E-004  -1.8196421442553401E-003  -1.2709741713479161E-003
   1.4453999597208167E-007   6931.4484320000001        7.4106510728597641E-003  -3.5466576809994876E-004  -1.8836935050785542E-003  -1.2664224486798048E-003
   1.9054999711443088E-007   6931.4484320000001        7.7917333692312241E-003  -2.5350027135573328E-004  -1.9551573786884546E-003  -1.2518701842054725E-003
   2.5118998792095226E-007   6931.4484320000001        8.1943338736891747E-003  -1.4091523189563304E-004  -2.0352660212665796E-003  -1.2246523983776569E-003
   3.3112999631157436E-007   6931.4484320000001        8.6198896169662476E-003  -1.5934234397718683E-005  -2.1255023311823606E-003  -1.1815276229754090E-003
   4.3651999703797628E-007   6931.4484320000001        9.0698637068271637E-003   1.2247620907146484E-004  -2.2275568917393684E-003  -1.1185841867700219E-003
   5.7544002629583701E-007   6931.4484320000001        9.5457220450043678E-003   2.7539752773009241E-004  -2.3433414753526449E-003  -1.0311404475942254E-003
   7.5857997217099182E-007   6931.4484320000001        1.0049175471067429E-002   4.4403734500519931E-004  -2.4750721640884876E-003  -9.1357744531705976E-004
   9.9999999747524271E-007   6931.4484320000001        1.0581962764263153E-002   6.2966620316728950E-004  -2.6252467650920153E-003  -7.5922388350591063E-004
   1.3182999509808724E-006   6931.4484320000001        1.1146082542836666E-002   8.3369773346930742E-004  -2.7967344503849745E-003  -5.6013040011748672E-004
   1.7377999483869644E-006   6931.4484320000001        1.1743383482098579E-002   1.0575449559837580E-003  -2.9926805291324854E-003  -3.0702934600412846E-004
   2.2909000563231530E-006   6931.4484320000001        1.2376340106129646E-002   1.3029093388468027E-003  -3.2167795579880476E-003   1.1174253813805990E-005
   3.0199998946045525E-006   6931.4484320000001        1.3047243468463421E-002   1.5714830951765180E-003  -3.4730401821434498E-003   4.0730170439928770E-004
   3.9810997805034276E-006   6931.4484320000001        1.3758733868598938E-002   1.8651514546945691E-003  -3.7659797817468643E-003   8.9636724442243576E-004
   5.2481000238913111E-006   6931.4484320000001        1.4513743110001087E-002   2.1859772969037294E-003  -4.1006295941770077E-003   1.4958474785089493E-003
   6.9183001869532745E-006   6931.4484320000001        1.5315415337681770E-002   2.5361706502735615E-003  -4.4825053773820400E-003   2.2259000688791275E-003
   9.1201000032015145E-006   6931.4484320000001        1.6167288646101952E-002   2.9181651771068573E-003  -4.9176751635968685E-003   3.1097892206162214E-003
   1.2022999726468697E-005   6931.4484320000001        1.7073338851332664E-002   3.3346421550959349E-003  -5.4127601906657219E-003   4.1742529720067978E-003
   1.5849000192247331E-005   6931.4484320000001        1.8037632107734680E-002   3.7883608601987362E-003  -5.9746671468019485E-003   5.4492964409291744E-003
   2.0892999600619078E-005   6931.4484320000001        1.9065329805016518E-002   4.2826253920793533E-003  -6.6110589541494846E-003   6.9696856662631035E-003
   2.7542000680114143E-005   6931.4484320000001        2.0161874592304230E-002   4.8208935186266899E-003  -7.3297368362545967E-003   8.7741026654839516E-003
   3.6307999835116789E-005   6931.4484320000001        2.1333774551749229E-002   5.4071410559117794E-003  -8.1389071419835091E-003   1.0906374081969261E-002
   4.7862999053904787E-005   6931.4484320000001        2.2588137537240982E-002   6.0456171631813049E-003  -9.0465573593974113E-003   1.3414620421826839E-002
   6.3095998484641314E-005   6931.4484320000001        2.3933602496981621E-002   6.7412778735160828E-003  -1.0060667991638184E-002   1.6352687031030655E-002
   8.3175997133366764E-005   6931.4484320000001        2.5380017235875130E-002   7.4995914474129677E-003  -1.1188419535756111E-002   1.9779032096266747E-002
   1.0964999819407240E-004   6931.4484320000001        2.6939399540424347E-002   8.3269970491528511E-003  -1.2436162680387497E-002   2.3758003488183022E-002
   1.4453999756369740E-004   6931.4484320000001        2.8625147417187691E-002   9.2304116114974022E-003  -1.3807765208184719E-002   2.8356313705444336E-002
   1.9054999575018883E-004   6931.4484320000001        3.0455118045210838E-002   1.0218805633485317E-002  -1.5305801294744015E-002   3.3649206161499023E-002
   2.5119000929407775E-004   6931.4484320000001        3.2448627054691315E-002   1.1301479302346706E-002  -1.6927406191825867E-002   3.9709117263555527E-002
   3.3112999517470598E-004   6931.4484320000001        3.4630879759788513E-002   1.2490334920585155E-002  -1.8665743991732597E-002   4.6614203602075577E-002
   4.3652000022120774E-004   6931.4484320000001        3.7032343447208405E-002   1.3799383305013180E-002  -2.0506748929619789E-002   5.4441314190626144E-002
   5.7544000446796417E-004   6931.4484320000001        3.9689943194389343E-002   1.5245217829942703E-002  -2.2426692768931389E-002   6.3262209296226501E-002
   7.5857999036088586E-004   6931.4484320000001        4.2650144547224045E-002   1.6848476603627205E-002  -2.4390289559960365E-002   7.3144041001796722E-002
   1.0000000474974513E-003   6931.4484320000001        4.5969977974891663E-002   1.8634188920259476E-002  -2.6346296072006226E-002   8.4140650928020477E-002
   1.3183000264689326E-003   6931.4484320000001        4.9721173942089081E-002   2.0633777603507042E-002  -2.8223987668752670E-002   9.6290990710258484E-002
   1.7377999611198902E-003   6931.4484320000001        5.3990811109542847E-002   2.2885238751769066E-002  -2.9926607385277748E-002  0.10960271954536438     
   2.2909000981599092E-003   6931.4484320000001        5.8890730142593384E-002   2.5438057258725166E-002  -3.1327556818723679E-002  0.12406005710363388     
   3.0199999455362558E-003   6931.4484320000001        6.4556606113910675E-002   2.8352800756692886E-002  -3.2260835170745850E-002  0.13959467411041260     
   3.9810999296605587E-003   6931.4484320000001        7.1157030761241913E-002   3.1706329435110092E-002  -3.2514728605747223E-002  0.15608438849449158     
   5.2481000311672688E-003   6931.4484320000001        7.8898891806602478E-002   3.5595517605543137E-002  -3.1823243945837021E-002  0.17333646118640900     
   6.9182999432086945E-003   6931.4484320000001        8.8031455874443054E-002   4.0141198784112930E-002  -2.9858812689781189E-002  0.19106787443161011     
   9.1201001778244972E-003   6931.4484320000001        9.8850838840007782E-002   4.5493550598621368E-002  -2.6227528229355812E-002  0.20888878405094147     
   1.2023000046610832E-002   6931.4484320000001       0.11169827729463577        5.1836229860782623E-002  -2.0469801500439644E-002  0.22628000378608704     
   1.5848999843001366E-002   6931.4484320000001       0.12694148719310760        5.9384658932685852E-002  -1.2075942941009998E-002  0.24256123602390289     
   2.0893000066280365E-002   6931.4484320000001       0.14495791494846344        6.8388476967811584E-002  -5.0987827125936747E-004  0.25688207149505615     
   2.7542000636458397E-002   6931.4484320000001       0.16605877876281738        7.9108364880084991E-002   1.4724065549671650E-002  0.26817962527275085     
   3.6308001726865768E-002   6931.4484320000001       0.19038766622543335        9.1783396899700165E-002   3.3985555171966553E-002  0.27516907453536987     
   4.7862999141216278E-002   6931.4484320000001       0.21771985292434692       0.10654837638139725        5.7328607887029648E-002  0.27634009718894958     
   6.3096001744270325E-002   6931.4484320000001       0.24718502163887024       0.12330414354801178        8.4282554686069489E-002  0.27001515030860901     
   8.3176001906394958E-002   6931.4484320000001       0.27684184908866882       0.14148364961147308       0.11354007571935654       0.25451365113258362     
  0.10000000149011612        6931.4484320000001       0.29506698250770569       0.15376397967338562       0.13315941393375397       0.23839803040027618     
  0.12500000000000000        6931.4484320000001       0.31299400329589844       0.16768458485603333       0.15526917576789856       0.21238549053668976     
  0.15000000596046448        6931.4484320000001       0.32192274928092957       0.17707069218158722       0.17030808329582214       0.18609735369682312     
  0.17499999701976776        6931.4484320000001       0.32359459996223450       0.18252530694007874       0.17954751849174500       0.16089382767677307     
  0.20000000298023224        6931.4484320000001       0.31942898035049438       0.18457657098770142       0.18403446674346924       0.13749252259731293     
  0.22499999403953552        6931.4484320000001       0.31061398983001709       0.18370127677917480       0.18463796377182007       0.11624825745820999     
  0.25000000000000000        6931.4484320000001       0.29815903306007385       0.18033599853515625       0.18208688497543335        9.7296290099620819E-002
  0.27500000596046448        6931.4484320000001       0.28292822837829590       0.17488276958465576       0.17699867486953735        8.0634154379367828E-002
  0.30000001192092896        6931.4484320000001       0.26566401124000549       0.16771239042282104       0.16990089416503906        6.6172540187835693E-002
  0.32499998807907104        6931.4484320000001       0.24700428545475006       0.15916641056537628       0.16124758124351501        5.3768604993820190E-002
  0.34999999403953552        6931.4484320000001       0.22749578952789307       0.14955852925777435       0.15143151581287384        4.3248698115348816E-002
  0.37500000000000000        6931.4484320000001       0.20760488510131836       0.13917548954486847       0.14079372584819794        3.4424114972352982E-002
  0.40000000596046448        6931.4484320000001       0.18772636353969574       0.12827788293361664       0.12963069975376129        2.7102170512080193E-002
  0.42500001192092896        6931.4484320000001       0.16819110512733459       0.11710082739591599       0.11820005625486374        2.1093906834721565E-002
  0.44999998807907104        6931.4484320000001       0.14927245676517487       0.10585454106330872       0.10672493278980255        1.6219370067119598E-002
  0.47499999403953552        6931.4484320000001       0.13119208812713623        9.4724945724010468E-002   9.5397479832172394E-002   1.2311061844229698E-002
  0.50000000000000000        6931.4484320000001       0.11412499099969864        8.3874277770519257E-002   8.4381610155105591E-002   9.2160487547516823E-003
  0.52499997615814209        6931.4484320000001        9.8204143345355988E-002   7.3441706597805023E-002   7.3815286159515381E-002   6.7970314994454384E-003
  0.55000001192092896        6931.4484320000001        8.3524711430072784E-002   6.3544005155563354E-002   6.3812315464019775E-002   4.9326508305966854E-003
  0.57499998807907104        6931.4484320000001        7.0147849619388580E-002   5.4276216775178909E-002   5.4463945329189301E-002   3.5172123461961746E-003
  0.60000002384185791        6931.4484320000001        5.8104332536458969E-002   4.5712478458881378E-002   4.5840196311473846E-002   2.4599977768957615E-003
  0.62500000000000000        6931.4484320000001        4.7397837042808533E-002   3.7906792014837265E-002   3.7991080433130264E-002   1.6842784825712442E-003
  0.64999997615814209        6931.4484320000001        3.8008105009794235E-002   3.0893931165337563E-002   3.0947726219892502E-002   1.1261334875598550E-003
  0.67500001192092896        6931.4484320000001        2.9893897473812103E-002   2.4690423160791397E-002   2.4723494425415993E-002   7.3315115878358483E-004
  0.69999998807907104        6931.4484320000001        2.2995810955762863E-002   1.9295584410429001E-002   1.9315073266625404E-002   4.6308079618029296E-004
  0.72500002384185791        6931.4484320000001        1.7238998785614967E-002   1.4692695811390877E-002   1.4703633263707161E-002   2.8248393209651113E-004
  0.75000000000000000        6931.4484320000001        1.2535762041807175E-002   1.0850249789655209E-002   1.0856051929295063E-002   1.6542771481908858E-004
  0.77499997615814209        6931.4484320000001        8.7881041690707207E-003   7.7233379706740379E-003   7.7262204140424728E-003   9.2250731540843844E-005
  0.80000001192092896        6931.4484320000001        5.8901966549456120E-003   5.2551571279764175E-003   5.2564907819032669E-003   4.8425317800138146E-005
  0.82499998807907104        6931.4484320000001        3.7308330647647381E-003   3.3786706626415253E-003   3.3792564645409584E-003   2.3531863917014562E-005
  0.85000002384185791        6931.4484320000001        2.1958693396300077E-003   2.0184407476335764E-003   2.0187154877930880E-003   1.0354428013670258E-005
  0.87500000000000000        6931.4484320000001        1.1707001831382513E-003   1.0926702525466681E-003   1.0928527917712927E-003   4.1011503526533488E-006
  0.89999997615814209        6931.4484320000001        5.4282380733639002E-004   5.1551789510995150E-004   5.1570311188697815E-004   1.7474754940849380E-006
  0.92500001192092896        6931.4484320000001        2.0460112136788666E-004   1.9979124772362411E-004   2.0000409858766943E-004   1.4958058045522193E-006
  0.94999998807907104        6931.4484320000001        5.6389148085145280E-005   6.0220372688490897E-005   6.0442351241363212E-005   2.3414709175995085E-006
  0.97500002384185791        6931.4484320000001        1.0453825780132320E-005   1.7751168343238533E-005   1.7929007299244404E-005   3.7320780847949209E-006
   1.0000000000000000        6931.4484320000001       -3.1383042369270697E-006   6.1389168877212796E-006   6.1851596910855733E-006   5.3052754083182663E-006
   9.9999997171806854E-010   8887.5651369999996        3.1351081561297178E-003  -9.7930012270808220E-004  -1.2114765122532845E-003  -9.7103940788656473E-004
   1.3183000246996812E-009   8887.5651369999996        3.2827770337462425E-003  -9.7977393306791782E-004  -1.2375963851809502E-003  -9.9261174909770489E-004
   1.7378000150003459E-009   8887.5651369999996        3.4381009172648191E-003  -9.7789021674543619E-004  -1.2641454814001918E-003  -1.0146545246243477E-003
   2.2908999142146058E-009   8887.5651369999996        3.6015824880450964E-003  -9.7340147476643324E-004  -1.2912014499306679E-003  -1.0371645912528038E-003
   3.0200000278313155E-009   8887.5651369999996        3.7736538797616959E-003  -9.6604099962860346E-004  -1.3188422890380025E-003  -1.0601076064631343E-003
   3.9810998941902653E-009   8887.5651369999996        3.9548105560243130E-003  -9.5552060520276427E-004  -1.3471718411892653E-003  -1.0834321146830916E-003
   5.2481001766579993E-009   8887.5651369999996        4.1455891914665699E-003  -9.4152812380343676E-004  -1.3763195602223277E-003  -1.1070584878325462E-003
   6.9183001549788514E-009   8887.5651369999996        4.3465406633913517E-003  -9.2372763901948929E-004  -1.4064396964386106E-003  -1.1308667017146945E-003
   9.1201002305751899E-009   8887.5651369999996        4.5582670718431473E-003  -9.0175552759319544E-004  -1.4377216575667262E-003  -1.1546906316652894E-003
   1.2023000373062587E-008   8887.5651369999996        4.7814180143177509E-003  -8.7521743262186646E-004  -1.4703944325447083E-003  -1.1783041991293430E-003
   1.5849000334355878E-008   8887.5651369999996        5.0165932625532150E-003  -8.4370002150535583E-004  -1.5047182096168399E-003  -1.2013961095362902E-003
   2.0892999330612838E-008   8887.5651369999996        5.2645695395767689E-003  -8.0674013588577509E-004  -1.5410245396196842E-003  -1.2235749745741487E-003
   2.7542000680114143E-008   8887.5651369999996        5.5260765366256237E-003  -7.6385127613320947E-004  -1.5796909574419260E-003  -1.2443240266293287E-003
   3.6307998385609608E-008   8887.5651369999996        5.8019566349685192E-003  -7.1449833922088146E-004  -1.6211733454838395E-003  -1.2629891280084848E-003
   4.7863000673942224E-008   8887.5651369999996        6.0930191539227962E-003  -6.5812061075121164E-004  -1.6659946413710713E-003  -1.2787375599145889E-003
   6.3096003088958241E-008   8887.5651369999996        6.4002098515629768E-003  -5.9409893583506346E-004  -1.7147809267044067E-003  -1.2905317125841975E-003
   8.3175997644957533E-008   8887.5651369999996        6.7244749516248703E-003  -5.2177853649482131E-004  -1.7682538600638509E-003  -1.2970783282071352E-003
   1.0965000285523274E-007   8887.5651369999996        7.0669078268110752E-003  -4.4043525122106075E-004  -1.8272686284035444E-003  -1.2967818183824420E-003
   1.4453999597208167E-007   8887.5651369999996        7.4284803122282028E-003  -3.4933662391267717E-004  -1.8927833298221231E-003  -1.2876853579655290E-003
   1.9054999711443088E-007   8887.5651369999996        7.8105940483510494E-003  -2.4760188534855843E-004  -1.9659758545458317E-003  -1.2673909077420831E-003
   2.5118998792095226E-007   8887.5651369999996        8.2142930477857590E-003  -1.3440042675938457E-004  -2.0481182727962732E-003  -1.2330058962106705E-003
   3.3112999631157436E-007   8887.5651369999996        8.6410194635391235E-003  -8.7518656073370948E-006  -2.1407394669950008E-003  -1.1810194700956345E-003
   4.3651999703797628E-007   8887.5651369999996        9.0922424569725990E-003   1.3038150791544467E-004  -2.2455814760178328E-003  -1.1072087800130248E-003
   5.7544002629583701E-007   8887.5651369999996        9.5694363117218018E-003   2.8408560319803655E-004  -2.3646117188036442E-003  -1.0065371170639992E-003
   7.5857997217099182E-007   8887.5651369999996        1.0074315592646599E-002   4.5357315684668720E-004  -2.5001089088618755E-003  -8.7297440040856600E-004
   9.9999999747524271E-007   8887.5651369999996        1.0608632117509842E-002   6.4012029906734824E-004  -2.6546379085630178E-003  -6.9938297383487225E-004
   1.3182999509808724E-006   8887.5651369999996        1.1174392886459827E-002   8.4514694754034281E-004  -2.8311419300734997E-003  -4.7727930359542370E-004
   1.7377999483869644E-006   8887.5651369999996        1.1773455888032913E-002   1.0700726415961981E-003  -3.0328426510095596E-003  -1.9680518016684800E-004
   2.2909000563231530E-006   8887.5651369999996        1.2408310547471046E-002   1.3166069984436035E-003  -3.2635196112096310E-003   1.5381909906864166E-004
   3.0199998946045525E-006   8887.5651369999996        1.3081263750791550E-002   1.5864509623497725E-003  -3.5272655077278614E-003   5.8816140517592430E-004
   3.9810997805034276E-006   8887.5651369999996        1.3794972561299801E-002   1.8814994255080819E-003  -3.8286854978650808E-003   1.1220708256587386E-003
   5.2481000238913111E-006   8887.5651369999996        1.4552389271557331E-002   2.2038267925381660E-003  -4.1728983633220196E-003   1.7739472677931190E-003
   6.9183001869532745E-006   8887.5651369999996        1.5356685034930706E-002   2.5556557811796665E-003  -4.5655025169253349E-003   2.5649529416114092E-003
   9.1201000032015145E-006   8887.5651369999996        1.6211425885558128E-002   2.9394354205578566E-003  -5.0126425921916962E-003   3.5194454248994589E-003
   1.2022999726468697E-005   8887.5651369999996        1.7120623961091042E-002   3.3578639850020409E-003  -5.5210054852068424E-003   4.6653407625854015E-003
   1.5849000192247331E-005   8887.5651369999996        1.8088385462760925E-002   3.8137210067361593E-003  -6.0975393280386925E-003   6.0338582843542099E-003
   2.0892999600619078E-005   8887.5651369999996        1.9119923934340477E-002   4.3103345669806004E-003  -6.7499298602342606E-003   7.6610855758190155E-003
   2.7542000680114143E-005   8887.5651369999996        2.0220743492245674E-002   4.8511899076402187E-003  -7.4859629385173321E-003   9.5870243385434151E-003
   3.6307999835116789E-005   8887.5651369999996        2.1397422999143600E-002   5.4402970708906651E-003  -8.3137843757867813E-003   1.1856861412525177E-002
   4.7862999053904787E-005   8887.5651369999996        2.2657159715890884E-002   6.0819438658654690E-003  -9.2412559315562248E-003   1.4520004391670227E-002
   6.3095998484641314E-005   8887.5651369999996        2.4008698761463165E-002   6.7811333574354649E-003  -1.0276164859533310E-002   1.7631549388170242E-002
   8.3175997133366764E-005   8887.5651369999996        2.5462010875344276E-002   7.5433906167745590E-003  -1.1425399221479893E-002   2.1251035854220390E-002
   1.0964999819407240E-004   8887.5651369999996        2.7029272168874741E-002   8.3752227947115898E-003  -1.2694911099970341E-002   2.5443729013204575E-002
   1.4453999756369740E-004   8887.5651369999996        2.8724055737257004E-002   9.2836255207657814E-003  -1.4088018797338009E-002   3.0276836827397346E-002
   1.9054999575018883E-004   8887.5651369999996        3.0564446002244949E-002   1.0277669876813889E-002  -1.5606609173119068E-002   3.5825915634632111E-002
   2.5119000929407775E-004   8887.5651369999996        3.2570008188486099E-002   1.1366768740117550E-002  -1.7246915027499199E-002   4.2162884026765823E-002
   3.3112999517470598E-004   8887.5651369999996        3.4766253083944321E-002   1.2562965042889118E-002  -1.9001007080078125E-002   4.9364898353815079E-002
   4.3652000022120774E-004   8887.5651369999996        3.7184007465839386E-002   1.3880435377359390E-002  -2.0853474736213684E-002   5.7506911456584930E-002
   5.7544000446796417E-004   8887.5651369999996        3.9860613644123077E-002   1.5335967764258385E-002  -2.2778984159231186E-002   6.6657669842243195E-002
   7.5857999036088586E-004   8887.5651369999996        4.2842995375394821E-002   1.6950428485870361E-002  -2.4740377441048622E-002   7.6880164444446564E-002
   1.0000000474974513E-003   8887.5651369999996        4.6188715845346451E-002   1.8749115988612175E-002  -2.6684254407882690E-002   8.8222570717334747E-002
   1.3183000264689326E-003   8887.5651369999996        4.9970086663961411E-002   2.0763760432600975E-002  -2.8537470847368240E-002  0.10071653872728348     
   1.7377999611198902E-003   8887.5651369999996        5.4274767637252808E-002   2.3032693192362785E-002  -3.0200654640793800E-002  0.11436042934656143     
   2.2909000981599092E-003   8887.5651369999996        5.9215206652879715E-002   2.5605769827961922E-002  -3.1544443219900131E-002  0.12912730872631073     
   3.0199999455362558E-003   8887.5651369999996        6.4927570521831512E-002   2.8543936088681221E-002  -3.2400112599134445E-002  0.14493538439273834     
   3.9810999296605587E-003   8887.5651369999996        7.1580767631530762E-002   3.1924400478601456E-002  -3.2553490251302719E-002  0.16164682805538177     
   5.2481000311672688E-003   8887.5651369999996        7.9381644725799561E-002   3.5844303667545319E-002  -3.1736694276332855E-002  0.17905116081237793     
   6.9182999432086945E-003   8887.5651369999996        8.8578812777996063E-002   4.0424562990665436E-002  -2.9621366411447525E-002  0.19684575498104095     
   9.1201001778244972E-003   8887.5651369999996        9.9466741085052490E-002   4.5815084129571915E-002  -2.5814540684223175E-002  0.21461988985538483     
   1.2023000046610832E-002   8887.5651369999996       0.11238349229097366        5.2198674529790878E-002  -1.9860148429870605E-002  0.23183315992355347     
   1.5848999843001366E-002   8887.5651369999996       0.12769135832786560        5.9788934886455536E-002  -1.1255769990384579E-002  0.24778532981872559     
   2.0893000066280365E-002   8887.5651369999996       0.14575919508934021        6.8832240998744965E-002   5.2264443365857005E-004  0.26160937547683716     
   2.7542000636458397E-002   8887.5651369999996       0.16688536107540131        7.9583816230297089E-002   1.5952570363879204E-002  0.27223280072212219     
   3.6308001726865768E-002   8887.5651369999996       0.19119521975517273        9.2274211347103119E-002   3.5368572920560837E-002  0.27837282419204712     
   4.7862999141216278E-002   8887.5651369999996       0.21843993663787842       0.10702571272850037        5.8792646974325180E-002  0.27853992581367493     
   6.3096001744270325E-002   8887.5651369999996       0.24771989881992340       0.12372194975614548        8.5717283189296722E-002  0.27110433578491211     
   8.3176001906394958E-002   8887.5651369999996       0.27706328034400940       0.14177441596984863       0.11479870229959488       0.25446972250938416     
  0.10000000149011612        8887.5651369999996       0.29499635100364685       0.15392114222049713       0.13420526683330536       0.23764689266681671     
  0.12500000000000000        8887.5651369999996       0.31247827410697937       0.16761828958988190       0.15595106780529022       0.21090644598007202     
  0.15000000596046448        8887.5651369999996       0.32097926735877991       0.17676962912082672       0.17061378061771393       0.18418774008750916     
  0.17499999701976776        8887.5651369999996       0.32226184010505676       0.18199284374713898       0.17949347198009491       0.15877211093902588     
  0.20000000298023224        8887.5651369999996       0.31775748729705811       0.18382631242275238       0.18365254998207092       0.13531598448753357     
  0.22499999403953552        8887.5651369999996       0.30866050720214844       0.18275395035743713       0.18396806716918945       0.11412673443555832     
  0.25000000000000000        8887.5651369999996       0.29598253965377808       0.17921704053878784       0.18117241561412811        9.5302946865558624E-002
  0.27500000596046448        8887.5651369999996       0.28058719635009766       0.17362053692340851       0.17588379979133606        7.8814081847667694E-002
  0.30000001192092896        8887.5651369999996       0.26321449875831604       0.16633675992488861       0.16862888634204865        6.4549610018730164E-002
  0.32499998807907104        8887.5651369999996       0.24449859559535980       0.15770763158798218       0.15985962748527527        5.2351009100675583E-002
  0.34999999403953552        8887.5651369999996       0.22498156130313873       0.14804625511169434       0.14996610581874847        4.2033359408378601E-002
  0.37500000000000000        8887.5651369999996       0.20512451231479645       0.13763813674449921       0.13928610086441040        3.3400211483240128E-002
  0.40000000596046448        8887.5651369999996       0.18531674146652222       0.12674199044704437       0.12811264395713806        2.6253899559378624E-002
  0.42500001192092896        8887.5651369999996       0.16588339209556580       0.11559061706066132       0.11669969558715820        2.0402645692229271E-002
  0.44999998807907104        8887.5651369999996       0.14709216356277466       0.10439157485961914       0.10526669025421143        1.5665298327803612E-002
  0.47499999403953552        8887.5651369999996       0.12915916740894318        9.3327909708023071E-002   9.4002030789852142E-002   1.1874382384121418E-002
  0.50000000000000000        8887.5651369999996       0.11225409060716629        8.2558803260326385E-002   8.3065964281558990E-002   8.8778426870703697E-003
  0.52499997615814209        8887.5651369999996        9.6504919230937958E-002   7.2220280766487122E-002   7.2592832148075104E-002   6.5398379229009151E-003
  0.55000001192092896        8887.5651369999996        8.2002162933349609E-002   6.2425982207059860E-002   6.2692977488040924E-002   4.7408160753548145E-003
  0.57499998807907104        8887.5651369999996        6.8802766501903534E-002   5.3267873823642731E-002   5.3454302251338959E-002   3.3770643640309572E-003
  0.60000002384185791        8887.5651369999996        5.6933712214231491E-002   4.4817112386226654E-002   4.4943708926439285E-002   2.3598806001245975E-003
  0.62500000000000000        8887.5651369999996        4.6395372599363327E-002   3.7124890834093094E-002   3.7208296358585358E-002   1.6144866822287440E-003
  0.64999997615814209        8887.5651369999996        3.7164665758609772E-002   3.0223393812775612E-002   3.0276536941528320E-002   1.0787749197334051E-003
  0.67500001192092896        8887.5651369999996        2.9198037460446358E-002   2.4126799777150154E-002   2.4159420281648636E-002   7.0196372689679265E-004
  0.69999998807907104        8887.5651369999996        2.2434270009398460E-002   1.8832385540008545E-002   1.8851580098271370E-002   4.4322269968688488E-004
  0.72500002384185791        8887.5651369999996        1.6797205433249474E-002   1.4321711845695972E-002   1.4332469552755356E-002   2.7031532954424620E-004
  0.75000000000000000        8887.5651369999996        1.2198337353765965E-002   1.0561910457909107E-002   1.0567609220743179E-002   1.5829561743885279E-004
  0.77499997615814209        8887.5651369999996        8.5393451154232025E-003   7.5070937164127827E-003   7.5099221430718899E-003   8.8287168182432652E-005
  0.80000001192092896        8887.5651369999996        5.7145454920828342E-003   5.0998823717236519E-003   5.1011904142796993E-003   4.6365428715944290E-005
  0.82499998807907104        8887.5651369999996        3.6133292596787214E-003   3.2730787061154842E-003   3.2736530993133783E-003   2.2555950636160560E-005
  0.85000002384185791        8887.5651369999996        2.1225709933787584E-003   1.9515048479661345E-003   1.9517744658514857E-003   9.9560666058096103E-006
  0.87500000000000000        8887.5651369999996        1.1290734400972724E-003   1.0540477233007550E-003   1.0542264208197594E-003   3.9815140553400852E-006
  0.89999997615814209        8887.5651369999996        5.2209472050890326E-004   4.9596390454098582E-004   4.9614353338256478E-004   1.7346967524645152E-006
  0.92500001192092896        8887.5651369999996        1.9605740089900792E-004   1.9155186600983143E-004   1.9175573834218085E-004   1.4872543943056371E-006
  0.94999998807907104        8887.5651369999996        5.3616946388501674E-005   5.7386358093935996E-005   5.7595188991399482E-005   2.2662068204226671E-006
  0.97500002384185791        8887.5651369999996        9.4810566224623471E-006   1.6538208001293242E-005   1.6698802937753499E-005   3.5305661185702775E-006
   1.0000000000000000        8887.5651369999996       -3.8709499676770065E-006   5.0092075980501249E-006   5.0354706218058709E-006   4.9235964070248883E-006
   9.9999997171806854E-010   11395.715459999999        3.1418041326105595E-003  -9.7907811868935823E-004  -1.2121596373617649E-003  -1.0046138195320964E-003
   1.3183000246996812E-009   11395.715459999999        3.2898259814828634E-003  -9.7943237051367760E-004  -1.2383277062326670E-003  -1.0268170153722167E-003
   1.7378000150003459E-009   11395.715459999999        3.4455228596925735E-003  -9.7741710487753153E-004  -1.2649386189877987E-003  -1.0494712041690946E-003
   2.2908999142146058E-009   11395.715459999999        3.6093995440751314E-003  -9.7278383327648044E-004  -1.2920732842758298E-003  -1.0725632309913635E-003
   3.0200000278313155E-009   11395.715459999999        3.7818888667970896E-003  -9.6526491688564420E-004  -1.3198135420680046E-003  -1.0960465297102928E-003
   3.9810998941902653E-009   11395.715459999999        3.9634876884520054E-003  -9.5457106363028288E-004  -1.3482681242749095E-003  -1.1198535794392228E-003
   5.2481001766579993E-009   11395.715459999999        4.1547347791492939E-003  -9.4038894167169929E-004  -1.3775717234238982E-003  -1.1438853107392788E-003
   6.9183001549788514E-009   11395.715459999999        4.3561826460063457E-003  -9.2238135403022170E-004  -1.4078852254897356E-003  -1.1679978342726827E-003
   9.1201002305751899E-009   11395.715459999999        4.5684343203902245E-003  -9.0018322225660086E-004  -1.4394058380275965E-003  -1.1919949902221560E-003
   1.2023000373062587E-008   11395.715459999999        4.7921426594257355E-003  -8.7339873425662518E-004  -1.4723715139552951E-003  -1.2156147276982665E-003
   1.5849000334355878E-008   11395.715459999999        5.0279083661735058E-003  -8.4161310223862529E-004  -1.5070531517267227E-003  -1.2385019799694419E-003
   2.0892999330612838E-008   11395.715459999999        5.2765104919672012E-003  -8.0436136340722442E-004  -1.5437944093719125E-003  -1.2602120405063033E-003
   2.7542000680114143E-008   11395.715459999999        5.5386810563504696E-003  -7.6115515548735857E-004  -1.5829871408641338E-003  -1.2801642296835780E-003
   3.6307998385609608E-008   11395.715459999999        5.8152657002210617E-003  -7.1145739639177918E-004  -1.6251042252406478E-003  -1.2976282741874456E-003
   4.7863000673942224E-008   11395.715459999999        6.1070760712027550E-003  -6.5470533445477486E-004  -1.6706873429939151E-003  -1.3116803020238876E-003
   6.3096003088958241E-008   11395.715459999999        6.4150607213377953E-003  -5.9027742827311158E-004  -1.7203848110511899E-003  -1.3211745535954833E-003
   8.3175997644957533E-008   11395.715459999999        6.7401695996522903E-003  -5.1751639693975449E-004  -1.7749433172866702E-003  -1.3246902963146567E-003
   1.0965000285523274E-007   11395.715459999999        7.0834998041391373E-003  -4.3569540139287710E-004  -1.8352469196543097E-003  -1.3204807182773948E-003
   1.4453999597208167E-007   11395.715459999999        7.4460259638726711E-003  -3.4407913335599005E-004  -1.9022859632968903E-003  -1.3064143713563681E-003
   1.9054999711443088E-007   11395.715459999999        7.8291548416018486E-003  -2.4178343301173300E-004  -1.9772760570049286E-003  -1.2798842508345842E-003
   2.5118998792095226E-007   11395.715459999999        8.2339355722069740E-003  -1.2797450472135097E-004  -2.0615293178707361E-003  -1.2377611128613353E-003
   3.3112999631157436E-007   11395.715459999999        8.6618149653077126E-003  -1.6680561429893714E-006  -2.1566220093518496E-003  -1.1762552894651890E-003
   4.3651999703797628E-007   11395.715459999999        9.1142691671848297E-003   1.3817778381053358E-004  -2.2643471602350473E-003  -1.0908227413892746E-003
   5.7544002629583701E-007   11395.715459999999        9.5927761867642403E-003   2.9265336343087256E-004  -2.3867290001362562E-003  -9.7606098279356956E-004
   7.5857997217099182E-007   11395.715459999999        1.0099062696099281E-002   4.6297645894810557E-004  -2.5261084083467722E-003  -8.2551734521985054E-004
   9.9999999747524271E-007   11395.715459999999        1.0634886100888252E-002   6.5042870119214058E-004  -2.6851180009543896E-003  -6.3157675322145224E-004
   1.3182999509808724E-006   11395.715459999999        1.1202262714505196E-002   8.5643626516684890E-004  -2.8667747974395752E-003  -3.8520956877619028E-004
   1.7377999483869644E-006   11395.715459999999        1.1803062632679939E-002   1.0824251221492887E-003  -3.0743756797164679E-003  -7.5956551881972700E-005
   2.2909000563231530E-006   11395.715459999999        1.2439789250493050E-002   1.3301131548359990E-003  -3.3117840066552162E-003   3.0865779262967408E-004
   3.0199998946045525E-006   11395.715459999999        1.3114763423800468E-002   1.6012096311897039E-003  -3.5831753630191088E-003   7.8295683488249779E-004
   3.9810997805034276E-006   11395.715459999999        1.3830659911036491E-002   1.8976191058754921E-003  -3.8932401221245527E-003   1.3636320363730192E-003
   5.2481000238913111E-006   11395.715459999999        1.4590453356504440E-002   2.2214273922145367E-003  -4.2471811175346375E-003   2.0700115710496902E-003
   6.9183001869532745E-006   11395.715459999999        1.5397338196635246E-002   2.5748698972165585E-003  -4.6506761573255062E-003   2.9242634773254395E-003
   9.1201000032015145E-006   11395.715459999999        1.6254909336566925E-002   2.9604106675833464E-003  -5.1099411211907864E-003   3.9518359117209911E-003
   1.2022999726468697E-005   11395.715459999999        1.7167216166853905E-002   3.3807654399424791E-003  -5.6317220441997051E-003   5.1818145439028740E-003
   1.5849000192247331E-005   11395.715459999999        1.8138404935598373E-002   3.8387328386306763E-003  -6.2230005860328674E-003   6.6466154530644417E-003
   2.0892999600619078E-005   11395.715459999999        1.9173739477992058E-002   4.3376651592552662E-003  -6.8914773873984814E-003   8.3836233243346214E-003
   2.7542000680114143E-005   11395.715459999999        2.0278783515095711E-002   4.8810755833983421E-003  -7.6449094340205193E-003   1.0434127412736416E-002
   3.6307999835116789E-005   11395.715459999999        2.1460188552737236E-002   5.4730069823563099E-003  -8.4913717582821846E-003   1.2844626791775227E-002
   4.7862999053904787E-005   11395.715459999999        2.2725239396095276E-002   6.1177858151495457E-003  -9.4385873526334763E-003   1.5665754675865173E-002
   6.3095998484641314E-005   11395.715459999999        2.4082785472273827E-002   6.8204621784389019E-003  -1.0494133457541466E-002   1.8953781574964523E-002
   8.3175997133366764E-005   11395.715459999999        2.5542924180626869E-002   7.5866165570914745E-003  -1.1664591729640961E-002   2.2769233211874962E-002
   1.0964999819407240E-004   11395.715459999999        2.7117978781461716E-002   8.4228236228227615E-003  -1.2955493293702602E-002   2.7178181335330009E-002
   1.4453999756369740E-004   11395.715459999999        2.8821703046560287E-002   9.3361567705869675E-003  -1.4369595795869827E-002   3.2248195260763168E-002
   1.9054999575018883E-004   11395.715459999999        3.0672399327158928E-002   1.0335786268115044E-002  -1.5908079221844673E-002   3.8054987788200378E-002
   2.5119000929407775E-004   11395.715459999999        3.2689880579710007E-002   1.1431236751377583E-002  -1.7566263675689697E-002   4.4669784605503082E-002
   3.3112999517470598E-004   11395.715459999999        3.4899964928627014E-002   1.2634688057005405E-002  -1.9335111603140831E-002   5.2168551832437515E-002
   4.3652000022120774E-004   11395.715459999999        3.7333820015192032E-002   1.3960480690002441E-002  -2.1197864785790443E-002   6.0624133795499802E-002
   5.7544000446796417E-004   11395.715459999999        4.0029194205999374E-002   1.5425592660903931E-002  -2.3127594962716103E-002   7.0102058351039886E-002
   7.5857999036088586E-004   11395.715459999999        4.3033476918935776E-002   1.7051119357347488E-002  -2.5085281580686569E-002   8.0660909414291382E-002
   1.0000000474974513E-003   11395.715459999999        4.6404737979173660E-002   1.8862614408135414E-002  -2.7015401050448418E-002   9.2342987656593323E-002
   1.3183000264689326E-003   11395.715459999999        5.0215851515531540E-002   2.0892109721899033E-002  -2.8842443600296974E-002  0.10517247021198273     
   1.7377999611198902E-003   11395.715459999999        5.4555047303438187E-002   2.3178260773420334E-002  -3.0464498326182365E-002  0.11913824081420898     
   2.2909000981599092E-003   11395.715459999999        5.9535339474678040E-002   2.5771288201212883E-002  -3.1749539077281952E-002  0.13420218229293823     
   3.0199999455362558E-003   11395.715459999999        6.5293371677398682E-002   2.8732493519783020E-002  -3.2526265829801559E-002  0.15026900172233582     
   3.9810999296605587E-003   11395.715459999999        7.1998327970504761E-002   3.2139420509338379E-002  -3.2578203827142715E-002  0.16718539595603943     
   5.2481000311672688E-003   11395.715459999999        7.9856991767883301E-002   3.6089453846216202E-002  -3.1635798513889313E-002  0.18472346663475037     
   6.9182999432086945E-003   11395.715459999999        8.9117258787155151E-002   4.0703561156988144E-002  -2.9370136559009552E-002  0.20256152749061584     
   9.1201001778244972E-003   11395.715459999999       0.10007193684577942        4.6131365001201630E-002  -2.5389427319169044E-002  0.22026877105236053     
   1.2023000046610832E-002   11395.715459999999       0.11305591464042664        5.2554797381162643E-002  -1.9241364672780037E-002  0.23728464543819427     
   1.5848999843001366E-002   11395.715459999999       0.12842606008052826        6.0185618698596954E-002  -1.0430974885821342E-002  0.25289043784141541     
   2.0893000066280365E-002   11395.715459999999       0.14654274284839630        6.9266952574253082E-002   1.5536954160779715E-003  0.26620423793792725     
   2.7542000636458397E-002   11395.715459999999       0.16769163310527802        8.0048598349094391E-002   1.7172062769532204E-002  0.27614605426788330     
   3.6308001726865768E-002   11395.715459999999       0.19198024272918701        9.2752717435359955E-002   3.6734025925397873E-002  0.28143730759620667     
   4.7862999141216278E-002   11395.715459999999       0.21913616359233856       0.10748930275440216        6.0230419039726257E-002  0.28061124682426453     
   6.3096001744270325E-002   11395.715459999999       0.24823136627674103       0.12412519007921219        8.7118245661258698E-002  0.27208733558654785     
   8.3176001906394958E-002   11395.715459999999       0.27726468443870544       0.14205102622509003       0.11601907759904861       0.25435331463813782     
  0.10000000149011612        11395.715459999999       0.29491028189659119       0.15406560897827148       0.13521264493465424       0.23685088753700256     
  0.12500000000000000        11395.715459999999       0.31195580959320068       0.16754275560379028       0.15659807622432709       0.20941872894763947     
  0.15000000596046448        11395.715459999999       0.32003903388977051       0.17646394670009613       0.17089121043682098       0.18229828774929047     
  0.17499999701976776        11395.715459999999       0.32094275951385498       0.18146114051342010       0.17941936850547791       0.15669186413288116     
  0.20000000298023224        11395.715459999999       0.31610989570617676       0.18308261036872864       0.18325948715209961       0.13319535553455353     
  0.22499999403953552        11395.715459999999       0.30674055218696594       0.18181902170181274       0.18329593539237976       0.11206971853971481     
  0.25000000000000000        11395.715459999999       0.29384824633598328       0.17811617255210876       0.18026421964168549        9.3377955257892609E-002
  0.27500000596046448        11395.715459999999       0.27829590439796448       0.17238175868988037       0.17478303611278534        7.7062480151653290E-002
  0.30000001192092896        11395.715459999999       0.26082095503807068       0.16498942673206329       0.16737793385982513        6.2992520630359650E-002
  0.32499998807907104        11395.715459999999       0.24205376207828522       0.15628135204315186       0.15849871933460236        5.0994709134101868E-002
  0.34999999403953552        11395.715459999999       0.22253172099590302       0.14657002687454224       0.14853264391422272        4.0873549878597260E-002
  0.37500000000000000        11395.715459999999       0.20271074771881104       0.13613958656787872       0.13781429827213287        3.2425422221422195E-002
  0.40000000596046448        11395.715459999999       0.18297463655471802       0.12524688243865967       0.12663324177265167        2.5448132306337357E-002
  0.42500001192092896        11395.715459999999       0.16364294290542603       0.11412239819765091       0.11523985117673874        1.9747413694858551E-002
  0.44999998807907104        11395.715459999999       0.14497777819633484       0.10297105461359024       0.10384987294673920        1.5141166746616364E-002
  0.47499999403953552        11395.715459999999       0.12718985974788666        9.1973029077053070E-002   9.2648074030876160E-002   1.1462094262242317E-002
  0.50000000000000000        11395.715459999999       0.11044368892908096        8.1284508109092712E-002   8.1791080534458160E-002   8.5591142997145653E-003
  0.52499997615814209        11395.715459999999        9.4862408936023712E-002   7.1038469672203064E-002   7.1409732103347778E-002   6.2978798523545265E-003
  0.55000001192092896        11395.715459999999        8.0532021820545197E-002   6.1345465481281281E-002   6.1610981822013855E-002   4.5606447383761406E-003
  0.57499998807907104        11395.715459999999        6.7505389451980591E-002   5.2294481545686722E-002   5.2479524165391922E-002   3.2456435728818178E-003
  0.60000002384185791        11395.715459999999        5.5805850774049759E-002   4.3953787535429001E-002   4.4079221785068512E-002   2.2661350667476654E-003
  0.62500000000000000        11395.715459999999        4.5430608093738556E-002   3.6371868103742599E-002   3.6454364657402039E-002   1.5492243692278862E-003
  0.64999997615814209        11395.715459999999        3.6353886127471924E-002   2.9578402638435364E-002   2.9630886390805244E-002   1.0345433838665485E-003
  0.67500001192092896        11395.715459999999        2.8529917821288109E-002   2.3585328832268715E-002   2.3617496713995934E-002   6.7286565899848938E-004
  0.69999998807907104        11395.715459999999        2.1895784884691238E-002   1.8387971445918083E-002   1.8406871706247330E-002   4.2471048072911799E-004
  0.72500002384185791        11395.715459999999        1.6374105587601662E-002   1.3966255821287632E-002   1.3976836577057838E-002   2.5897822342813015E-004
  0.75000000000000000        11395.715459999999        1.1875640600919724E-002   1.0286036878824234E-002   1.0291635058820248E-002   1.5165285731200129E-004
  0.77499997615814209        11395.715459999999        8.3017963916063309E-003   7.3005165904760361E-003   7.3032923974096775E-003   8.4595281805377454E-005
  0.80000001192092896        11395.715459999999        5.5470815859735012E-003   4.9517955631017685E-003   4.9530784599483013E-003   4.4445492676459253E-005
  0.82499998807907104        11395.715459999999        3.5015014000236988E-003   3.1725575681775808E-003   3.1731210183352232E-003   2.1644553271471523E-005
  0.85000002384185791        11395.715459999999        2.0529513712972403E-003   1.8879119306802750E-003   1.8881764262914658E-003   9.5815130407572724E-006
  0.87500000000000000        11395.715459999999        1.0896249441429973E-003   1.0174374328926206E-003   1.0176121722906828E-003   3.8651160139124840E-006
  0.89999997615814209        11395.715459999999        5.0250173080712557E-004   4.7747604548931122E-004   4.7765014460310340E-004   1.7158650962301181E-006
  0.92500001192092896        11395.715459999999        1.8800656835082918E-004   1.8378299137111753E-004   1.8397814710624516E-004   1.4701651025461615E-006
  0.94999998807907104        11395.715459999999        5.1013921620324254E-005   5.4719446779927239E-005   5.4915653890930116E-005   2.1853436464880360E-006
  0.97500002384185791        11395.715459999999        8.5733199739479460E-006   1.5397945389850065E-005   1.5542187611572444E-005   3.3322867238894105E-006
   1.0000000000000000        11395.715459999999       -4.5404381125990767E-006   3.9597157410753425E-006   3.9673277569818310E-006   4.5610499910253566E-006
   9.9999997171806854E-010   14611.688230000000        3.1483934726566076E-003  -9.7885436844080687E-004  -1.2128351954743266E-003  -1.0382566833868623E-003
   1.3183000246996812E-009   14611.688230000000        3.2967624720185995E-003  -9.7909057512879372E-004  -1.2390556512400508E-003  -1.0610724566504359E-003
   1.7378000150003459E-009   14611.688230000000        3.4528269898146391E-003  -9.7694550640881062E-004  -1.2657335028052330E-003  -1.0843147756531835E-003
   2.2908999142146058E-009   14611.688230000000        3.6170922685414553E-003  -9.7216974245384336E-004  -1.2929531512781978E-003  -1.1079600080847740E-003
   3.0200000278313155E-009   14611.688230000000        3.7899932358413935E-003  -9.6449465490877628E-004  -1.3208002783358097E-003  -1.1319473851472139E-003
   3.9810998941902653E-009   14611.688230000000        3.9720274507999420E-003  -9.5362978754565120E-004  -1.3493886217474937E-003  -1.1561926221475005E-003
   5.2481001766579993E-009   14611.688230000000        4.1637355461716652E-003  -9.3926064437255263E-004  -1.3788585783913732E-003  -1.1805754620581865E-003
   6.9183001549788514E-009   14611.688230000000        4.3656718917191029E-003  -9.2104880604892969E-004  -1.4093780191615224E-003  -1.2049257056787610E-003
   9.1201002305751899E-009   14611.688230000000        4.5784409157931805E-003  -8.9862785534933209E-004  -1.4411519514396787E-003  -1.2290156446397305E-003
   1.2023000373062587E-008   14611.688230000000        4.8026973381638527E-003  -8.7160052498802543E-004  -1.4744278742000461E-003  -1.2525445781648159E-003
   1.5849000334355878E-008   14611.688230000000        5.0390441901981831E-003  -8.3955045556649566E-004  -1.5094873961061239E-003  -1.2751104077324271E-003
   2.0892999330612838E-008   14611.688230000000        5.2882628515362740E-003  -8.0201093805953860E-004  -1.5466872137039900E-003  -1.2962123146280646E-003
   2.7542000680114143E-008   14611.688230000000        5.5510867387056351E-003  -7.5849192216992378E-004  -1.5864337328821421E-003  -1.3152020983397961E-003
   3.6307998385609608E-008   14611.688230000000        5.8283652178943157E-003  -7.0845428854227066E-004  -1.6292170621454716E-003  -1.3312684604898095E-003
   4.7863000673942224E-008   14611.688230000000        6.1209117993712425E-003  -6.5133319003507495E-004  -1.6755985561758280E-003  -1.3433920685201883E-003
   6.3096003088958241E-008   14611.688230000000        6.4296782948076725E-003  -5.8650481514632702E-004  -1.7262488836422563E-003  -1.3503135414794087E-003
   8.3175997644957533E-008   14611.688230000000        6.7556183785200119E-003  -5.1330949645489454E-004  -1.7819406930357218E-003  -1.3504785019904375E-003
   1.0965000285523274E-007   14611.688230000000        7.0998314768075943E-003  -4.3101754272356629E-004  -1.8435876118019223E-003  -1.3419825118035078E-003
   1.4453999597208167E-007   14611.688230000000        7.4632973410189152E-003  -3.3889108453877270E-004  -1.9122123485431075E-003  -1.3225122820585966E-003
   1.9054999711443088E-007   14611.688230000000        7.8474264591932297E-003  -2.3604241141583771E-004  -1.9890689291059971E-003  -1.2892433442175388E-003
   2.5118998792095226E-007   14611.688230000000        8.2532726228237152E-003  -1.2163465726189315E-004  -2.0755110308527946E-003  -1.2388018658384681E-003
   3.3112999631157436E-007   14611.688230000000        8.6822882294654846E-003   5.3203102652332745E-006  -2.1731613669544458E-003  -1.1671095853671432E-003
   4.3651999703797628E-007   14611.688230000000        9.1359540820121765E-003   1.4586851466447115E-004  -2.2838653530925512E-003  -1.0692917276173830E-003
   5.7544002629583701E-007   14611.688230000000        9.6157575026154518E-003   3.0110462103039026E-004  -2.4097037967294455E-003  -9.3956908676773310E-004
   7.5857997217099182E-007   14611.688230000000        1.0123429819941521E-002   4.7225150046870112E-004  -2.5530806742608547E-003  -7.7105633681640029E-004
   9.9999999747524271E-007   14611.688230000000        1.0660736821591854E-002   6.6059612436220050E-004  -2.7166958898305893E-003  -5.5564969079568982E-004
   1.3182999509808724E-006   14611.688230000000        1.1229706928133965E-002   8.6757092503830791E-004  -2.9036393389105797E-003  -2.8376257978379726E-004
   1.7377999483869644E-006   14611.688230000000        1.1832220479846001E-002   1.0946083348244429E-003  -3.1172828748822212E-003   5.5675278417766094E-005
   2.2909000563231530E-006   14611.688230000000        1.2470792979001999E-002   1.3434339780360460E-003  -3.3615725114941597E-003   4.7584529966115952E-004
   3.0199998946045525E-006   14611.688230000000        1.3147761113941669E-002   1.6157657373696566E-003  -3.6407650914043188E-003   9.9183432757854462E-004
   3.9810997805034276E-006   14611.688230000000        1.3865817338228226E-002   1.9135178299620748E-003  -3.9596334099769592E-003   1.6211824258789420E-003
   5.2481000238913111E-006   14611.688230000000        1.4627955853939056E-002   2.2387870121747255E-003  -4.3234610930085182E-003   2.3841497022658587E-003
   6.9183001869532745E-006   14611.688230000000        1.5437396243214607E-002   2.5938218459486961E-003  -4.7380011528730392E-003   3.3039101399481297E-003
   9.1201000032015145E-006   14611.688230000000        1.6297763213515282E-002   2.9811006970703602E-003  -5.2095362916588783E-003   4.4069979339838028E-003
   1.2022999726468697E-005   14611.688230000000        1.7213139683008194E-002   3.4033565316349268E-003  -5.7448646984994411E-003   5.7236575521528721E-003
   1.5849000192247331E-005   14611.688230000000        1.8187714740633965E-002   3.8634075317531824E-003  -6.3509936444461346E-003   7.2874850593507290E-003
   2.0892999600619078E-005   14611.688230000000        1.9226802513003349E-002   4.3646297417581081E-003  -7.0356288924813271E-003   9.1371359303593636E-003
   2.7542000680114143E-005   14611.688230000000        2.0336022600531578E-002   4.9105635844171047E-003  -7.8064901754260063E-003   1.1315150186419487E-002
   3.6307999835116789E-005   14611.688230000000        2.1522102877497673E-002   5.5052852258086205E-003  -8.6715677753090858E-003   1.3869290240108967E-002
   4.7862999053904787E-005   14611.688230000000        2.2792410105466843E-002   6.1531583778560162E-003  -9.6384333446621895E-003   1.6851352527737617E-002
   6.3095998484641314E-005   14611.688230000000        2.4155899882316589E-002   6.8592806346714497E-003  -1.0714439675211906E-002   2.0318707451224327E-002
   8.3175997133366764E-005   14611.688230000000        2.5622790679335594E-002   7.6292874291539192E-003  -1.1905843392014503E-002   2.4332772940397263E-002
   1.0964999819407240E-004   14611.688230000000        2.7205558493733406E-002   8.4698181599378586E-003  -1.3217744417488575E-002   2.8960313647985458E-002
   1.4453999756369740E-004   14611.688230000000        2.8918128460645676E-002   9.3880267813801765E-003  -1.4652318321168423E-002   3.4269124269485474E-002
   1.9054999575018883E-004   14611.688230000000        3.0779020860791206E-002   1.0393178090453148E-002  -1.6210025176405907E-002   4.0334928780794144E-002
   2.5119000929407775E-004   14611.688230000000        3.2808296382427216E-002   1.1494907550513744E-002  -1.7885258421301842E-002   4.7228086739778519E-002
   3.3112999517470598E-004   14611.688230000000        3.5032059997320175E-002   1.2705530971288681E-002  -1.9667865708470345E-002   5.5023193359375000E-002
   4.3652000022120774E-004   14611.688230000000        3.7481836974620819E-002   1.4039549045264721E-002  -2.1539743989706039E-002   6.3790775835514069E-002
   5.7544000446796417E-004   14611.688230000000        4.0195755660533905E-002   1.5514127910137177E-002  -2.3472368717193604E-002   7.3592923581600189E-002
   7.5857999036088586E-004   14611.688230000000        4.3221659958362579E-002   1.7150580883026123E-002  -2.5424880906939507E-002   8.4483645856380463E-002
   1.0000000474974513E-003   14611.688230000000        4.6618126332759857E-002   1.8974721431732178E-002  -2.7339663356542587E-002   9.6499130129814148E-002
   1.3183000264689326E-003   14611.688230000000        5.0458561629056931E-002   2.1018868312239647E-002  -2.9138898476958275E-002  0.10965592414140701     
   1.7377999611198902E-003   14611.688230000000        5.4831750690937042E-002   2.3321995511651039E-002  -3.0718209221959114E-002  0.12393332272768021     
   2.2909000981599092E-003   14611.688230000000        5.9851255267858505E-002   2.5934673845767975E-002  -3.1943012028932571E-002  0.13928194344043732     
   3.0199999455362558E-003   14611.688230000000        6.5654151141643524E-002   2.8918547555804253E-002  -3.2639566808938980E-002  0.15559305250644684     
   3.9810999296605587E-003   14611.688230000000        7.2409898042678833E-002   3.2351478934288025E-002  -3.2589256763458252E-002  0.17269805073738098     
   5.2481000311672688E-003   14611.688230000000        8.0325141549110413E-002   3.6331072449684143E-002  -3.1521059572696686E-002  0.19035193324089050     
   6.9182999432086945E-003   14611.688230000000        8.9647069573402405E-002   4.0978327393531799E-002  -2.9105717316269875E-002  0.20821449160575867     
   9.1201001778244972E-003   14611.688230000000       0.10066676884889603        4.6442557126283646E-002  -2.4952858686447144E-002  0.22583565115928650     
   1.2023000046610832E-002   14611.688230000000       0.11371596157550812        5.2904795855283737E-002  -1.8614146858453751E-002  0.24263581633567810     
   1.5848999843001366E-002   14611.688230000000       0.12914609909057617        6.0574959963560104E-002  -9.6022179350256920E-003  0.25787913799285889     
   2.0893000066280365E-002   14611.688230000000       0.14730918407440186        6.9692909717559814E-002   2.5827421341091394E-003  0.27067059278488159     
   2.7542000636458397E-002   14611.688230000000       0.16847836971282959        8.0503091216087341E-002   1.8382240086793900E-002  0.27992451190948486     
   3.6308001726865768E-002   14611.688230000000       0.19274364411830902        9.3219384551048279E-002   3.8081951439380646E-002  0.28436854481697083     
   4.7862999141216278E-002   14611.688230000000       0.21980957686901093       0.10793970525264740        6.1642393469810486E-002  0.28256073594093323     
   6.3096001744270325E-002   14611.688230000000       0.24872054159641266       0.12451450526714325        8.8486388325691223E-002  0.27297070622444153     
   8.3176001906394958E-002   14611.688230000000       0.27744716405868530       0.14231419563293457       0.11720262467861176       0.25417014956474304     
  0.10000000149011612        14611.688230000000       0.29480975866317749       0.15419802069664001       0.13618315756320953       0.23601463437080383     
  0.12500000000000000        14611.688230000000       0.31142735481262207       0.16745859384536743       0.15721192955970764       0.20792518556118011     
  0.15000000596046448        14611.688230000000       0.31910243630409241       0.17615415155887604       0.17114201188087463       0.18043012917041779     
  0.17499999701976776        14611.688230000000       0.31963732838630676       0.18093052506446838       0.17932663857936859       0.15465271472930908     
  0.20000000298023224        14611.688230000000       0.31448575854301453       0.18234550952911377       0.18285636603832245       0.13112908601760864     
  0.22499999403953552        14611.688230000000       0.30485323071479797       0.18089629709720612       0.18262231349945068       0.11007478088140488     
  0.25000000000000000        14611.688230000000       0.29175484180450439       0.17703296244144440       0.17936265468597412        9.1518260538578033E-002
  0.27500000596046448        14611.688230000000       0.27605262398719788       0.17116571962833405       0.17369635403156281        7.5375944375991821E-002
  0.30000001192092896        14611.688230000000       0.25848135352134705       0.16366945207118988       0.16614763438701630        6.1497732996940613E-002
  0.32499998807907104        14611.688230000000       0.23966744542121887       0.15488643944263458       0.15716409683227539        4.9696180969476700E-002
  0.34999999403953552        14611.688230000000       0.22014366090297699       0.14512847363948822       0.14713010191917419        3.9765905588865280E-002
  0.37500000000000000        14611.688230000000       0.20036077499389648       0.13467831909656525       0.13637703657150269        3.1496632844209671E-002
  0.40000000596046448        14611.688230000000       0.18069709837436676       0.12379088997840881       0.12519101798534393        2.4682065472006798E-002
  0.42500001192092896        14611.688230000000       0.16146670281887054       0.11269437521696091       0.11381885409355164        1.9125750288367271E-002
  0.44999998807907104        14611.688230000000       0.14292624592781067       0.10159108042716980       0.10247270017862320        1.4644861221313477E-002
  0.47499999403953552        14611.688230000000       0.12528114020824432        9.0658366680145264E-002   9.1333732008934021E-002   1.1072423309087753E-002
  0.50000000000000000        14611.688230000000       0.10869085788726807        8.0049455165863037E-002   8.0555059015750885E-002   8.2584042102098465E-003
  0.52499997615814209        14611.688230000000        9.3273796141147614E-002   6.9894343614578247E-002   7.0264093577861786E-002   6.0699861496686935E-003
  0.55000001192092896        14611.688230000000        7.9111620783805847E-002   6.0300588607788086E-002   6.0564503073692322E-002   4.3912185356020927E-003
  0.57499998807907104        14611.688230000000        6.6253237426280975E-002   5.1354262977838516E-002   5.1537852734327316E-002   3.1222461257129908E-003
  0.60000002384185791        14611.688230000000        5.4718486964702606E-002   4.3120842427015305E-002   4.3245073407888412E-002   2.1782361436635256E-003
  0.62500000000000000        14611.688230000000        4.4501505792140961E-002   3.5646181553602219E-002   3.5727761685848236E-002   1.4881105162203312E-003
  0.64999997615814209        14611.688230000000        3.5573955625295639E-002   2.8957568109035492E-002   2.9009386897087097E-002   9.9317054264247417E-004
  0.67500001192092896        14611.688230000000        2.7887977659702301E-002   2.3064777255058289E-002   2.3096492514014244E-002   6.4567476511001587E-004
  0.69999998807907104        14611.688230000000        2.1379031240940094E-002   1.7961269244551659E-002   1.7979880794882774E-002   4.0742493001744151E-004
  0.72500002384185791        14611.688230000000        1.5968604013323784E-002   1.3625423423945904E-002   1.3635828159749508E-002   2.4839793331921101E-004
  0.75000000000000000        14611.688230000000        1.1566784232854843E-002   1.0021885856986046E-002   1.0027385316789150E-002   1.4545502199325711E-004
  0.77499997615814209        14611.688230000000        8.0747697502374649E-003   7.1030156686902046E-003   7.1057393215596676E-003   8.1150232290383428E-005
  0.80000001192092896        14611.688230000000        5.3872880525887012E-003   4.8104459419846535E-003   4.8117041587829590E-003   4.2652660340536386E-005
  0.82499998807907104        14611.688230000000        3.3949813805520535E-003   3.0767803546041250E-003   3.0773330945521593E-003   2.0791776478290558E-005
  0.85000002384185791        14611.688230000000        1.9867650698870420E-003   1.8274399917572737E-003   1.8276994815096259E-003   9.2286854851408862E-006
  0.87500000000000000        14611.688230000000        1.0522049851715565E-003   9.8270131275057793E-004   9.8287209402769804E-004   3.7519005218200618E-006
  0.89999997615814209        14611.688230000000        4.8396392958238721E-004   4.5997870620340109E-004   4.6014733379706740E-004   1.6920065490921843E-006
  0.92500001192092896        14611.688230000000        1.8041228759102523E-004   1.7645017942413688E-004   1.7663688049651682E-004   1.4461265891441144E-006
  0.94999998807907104        14611.688230000000        4.8567315388936549E-005   5.2207331464160234E-005   5.2391424105735496E-005   2.1006130737077910E-006
  0.97500002384185791        14611.688230000000        7.7258337114471942E-006   1.4325418305816129E-005   1.4454168194788508E-005   3.1385723104904173E-006
   1.0000000000000000        14611.688230000000       -5.1518518375814892E-006   2.9845605240552686E-006   2.9747820917691570E-006   4.2177812247246038E-006
   9.9999997171806854E-010   18735.237260000002        3.1548794358968735E-003  -9.7862898837774992E-004  -1.2135055148974061E-003  -1.0719576384872198E-003
   1.3183000246996812E-009   18735.237260000002        3.3035906963050365E-003  -9.7874877974390984E-004  -1.2397828977555037E-003  -1.0953663149848580E-003
   1.7378000150003459E-009   18735.237260000002        3.4600168000906706E-003  -9.7647571237757802E-004  -1.2665330432355404E-003  -1.1191720841452479E-003
   2.2908999142146058E-009   18735.237260000002        3.6246650852262974E-003  -9.7155931871384382E-004  -1.2938439613208175E-003  -1.1433393228799105E-003
   3.0200000278313155E-009   18735.237260000002        3.7979709450155497E-003  -9.6373009728267789E-004  -1.3218057574704289E-003  -1.1677927104756236E-003
   3.9810998941902653E-009   18735.237260000002        3.9804340340197086E-003  -9.5269654411822557E-004  -1.3505369424819946E-003  -1.1924289865419269E-003
   5.2481001766579993E-009   18735.237260000002        4.1725961491465569E-003  -9.3814299907535315E-004  -1.3801843160763383E-003  -1.2171054258942604E-003
   6.9183001549788514E-009   18735.237260000002        4.3750135228037834E-003  -9.1972970403730869E-004  -1.4109225012362003E-003  -1.2416237732395530E-003
   9.1201002305751899E-009   18735.237260000002        4.5882919803261757E-003  -8.9708901941776276E-004  -1.4429650036618114E-003  -1.2657223269343376E-003
   1.2023000373062587E-008   18735.237260000002        4.8130885697901249E-003  -8.6982216453179717E-004  -1.4765688683837652E-003  -1.2890590587630868E-003
   1.5849000334355878E-008   18735.237260000002        5.0500072538852692E-003  -8.3751132478937507E-004  -1.5120271127671003E-003  -1.3111825101077557E-003
   2.0892999330612838E-008   18735.237260000002        5.2998326718807220E-003  -7.9968810314312577E-004  -1.5497094718739390E-003  -1.3315316755324602E-003
   2.7542000680114143E-008   18735.237260000002        5.5633005686104298E-003  -7.5586058665066957E-004  -1.5900378348305821E-003  -1.3493874575942755E-003
   3.6307998385609608E-008   18735.237260000002        5.8412621729075909E-003  -7.0548785151913762E-004  -1.6335196560248733E-003  -1.3638533418998122E-003
   4.7863000673942224E-008   18735.237260000002        6.1345342546701431E-003  -6.4800289692357183E-004  -1.6807364299893379E-003  -1.3738096458837390E-003
   6.3096003088958241E-008   18735.237260000002        6.4440709538757801E-003  -5.8277969947084785E-004  -1.7323822248727083E-003  -1.3778780121356249E-003
   8.3175997644957533E-008   18735.237260000002        6.7708292044699192E-003  -5.0915608881041408E-004  -1.7892556497827172E-003  -1.3743645977228880E-003
   1.0965000285523274E-007   18735.237260000002        7.1159126237034798E-003  -4.2639984167180955E-004  -1.8523004837334156E-003  -1.3612007023766637E-003
   1.4453999597208167E-007   18735.237260000002        7.4803037568926811E-003  -3.3377032377757132E-004  -1.9225727301090956E-003  -1.3358840951696038E-003
   1.9054999711443088E-007   18735.237260000002        7.8654186800122261E-003  -2.3037643404677510E-004  -2.0013654138892889E-003  -1.2953646946698427E-003
   2.5118998792095226E-007   18735.237260000002        8.2723144441843033E-003  -1.1537824320839718E-004  -2.0900736562907696E-003  -1.2360158143565059E-003
   3.3112999631157436E-007   18735.237260000002        8.7024485692381859E-003   1.2216199138492811E-005  -2.1903680171817541E-003  -1.1534615186974406E-003
   4.3651999703797628E-007   18735.237260000002        9.1573102399706841E-003   1.5345697465818375E-004  -2.3041460663080215E-003  -1.0424862848594785E-003
   5.7544002629583701E-007   18735.237260000002        9.6383895725011826E-003   3.0944307218305767E-004  -2.4335458874702454E-003  -8.9692504843696952E-004
   7.5857997217099182E-007   18735.237260000002        1.0147428140044212E-002   4.8140232684090734E-004  -2.5810343213379383E-003  -7.0944870822131634E-004
   9.9999999747524271E-007   18735.237260000002        1.0686200112104416E-002   6.7062705056741834E-004  -2.7493778616189957E-003  -4.7145475400611758E-004
   1.3182999509808724E-006   18735.237260000002        1.1256741359829903E-002   8.7855581659823656E-004  -2.9417399782687426E-003  -1.7278931045439094E-004
   1.7377999483869644E-006   18735.237260000002        1.1860944330692291E-002   1.1066272854804993E-003  -3.1615660991519690E-003   1.9823825277853757E-004
   2.2909000563231530E-006   18735.237260000002        1.2501338496804237E-002   1.3565754052251577E-003  -3.4128832630813122E-003   6.5552449086681008E-004
   3.0199998946045525E-006   18735.237260000002        1.3180272653698921E-002   1.6301258001476526E-003  -3.7000281736254692E-003   1.2149267131462693E-003
   3.9810997805034276E-006   18735.237260000002        1.3900459744036198E-002   1.9292024662718177E-003  -4.0278527885675430E-003   1.8948387587442994E-003
   5.2481000238913111E-006   18735.237260000002        1.4664913527667522E-002   2.2559135686606169E-003  -4.4017196632921696E-003   2.7164553757756948E-003
   6.9183001869532745E-006   18735.237260000002        1.5476877801120281E-002   2.6125197764486074E-003  -4.8274518921971321E-003   3.7039548624306917E-003
   9.1201000032015145E-006   18735.237260000002        1.6340006142854691E-002   3.0015143565833569E-003  -5.3113927133381367E-003   4.8849508166313171E-003
   1.2022999726468697E-005   18735.237260000002        1.7258418723940849E-002   3.4256472717970610E-003  -5.8603868819773197E-003   6.2908371910452843E-003
   1.5849000192247331E-005   18735.237260000002        1.8236339092254639E-002   3.8877557963132858E-003  -6.4814598299562931E-003   7.9563660547137260E-003
   2.0892999600619078E-005   18735.237260000002        1.9279135391116142E-002   4.3912399560213089E-003  -7.1823145262897015E-003   9.9214417859911919E-003
   2.7542000680114143E-005   18735.237260000002        2.0392486825585365E-002   4.9396660178899765E-003  -7.9706199467182159E-003   1.2229812331497669E-002
   3.6307999835116789E-005   18735.237260000002        2.1583190187811852E-002   5.5371443741023540E-003  -8.8542727753520012E-003   1.4930456876754761E-002
   4.7862999053904787E-005   18735.237260000002        2.2858697921037674E-002   6.1880764551460743E-003  -9.8406784236431122E-003   1.8076272681355476E-002
   6.3095998484641314E-005   18735.237260000002        2.4228068068623543E-002   6.8976050242781639E-003  -1.0936951264739037E-002   2.1725650876760483E-002
   8.3175997133366764E-005   18735.237260000002        2.5701642036437988E-002   7.6714195311069489E-003  -1.2149008922278881E-002   2.5940805673599243E-002
   1.0964999819407240E-004   18735.237260000002        2.7292042970657349E-002   8.5162268951535225E-003  -1.3481503352522850E-002   3.0789084732532501E-002
   1.4453999756369740E-004   18735.237260000002        2.9013367369771004E-002   9.4392541795969009E-003  -1.4936014078557491E-002   3.6338381469249725E-002
   1.9054999575018883E-004   18735.237260000002        3.0884349718689919E-002   1.0449866764247417E-002  -1.6512267291545868E-002   4.2664274573326111E-002
   2.5119000929407775E-004   18735.237260000002        3.2925289124250412E-002   1.1557805351912975E-002  -1.8203720450401306E-002   4.9836102873086929E-002
   3.3112999517470598E-004   18735.237260000002        3.5162586718797684E-002   1.2775519862771034E-002  -1.9999098032712936E-002   5.7926900684833527E-002
   4.3652000022120774E-004   18735.237260000002        3.7628099322319031E-002   1.4117669314146042E-002  -2.1878950297832489E-002   6.7004695534706116E-002
   5.7544000446796417E-004   18735.237260000002        4.0360346436500549E-002   1.5601602382957935E-002  -2.3813167586922646E-002   7.7127940952777863E-002
   7.5857999036088586E-004   18735.237260000002        4.3407607823610306E-002   1.7248852178454399E-002  -2.5759067386388779E-002   8.8345855474472046E-002
   1.0000000474974513E-003   18735.237260000002        4.6828944236040115E-002   1.9085476174950600E-002  -2.7656985446810722E-002  0.10068836063146591     
   1.3183000264689326E-003   18735.237260000002        5.0698295235633850E-002   2.1144080907106400E-002  -2.9426839202642441E-002  0.11416421830654144     
   1.7377999611198902E-003   18735.237260000002        5.5104970932006836E-002   2.3463945835828781E-002  -3.0961871147155762E-002  0.12874300777912140     
   2.2909000981599092E-003   18735.237260000002        6.0163062065839767E-002   2.6095982640981674E-002  -3.2125037163496017E-002  0.14436405897140503     
   3.0199999455362558E-003   18735.237260000002        6.6010065376758575E-002   2.9102165251970291E-002  -3.2740283757448196E-002  0.16090528666973114     
   3.9810999296605587E-003   18735.237260000002        7.2815641760826111E-002   3.2560650259256363E-002  -3.2587029039859772E-002  0.17818291485309601     
   5.2481000311672688E-003   18735.237260000002        8.0786302685737610E-002   3.6569252610206604E-002  -3.1392958015203476E-002  0.19593524932861328     
   6.9182999432086945E-003   18735.237260000002        9.0168491005897522E-002   4.1248984634876251E-002  -2.8828684240579605E-002  0.21380411088466644     
   9.1201001778244972E-003   18735.237260000002       0.10125155746936798        4.6748809516429901E-002  -2.4505469948053360E-002  0.23132094740867615     
   1.2023000046610832E-002   18735.237260000002       0.11436402797698975        5.3248859941959381E-002  -1.7979150637984276E-002  0.24788813292980194     
   1.5848999843001366E-002   18735.237260000002       0.12985199689865112        6.0957189649343491E-002  -8.7701110169291496E-003  0.26275408267974854     
   2.0893000066280365E-002   18735.237260000002       0.14805914461612701        7.0110417902469635E-002   3.6092980299144983E-003  0.27501216530799866     
   2.7542000636458397E-002   18735.237260000002       0.16924630105495453        8.0947667360305786E-002   1.9582837820053101E-002  0.28357297182083130     
   3.6308001726865768E-002   18735.237260000002       0.19348625838756561        9.3674659729003906E-002   3.9412412792444229E-002  0.28717228770256042     
   4.7862999141216278E-002   18735.237260000002       0.22046111524105072       0.10837744921445847        6.3029043376445770E-002  0.28439456224441528     
   6.3096001744270325E-002   18735.237260000002       0.24918843805789948       0.12489048391580582        8.9822642505168915E-002  0.27376058697700500     
   8.3176001906394958E-002   18735.237260000002       0.27761173248291016       0.14256456494331360       0.11835067719221115       0.25392544269561768     
  0.10000000149011612        18735.237260000002       0.29469570517539978       0.15431906282901764       0.13711832463741302       0.23514232039451599     
  0.12500000000000000        18735.237260000002       0.31089359521865845       0.16736637055873871       0.15779426693916321       0.20642833411693573     
  0.15000000596046448        18735.237260000002       0.31816983222961426       0.17584067583084106       0.17136770486831665       0.17858420312404633     
  0.17499999701976776        18735.237260000002       0.31834545731544495       0.18040123581886292       0.17921656370162964       0.15265424549579620     
  0.20000000298023224        18735.237260000002       0.31288459897041321       0.18161508440971375       0.18244418501853943       0.12911567091941833     
  0.22499999403953552        18735.237260000002       0.30299761891365051       0.17998562753200531       0.18194784224033356       0.10813957452774048     
  0.25000000000000000        18735.237260000002       0.28970101475715637       0.17596699297428131       0.17846801877021790        8.9720979332923889E-002
  0.27500000596046448        18735.237260000002       0.27385571599006653       0.16997179388999939       0.17262367904186249        7.3751285672187805E-002
  0.30000001192092896        18735.237260000002       0.25619366765022278       0.16237594187259674       0.16493760049343109        6.0061927884817123E-002
  0.32499998807907104        18735.237260000002       0.23733738064765930       0.15352176129817963       0.15585502982139587        4.8452161252498627E-002
  0.34999999403953552        18735.237260000002       0.21781492233276367       0.14372029900550842       0.14575748145580292        3.8707319647073746E-002
  0.37500000000000000        18735.237260000002       0.19807192683219910       0.13325282931327820       0.13497307896614075        3.0610980466008186E-002
  0.40000000596046448        18735.237260000002       0.17848137021064758       0.12237239629030228       0.12378453463315964        2.3953121155500412E-002
  0.42500001192092896        18735.237260000002       0.15935187041759491       0.11130484193563461       0.11243513226509094        1.8535396084189415E-002
  0.44999998807907104        18735.237260000002       0.14093473553657532       0.10024988651275635       0.10113348066806793        1.4174448326230049E-002
  0.47499999403953552        18735.237260000002       0.12343021482229233        8.9382097125053406E-002   9.0057261288166046E-002   1.0703748092055321E-002
  0.50000000000000000        18735.237260000002       0.10699285566806793        7.8851833939552307E-002   7.9356126487255096E-002   7.9743871465325356E-003
  0.52499997615814209        18735.237260000002        9.1736473143100739E-002   6.8786121904850006E-002   6.9154158234596252E-002   5.8550941757857800E-003
  0.55000001192092896        18735.237260000002        7.7738493680953979E-002   5.9289619326591492E-002   5.9551812708377838E-002   4.2317043989896774E-003
  0.57499998807907104        18735.237260000002        6.5044023096561432E-002   5.0445564091205597E-002   5.0627633929252625E-002   3.0062366276979446E-003
  0.60000002384185791        18735.237260000002        5.3669512271881104E-002   4.2316716164350510E-002   4.2439721524715424E-002   2.0957104861736298E-003
  0.62500000000000000        18735.237260000002        4.3606176972389221E-002   3.4946408122777939E-002   3.5027056932449341E-002   1.4308027457445860E-003
  0.64999997615814209        18735.237260000002        3.4823212772607803E-002   2.8359595686197281E-002   2.8410751372575760E-002   9.5441611483693123E-004
  0.67500001192092896        18735.237260000002        2.7270767837762833E-002   2.2563999518752098E-002   2.2595264017581940E-002   6.2022788915783167E-004
  0.69999998807907104        18735.237260000002        2.0882781594991684E-002   1.7551289871335030E-002   1.7569612711668015E-002   3.9125955663621426E-004
  0.72500002384185791        18735.237260000002        1.5579680912196636E-002   1.3298376463353634E-002   1.3308607973158360E-002   2.3850794241297990E-004
  0.75000000000000000        18735.237260000002        1.1270952410995960E-002   9.7687700763344765E-003   9.7741717472672462E-003   1.3966263213660568E-004
  0.77499997615814209        18735.237260000002        7.8576272353529930E-003   6.9140451960265636E-003   6.9167180918157101E-003   7.7929944382049143E-005
  0.80000001192092896        18735.237260000002        5.2346894517540932E-003   4.6754172071814537E-003   4.6766512095928192E-003   4.0975541196530685E-005
  0.82499998807907104        18735.237260000002        3.2934313639998436E-003   2.9854464810341597E-003   2.9859885107725859E-003   1.9992403395008296E-005
  0.85000002384185791        18735.237260000002        1.9237874075770378E-003   1.7698854207992554E-003   1.7701399046927691E-003   8.8957458501681685E-006
  0.87500000000000000        18735.237260000002        1.0166763095185161E-003   9.4971311045810580E-004   9.4988005002960563E-004   3.6418209674593527E-006
  0.89999997615814209        18735.237260000002        4.6640750952064991E-004   4.4340288150124252E-004   4.4356615399010479E-004   1.6640148032820434E-006
  0.92500001192092896        18735.237260000002        1.7324146756436676E-004   1.6952205623965710E-004   1.6970053547993302E-004   1.4164962749418919E-006
  0.94999998807907104        18735.237260000002        4.6265518903965130E-005   4.9838803533930331E-005   5.0011287385132164E-005   2.0134471014898736E-006
  0.97500002384185791        18735.237260000002        6.9342172537290026E-006   1.3316059266799130E-005   1.3430146282189526E-005   2.9504317353712395E-006
   1.0000000000000000        18735.237260000002       -5.7098291108559351E-006   2.0783434138138546E-006   2.0523684725048952E-006   3.8936700548219960E-006
   9.9999997171806854E-010   24022.488679999999        3.1612659804522991E-003  -9.7840209491550922E-004  -1.2141728075221181E-003  -1.1057065567001700E-003
   1.3183000246996812E-009   24022.488679999999        3.3103139139711857E-003  -9.7840686794370413E-004  -1.2405116576701403E-003  -1.1296868324279785E-003
   1.7378000150003459E-009   24022.488679999999        3.4670964814722538E-003  -9.7600754816085100E-004  -1.2673396850004792E-003  -1.1540292762219906E-003
   2.2908999142146058E-009   24022.488679999999        3.6321214865893126E-003  -9.7095244564116001E-004  -1.2947486247867346E-003  -1.1786858085542917E-003
   3.0200000278313155E-009   24022.488679999999        3.8058264181017876E-003  -9.6297118579968810E-004  -1.3228330062702298E-003  -1.2035644613206387E-003
   3.9810998941902653E-009   24022.488679999999        3.9887120947241783E-003  -9.5177121693268418E-004  -1.3517166953533888E-003  -1.2285424163565040E-003
   5.2481001766579993E-009   24022.488679999999        4.1813217103481293E-003  -9.3703571474179626E-004  -1.3815526617690921E-003  -1.2534520355984569E-003
   6.9183001549788514E-009   24022.488679999999        4.3842121958732605E-003  -9.1842375695705414E-004  -1.4125229790806770E-003  -1.2780654942616820E-003
   9.1201002305751899E-009   24022.488679999999        4.5979926362633705E-003  -8.9556630700826645E-004  -1.4448495348915458E-003  -1.3020848855376244E-003
   1.2023000373062587E-008   24022.488679999999        4.8233210109174252E-003  -8.6806312901899219E-004  -1.4787997351959348E-003  -1.3251240598037839E-003
   1.5849000334355878E-008   24022.488679999999        5.0608036108314991E-003  -8.3549512783065438E-004  -1.5146778896450996E-003  -1.3466791715472937E-003
   2.0892999330612838E-008   24022.488679999999        5.3112269379198551E-003  -7.9739204375073314E-004  -1.5528675867244601E-003  -1.3661263510584831E-003
   2.7542000680114143E-008   24022.488679999999        5.5753290653228760E-003  -7.5326033402234316E-004  -1.5938061987981200E-003  -1.3826709473505616E-003
   3.6307998385609608E-008   24022.488679999999        5.8539635501801968E-003  -7.0255703758448362E-004  -1.6380193410441279E-003  -1.3953276211395860E-003
   4.7863000673942224E-008   24022.488679999999        6.1479499563574791E-003  -6.4471323275938630E-004  -1.6861091135069728E-003  -1.4028713339939713E-003
   6.3096003088958241E-008   24022.488679999999        6.4582456834614277E-003  -5.7910062605515122E-004  -1.7387931002303958E-003  -1.4037992805242538E-003
   8.3175997644957533E-008   24022.488679999999        6.7858099937438965E-003  -5.0505466060712934E-004  -1.7968968022614717E-003  -1.3962725643068552E-003
   1.0965000285523274E-007   24022.488679999999        7.1317511610686779E-003  -4.2184049380011857E-004  -1.8613948486745358E-003  -1.3780513545498252E-003
   1.4453999597208167E-007   24022.488679999999        7.4970540590584278E-003  -3.2871484290808439E-004  -1.9333768868818879E-003  -1.3464376097545028E-003
   1.9054999711443088E-007   24022.488679999999        7.8831398859620094E-003  -2.2478321625385433E-004  -2.0141755230724812E-003  -1.2981477193534374E-003
   2.5118998792095226E-007   24022.488679999999        8.2910703495144844E-003  -1.0920270142378286E-004  -2.1052274387329817E-003  -1.2292942265048623E-003
   3.3112999631157436E-007   24022.488679999999        8.7223080918192863E-003   1.9022432752535678E-005  -2.2082519717514515E-003  -1.1351943248882890E-003
   4.3651999703797628E-007   24022.488679999999        9.1783478856086731E-003   1.6094629245344549E-004  -2.3251990787684917E-003  -1.0102826636284590E-003
   5.7544002629583701E-007   24022.488679999999        9.6606863662600517E-003   3.1767215114086866E-004  -2.4582641199231148E-003  -8.4799830801784992E-004
   7.5857997217099182E-007   24022.488679999999        1.0171071626245975E-002   4.9043272156268358E-004  -2.6099765673279762E-003  -6.4055877737700939E-004
   9.9999999747524271E-007   24022.488679999999        1.0711286216974258E-002   6.8052561255171895E-004  -2.7831702027469873E-003  -3.7885300116613507E-004
   1.3182999509808724E-006   24022.488679999999        1.1283378116786480E-002   8.8939548004418612E-004  -2.9810806736350060E-003  -5.2149840485071763E-005
   1.7377999483869644E-006   24022.488679999999        1.1889248155057430E-002   1.1184873292222619E-003  -3.2072258181869984E-003   3.5186996683478355E-004
   2.2909000563231530E-006   24022.488679999999        1.2531438842415810E-002   1.3695427915081382E-003  -3.4657134674489498E-003   8.4782671183347702E-004
   3.0199998946045525E-006   24022.488679999999        1.3212314806878567E-002   1.6442957567051053E-003  -3.7609569262713194E-003   1.4523541321977973E-003
   3.9810997805034276E-006   24022.488679999999        1.3934605754911900E-002   1.9446798833087087E-003  -4.0978859178721905E-003   2.1847041789442301E-003
   5.2481000238913111E-006   24022.488679999999        1.4701345935463905E-002   2.2728140465915203E-003  -4.4819372706115246E-003   3.0670070555061102E-003
   6.9183001869532745E-006   24022.488679999999        1.5515802428126335E-002   2.6309718377888203E-003  -4.9189999699592590E-003   4.1244430467486382E-003
   9.1201000032015145E-006   24022.488679999999        1.6381660476326942E-002   3.0216602608561516E-003  -5.4154731333255768E-003   5.3856987506151199E-003
   1.2022999726468697E-005   24022.488679999999        1.7303070053458214E-002   3.4476469736546278E-003  -5.9782415628433228E-003   6.8833013065159321E-003
   1.5849000192247331E-005   24022.488679999999        1.8284298479557037E-002   3.9117876440286636E-003  -6.6143409349024296E-003   8.6531424894928932E-003
   2.0892999600619078E-005   24022.488679999999        1.9330764189362526E-002   4.4175060465931892E-003  -7.3314621113240719E-003   1.0736341588199139E-002
   2.7542000680114143E-005   24022.488679999999        2.0448200404644012E-002   4.9683959223330021E-003  -8.1372149288654327E-003   1.3177819550037384E-002
   3.6307999835116789E-005   24022.488679999999        2.1643478423357010E-002   5.5685983970761299E-003  -9.0393871068954468E-003   1.6027720645070076E-002
   4.7862999053904787E-005   24022.488679999999        2.2924132645130157E-002   6.2225535511970520E-003  -1.0045208968222141E-002   1.9339978694915771E-002
   6.3095998484641314E-005   24022.488679999999        2.4299323558807373E-002   6.9354493170976639E-003  -1.1161540634930134E-002   2.3173924535512924E-002
   8.3175997133366764E-005   24022.488679999999        2.5779509916901588E-002   7.7130296267569065E-003  -1.2393946759402752E-002   2.7592478320002556E-002
   1.0964999819407240E-004   24022.488679999999        2.7377465739846230E-002   8.5620647296309471E-003  -1.3746616430580616E-002   3.2663460820913315E-002
   1.4453999756369740E-004   24022.488679999999        2.9107455164194107E-002   9.4898603856563568E-003  -1.5220519155263901E-002   3.8454733788967133E-002
   1.9054999575018883E-004   24022.488679999999        3.0988425016403198E-002   1.0505871847271919E-002  -1.6814636066555977E-002   4.5041594654321671E-002
   2.5119000929407775E-004   24022.488679999999        3.3040907233953476E-002   1.1619951575994492E-002  -1.8521478399634361E-002   5.2492186427116394E-002
   3.3112999517470598E-004   24022.488679999999        3.5291589796543121E-002   1.2844678945839405E-002  -2.0328640937805176E-002   6.0877814888954163E-002
   4.3652000022120774E-004   24022.488679999999        3.7772662937641144E-002   1.4194866642355919E-002  -2.2215330973267555E-002   7.0263825356960297E-002
   5.7544000446796417E-004   24022.488679999999        4.0523022413253784E-002   1.5688046813011169E-002  -2.4149861186742783E-002   8.0704852938652039E-002
   7.5857999036088586E-004   24022.488679999999        4.3591376394033432E-002   1.7345961183309555E-002  -2.6087753474712372E-002   9.2245139181613922E-002
   1.0000000474974513E-003   24022.488679999999        4.7037262469530106E-002   1.9194914028048515E-002  -2.7967324480414391E-002  0.10490818321704865     
   1.3183000264689326E-003   24022.488679999999        5.0935134291648865E-002   2.1267788484692574E-002  -2.9706286266446114E-002  0.11869479715824127     
   1.7377999611198902E-003   24022.488679999999        5.5374808609485626E-002   2.3604162037372589E-002  -3.1195577234029770E-002  0.13356480002403259     
   2.2909000981599092E-003   24022.488679999999        6.0470879077911377E-002   2.6255272328853607E-002  -3.2295793294906616E-002  0.14944618940353394     
   3.0199999455362558E-003   24022.488679999999        6.6361233592033386E-002   2.9283411800861359E-002  -3.2828699797391891E-002  0.16620360314846039     
   3.9810999296605587E-003   24022.488679999999        7.3215723037719727E-002   3.2767020165920258E-002  -3.2571896910667419E-002  0.18363834917545319     
   5.2481000311672688E-003   24022.488679999999        8.1240691244602203E-002   3.6804098635911942E-002  -3.1251963227987289E-002  0.20147234201431274     
   6.9182999432086945E-003   24022.488679999999        9.0681776404380798E-002   4.1515644639730453E-002  -2.8539592400193214E-002  0.21933002769947052     
   9.1201001778244972E-003   24022.488679999999       0.10182660818099976        4.7050271183252335E-002  -2.4047873914241791E-002  0.23672512173652649     
   1.2023000046610832E-002   24022.488679999999       0.11500049382448196        5.3587168455123901E-002  -1.7337001860141754E-002  0.25304305553436279     
   1.5848999843001366E-002   24022.488679999999       0.13054421544075012        6.1332534998655319E-002  -7.9352268949151039E-003  0.26751777529716492     
   2.0893000066280365E-002   24022.488679999999       0.14879317581653595        7.0519752800464630E-002   4.6329190954566002E-003  0.27923265099525452     
   2.7542000636458397E-002   24022.488679999999       0.16999609768390656        8.1382669508457184E-002   2.0773632451891899E-002  0.28709620237350464     
   3.6308001726865768E-002   24022.488679999999       0.19420890510082245        9.4118952751159668E-002   4.0725495666265488E-002  0.28985407948493958     
   4.7862999141216278E-002   24022.488679999999       0.22109170258045197       0.10880303382873535        6.4390853047370911E-002  0.28611859679222107     
   6.3096001744270325E-002   24022.488679999999       0.24963605403900146       0.12525370717048645        9.1127902269363403E-002  0.27446264028549194     
   8.3176001906394958E-002   24022.488679999999       0.27775931358337402       0.14280273020267487       0.11946451663970947       0.25362399220466614     
  0.10000000149011612        24022.488679999999       0.29456901550292969       0.15442928671836853       0.13801965117454529       0.23423777520656586     
  0.12500000000000000        24022.488679999999       0.31035509705543518       0.16726660728454590       0.15834660828113556       0.20493045449256897     
  0.15000000596046448        24022.488679999999       0.31724146008491516       0.17552390694618225       0.17156971991062164       0.17676126956939697     
  0.17499999701976776        24022.488679999999       0.31706711649894714       0.17987352609634399       0.17909036576747894       0.15069593489170074     
  0.20000000298023224        24022.488679999999       0.31130596995353699       0.18089134991168976       0.18202385306358337       0.12715356051921844     
  0.22499999403953552        24022.488679999999       0.30117294192314148       0.17908681929111481       0.18127310276031494       0.10626183450222015     
  0.25000000000000000        24022.488679999999       0.28768560290336609       0.17491787672042847       0.17758055031299591        8.7983362376689911E-002
  0.27500000596046448        24022.488679999999       0.27170363068580627       0.16879932582378387       0.17156492173671722        7.2185479104518890E-002
  0.30000001192092896        24022.488679999999       0.25395607948303223       0.16110804677009583       0.16374741494655609        5.8682005852460861E-002
  0.32499998807907104        24022.488679999999       0.23506143689155579       0.15218630433082581       0.15457084774971008        4.7259602695703506E-002
  0.34999999403953552        24022.488679999999       0.21554315090179443       0.14234425127506256       0.14441381394863129        3.7694901227951050E-002
  0.37500000000000000        24022.488679999999       0.19584172964096069       0.13186176121234894       0.13360124826431274        2.9765810817480087E-002
  0.40000000596046448        24022.488679999999       0.17632482945919037       0.12098989635705948       0.12241242825984955        2.3258928209543228E-002
  0.42500001192092896        24022.488679999999       0.15729574859142303       0.10995218157768250       0.11108718067407608        1.7974279820919037E-002
  0.44999998807907104        24022.488679999999       0.13900056481361389        9.8945789039134979E-002   9.9830634891986847E-002   1.3728156685829163E-002
  0.47499999403953552        24022.488679999999       0.12163442373275757        8.8142536580562592E-002   8.8817015290260315E-002   1.0354591533541679E-002
  0.50000000000000000        24022.488679999999       0.10534711182117462        7.7689923346042633E-002   7.8192621469497681E-002   7.7058542519807816E-003
  0.52499997615814209        24022.488679999999        9.0247966349124908E-002   6.7712113261222839E-002   6.8078264594078064E-002   5.6522386148571968E-003
  0.55000001192092896        24022.488679999999        7.6410323381423950E-002   5.8310925960540771E-002   5.8571305125951767E-002   4.0813493542373180E-003
  0.57499998807907104        24022.488679999999        6.3875593245029449E-002   4.9566831439733505E-002   4.9747336655855179E-002   2.8970399871468544E-003
  0.60000002384185791        24022.488679999999        5.2656967192888260E-002   4.1539963334798813E-002   4.1661724448204041E-002   2.0181313157081604E-003
  0.62500000000000000        24022.488679999999        4.2742859572172165E-002   3.4271210432052612E-002   3.4350920468568802E-002   1.3769923243671656E-003
  0.64999997615814209        24022.488679999999        3.4100096672773361E-002   2.7783285826444626E-002   2.7833776548504829E-002   9.1806397540494800E-004
  0.67500001192092896        24022.488679999999        2.6676941663026810E-002   2.2081930190324783E-002   2.2112749516963959E-002   5.9637869708240032E-004
  0.69999998807907104        24022.488679999999        2.0405894145369530E-002   1.7157111316919327E-002   1.7175149172544479E-002   3.7611898733302951E-004
  0.72500002384185791        24022.488679999999        1.5206394717097282E-002   1.2984339147806168E-002   1.2994399294257164E-002   2.2924876247998327E-004
  0.75000000000000000        24022.488679999999        1.0987387038767338E-002   9.5260534435510635E-003   9.5313582569360733E-003   1.3424039934761822E-004
  0.77499997615814209        24022.488679999999        7.6497821137309074E-003   6.7331013269722462E-003   6.7357239313423634E-003   7.4914758442901075E-005
  0.80000001192092896        24022.488679999999        5.0888471305370331E-003   4.5463270507752895E-003   4.5475368387997150E-003   3.9403996197506785E-005
  0.82499998807907104        24022.488679999999        3.1965402886271477E-003   2.8982788790017366E-003   2.8988104313611984E-003   1.9241795598645695E-005
  0.85000002384185791        24022.488679999999        1.8638116307556629E-003   1.7150610219687223E-003   1.7153106164187193E-003   8.5810688688070513E-006
  0.87500000000000000        24022.488679999999        9.8291342146694660E-004   9.1835716739296913E-004   9.1852026525884867E-004   3.5348348319530487E-006
  0.89999997615814209        24022.488679999999        4.4976503704674542E-004   4.2768544517457485E-004   4.2784344987012446E-004   1.6326666809618473E-006
  0.92500001192092896        24022.488679999999        1.6646395670250058E-004   1.6296996909659356E-004   1.6314048843923956E-004   1.3824326288158773E-006
  0.94999998807907104        24022.488679999999        4.4097960198996589E-005   4.7603636630810797E-005   4.7765006456756964E-005   1.9250235254730796E-006
  0.97500002384185791        24022.488679999999        6.1944592744112015E-006   1.2365660040813964E-005   1.2465877262002323E-005   2.7686082830769010E-006
   1.0000000000000000        24022.488679999999       -6.2186031755118165E-006   1.2361047083686572E-006   1.1950613725275616E-006   3.5883929285773775E-006
   9.9999997171806854E-010   30801.849719999998        3.1674804631620646E-003  -9.7817659843713045E-004  -1.2148311361670494E-003  -1.1390845756977797E-003
   1.3183000246996812E-009   30801.849719999998        3.3168564550578594E-003  -9.7806926351040602E-004  -1.2412355281412601E-003  -1.1636072304099798E-003
   1.7378000150003459E-009   30801.849719999998        3.4739857073873281E-003  -9.7554671810939908E-004  -1.2681462103500962E-003  -1.1884522391483188E-003
   2.2908999142146058E-009   30801.849719999998        3.6393776535987854E-003  -9.7035639919340611E-004  -1.2956588761880994E-003  -1.2135579017922282E-003
   3.0200000278313155E-009   30801.849719999998        3.8134709466248751E-003  -9.6222694264724851E-004  -1.3238724786788225E-003  -1.2388147879391909E-003
   3.9810998941902653E-009   30801.849719999998        3.9967675693333149E-003  -9.5086469082161784E-004  -1.3529165880754590E-003  -1.2640790082514286E-003
   5.2481001766579993E-009   30801.849719999998        4.1898125782608986E-003  -9.3595177168026567E-004  -1.3829503441229463E-003  -1.2891570804640651E-003
   6.9183001549788514E-009   30801.849719999998        4.3931645341217518E-003  -9.1714609880000353E-004  -1.4141632709652185E-003  -1.3137897476553917E-003
   9.1201002305751899E-009   30801.849719999998        4.6074334532022476E-003  -8.9407735504209995E-004  -1.4467862201854587E-003  -1.3376409187912941E-003
   1.2023000373062587E-008   30801.849719999998        4.8332796432077885E-003  -8.6634390754625201E-004  -1.4810968423262239E-003  -1.3602788094431162E-003
   1.5849000334355878E-008   30801.849719999998        5.0713107921183109E-003  -8.3352514775469899E-004  -1.5174112049862742E-003  -1.3811446260660887E-003
   2.0892999330612838E-008   30801.849719999998        5.3223161958158016E-003  -7.9514930257573724E-004  -1.5561267500743270E-003  -1.3995489571243525E-003
   2.7542000680114143E-008   30801.849719999998        5.5870357900857925E-003  -7.5072108302265406E-004  -1.5976966824382544E-003  -1.4146192697808146E-003
   3.6307998385609608E-008   30801.849719999998        5.8663254603743553E-003  -6.9969560718163848E-004  -1.6426651272922754E-003  -1.4252777909860015E-003
   4.7863000673942224E-008   30801.849719999998        6.1610070988535881E-003  -6.4150203252211213E-004  -1.6916545573621988E-003  -1.4301908668130636E-003
   6.3096003088958241E-008   30801.849719999998        6.4720418304204941E-003  -5.7550985366106033E-004  -1.7454068874940276E-003  -1.4277278678491712E-003
   8.3175997644957533E-008   30801.849719999998        6.8003912456333637E-003  -5.0105236005038023E-004  -1.8047746270895004E-003  -1.4159003039821982E-003
   1.0965000285523274E-007   30801.849719999998        7.1471673436462879E-003  -4.1739185689948499E-004  -1.8707627896219492E-003  -1.3922932557761669E-003
   1.4453999597208167E-007   30801.849719999998        7.5133587233722210E-003  -3.2378261676058173E-004  -1.9444952486082911E-003  -1.3540085637941957E-003
   1.9054999711443088E-007   30801.849719999998        7.9003907740116119E-003  -2.1932691743131727E-004  -2.0273439586162567E-003  -1.2975239660590887E-003
   2.5118998792095226E-007   30801.849719999998        8.3093279972672462E-003  -1.0317883425159380E-004  -2.1207877434790134E-003  -1.2186868116259575E-003
   3.3112999631157436E-007   30801.849719999998        8.7416414171457291E-003   2.5661036488600075E-005  -2.2265936713665724E-003  -1.1125024175271392E-003
   4.3651999703797628E-007   30801.849719999998        9.1988276690244675E-003   1.6825072816573083E-004  -2.3467643186450005E-003  -9.7305094823241234E-004
   5.7544002629583701E-007   30801.849719999998        9.6823927015066147E-003   3.2569764880463481E-004  -2.4835513904690742E-003  -7.9337158240377903E-004
   7.5857997217099182E-007   30801.849719999998        1.0194091126322746E-002   4.9923936603590846E-004  -2.6395462919026613E-003  -5.6522426893934608E-004
   9.9999999747524271E-007   30801.849719999998        1.0735712945461273E-002   6.9017859641462564E-004  -2.8176491614431143E-003  -2.7898646658286452E-004
   1.3182999509808724E-006   30801.849719999998        1.1309315450489521E-002   8.9996599126607180E-004  -3.0211657285690308E-003   7.6652155257761478E-005
   1.7377999483869644E-006   30801.849719999998        1.1916809715330601E-002   1.1300526093691587E-003  -3.2536853104829788E-003   5.1463965792208910E-004
   2.2909000563231530E-006   30801.849719999998        1.2560753151774406E-002   1.3821878237649798E-003  -3.5193930380046368E-003   1.0503188241273165E-003
   3.0199998946045525E-006   30801.849719999998        1.3243523426353931E-002   1.6581136733293533E-003  -3.8227764889597893E-003   1.7010953743010759E-003
   3.9810997805034276E-006   30801.849719999998        1.3967866078019142E-002   1.9597730133682489E-003  -4.1688391938805580E-003   2.4870720226317644E-003
   5.2481000238913111E-006   30801.849719999998        1.4736837707459927E-002   2.2892954293638468E-003  -4.5630880631506443E-003   3.4313036594539881E-003
   6.9183001869532745E-006   30801.849719999998        1.5553727746009827E-002   2.6489666197448969E-003  -5.0114733166992664E-003   4.5599564909934998E-003
   9.1201000032015145E-006   30801.849719999998        1.6422249376773834E-002   3.0413081403821707E-003  -5.5204438976943493E-003   5.9027676470577717E-003
   1.2022999726468697E-005   30801.849719999998        1.7346587032079697E-002   3.4691037144511938E-003  -6.0969167388975620E-003   7.4933725409209728E-003
   1.5849000192247331E-005   30801.849719999998        1.8331049010157585E-002   3.9352281019091606E-003  -6.7479312419891357E-003   9.3687633052468300E-003
   2.0892999600619078E-005   30801.849719999998        1.9381096586585045E-002   4.4431276619434357E-003  -7.4811563827097416E-003   1.1571231298148632E-002
   2.7542000680114143E-005   30801.849719999998        2.0502526313066483E-002   4.9964226782321930E-003  -8.3041349425911903E-003   1.4146816916763783E-002
   3.6307999835116789E-005   30801.849719999998        2.1702276542782784E-002   5.5992864072322845E-003  -9.2245368286967278E-003   1.7146764323115349E-002
   4.7862999053904787E-005   30801.849719999998        2.2987963631749153E-002   6.2561943195760250E-003  -1.0249403305351734E-002   2.0625969395041466E-002
   6.3095998484641314E-005   30801.849719999998        2.4368844926357269E-002   6.9723799824714661E-003  -1.1385334655642509E-002   2.4644615128636360E-002
   8.3175997133366764E-005   30801.849719999998        2.5855502113699913E-002   7.7536394819617271E-003  -1.2637531384825706E-002   2.9266225174069405E-002
   1.0964999819407240E-004   30801.849719999998        2.7460847049951553E-002   8.6068073287606239E-003  -1.4009711332619190E-002   3.4558981657028198E-002
   1.4453999756369740E-004   30801.849719999998        2.9199309647083282E-002   9.5392605289816856E-003  -1.5502230264246464E-002   4.0590584278106689E-002
   1.9054999575018883E-004   30801.849719999998        3.1090043485164642E-002   1.0560550726950169E-002  -1.7113320529460907E-002   4.7435924410820007E-002
   2.5119000929407775E-004   30801.849719999998        3.3153809607028961E-002   1.1680630035698414E-002  -1.8834548071026802E-002   5.5161811411380768E-002
   3.3112999517470598E-004   30801.849719999998        3.5417579114437103E-002   1.2912209145724773E-002  -2.0652396604418755E-002   6.3837669789791107E-002
   4.3652000022120774E-004   30801.849719999998        3.7913855165243149E-002   1.4270251616835594E-002  -2.2544737905263901E-002   7.3526032269001007E-002
   5.7544000446796417E-004   30801.849719999998        4.0681902319192886E-002   1.5772461891174316E-002  -2.4478349834680557E-002   8.4277577698230743E-002
   7.5857999036088586E-004   30801.849719999998        4.3770845979452133E-002   1.7440790310502052E-002  -2.6406990364193916E-002   9.6131488680839539E-002
   1.0000000474974513E-003   30801.849719999998        4.7240678220987320E-002   1.9301773980259895E-002  -2.8267027810215950E-002  0.10910473018884659     
   1.3183000264689326E-003   30801.849719999998        5.1166344434022903E-002   2.1388564258813858E-002  -2.9974047094583511E-002  0.12319017946720123     
   1.7377999611198902E-003   30801.849719999998        5.5638145655393600E-002   2.3741023615002632E-002  -3.1416781246662140E-002  0.13833793997764587     
   2.2909000981599092E-003   30801.849719999998        6.0771156102418900E-002   2.6410706341266632E-002  -3.2453600317239761E-002  0.15446481108665466     
   3.0199999455362558E-003   30801.849719999998        6.6703617572784424E-002   2.9460204765200615E-002  -3.2904230058193207E-002  0.17142237722873688     
   3.9810999296605587E-003   30801.849719999998        7.3605552315711975E-002   3.2968219369649887E-002  -3.2544635236263275E-002  0.18899747729301453     
   5.2481000311672688E-003   30801.849719999998        8.1683106720447540E-002   3.7032920867204666E-002  -3.1100464984774590E-002  0.20689623057842255     
   6.9182999432086945E-003   30801.849719999998        9.1181106865406036E-002   4.1775271296501160E-002  -2.8242673724889755E-002  0.22472637891769409     
   9.1201001778244972E-003   30801.849719999998       0.10238543152809143        4.7343518584966660E-002  -2.3586349561810493E-002  0.24198496341705322     
   1.2023000046610832E-002   30801.849719999998       0.11561823636293411        5.3915910422801971E-002  -1.6696156933903694E-002  0.25804162025451660     
   1.5848999843001366E-002   30801.849719999998       0.13121505081653595        6.1696793884038925E-002  -7.1082236245274544E-003  0.27211725711822510     
   2.0893000066280365E-002   30801.849719999998       0.14950324594974518        7.0916369557380676E-002   5.6408955715596676E-003  0.28328678011894226     
   2.7542000636458397E-002   30801.849719999998       0.17071969807147980        8.1803329288959503E-002   2.1940229460597038E-002  0.29045829176902771     
   3.6308001726865768E-002   30801.849719999998       0.19490396976470947        9.4547480344772339E-002   4.2005762457847595E-002  0.29238876700401306     
   4.7862999141216278E-002   30801.849719999998       0.22169496119022369       0.10921199619770050        6.5712280571460724E-002  0.28771942853927612     
   6.3096001744270325E-002   30801.849719999998       0.25005924701690674       0.12560053169727325        9.2387832701206207E-002  0.27507516741752625     
   8.3176001906394958E-002   30801.849719999998       0.27788934111595154       0.14302659034729004       0.12053251266479492       0.25327482819557190     
  0.10000000149011612        30801.849719999998       0.29443213343620300       0.15452814102172852       0.13887818157672882       0.23331595957279205     
  0.12500000000000000        30801.849719999998       0.30981904268264771       0.16716115176677704       0.15886424481868744       0.20345157384872437     
  0.15000000596046448        30801.849719999998       0.31632876396179199       0.17520810663700104       0.17174735665321350       0.17498350143432617     
  0.17499999701976776        30801.849719999998       0.31581741571426392       0.17935390770435333       0.17895096540451050       0.14880016446113586     
  0.20000000298023224        30801.849719999998       0.30976808071136475       0.18018294870853424       0.18160144984722137       0.12526406347751617     
  0.22499999403953552        30801.849719999998       0.29939985275268555       0.17821031808853149       0.18060678243637085       0.10446108877658844     
  0.25000000000000000        30801.849719999998       0.28573110699653625       0.17389754951000214       0.17671105265617371        8.6322784423828125E-002
  0.27500000596046448        30801.849719999998       0.26962012052536011       0.16766150295734406       0.17053250968456268        7.0693612098693848E-002
  0.30000001192092896        30801.849719999998       0.25179293751716614       0.15987981855869293       0.16259068250656128        5.7370793074369431E-002
  0.32499998807907104        30801.849719999998       0.23286418616771698       0.15089465677738190       0.15332593023777008        4.6129208058118820E-002
  0.34999999403953552        30801.849719999998       0.21335260570049286       0.14101526141166687       0.14311394095420837        3.6737438291311264E-002
  0.37500000000000000        30801.849719999998       0.19369372725486755       0.13052001595497131       0.13227644562721252        2.8968205675482750E-002
  0.40000000596046448        30801.849719999998       0.17425006628036499       0.11965803802013397       0.12108940631151199        2.2605106234550476E-002
  0.42500001192092896        30801.849719999998       0.15531967580318451       0.10865059494972229       0.10978926718235016        1.7446788027882576E-002
  0.44999998807907104        30801.849719999998       0.13714358210563660        9.7692340612411499E-002   9.8577775061130524E-002   1.3309356756508350E-002
  0.47499999403953552        30801.849719999998       0.11991203576326370        8.6952410638332367E-002   8.7625809013843536E-002   1.0027496144175529E-002
  0.50000000000000000        30801.849719999998       0.10377021133899689        7.6575547456741333E-002   7.7076420187950134E-002   7.4546914547681808E-003
  0.52499997615814209        30801.849719999998        8.8823132216930389E-002   6.6683143377304077E-002   6.7047283053398132E-002   5.4627931676805019E-003
  0.55000001192092896        30801.849719999998        7.5140215456485748E-002   5.7374261319637299E-002   5.7632766664028168E-002   3.9411336183547974E-003
  0.57499998807907104        30801.849719999998        6.2759362161159515E-002   4.8726726323366165E-002   4.8905648291110992E-002   2.7953430544584990E-003
  0.60000002384185791        30801.849719999998        5.1690638065338135E-002   4.0798153728246689E-002   4.0918663144111633E-002   1.9459686009213328E-003
  0.62500000000000000        30801.849719999998        4.1919790208339691E-002   3.3627081662416458E-002   3.3705867826938629E-002   1.3269940391182899E-003
  0.64999997615814209        30801.849719999998        3.3411432057619095E-002   2.7234112843871117E-002   2.7283947914838791E-002   8.8431948097422719E-004
  0.67500001192092896        30801.849719999998        2.6112027466297150E-002   2.1623088046908379E-002   2.1653469651937485E-002   5.7425774866715074E-004
  0.69999998807907104        30801.849719999998        1.9952744245529175E-002   1.6782373189926147E-002   1.6800133511424065E-002   3.6208395613357425E-004
  0.72500002384185791        30801.849719999998        1.4852118678390980E-002   1.2686164118349552E-002   1.2696058489382267E-002   2.2066876408644021E-004
  0.75000000000000000        30801.849719999998        1.0718607343733311E-002   9.2959022149443626E-003   9.3011148273944855E-003   1.2921630695927888E-004
  0.77499997615814209        30801.849719999998        7.4530444107949734E-003   6.5617682412266731E-003   6.5643428824841976E-003   7.2120223194360733E-005
  0.80000001192092896        30801.849719999998        4.9510044045746326E-003   4.4242800213396549E-003   4.4254674576222897E-003   3.7946269003441557E-005
  0.82499998807907104        30801.849719999998        3.1051137484610081E-003   2.8160058427602053E-003   2.8165271505713463E-003   1.8544104023021646E-005
  0.85000002384185791        30801.849719999998        1.8073221435770392E-003   1.6634112689644098E-003   1.6636559739708900E-003   8.2867127275676467E-006
  0.87500000000000000        30801.849719999998        9.5117941964417696E-004   8.8887882884591818E-004   8.8903814321383834E-004   3.4321390103286831E-006
  0.89999997615814209        30801.849719999998        4.3416055268608034E-004   4.1294420952908695E-004   4.1309712105430663E-004   1.5990605106708244E-006
  0.92500001192092896        30801.849719999998        1.6012754349503666E-004   1.5684071695432067E-004   1.5700362564530224E-004   1.3453919791572844E-006
  0.94999998807907104        30801.849719999998        4.2078965634573251E-005   4.5517281250795349E-005   4.5668144593946636E-005   1.8373759758105734E-006
  0.97500002384185791        30801.849719999998        5.5109585446189158E-006   1.1480838111310732E-005   1.1568102308956441E-005   2.5956996978493407E-006
   1.0000000000000000        30801.849719999998       -6.6767029238690156E-006   4.6240177198342280E-007   4.0751771734903741E-007   3.3048336263163947E-006
   9.9999997171806854E-010   39494.407030000002        3.1731426715850830E-003  -9.7796705085784197E-004  -1.2154405703768134E-003  -1.1699568713083863E-003
   1.3183000246996812E-009   39494.407030000002        3.3228176180273294E-003  -9.7775738686323166E-004  -1.2419099221006036E-003  -1.1949597392231226E-003
   1.7378000150003459E-009   39494.407030000002        3.4802628215402365E-003  -9.7512238426133990E-004  -1.2689022114500403E-003  -1.2202432844787836E-003
   2.2908999142146058E-009   39494.407030000002        3.6459893453866243E-003  -9.6980860689654946E-004  -1.2965169735252857E-003  -1.2457320699468255E-003
   3.0200000278313155E-009   39494.407030000002        3.8204365409910679E-003  -9.6154375933110714E-004  -1.3248575851321220E-003  -1.2712995521724224E-003
   3.9810998941902653E-009   39494.407030000002        4.0041082538664341E-003  -9.5003342721611261E-004  -1.3540586223825812E-003  -1.2967810034751892E-003
   5.2481001766579993E-009   39494.407030000002        4.1975495405495167E-003  -9.3495857436209917E-004  -1.3842855114489794E-003  -1.3219575630500913E-003
   6.9183001549788514E-009   39494.407030000002        4.4013219885528088E-003  -9.1597612481564283E-004  -1.4157349942252040E-003  -1.3465391239151359E-003
   9.1201002305751899E-009   39494.407030000002        4.6160360798239708E-003  -8.9271448086947203E-004  -1.4486461877822876E-003  -1.3701526913791895E-003
   1.2023000373062587E-008   39494.407030000002        4.8423539847135544E-003  -8.6477084551006556E-004  -1.4833065215498209E-003  -1.3923214282840490E-003
   1.5849000334355878E-008   39494.407030000002        5.0808857195079327E-003  -8.3172332961112261E-004  -1.5200432389974594E-003  -1.4124336885288358E-003
   2.0892999330612838E-008   39494.407030000002        5.3324215114116669E-003  -7.9309853026643395E-004  -1.5592670533806086E-003  -1.4297361485660076E-003
   2.7542000680114143E-008   39494.407030000002        5.5977036245167255E-003  -7.4839970329776406E-004  -1.6014459542930126E-003  -1.4432813040912151E-003
   3.6307998385609608E-008   39494.407030000002        5.8775907382369041E-003  -6.9708027876913548E-004  -1.6471416456624866E-003  -1.4519019750878215E-003
   4.7863000673942224E-008   39494.407030000002        6.1729070730507374E-003  -6.3856755150482059E-004  -1.6969962744042277E-003  -1.4541604323312640E-003
   6.3096003088958241E-008   39494.407030000002        6.4846151508390903E-003  -5.7222903706133366E-004  -1.7517739906907082E-003  -1.4483028789982200E-003
   8.3175997644957533E-008   39494.407030000002        6.8136807531118393E-003  -4.9739587120711803E-004  -1.8123527988791466E-003  -1.4321978669613600E-003
   1.0965000285523274E-007   39494.407030000002        7.1612177416682243E-003  -4.1332814726047218E-004  -1.8797666998580098E-003  -1.4032630715519190E-003
   1.4453999597208167E-007   39494.407030000002        7.5282189063727856E-003  -3.1927763484418392E-004  -1.9551711156964302E-003  -1.3584092957898974E-003
   1.9054999711443088E-007   39494.407030000002        7.9161133617162704E-003  -2.1434370137285441E-004  -2.0399754866957664E-003  -1.2938871514052153E-003
   2.5118998792095226E-007   39494.407030000002        8.3259698003530502E-003  -9.7677686426322907E-005  -2.1356972865760326E-003  -1.2052920646965504E-003
   3.3112999631157436E-007   39494.407030000002        8.7592629715800285E-003   3.1723167921882123E-005  -2.2441479377448559E-003  -1.0873342398554087E-003
   4.3651999703797628E-007   39494.407030000002        9.2174969613552094E-003   1.7492048209533095E-004  -2.3673791438341141E-003  -9.3375786673277617E-004
   5.7544002629583701E-007   39494.407030000002        9.7021805122494698E-003   3.3302546944469213E-004  -2.5076947640627623E-003  -7.3722528759390116E-004
   7.5857997217099182E-007   39494.407030000002        1.0215075686573982E-002   5.0728005589917302E-004  -2.6677434798330069E-003  -4.8906559823080897E-004
   9.9999999747524271E-007   39494.407030000002        1.0757981799542904E-002   6.9899181835353374E-004  -2.8504854999482632E-003  -1.7917581135407090E-004
   1.3182999509808724E-006   39494.407030000002        1.1332963593304157E-002   9.0961670503020287E-004  -3.0592917464673519E-003   2.0429711730685085E-004
   1.7377999483869644E-006   39494.407030000002        1.1941941455006599E-002   1.1406114790588617E-003  -3.2978162635117769E-003   6.7488854983821511E-004
   2.2909000563231530E-006   39494.407030000002        1.2587483972311020E-002   1.3937324983999133E-003  -3.5703142639249563E-003   1.2486148625612259E-003
   3.0199998946045525E-006   39494.407030000002        1.3271983712911606E-002   1.6707291360944510E-003  -3.8813399150967598E-003   1.9435994327068329E-003
   3.9810997805034276E-006   39494.407030000002        1.3998201116919518E-002   1.9735528621822596E-003  -4.2359628714621067E-003   2.7807324659079313E-003
   5.2481000238913111E-006   39494.407030000002        1.4769210480153561E-002   2.3043430410325527E-003  -4.6397512778639793E-003   3.7839233409613371E-003
   6.9183001869532745E-006   39494.407030000002        1.5588324517011642E-002   2.6653965469449759E-003  -5.0987084396183491E-003   4.9802446737885475E-003
   9.1201000032015145E-006   39494.407030000002        1.6459280624985695E-002   3.0592479743063450E-003  -5.6193242780864239E-003   6.4003965817391872E-003
   1.2022999726468697E-005   39494.407030000002        1.7386296764016151E-002   3.4886964131146669E-003  -6.2085404060781002E-003   8.0790240317583084E-003
   1.5849000192247331E-005   39494.407030000002        1.8373712897300720E-002   3.9566331543028355E-003  -6.8733924999833107E-003   1.0054115206003189E-002
   2.0892999600619078E-005   39494.407030000002        1.9427040591835976E-002   4.4665266759693623E-003  -7.6215225271880627E-003   1.2369021773338318E-002
   2.7542000680114143E-005   39494.407030000002        2.0552122965455055E-002   5.0220200791954994E-003  -8.4604006260633469E-003   1.5070778317749500E-002
   3.6307999835116789E-005   39494.407030000002        2.1755965426564217E-002   5.6273164227604866E-003  -9.3975802883505821E-003   1.8211603164672852E-002
   4.7862999053904787E-005   39494.407030000002        2.3046256974339485E-002   6.2869247049093246E-003  -1.0439919307827950E-002   2.1847218275070190E-002
   6.3095998484641314E-005   39494.407030000002        2.4432349950075150E-002   7.0061194710433483E-003  -1.1593760922551155E-002   2.6038534939289093E-002
   8.3175997133366764E-005   39494.407030000002        2.5924928486347198E-002   7.7907438389956951E-003  -1.2863961979746819E-002   3.0849551782011986E-002
   1.0964999819407240E-004   39494.407030000002        2.7537038549780846E-002   8.6476914584636688E-003  -1.4253794215619564E-002   3.6348685622215271E-002
   1.4453999756369740E-004   39494.407030000002        2.9283259063959122E-002   9.5844073221087456E-003  -1.5763033181428909E-002   4.2603392153978348E-002
   1.9054999575018883E-004   39494.407030000002        3.1182931736111641E-002   1.0610524564981461E-002  -1.7389209941029549E-002   4.9688052386045456E-002
   2.5119000929407775E-004   39494.407030000002        3.3257026225328445E-002   1.1736094020307064E-002  -1.9123015925288200E-002   5.7668115943670273E-002
   3.3112999517470598E-004   39494.407030000002        3.5532765090465546E-002   1.2973940931260586E-002  -2.0949898287653923E-002   6.6611140966415405E-002
   4.3652000022120774E-004   39494.407030000002        3.8042947649955750E-002   1.4339165762066841E-002  -2.2846505045890808E-002   7.6576896011829376E-002
   5.7544000446796417E-004   39494.407030000002        4.0827162563800812E-002   1.5849631279706955E-002  -2.4778196588158607E-002   8.7612278759479523E-002
   7.5857999036088586E-004   39494.407030000002        4.3934922665357590E-002   1.7527477815747261E-002  -2.6697136461734772E-002   9.9751636385917664E-002
   1.0000000474974513E-003   39494.407030000002        4.7426618635654449E-002   1.9399452954530716E-002  -2.8537914156913757E-002  0.11300580203533173     
   1.3183000264689326E-003   39494.407030000002        5.1377642899751663E-002   2.1498948335647583E-002  -3.0214201658964157E-002  0.12736022472381592     
   1.7377999611198902E-003   39494.407030000002        5.5878732353448868E-002   2.3866085335612297E-002  -3.1612757593393326E-002  0.14275594055652618     
   2.2909000981599092E-003   39494.407030000002        6.1045385897159576E-002   2.6552697643637657E-002  -3.2589983195066452E-002  0.15909947454929352     
   3.0199999455362558E-003   39494.407030000002        6.7016154527664185E-002   2.9621645808219910E-002  -3.2963827252388000E-002  0.17623044550418854     
   3.9810999296605587E-003   39494.407030000002        7.3961190879344940E-002   3.3151861280202866E-002  -3.2508861273527145E-002  0.19392247498035431     
   5.2481000311672688E-003   39494.407030000002        8.2086421549320221E-002   3.7241652607917786E-002  -3.0950032174587250E-002  0.21186740696430206     
   6.9182999432086945E-003   39494.407030000002        9.1635920107364655E-002   4.2011942714452744E-002  -2.7958685532212257E-002  0.22965811192989349     
   9.1201001778244972E-003   39494.407030000002       0.10289393365383148        4.7610610723495483E-002  -2.3151915520429611E-002  0.24677683413028717     
   1.2023000046610832E-002   39494.407030000002       0.11617969721555710        5.4215028882026672E-002  -1.6098646447062492E-002  0.26257950067520142     
   1.5848999843001366E-002   39494.407030000002       0.13182391226291656        6.2027830630540848E-002  -6.3423682004213333E-003  0.27627596259117126     
   2.0893000066280365E-002   39494.407030000002       0.15014658868312836        7.1276277303695679E-002   6.5692691132426262E-003  0.28693461418151855     
   2.7542000636458397E-002   39494.407030000002       0.17137381434440613        8.2184344530105591E-002   2.3009600117802620E-002  0.29346439242362976     
   3.6308001726865768E-002   39494.407030000002       0.19553029537200928        9.4934672117233276E-002   4.3174117803573608E-002  0.29463413357734680     
   4.7862999141216278E-002   39494.407030000002       0.22223573923110962       0.10958018898963928        6.6912814974784851E-002  0.28911283612251282     
   6.3096001744270325E-002   39494.407030000002       0.25043424963951111       0.12591089308261871        9.3526862561702728E-002  0.27557384967803955     
   8.3176001906394958E-002   39494.407030000002       0.27799627184867859       0.14322385191917419       0.12149193137884140       0.25291025638580322     
  0.10000000149011612        39494.407030000002       0.29429596662521362       0.15461106598377228       0.13964456319808960       0.23244175314903259     
  0.12500000000000000        39494.407030000002       0.30932044982910156       0.16705794632434845       0.15931901335716248       0.20208710432052612     
  0.15000000596046448        39494.407030000002       0.31548935174942017       0.17491400241851807       0.17189319431781769       0.17336134612560272     
  0.17499999701976776        39494.407030000002       0.31467399001121521       0.17887537181377411       0.17880997061729431       0.14708189666271210     
  0.20000000298023224        39494.407030000002       0.30836549401283264       0.17953407764434814       0.18120536208152771       0.12355978041887283     
  0.22499999403953552        39494.407030000002       0.29778656363487244       0.17741021513938904       0.17999161779880524       0.10284307599067688     
  0.25000000000000000        39494.407030000002       0.28395611047744751       0.17296850681304932       0.17591400444507599        8.4835521876811981E-002
  0.27500000596046448        39494.407030000002       0.26773092150688171       0.16662751138210297       0.16959023475646973        6.9361202418804169E-002
  0.30000001192092896        39494.407030000002       0.24983428418636322       0.15876556932926178       0.16153813898563385        5.6202668696641922E-002
  0.32499998807907104        39494.407030000002       0.23087710142135620       0.14972458779811859       0.15219579637050629        4.5124471187591553E-002
  0.34999999403953552        39494.407030000002       0.21137386560440063       0.13981294631958008       0.14193616807460785        3.5888206213712692E-002
  0.37500000000000000        39494.407030000002       0.19175551831722260       0.12930764257907867       0.13107804954051971        2.8262158855795860E-002
  0.40000000596046448        39494.407030000002       0.17237983644008636       0.11845598369836807       0.11989434808492661        2.2027408704161644E-002
  0.42500001192092896        39494.407030000002       0.15354017913341522       0.10747715085744858       0.10861842334270477        1.6981527209281921E-002
  0.44999998807907104        39494.407030000002       0.13547293841838837        9.6563480794429779E-002   9.7448937594890594E-002   1.2940575368702412E-002
  0.47499999403953552        39494.407030000002       0.11836393922567368        8.5881680250167847E-002   8.6553744971752167E-002   9.7399195656180382E-003
  0.50000000000000000        39494.407030000002       0.10235418379306793        7.5573980808258057E-002   7.6072953641414642E-002   7.2342022322118282E-003
  0.52499997615814209        39494.407030000002        8.7544843554496765E-002   6.5759249031543732E-002   6.6121414303779602E-002   5.2967169322073460E-003
  0.55000001192092896        39494.407030000002        7.4001811444759369E-002   5.6534081697463989E-002   5.6790791451931000E-002   3.8183771539479494E-003
  0.57499998807907104        39494.407030000002        6.1759803444147110E-002   4.7973908483982086E-002   4.8151336610317230E-002   2.7064180467277765E-003
  0.60000002384185791        39494.407030000002        5.0826139748096466E-002   4.0134083479642868E-002   4.0253430604934692E-002   1.8829394830390811E-003
  0.62500000000000000        39494.407030000002        4.1184175759553909E-002   3.3051054924726486E-002   3.3128980547189713E-002   1.2833678629249334E-003
  0.64999997615814209        39494.407030000002        3.2796550542116165E-002   2.6743510738015175E-002   2.6792744174599648E-002   8.5490121273323894E-004
  0.67500001192092896        39494.407030000002        2.5608159601688385E-002   2.1213628351688385E-002   2.1243609488010406E-002   5.5498653091490269E-004
  0.69999998807907104        39494.407030000002        1.9549001008272171E-002   1.6448343172669411E-002   1.6465850174427032E-002   3.4986331593245268E-004
  0.72500002384185791        39494.407030000002        1.4536825940012932E-002   1.2420692481100559E-002   1.2430435977876186E-002   2.1320019732229412E-004
  0.75000000000000000        39494.407030000002        1.0479691438376904E-002   9.0912487357854843E-003   9.0963765978813171E-003   1.2484319449868053E-004
  0.77499997615814209        39494.407030000002        7.2783916257321835E-003   6.4096194691956043E-003   6.4121503382921219E-003   6.9687062932644039E-005
  0.80000001192092896        39494.407030000002        4.8288069665431976E-003   4.3160552158951759E-003   4.3172212317585945E-003   3.6676028685178608E-005
  0.82499998807907104        39494.407030000002        3.0241890344768763E-003   2.7431650087237358E-003   2.7436770033091307E-003   1.7934942661668174E-005
  0.85000002384185791        39494.407030000002        1.7574073281139135E-003   1.6177628422155976E-003   1.6180032398551702E-003   8.0281797636416741E-006
  0.87500000000000000        39494.407030000002        9.2319393297657371E-004   8.6287711746990681E-004   8.6303293937817216E-004   3.3398416690033628E-006
  0.89999997615814209        39494.407030000002        4.2043082066811621E-004   3.9997056592255831E-004   4.0011884993873537E-004   1.5661620409446186E-006
  0.92500001192092896        39494.407030000002        1.5456763503607363E-004   1.5145957877393812E-004   1.5161569172050804E-004   1.3088700825392152E-006
  0.94999998807907104        39494.407030000002        4.0313738281838596E-005   4.3689513404387981E-005   4.3831074435729533E-005   1.7567737131685135E-006
  0.97500002384185791        39494.407030000002        4.9182372094946913E-006   1.0707874025683850E-005   1.0783796824398451E-005   2.4421303805866046E-006
   1.0000000000000000        39494.407030000002       -7.0637079261359759E-006  -2.0461527583393035E-007  -2.7141825853504997E-007   3.0582082217733841E-006
   9.9999997171806854E-010   50640.081729999998        3.1787294428795576E-003  -9.7775657195597887E-004  -1.2160525657236576E-003  -1.2008439516648650E-003
   1.3183000246996812E-009   50640.081729999998        3.3286991529166698E-003  -9.7744574304670095E-004  -1.2425913009792566E-003  -1.2263057287782431E-003
   1.7378000150003459E-009   50640.081729999998        3.4864563494920731E-003  -9.7469950560480356E-004  -1.2696704361587763E-003  -1.2520015006884933E-003
   2.2908999142146058E-009   50640.081729999998        3.6525130271911621E-003  -9.6926366677507758E-004  -1.2973934644833207E-003  -1.2778412783518434E-003
   3.0200000278313155E-009   50640.081729999998        3.8273094687610865E-003  -9.6086511621251702E-004  -1.3258685357868671E-003  -1.3036803575232625E-003
   3.9810998941902653E-009   50640.081729999998        4.0113506838679314E-003  -9.4920839183032513E-004  -1.3552352320402861E-003  -1.3293316587805748E-003
   5.2481001766579993E-009   50640.081729999998        4.2051840573549271E-003  -9.3397352611646056E-004  -1.3856654986739159E-003  -1.3545496622100472E-003
   6.9183001549788514E-009   50640.081729999998        4.4093709439039230E-003  -9.1481633717194200E-004  -1.4173635281622410E-003  -1.3790117809548974E-003
   9.1201002305751899E-009   50640.081729999998        4.6245246194303036E-003  -8.9136412134394050E-004  -1.4505768194794655E-003  -1.4023056719452143E-003
   1.2023000373062587E-008   50640.081729999998        4.8513086512684822E-003  -8.6321280105039477E-004  -1.4856031630188227E-003  -1.4239079318940639E-003
   1.5849000334355878E-008   50640.081729999998        5.0903339870274067E-003  -8.2993920659646392E-004  -1.5227809781208634E-003  -1.4431511517614126E-003
   2.0892999330612838E-008   50640.081729999998        5.3423931822180748E-003  -7.9106842167675495E-004  -1.5625347150489688E-003  -1.4592156512662768E-003
   2.7542000680114143E-008   50640.081729999998        5.6082312949001789E-003  -7.4610224692150950E-004  -1.6053477302193642E-003  -1.4710754621773958E-003
   3.6307998385609608E-008   50640.081729999998        5.8887079358100891E-003  -6.9449224974960089E-004  -1.6517990734428167E-003  -1.4774707378819585E-003
   4.7863000673942224E-008   50640.081729999998        6.1846501193940639E-003  -6.3566421158611774E-004  -1.7025512643158436E-003  -1.4768552500754595E-003
   6.3096003088958241E-008   50640.081729999998        6.4970231615006924E-003  -5.6898349430412054E-004  -1.7583911539986730E-003  -1.4673480764031410E-003
   8.3175997644957533E-008   50640.081729999998        6.8267951719462872E-003  -4.9377925461158156E-004  -1.8202227074652910E-003  -1.4466699212789536E-003
   1.0965000285523274E-007   50640.081729999998        7.1750842034816742E-003  -4.0930908289737999E-004  -1.8891093786805868E-003  -1.4120655832812190E-003
   1.4453999597208167E-007   50640.081729999998        7.5428844429552555E-003  -3.1482262420468032E-004  -1.9662382546812296E-003  -1.3602495891973376E-003
   1.9054999711443088E-007   50640.081729999998        7.9316310584545135E-003  -2.0941614639014006E-004  -2.0530563779175282E-003  -1.2872390216216445E-003
   2.5118998792095226E-007   50640.081729999998        8.3423955366015434E-003  -9.2238369688857347E-005  -2.1511204540729523E-003  -1.1883709812536836E-003
   3.3112999631157436E-007   50640.081729999998        8.7766563519835472E-003   3.7716778024332598E-005  -2.2622870746999979E-003  -1.0580535745248199E-003
   4.3651999703797628E-007   50640.081729999998        9.2359231784939766E-003   1.8151449330616742E-004  -2.3886566050350666E-003  -8.8968838099390268E-004
   5.7544002629583701E-007   50640.081729999998        9.7217122092843056E-003   3.4026976209133863E-004  -2.5325850583612919E-003  -6.7555322311818600E-004
   7.5857997217099182E-007   50640.081729999998        1.0235791094601154E-002   5.1522889407351613E-004  -2.6967781595885754E-003  -4.0653941687196493E-004
   9.9999999747524271E-007   50640.081729999998        1.0779965668916702E-002   7.0770399179309607E-004  -2.8842561878263950E-003  -7.2056413046084344E-005
   1.3182999509808724E-006   50640.081729999998        1.1356309056282043E-002   9.1915659140795469E-004  -3.0984545592218637E-003   3.4029819653369486E-004
   1.7377999483869644E-006   50640.081729999998        1.1966753751039505E-002   1.1510489275678992E-003  -3.3430906478315592E-003   8.4465247346088290E-004
   2.2909000563231530E-006   50640.081729999998        1.2613877654075623E-002   1.4051444595679641E-003  -3.6224888172000647E-003   1.4577017864212394E-003
   3.0199998946045525E-006   50640.081729999998        1.3300087302923203E-002   1.6831995453685522E-003  -3.9412677288055420E-003   2.1982893813401461E-003
   3.9810997805034276E-006   50640.081729999998        1.4028158038854599E-002   1.9871743861585855E-003  -4.3045608326792717E-003   3.0880952253937721E-003
   5.2481000238913111E-006   50640.081729999998        1.4801183715462685E-002   2.3192181251943111E-003  -4.7179940156638622E-003   4.1518802754580975E-003
   6.9183001869532745E-006   50640.081729999998        1.5622497536242008E-002   2.6816385798156261E-003  -5.1876204088330269E-003   5.4176193661987782E-003
   9.1201000032015145E-006   50640.081729999998        1.6495862975716591E-002   3.0769836157560349E-003  -5.7199662551283836E-003   6.9169667549431324E-003
   1.2022999726468697E-005   50640.081729999998        1.7425529658794403E-002   3.5080669913440943E-003  -6.3219931907951832E-003   8.6855618283152580E-003
   1.5849000192247331E-005   50640.081729999998        1.8415872007608414E-002   3.9777974598109722E-003  -7.0007257163524628E-003   1.0762370191514492E-002
   2.0892999600619078E-005   50640.081729999998        1.9472446292638779E-002   4.4896635226905346E-003  -7.7637718059122562E-003   1.3191774487495422E-002
   2.7542000680114143E-005   50640.081729999998        2.0601147785782814E-002   5.0473329611122608E-003  -8.6185215041041374E-003   1.6021769493818283E-002
   3.6307999835116789E-005   50640.081729999998        2.1809043362736702E-002   5.6550367735326290E-003  -9.5724025741219521E-003   1.9305502995848656E-002
   4.7862999053904787E-005   50640.081729999998        2.3103900253772736E-002   6.3173184171319008E-003  -1.0632077232003212E-002   2.3099474608898163E-002
   6.3095998484641314E-005   50640.081729999998        2.4495154619216919E-002   7.0394924841821194E-003  -1.1803626082837582E-002   2.7465246617794037E-002
   8.3175997133366764E-005   50640.081729999998        2.5993604212999344E-002   7.8274495899677277E-003  -1.3091549277305603E-002   3.2467223703861237E-002
   1.0964999819407240E-004   50640.081729999998        2.7612417936325073E-002   8.6881406605243683E-003  -1.4498661272227764E-002   3.8173969835042953E-002
   1.4453999756369740E-004   50640.081729999998        2.9366327449679375E-002   9.6290763467550278E-003  -1.6024149954319000E-002   4.4652588665485382E-002
   1.9054999575018883E-004   50640.081729999998        3.1274855136871338E-002   1.0659975931048393E-002  -1.7664836719632149E-002   5.1976844668388367E-002
   2.5119000929407775E-004   50640.081729999998        3.3359184861183167E-002   1.1790981516242027E-002  -1.9410531967878342E-002   6.0210704803466797E-002
   3.3112999517470598E-004   50640.081729999998        3.5646777600049973E-002   1.3035034760832787E-002  -2.1245645359158516E-002   6.9419726729393005E-002
   4.3652000022120774E-004   50640.081729999998        3.8170728832483292E-002   1.4407370239496231E-002  -2.3145608603954315E-002   7.9660795629024506E-002
   5.7544000446796417E-004   50640.081729999998        4.0970951318740845E-002   1.5926009044051170E-002  -2.5074379518628120E-002   9.0976886451244354E-002
   7.5857999036088586E-004   50640.081729999998        4.4097315520048141E-002   1.7613271251320839E-002  -2.6982536539435387E-002  0.10339737683534622     
   1.0000000474974513E-003   50640.081729999998        4.7610625624656677E-002   1.9496114924550056E-002  -2.8802931308746338E-002  0.11692689359188080     
   1.3183000264689326E-003   50640.081729999998        5.1586706191301346E-002   2.1608170121908188E-002  -3.0447367578744888E-002  0.13154333829879761     
   1.7377999611198902E-003   50640.081729999998        5.6116703897714615E-002   2.3989805951714516E-002  -3.1800698488950729E-002  0.14717870950698853     
   2.2909000981599092E-003   50640.081729999998        6.1316534876823425E-002   2.6693129912018776E-002  -3.2717425376176834E-002  0.16372920572757721     
   3.0199999455362558E-003   50640.081729999998        6.7325033247470856E-002   2.9781257733702660E-002  -3.3013828098773956E-002  0.18102265894412994     
   3.9810999296605587E-003   50640.081729999998        7.4312463402748108E-002   3.3333342522382736E-002  -3.2463207840919495E-002  0.19881963729858398     
   5.2481000311672688E-003   50640.081729999998        8.2484520971775055E-002   3.7447817623615265E-002  -3.0789932236075401E-002  0.21679806709289551     
   6.9182999432086945E-003   50640.081729999998        9.2084504663944244E-002   4.2245544493198395E-002  -2.7665888890624046E-002  0.23453640937805176     
   9.1201001778244972E-003   50640.081729999998       0.10339500010013580        4.7874029725790024E-002  -2.2710314020514488E-002  0.25150269269943237     
   1.2023000046610832E-002   50640.081729999998       0.11673232167959213        5.4509751498699188E-002  -1.5496514737606049E-002  0.26703998446464539     
   1.5848999843001366E-002   50640.081729999998       0.13242238759994507        6.2353622168302536E-002  -5.5754045024514198E-003  0.28034809231758118     
   2.0893000066280365E-002   50640.081729999998       0.15077790617942810        7.1629986166954041E-002   7.4942973442375660E-003  0.29048994183540344     
   2.7542000636458397E-002   50640.081729999998       0.17201432585716248        8.2558132708072662E-002   2.4070404469966888E-002  0.29637658596038818     
   3.6308001726865768E-002   50640.081729999998       0.19614171981811523        9.5313630998134613E-002   4.4328290969133377E-002  0.29678985476493835     
   4.7862999141216278E-002   50640.081729999998       0.22276103496551514       0.10993932187557220        6.8093799054622650E-002  0.29042738676071167     
   6.3096001744270325E-002   50640.081729999998       0.25079447031021118       0.12621183693408966        9.4642117619514465E-002  0.27601143717765808     
   8.3176001906394958E-002   50640.081729999998       0.27809110283851624       0.14341224730014801       0.12242569029331207       0.25250840187072754     
  0.10000000149011612        50640.081729999998       0.29415103793144226       0.15468625724315643       0.14038592576980591       0.23154848814010620     
  0.12500000000000000        50640.081729999998       0.30881920456886292       0.16694958508014679       0.15975208580493927       0.20072610676288605     
  0.15000000596046448        50640.081729999998       0.31465402245521545       0.17461797595024109       0.17202232778072357       0.17175951600074768     
  0.17499999701976776        50640.081729999998       0.31354159116744995       0.17839859426021576       0.17865808308124542       0.14539560675621033     
  0.20000000298023224        50640.081729999998       0.30698063969612122       0.17889080941677094       0.18080438673496246       0.12189470231533051     
  0.22499999403953552        50640.081729999998       0.29619714617729187       0.17661954462528229       0.17937739193439484       0.10126792639493942     
  0.25000000000000000        50640.081729999998       0.28221040964126587       0.17205254733562469       0.17512336373329163        8.3391994237899780E-002
  0.27500000596046448        50640.081729999998       0.26587563753128052       0.16561000049114227       0.16865925490856171        6.8071372807025909E-002
  0.30000001192092896        50640.081729999998       0.24791327118873596       0.15767076611518860       0.16050116717815399        5.5074527859687805E-002
  0.32499998807907104        50640.081729999998       0.22893048822879791       0.14857654273509979       0.15108481049537659        4.4156204909086227E-002
  0.34999999403953552        50640.081729999998       0.20943753421306610       0.13863474130630493       0.14078040421009064        3.5071417689323425E-002
  0.37500000000000000        50640.081729999998       0.18986076116561890       0.12812094390392303       0.12990383803844452        2.7584336698055267E-002
  0.40000000596046448        50640.081729999998       0.17055332660675049       0.11728065460920334       0.11872498691082001        2.1473767235875130E-002
  0.42500001192092896        50640.081729999998       0.15180389583110809       0.10633097589015961       0.10747414827346802        1.6536368057131767E-002
  0.44999998807907104        50640.081729999998       0.13384433090686798        9.5461942255496979E-002   9.6346974372863770E-002   1.2588273733854294E-002
  0.47499999403953552        50640.081729999998       0.11685614287853241        8.4837868809700012E-002   8.5508324205875397E-002   9.4655966386198997E-003
  0.50000000000000000        50640.081729999998       0.10097623616456985        7.4598520994186401E-002   7.5095437467098236E-002   7.0241666398942471E-003
  0.52499997615814209        50640.081729999998        8.6302019655704498E-002   6.4860284328460693E-002   6.5220378339290619E-002   5.1387217827141285E-003
  0.55000001192092896        50640.081729999998        7.2895951569080353E-002   5.5717337876558304E-002   5.5972207337617874E-002   3.7017362192273140E-003
  0.57499998807907104        50640.081729999998        6.0789681971073151E-002   4.7242775559425354E-002   4.7418691217899323E-002   2.6220190338790417E-003
  0.60000002384185791        50640.081729999998        4.9987848848104477E-002   3.9489757269620895E-002   3.9607934653759003E-002   1.8231804715469480E-003
  0.62500000000000000        50640.081729999998        4.0471512824296951E-002   3.2492686063051224E-002   3.2569754868745804E-002   1.2420432176440954E-003
  0.64999997615814209        50640.081729999998        3.2201416790485382E-002   2.6268422603607178E-002   2.6317059993743896E-002   8.2705687964335084E-004
  0.67500001192092896        50640.081729999998        2.5120951235294342E-002   2.0817521959543228E-002   2.0847106352448463E-002   5.3675792878493667E-004
  0.69999998807907104        50640.081729999998        1.9159004092216492E-002   1.6125548630952835E-002   1.6142806038260460E-002   3.3830915344879031E-004
  0.72500002384185791        50640.081729999998        1.4232594519853592E-002   1.2164436280727386E-002   1.2174030765891075E-002   2.0614069944713265E-004
  0.75000000000000000        50640.081729999998        1.0249419137835503E-002   8.8939322158694267E-003   8.8989771902561188E-003   1.2070962111465633E-004
  0.77499997615814209        50640.081729999998        7.1102632209658623E-003   6.2631098553538322E-003   6.2655978836119175E-003   6.7386485170572996E-005
  0.80000001192092896        50640.081729999998        4.7113299369812012E-003   4.2119827121496201E-003   4.2131287045776844E-003   3.5474051401251927E-005
  0.82499998807907104        50640.081729999998        2.9465034604072571E-003   2.6732233818620443E-003   2.6737265288829803E-003   1.7357424439978786E-005
  0.85000002384185791        50640.081729999998        1.7095685470849276E-003   1.5740039525553584E-003   1.5742399264127016E-003   7.7817176133976318E-006
  0.87500000000000000        50640.081729999998        8.9642207603901625E-004   8.3799799904227257E-004   8.3815038669854403E-004   3.2500229281140491E-006
  0.89999997615814209        50640.081729999998        4.0732487104833126E-004   3.8758327718824148E-004   3.8772707921452820E-004   1.5318940995712182E-006
  0.92500001192092896        50640.081729999998        1.4927415759302676E-004   1.4633359387516975E-004   1.4648311480414122E-004   1.2707114365184680E-006
  0.94999998807907104        50640.081729999998        3.8638936530333012E-005   4.1952080209739506E-005   4.2084713641088456E-005   1.6770585489211953E-006
  0.97500002384185791        50640.081729999998        4.3605095925158821E-006   9.9753333415719680E-006   1.0040496817964595E-005   2.2947181150811957E-006
   1.0000000000000000        50640.081729999998       -7.4183244578307495E-006  -8.2852290006485418E-007  -9.0645249883891665E-007   2.8258994007046567E-006
   9.9999997171806854E-010   64931.165450000000        3.1842426396906376E-003  -9.7754516173154116E-004  -1.2166686356067657E-003  -1.2317379005253315E-003
   1.3183000246996812E-009   64931.165450000000        3.3345033880323172E-003  -9.7713433206081390E-004  -1.2432811781764030E-003  -1.2576362350955606E-003
   1.7378000150003459E-009   64931.165450000000        3.4925683867186308E-003  -9.7427814034745097E-004  -1.2704526307061315E-003  -1.2837168760597706E-003
   2.2908999142146058E-009   64931.165450000000        3.6589507944881916E-003  -9.6872163703665137E-004  -1.2982904445379972E-003  -1.3098740018904209E-003
   3.0200000278313155E-009   64931.165450000000        3.8340922910720110E-003  -9.6019083866849542E-004  -1.3269074261188507E-003  -1.3359438162297010E-003
   3.9810998941902653E-009   64931.165450000000        4.0184985846281052E-003  -9.4838941004127264E-004  -1.3564488617703319E-003  -1.3617157237604260E-003
   5.2481001766579993E-009   64931.165450000000        4.2127184569835663E-003  -9.3299639411270618E-004  -1.3870929833501577E-003  -1.3869160320609808E-003
   6.9183001549788514E-009   64931.165450000000        4.4173146598041058E-003  -9.1366650303825736E-004  -1.4190517831593752E-003  -1.4111878117546439E-003
   9.1201002305751899E-009   64931.165450000000        4.6329023316502571E-003  -8.9002592721953988E-004  -1.4525816077366471E-003  -1.4340777415782213E-003
   1.2023000373062587E-008   64931.165450000000        4.8601459711790085E-003  -8.6166930850595236E-004  -1.4879903756082058E-003  -1.4550132909789681E-003
   1.5849000334355878E-008   64931.165450000000        5.0996588543057442E-003  -8.2817225484177470E-004  -1.5256284968927503E-003  -1.4732690760865808E-003
   2.0892999330612838E-008   64931.165450000000        5.3522353991866112E-003  -7.8905845293775201E-004  -1.5659341588616371E-003  -1.4879559166729450E-003
   2.7542000680114143E-008   64931.165450000000        5.6186215952038765E-003  -7.4382801540195942E-004  -1.6094063175842166E-003  -1.4979664701968431E-003
   3.6307998385609608E-008   64931.165450000000        5.8996803127229214E-003  -6.9193093804642558E-004  -1.6566423000767827E-003  -1.5019443817436695E-003
   4.7863000673942224E-008   64931.165450000000        6.1962404288351536E-003  -6.3279125606641173E-004  -1.7083247657865286E-003  -1.4982315478846431E-003
   6.3096003088958241E-008   64931.165450000000        6.5092700533568859E-003  -5.6577241048216820E-004  -1.7652640817686915E-003  -1.4848150312900543E-003
   8.3175997644957533E-008   64931.165450000000        6.8397400900721550E-003  -4.9020134611055255E-004  -1.8283901736140251E-003  -1.4592633815482259E-003
   1.0965000285523274E-007   64931.165450000000        7.1887713856995106E-003  -4.0533355786465108E-004  -1.8987964140251279E-003  -1.4186430489644408E-003
   1.4453999597208167E-007   64931.165450000000        7.5573613867163658E-003  -3.1041624606586993E-004  -1.9777023699134588E-003  -1.3594666961580515E-003
   1.9054999711443088E-007   64931.165450000000        7.9469485208392143E-003  -2.0454279729165137E-004  -2.0665924530476332E-003  -1.2775119394063950E-003
   2.5118998792095226E-007   64931.165450000000        8.3586098626255989E-003  -8.6859283328521997E-005  -2.1670632995665073E-003  -1.1678515002131462E-003
   3.3112999631157436E-007   64931.165450000000        8.7938271462917328E-003   4.3643667595461011E-005  -2.2810166701674461E-003  -1.0245841694995761E-003
   4.3651999703797628E-007   64931.165450000000        9.2541147023439407E-003   1.8803475541062653E-004  -2.4106015916913748E-003  -8.4076245548203588E-004
   5.7544002629583701E-007   64931.165450000000        9.7409961745142937E-003   3.4743273863568902E-004  -2.5582262314856052E-003  -6.0827273409813643E-004
   7.5857997217099182E-007   64931.165450000000        1.0256243869662285E-002   5.2308815065771341E-004  -2.7266533579677343E-003  -3.1756146927364171E-004
   9.9999999747524271E-007   64931.165450000000        1.0801671072840691E-002   7.1631785249337554E-004  -2.9189630877226591E-003   4.2455903894733638E-005
   1.3182999509808724E-006   64931.165450000000        1.1379362083971500E-002   9.2858861899003386E-004  -3.1386539340019226E-003   4.8473753849975765E-004
   1.7377999483869644E-006   64931.165450000000        1.1991254985332489E-002   1.1613683309406042E-003  -3.3895059023052454E-003   1.0240090778097510E-003
   2.2909000563231530E-006   64931.165450000000        1.2639943510293961E-002   1.4164270833134651E-003  -3.6759108770638704E-003   1.6776494449004531E-003
   3.0199998946045525E-006   64931.165450000000        1.3327843509614468E-002   1.6955289756879210E-003  -4.0025506168603897E-003   2.4652243591845036E-003
   3.9810997805034276E-006   64931.165450000000        1.4057748019695282E-002   2.0006420090794563E-003  -4.3746191076934338E-003   3.4092029090970755E-003
   5.2481000238913111E-006   64931.165450000000        1.4832767657935619E-002   2.3339255712926388E-003  -4.7977985814213753E-003   4.5351968146860600E-003
   6.9183001869532745E-006   64931.165450000000        1.5656258910894394E-002   2.6976980734616518E-003  -5.2781859412789345E-003   5.8720759116113186E-003
   9.1201000032015145E-006   64931.165450000000        1.6532009467482567E-002   3.0945204198360443E-003  -5.8223409578204155E-003   7.4524390511214733E-003
   1.2022999726468697E-005   64931.165450000000        1.7464298754930496E-002   3.5272212699055672E-003  -6.4372383058071136E-003   9.3129063025116920E-003
   1.5849000192247331E-005   64931.165450000000        1.8457539379596710E-002   3.9987261407077312E-003  -7.1298861876130104E-003   1.1493398807942867E-002
   2.0892999600619078E-005   64931.165450000000        1.9517328590154648E-002   4.5125447213649750E-003  -7.9078515991568565E-003   1.4039300382137299E-002
   2.7542000680114143E-005   64931.165450000000        2.0649615675210953E-002   5.0723678432404995E-003  -8.7784370407462120E-003   1.6999533399939537E-002
   3.6307999835116789E-005   64931.165450000000        2.1861528977751732E-002   5.6824558414518833E-003  -9.7489329054951668E-003   2.0428128540515900E-002
   4.7862999053904787E-005   64931.165450000000        2.3160908371210098E-002   6.3473843038082123E-003  -1.0825799778103828E-002   2.4382308125495911E-002
   6.3095998484641314E-005   64931.165450000000        2.4557279422879219E-002   7.0725078694522381E-003  -1.2014844454824924E-002   2.8924226760864258E-002
   8.3175997133366764E-005   64931.165450000000        2.6061546057462692E-002   7.8637655824422836E-003  -1.3320200145244598E-002   3.4118611365556717E-002
   1.0964999819407240E-004   64931.165450000000        2.7687005698680878E-002   8.7281642481684685E-003  -1.4744212850928307E-002   4.0034085512161255E-002
   1.4453999756369740E-004   64931.165450000000        2.9448535293340683E-002   9.6732806414365768E-003  -1.6285475343465805E-002   4.6737302094697952E-002
   1.9054999575018883E-004   64931.165450000000        3.1365841627120972E-002   1.0708916932344437E-002  -1.7940094694495201E-002   5.4301302880048752E-002
   2.5119000929407775E-004   64931.165450000000        3.3460307866334915E-002   1.1845306493341923E-002  -1.9696995615959167E-002   6.2788456678390503E-002
   3.3112999517470598E-004   64931.165450000000        3.5759646445512772E-002   1.3095505535602570E-002  -2.1539548411965370E-002   7.2262182831764221E-002
   4.3652000022120774E-004   64931.165450000000        3.8297232240438461E-002   1.4474882744252682E-002  -2.3441970348358154E-002   8.2776367664337158E-002
   5.7544000446796417E-004   64931.165450000000        4.1113294661045074E-002   1.6001610085368156E-002  -2.5366833433508873E-002   9.4369925558567047E-002
   7.5857999036088586E-004   64931.165450000000        4.4258069247007370E-002   1.7698192968964577E-002  -2.7263155207037926E-002  0.10706719011068344     
   1.0000000474974513E-003   64931.165450000000        4.7792751342058182E-002   1.9591787829995155E-002  -2.9062081128358841E-002  0.12086642533540726     
   1.3183000264689326E-003   64931.165450000000        5.1793579012155533E-002   2.1716257557272911E-002  -3.0673591420054436E-002  0.13573797047138214     
   1.7377999611198902E-003   64931.165450000000        5.6352119892835617E-002   2.4112217128276825E-002  -3.1980697065591812E-002  0.15160474181175232     
   2.2909000981599092E-003   64931.165450000000        6.1584666371345520E-002   2.6832038536667824E-002  -3.2836079597473145E-002  0.16835269331932068     
   3.0199999455362558E-003   64931.165450000000        6.7630343139171600E-002   2.9939083382487297E-002  -3.3054444938898087E-002  0.18579788506031036     
   3.9810999296605587E-003   64931.165450000000        7.4659481644630432E-002   3.3512711524963379E-002  -3.2407939434051514E-002  0.20368815958499908     
   5.2481000311672688E-003   64931.165450000000        8.2877546548843384E-002   3.7651471793651581E-002  -3.0620485544204712E-002  0.22168777883052826     
   6.9182999432086945E-003   64931.165450000000        9.2527009546756744E-002   4.2476151138544083E-002  -2.7364647015929222E-002  0.23936128616333008     
   9.1201001778244972E-003   64931.165450000000       0.10388881713151932        4.8133868724107742E-002  -2.2261934354901314E-002  0.25616315007209778     
   1.2023000046610832E-002   64931.165450000000       0.11727636307477951        5.4800193756818771E-002  -1.4890142716467381E-002  0.27142432332038879     
   1.5848999843001366E-002   64931.165450000000       0.13301078975200653        6.2674313783645630E-002  -4.8076650127768517E-003  0.28433555364608765     
   2.0893000066280365E-002   64931.165450000000       0.15139757096767426        7.1977674961090088E-002   8.4157455712556839E-003  0.29395529627799988     
   2.7542000636458397E-002   64931.165450000000       0.17264166474342346        8.2924909889698029E-002   2.5122560560703278E-002  0.29919794201850891     
   3.6308001726865768E-002   64931.165450000000       0.19673876464366913        9.5684617757797241E-002   4.5468404889106750E-002  0.29885938763618469     
   4.7862999141216278E-002   64931.165450000000       0.22327141463756561       0.11028971523046494        6.9255590438842773E-002  0.29166671633720398     
   6.3096001744270325E-002   64931.165450000000       0.25114047527313232       0.12650372087955475        9.5734223723411560E-002  0.27639123797416687     
   8.3176001906394958E-002   64931.165450000000       0.27817434072494507       0.14359213411808014       0.12333460897207260       0.25207200646400452     
  0.10000000149011612        64931.165450000000       0.29399782419204712       0.15475408732891083       0.14110317826271057       0.23063823580741882     
  0.12500000000000000        64931.165450000000       0.30831560492515564       0.16683635115623474       0.16016440093517303       0.19936965405941010     
  0.15000000596046448        64931.165450000000       0.31382295489311218       0.17432026565074921       0.17213562130928040       0.17017820477485657     
  0.17499999701976776        64931.165450000000       0.31242009997367859       0.17792369425296783       0.17849598824977875       0.14374075829982758     
  0.20000000298023224        64931.165450000000       0.30561313033103943       0.17825311422348022       0.18039903044700623       0.12026774883270264     
  0.22499999403953552        64931.165450000000       0.29463097453117371       0.17583815753459930       0.17876441776752472        9.9734164774417877E-002
  0.25000000000000000        64931.165450000000       0.28049319982528687       0.17114938795566559       0.17433920502662659        8.1990517675876617E-002
  0.27500000596046448        64931.165450000000       0.26405325531959534       0.16460852324962616       0.16773946583271027        6.6822305321693420E-002
  0.30000001192092896        64931.165450000000       0.24602875113487244       0.15659490227699280       0.15947945415973663        5.3984541445970535E-002
  0.32499998807907104        64931.165450000000       0.22702305018901825       0.14744985103607178       0.14999246597290039        4.3222639709711075E-002
  0.34999999403953552        64931.165450000000       0.20754215121269226       0.13747985661029816       0.13964600861072540        3.4285422414541245E-002
  0.37500000000000000        64931.165450000000       0.18800795078277588       0.12695904076099396       0.12875305116176605        2.6933239772915840E-002
  0.40000000596046448        64931.165450000000       0.16876892745494843       0.11613111943006516       0.11758046597242355        2.0942851901054382E-002
  0.42500001192092896        64931.165450000000       0.15010920166969299       0.10521107912063599       0.10635553300380707        1.6110165044665337E-002
  0.44999998807907104        64931.165450000000       0.13225615024566650        9.4386719167232513E-002   9.5270901918411255E-002   1.2251482345163822E-002
  0.47499999403953552        64931.165450000000       0.11538705229759216        8.3819955587387085E-002   8.4488540887832642E-002   9.2037245631217957E-003
  0.50000000000000000        64931.165450000000        9.9634818732738495E-002   7.3648139834403992E-002   7.4142850935459137E-002   6.8239341489970684E-003
  0.52499997615814209        64931.165450000000        8.5093177855014801E-002   6.3985243439674377E-002   6.4343191683292389E-002   4.9882917664945126E-003
  0.55000001192092896        64931.165450000000        7.1821257472038269E-002   5.4923057556152344E-002   5.5176049470901489E-002   3.5908122081309557E-003
  0.57499998807907104        64931.165450000000        5.9847723692655563E-002   4.6532411128282547E-002   4.6706799417734146E-002   2.5418445002287626E-003
  0.60000002384185791        64931.165450000000        4.9174614250659943E-002   3.8864314556121826E-002   3.8981318473815918E-002   1.7664687475189567E-003
  0.62500000000000000        64931.165450000000        3.9780776947736740E-002   3.1951203942298889E-002   3.2027415931224823E-002   1.2028604978695512E-003
  0.64999997615814209        64931.165450000000        3.1625125557184219E-002   2.5808148086071014E-002   2.5856191292405128E-002   8.0067553790286183E-004
  0.67500001192092896        64931.165450000000        2.4649623781442642E-002   2.0434152334928513E-002   2.0463343709707260E-002   5.1949743647128344E-004
  0.69999998807907104        64931.165450000000        1.8782095983624458E-002   1.5813458710908890E-002   1.5830470249056816E-002   3.2737318542785943E-004
  0.72500002384185791        64931.165450000000        1.3938884250819683E-002   1.1916949413716793E-002   1.1926398612558842E-002   1.9946035172324628E-004
  0.75000000000000000        64931.165450000000        1.0027359239757061E-002   8.7035894393920898E-003   8.7085533887147903E-003   1.1679794260999188E-004
  0.77499997615814209        64931.165450000000        6.9483257830142975E-003   6.1219525523483753E-003   6.1243991367518902E-003   6.5208681917283684E-005
  0.80000001192092896        64931.165450000000        4.5983255840837955E-003   4.1118469089269638E-003   4.1129728779196739E-003   3.4335313102928922E-005
  0.82499998807907104        64931.165450000000        2.8718828689306974E-003   2.6060258969664574E-003   2.6065201964229345E-003   1.6809264707262628E-005
  0.85000002384185791        64931.165450000000        1.6636907821521163E-003   1.5320302918553352E-003   1.5322619583457708E-003   7.5465250120032579E-006
  0.87500000000000000        64931.165450000000        8.7079452350735664E-004   8.1417761975899339E-004   8.1432668957859278E-004   3.1626489089831011E-006
  0.89999997615814209        64931.165450000000        3.9480588748119771E-004   3.7574785528704524E-004   3.7588723353110254E-004   1.4965935406507924E-006
  0.92500001192092896        64931.165450000000        1.4423078391700983E-004   1.4144722081255168E-004   1.4159035345073789E-004   1.2313829529375653E-006
  0.94999998807907104        64931.165450000000        3.7048863305244595E-005   4.0299437387147918E-005   4.0423510654363781E-005   1.5986248627086752E-006
  0.97500002384185791        64931.165450000000        3.8355701690306887E-006   9.2808559202239849E-006   9.3358175945468247E-006   2.1535438463615719E-006
   1.0000000000000000        64931.165450000000       -7.7428430813597515E-006  -1.4120686273599858E-006  -1.5003755606812774E-006   2.6073628305312013E-006
   9.9999997171806854E-010   83255.320739999996        3.1896843574941158E-003  -9.7733293659985065E-004  -1.2172904098406434E-003  -1.2626310344785452E-003
   1.3183000246996812E-009   83255.320739999996        3.3402324188500643E-003  -9.7682315390557051E-004  -1.2439814163371921E-003  -1.2889422941952944E-003
   1.7378000150003459E-009   83255.320739999996        3.4986014943569899E-003  -9.7385828848928213E-004  -1.2712507741525769E-003  -1.3153788167983294E-003
   2.2908999142146058E-009   83255.320739999996        3.6653056740760803E-003  -9.6818245947360992E-004  -1.2992100091651082E-003  -1.3418183661997318E-003
   3.0200000278313155E-009   83255.320739999996        3.8407875690609217E-003  -9.5952092669904232E-004  -1.3279765844345093E-003  -1.3680765405297279E-003
   3.9810998941902653E-009   83255.320739999996        4.0255542844533920E-003  -9.4757642364129424E-004  -1.3577018398791552E-003  -1.3939181808382273E-003
   5.2481001766579993E-009   83255.320739999996        4.2201555334031582E-003  -9.3202700372785330E-004  -1.3885706430301070E-003  -1.4190394431352615E-003
   6.9183001549788514E-009   83255.320739999996        4.4251563958823681E-003  -9.1252644779160619E-004  -1.4208026695996523E-003  -1.4430476585403085E-003
   9.1201002305751899E-009   83255.320739999996        4.6411720104515553E-003  -8.8869966566562653E-004  -1.4546634629368782E-003  -1.4654466649517417E-003
   1.2023000373062587E-008   83255.320739999996        4.8688701353967190E-003  -8.6014013504609466E-004  -1.4904716517776251E-003  -1.4856125926598907E-003
   1.5849000334355878E-008   83255.320739999996        5.1088640466332436E-003  -8.2642218330875039E-004  -1.5285895206034184E-003  -1.5027592889964581E-003
   2.0892999330612838E-008   83255.320739999996        5.3619509562849998E-003  -7.8706810018047690E-004  -1.5694693429395556E-003  -1.5159253962337971E-003
   2.7542000680114143E-008   83255.320739999996        5.6288787163794041E-003  -7.4157642666250467E-004  -1.6136262565851212E-003  -1.5239191707223654E-003
   3.6307998385609608E-008   83255.320739999996        5.9105125255882740E-003  -6.8939564516767859E-004  -1.6616759821772575E-003  -1.5252842567861080E-003
   4.7863000673942224E-008   83255.320739999996        6.2076831236481667E-003  -6.2994792824611068E-004  -1.7143217846751213E-003  -1.5182463685050607E-003
   6.3096003088958241E-008   83255.320739999996        6.5213614143431187E-003  -5.6259479606524110E-004  -1.7723978962749243E-003  -1.5006565954536200E-003
   8.3175997644957533E-008   83255.320739999996        6.8525201641023159E-003  -4.8666130169294775E-004  -1.8368606688454747E-003  -1.4699263265356421E-003
   1.0965000285523274E-007   83255.320739999996        7.2022844105958939E-003  -4.0140046621672809E-004  -1.9088335102424026E-003  -1.4229388907551765E-003
   1.4453999597208167E-007   83255.320739999996        7.5716543942689896E-003  -3.0605727806687355E-004  -1.9895688164979219E-003  -1.3559997314587235E-003
   1.9054999711443088E-007   83255.320739999996        7.9620731994509697E-003  -1.9972228619735688E-004  -2.0805895328521729E-003  -1.2646404793485999E-003
   2.5118998792095226E-007   83255.320739999996        8.3746183663606644E-003  -8.1538877566345036E-005  -2.1835314109921455E-003  -1.1436635395511985E-003
   3.3112999631157436E-007   83255.320739999996        8.8107809424400330E-003   4.9505546485306695E-005  -2.3003416135907173E-003  -9.8685245029628277E-004
   4.3651999703797628E-007   83255.320739999996        9.2720780521631241E-003   1.9448317470960319E-004  -2.4332182947546244E-003  -7.8690331429243088E-004
   5.7544002629583701E-007   83255.320739999996        9.7600379958748817E-003   3.5451646544970572E-004  -2.5846217758953571E-003  -5.3530483273789287E-004
   7.5857997217099182E-007   83255.320739999996        1.0276440531015396E-002   5.3086021216586232E-004  -2.7573716361075640E-003  -2.2205171990208328E-004
   9.9999999747524271E-007   83255.320739999996        1.0823108255863190E-002   7.2483590338379145E-004  -2.9546068981289864E-003   1.6444064385723323E-004
   1.3182999509808724E-006   83255.320739999996        1.1402130126953125E-002   9.3791558174416423E-004  -3.1798887066543102E-003   6.3769205007702112E-004
   1.7377999483869644E-006   83255.320739999996        1.2015455402433872E-002   1.1715725995600224E-003  -3.4370585344731808E-003   1.2130301911383867E-003
   2.2909000563231530E-006   83255.320739999996        1.2665689922869205E-002   1.4275839785113931E-003  -3.7305743899196386E-003   1.9085215171799064E-003
   3.0199998946045525E-006   83255.320739999996        1.3355262577533722E-002   1.7077208030968904E-003  -4.0651792660355568E-003   2.7444558218121529E-003
   3.9810997805034276E-006   83255.320739999996        1.4086980372667313E-002   2.0139599218964577E-003  -4.4461246579885483E-003   3.7440913729369640E-003
   5.2481000238913111E-006   83255.320739999996        1.4863974414765835E-002   2.3484695702791214E-003  -4.8791458830237389E-003   4.9338866956532001E-003
   6.9183001869532745E-006   83255.320739999996        1.5689618885517120E-002   2.7135796844959259E-003  -5.3703808225691319E-003   6.3436017371714115E-003
   9.1201000032015145E-006   83255.320739999996        1.6567731276154518E-002   3.1118635088205338E-003  -5.9264176525175571E-003   8.0067683011293411E-003
   1.2022999726468697E-005   83255.320739999996        1.7502618953585625E-002   3.5461650695651770E-003  -6.5542384982109070E-003   9.9609708413481712E-003
   1.5849000192247331E-005   83255.320739999996        1.8498728051781654E-002   4.0194261819124222E-003  -7.2608301416039467E-003   1.2247064150869846E-002
   2.0892999600619078E-005   83255.320739999996        1.9561704248189926E-002   4.5351772569119930E-003  -8.0537106841802597E-003   1.4911406673491001E-002
   2.7542000680114143E-005   83255.320739999996        2.0697543397545815E-002   5.0971326418220997E-003  -8.9400857686996460E-003   1.8003810197114944E-002
   3.6307999835116789E-005   83255.320739999996        2.1913437172770500E-002   5.7095806114375591E-003  -9.9271032959222794E-003   2.1579144522547722E-002
   4.7862999053904787E-005   83255.320739999996        2.3217298090457916E-002   6.3771302811801434E-003  -1.1021010577678680E-002   2.5695297867059708E-002
   6.3095998484641314E-005   83255.320739999996        2.4618742987513542E-002   7.1051758714020252E-003  -1.2227331288158894E-002   3.0414951965212822E-002
   8.3175997133366764E-005   83255.320739999996        2.6128774508833885E-002   7.8997015953063965E-003  -1.3549821451306343E-002   3.5803079605102539E-002
   1.0964999819407240E-004   83255.320739999996        2.7760822325944901E-002   8.7677733972668648E-003  -1.4990353025496006E-002   4.1928287595510483E-002
   1.4453999756369740E-004   83255.320739999996        2.9529904946684837E-002   9.7170313820242882E-003  -1.6546914353966713E-002   4.8856671899557114E-002
   1.9054999575018883E-004   83255.320739999996        3.1455911695957184E-002   1.0757359676063061E-002  -1.8214887008070946E-002   5.6660443544387817E-002
   2.5119000929407775E-004   83255.320739999996        3.3560425043106079E-002   1.1899082921445370E-002  -1.9982308149337769E-002   6.5400257706642151E-002
   3.3112999517470598E-004   83255.320739999996        3.5871397703886032E-002   1.3155370019376278E-002  -2.1831514313817024E-002   7.5137294828891754E-002
   4.3652000022120774E-004   83255.320739999996        3.8422483950853348E-002   1.4541719108819962E-002  -2.3735515773296356E-002   8.5922293365001678E-002
   5.7544000446796417E-004   83255.320739999996        4.1254226118326187E-002   1.6076456755399704E-002  -2.5655504316091537E-002   9.7790010273456573E-002
   7.5857999036088586E-004   83255.320739999996        4.4417217373847961E-002   1.7782259732484818E-002  -2.7538964524865150E-002  0.11075960099697113     
   1.0000000474974513E-003   83255.320739999996        4.7973033040761948E-002   1.9686492159962654E-002  -2.9315365478396416E-002  0.12482292205095291     
   1.3183000264689326E-003   83255.320739999996        5.1998317241668701E-002   2.1823236718773842E-002  -3.0892916023731232E-002  0.13994266092777252     
   1.7377999611198902E-003   83255.320739999996        5.6585036218166351E-002   2.4233350530266762E-002  -3.2152839004993439E-002  0.15603266656398773     
   2.2909000981599092E-003   83255.320739999996        6.1849858611822128E-002   2.6969458907842636E-002  -3.2946087419986725E-002  0.17296864092350006     
   3.0199999455362558E-003   83255.320739999996        6.7932158708572388E-002   3.0095163732767105E-002  -3.3085878938436508E-002  0.19055509567260742     
   3.9810999296605587E-003   83255.320739999996        7.5002342462539673E-002   3.3690024167299271E-002  -3.2343316823244095E-002  0.20852728188037872     
   5.2481000311672688E-003   83255.320739999996        8.3265602588653564E-002   3.7852682173252106E-002  -3.0442005023360252E-002  0.22653618454933167     
   6.9182999432086945E-003   83255.320739999996        9.2963591217994690E-002   4.2703840881586075E-002  -2.7055310085415840E-002  0.24413287639617920     
   9.1201001778244972E-003   83255.320739999996       0.10437558591365814        4.8390217125415802E-002  -2.1807145327329636E-002  0.26075887680053711     
   1.2023000046610832E-002   83255.320739999996       0.11781204491853714        5.5086463689804077E-002  -1.4279888942837715E-002  0.27573379874229431     
   1.5848999843001366E-002   83255.320739999996       0.13358938694000244        6.2990047037601471E-002  -4.0394598618149757E-003  0.28824016451835632     
   2.0893000066280365E-002   83255.320739999996       0.15200591087341309        7.2319515049457550E-002   9.3333981931209564E-003  0.29733315110206604     
   2.7542000636458397E-002   83255.320739999996       0.17325623333454132        8.3284892141819000E-002   2.6165995746850967E-002  0.30193141102790833     
   3.6308001726865768E-002   83255.320739999996       0.19732190668582916        9.6047878265380859E-002   4.6594586223363876E-002  0.30084598064422607     
   4.7862999141216278E-002   83255.320739999996       0.22376739978790283       0.11063165217638016        7.0398546755313873E-002  0.29283416271209717     
   6.3096001744270325E-002   83255.320739999996       0.25147280097007751       0.12678687274456024        9.6803769469261169E-002  0.27671644091606140     
   8.3176001906394958E-002   83255.320739999996       0.27824661135673523       0.14376387000083923       0.12421949207782745       0.25160357356071472     
  0.10000000149011612        83255.320739999996       0.29383683204650879       0.15481489896774292       0.14179718494415283       0.22971285879611969     
  0.12500000000000000        83255.320739999996       0.30781000852584839       0.16671855747699738       0.16055682301521301       0.19801869988441467     
  0.15000000596046448        83255.320739999996       0.31299626827239990       0.17402108013629913       0.17223386466503143       0.16861754655838013     
  0.17499999701976776        83255.320739999996       0.31130945682525635       0.17745076119899750       0.17832434177398682       0.14211681485176086     
  0.20000000298023224        83255.320739999996       0.30426266789436340       0.17762100696563721       0.17998974025249481       0.11867785453796387     
  0.22499999403953552        83255.320739999996       0.29308757185935974       0.17506590485572815       0.17815296351909637        9.8240382969379425E-002
  0.25000000000000000        83255.320739999996       0.27880370616912842       0.17025874555110931       0.17356160283088684        8.0629438161849976E-002
  0.27500000596046448        83255.320739999996       0.26226288080215454       0.16362267732620239       0.16683073341846466        6.5612271428108215E-002
  0.30000001192092896        83255.320739999996       0.24417959153652191       0.15553741157054901       0.15847268700599670        5.2930977195501328E-002
  0.32499998807907104        83255.320739999996       0.22515349090099335       0.14634388685226440       0.14891831576824188        4.2322102934122086E-002
  0.34999999403953552        83255.320739999996       0.20568637549877167       0.13634757697582245       0.13853240013122559        3.3528663218021393E-002
  0.37500000000000000        83255.320739999996       0.18619561195373535       0.12582114338874817       0.12762497365474701        2.6307465508580208E-002
  0.40000000596046448        83255.320739999996       0.16702513396739960       0.11500648409128189       0.11645997315645218        2.0433427765965462E-002
  0.42500001192092896        83255.320739999996       0.14845454692840576       0.10411652922630310       0.10526167601346970        1.5701849013566971E-002
  0.44999998807907104        83255.320739999996       0.13070686161518097        9.3336828052997589E-002   9.4219803810119629E-002   1.1929298751056194E-002
  0.47499999403953552        83255.320739999996       0.11395516246557236        8.2826964557170868E-002   8.3493456244468689E-002   8.9535592123866081E-003
  0.50000000000000000        83255.320739999996        9.8328486084938049E-002   7.2721876204013824E-002   7.3214240372180939E-002   6.6329031251370907E-003
  0.52499997615814209        83255.320739999996        8.3916954696178436E-002   6.3133172690868378E-002   6.3488900661468506E-002   4.8449509777128696E-003
  0.55000001192092896        83255.320739999996        7.0776440203189850E-002   5.4150331765413284E-002   5.4401408880949020E-002   3.4852367825806141E-003
  0.57499998807907104        83255.320739999996        5.8932736515998840E-002   4.5841947197914124E-002   4.6014796942472458E-002   2.4656164459884167E-003
  0.60000002384185791        83255.320739999996        4.8385348170995712E-002   3.8256954401731491E-002   3.8372784852981567E-002   1.7126003513112664E-003
  0.62500000000000000        83255.320739999996        3.9110992103815079E-002   3.1425863504409790E-002   3.1501226127147675E-002   1.1656734859570861E-003
  0.64999997615814209        83255.320739999996        3.1066829338669777E-002   2.5362025946378708E-002   2.5409480556845665E-002   7.7565573155879974E-004
  0.67500001192092896        83255.320739999996        2.4193443357944489E-002   2.0062934607267380E-002   2.0091740414500237E-002   5.0313689280301332E-004
  0.69999998807907104        83255.320739999996        1.8417662009596825E-002   1.5511574223637581E-002   1.5528343617916107E-002   3.1701137777417898E-004
  0.72500002384185791        83255.320739999996        1.3655188493430614E-002   1.1677813716232777E-002   1.1687119491398335E-002   1.9313188386149704E-004
  0.75000000000000000        83255.320739999996        9.8131075501441956E-003   8.5198786109685898E-003   8.5247624665498734E-003   1.1309210822219029E-004
  0.77499997615814209        83255.320739999996        6.7922663874924183E-003   5.9858802706003189E-003   5.9882858768105507E-003   6.3144761952571571E-005
  0.80000001192092896        83255.320739999996        4.4895634055137634E-003   4.0154452435672283E-003   4.0165516547858715E-003   3.3255244488827884E-005
  0.82499998807907104        83255.320739999996        2.8001645114272833E-003   2.5414275005459785E-003   2.5419129524379969E-003   1.6288384358631447E-005
  0.85000002384185791        83255.320739999996        1.6196669312193990E-003   1.4917446533218026E-003   1.4919721288606524E-003   7.3218725447077304E-006
  0.87500000000000000        83255.320739999996        8.4624689770862460E-004   7.9135660780593753E-004   7.9150230158120394E-004   3.0776834591961233E-006
  0.89999997615814209        83255.320739999996        3.8283964386209846E-004   3.6443225690163672E-004   3.6456729867495596E-004   1.4605529941036366E-006
  0.92500001192092896        83255.320739999996        1.3942236546427011E-004   1.3678611139766872E-004   1.3692305947188288E-004   1.1912841273442609E-006
  0.94999998807907104        83255.320739999996        3.5538261727197096E-005   3.8726448110537603E-005   3.8842317735543475E-005   1.5217898408081965E-006
  0.97500002384185791        83255.320739999996        3.3413725759601220E-006   8.6222426034510136E-006   8.6675318016204983E-006   2.0186209894745843E-006
   1.0000000000000000        83255.320739999996       -8.0393811003887095E-006  -1.9578060346248094E-006  -2.0557820334943244E-006   2.4020289401960326E-006
   9.9999997171806854E-010   106750.71640000000        3.1950566917657852E-003  -9.7711989656090736E-004  -1.2179192854091525E-003  -1.2935152044519782E-003
   1.3183000246996812E-009   106750.71640000000        3.3458885736763477E-003  -9.7651226678863168E-004  -1.2446936452761292E-003  -1.3202148256823421E-003
   1.7378000150003459E-009   106750.71640000000        3.5045575350522995E-003  -9.7343995003029704E-004  -1.2720666127279401E-003  -1.3469773111864924E-003
   2.2908999142146058E-009   106750.71640000000        3.6715792957693338E-003  -9.6764613408595324E-004  -1.3001539045944810E-003  -1.3736627297475934E-003
   3.0200000278313155E-009   106750.71640000000        3.8473973982036114E-003  -9.5885532209649682E-004  -1.3290783390402794E-003  -1.4000652590766549E-003
   3.9810998941902653E-009   106750.71640000000        4.0325201116502285E-003  -9.4676937442272902E-004  -1.3589967275038362E-003  -1.4259236631914973E-003
   5.2481001766579993E-009   106750.71640000000        4.2274980805814266E-003  -9.3106529675424099E-004  -1.3901011552661657E-003  -1.4509026659652591E-003
   6.9183001549788514E-009   106750.71640000000        4.4328980147838593E-003  -9.1139593860134482E-004  -1.4226192142814398E-003  -1.4745721127837896E-003
   9.1201002305751899E-009   106750.71640000000        4.6493373811244965E-003  -8.8738504564389586E-004  -1.4568258775398135E-003  -1.4963907888159156E-003
   1.2023000373062587E-008   106750.71640000000        4.8774834722280502E-003  -8.5862487321719527E-004  -1.4930503675714135E-003  -1.5156811568886042E-003
   1.5849000334355878E-008   106750.71640000000        5.1179528236389160E-003  -8.2468858454376459E-004  -1.5316677745431662E-003  -1.5315942000597715E-003
   2.0892999330612838E-008   106750.71640000000        5.3715440444648266E-003  -7.8509689774364233E-004  -1.5731444582343102E-003  -1.5430935891345143E-003
   2.7542000680114143E-008   106750.71640000000        5.6390063837170601E-003  -7.3934707324951887E-004  -1.6180118545889854E-003  -1.5488994540646672E-003
   3.6307998385609608E-008   106750.71640000000        5.9212082996964455E-003  -6.8688578903675079E-004  -1.6669046599417925E-003  -1.5474520623683929E-003
   4.7863000673942224E-008   106750.71640000000        6.2189814634621143E-003  -6.2713352963328362E-004  -1.7205470940098166E-003  -1.5368574531748891E-003
   6.3096003088958241E-008   106750.71640000000        6.5333000384271145E-003  -5.5944995256140828E-004  -1.7797976033762097E-003  -1.5148264355957508E-003
   8.3175997644957533E-008   106750.71640000000        6.8651400506496429E-003  -4.8315810272470117E-004  -1.8456391990184784E-003  -1.4786083484068513E-003
   1.0965000285523274E-007   106750.71640000000        7.2156284004449844E-003  -3.9750870200805366E-004  -1.9192259060218930E-003  -1.4248982770368457E-003
   1.4453999597208167E-007   106750.71640000000        7.5857690535485744E-003  -3.0174455605447292E-004  -2.0018431823700666E-003  -1.3497892068699002E-003
   1.9054999711443088E-007   106750.71640000000        7.9770078882575035E-003  -1.9495325977914035E-004  -2.0950522739440203E-003  -1.2485609622672200E-003
   2.5118998792095226E-007   106750.71640000000        8.3904294297099113E-003  -7.6275675382930785E-005  -2.2005292121320963E-003  -1.1157399276271462E-003
   3.3112999631157436E-007   106750.71640000000        8.8275242596864700E-003   5.5304066336248070E-005  -2.3202663287520409E-003  -9.4478746177628636E-004
   4.3651999703797628E-007   106750.71640000000        9.2898188158869743E-003   2.0086158474441618E-004  -2.4565109051764011E-003  -7.2803732473403215E-004
   5.7544002629583701E-007   106750.71640000000        9.7788451239466667E-003   3.6152300890535116E-004  -2.6117749512195587E-003  -4.5657387818209827E-004
   7.5857997217099182E-007   106750.71640000000        1.0296390391886234E-002   5.3854734869673848E-004  -2.7889348566532135E-003  -1.1993407679256052E-004
   9.9999999747524271E-007   106750.71640000000        1.0844281874597073E-002   7.3326064739376307E-004  -2.9911876190453768E-003   2.9397281468845904E-004
   1.3182999509808724E-006   106750.71640000000        1.1424620635807514E-002   9.4714021543040872E-004  -3.2221572473645210E-003   7.9923367593437433E-004
   1.7377999483869644E-006   106750.71640000000        1.2039363384246826E-002   1.1816647602245212E-003  -3.4857443533837795E-003   1.4117821119725704E-003
   2.2909000563231530E-006   106750.71640000000        1.2691126205027103E-002   1.4386182883754373E-003  -3.7864723708480597E-003   2.1503756288439035E-003
   3.0199998946045525E-006   106750.71640000000        1.3382352888584137E-002   1.7197788693010807E-003  -4.1291425004601479E-003   3.0360289383679628E-003
   3.9810997805034276E-006   106750.71640000000        1.4115866273641586E-002   2.0271316170692444E-003  -4.5190630480647087E-003   4.0927892550826073E-003
   5.2481000238913111E-006   106750.71640000000        1.4894812367856503E-002   2.3628543131053448E-003  -4.9620168283581734E-003   5.3479578346014023E-003
   6.9183001869532745E-006   106750.71640000000        1.5722591429948807E-002   2.7292878367006779E-003  -5.4641813039779663E-003   6.8321772851049900E-003
   9.1201000032015145E-006   106750.71640000000        1.6603039577603340E-002   3.1290180049836636E-003  -6.0321660712361336E-003   8.5799004882574081E-003
   1.2022999726468697E-005   106750.71640000000        1.7540499567985535E-002   3.5649037454277277E-003  -6.6729579120874405E-003   1.0629661381244659E-002
   1.5849000192247331E-005   106750.71640000000        1.8539452925324440E-002   4.0399031713604927E-003  -7.3935138061642647E-003   1.3023222796618938E-002
   2.0892999600619078E-005   106750.71640000000        1.9605584442615509E-002   4.5575671829283237E-003  -8.2012973725795746E-003   1.5807893127202988E-002
   2.7542000680114143E-005   106750.71640000000        2.0744942128658295E-002   5.1216338761150837E-003  -9.1034099459648132E-003   1.9034333527088165E-002
   3.6307999835116789E-005   106750.71640000000        2.1964782848954201E-002   5.7364189997315407E-003  -1.0106847621500492E-002   2.2758208215236664E-002
   4.7862999053904787E-005   106750.71640000000        2.3273086175322533E-002   6.4065647311508656E-003  -1.1217635124921799E-002   2.7038017287850380E-002
   6.3095998484641314E-005   106750.71640000000        2.4679558351635933E-002   7.1375044062733650E-003  -1.2441004626452923E-002   3.1936906278133392E-002
   8.3175997133366764E-005   106750.71640000000        2.6195308193564415E-002   7.9352688044309616E-003  -1.3780327513813972E-002   3.7520017474889755E-002
   1.0964999819407240E-004   106750.71640000000        2.7833886444568634E-002   8.8069792836904526E-003  -1.5236988663673401E-002   4.3855849653482437E-002
   1.4453999756369740E-004   106750.71640000000        2.9610458761453629E-002   9.7603406757116318E-003  -1.6808366402983665E-002   5.1009859889745712E-002
   1.9054999575018883E-004   106750.71640000000        3.1545087695121765E-002   1.0805317200720310E-002  -1.8489116802811623E-002   5.9053316712379456E-002
   2.5119000929407775E-004   106750.71640000000        3.3659555017948151E-002   1.1952324770390987E-002  -2.0266382023692131E-002   6.8045049905776978E-002
   3.3112999517470598E-004   106750.71640000000        3.5982057452201843E-002   1.3214641250669956E-002  -2.2121466696262360E-002   7.8043878078460693E-002
   4.3652000022120774E-004   106750.71640000000        3.8546517491340637E-002   1.4607896097004414E-002  -2.4026177823543549E-002   8.9097291231155396E-002
   5.7544000446796417E-004   106750.71640000000        4.1393786668777466E-002   1.6150563955307007E-002  -2.5940345600247383E-002  0.10123576968908310     
   7.5857999036088586E-004   106750.71640000000        4.4574800878763199E-002   1.7865495756268501E-002  -2.7809944003820419E-002  0.11447320133447647     
   1.0000000474974513E-003   106750.71640000000        4.8151511698961258E-002   1.9780250266194344E-002  -2.9562801122665405E-002  0.12879493832588196     
   1.3183000264689326E-003   106750.71640000000        5.2200969308614731E-002   2.1929133683443069E-002  -3.1105395406484604E-002  0.14415600895881653     
   1.7377999611198902E-003   106750.71640000000        5.6815512478351593E-002   2.4353232234716415E-002  -3.2317236065864563E-002  0.16046114265918732     
   2.2909000981599092E-003   106750.71640000000        6.2112171202898026E-002   2.7105424553155899E-002  -3.3047601580619812E-002  0.17757590115070343     
   3.0199999455362558E-003   106750.71640000000        6.8230561912059784E-002   3.0249537900090218E-002  -3.3108334988355637E-002  0.19529333710670471     
   3.9810999296605587E-003   106750.71640000000        7.5341150164604187E-002   3.3865317702293396E-002  -3.2269600778818130E-002  0.21333634853363037     
   5.2481000311672688E-003   106750.71640000000        8.3648815751075745E-002   3.8051497191190720E-002  -3.0254794284701347E-002  0.23134300112724304     
   6.9182999432086945E-003   106750.71640000000        9.3394391238689423E-002   4.2928677052259445E-002  -2.6738218963146210E-002  0.24885131418704987     
   9.1201001778244972E-003   106750.71640000000       0.10485547035932541        4.8643156886100769E-002  -2.1346298977732658E-002  0.26529052853584290     
   1.2023000046610832E-002   106750.71640000000       0.11833959072828293        5.5368669331073761E-002  -1.3666093349456787E-002  0.27996957302093506     
   1.5848999843001366E-002   106750.71640000000       0.13415846228599548        6.3300952315330505E-002  -3.2710800878703594E-003  0.29206377267837524     
   2.0893000066280365E-002   106750.71640000000       0.15260328352451324        7.2655670344829559E-002   1.0247059166431427E-002  0.30062583088874817     
   2.7542000636458397E-002   106750.71640000000       0.17385844886302948        8.3638273179531097E-002   2.7200657874345779E-002  0.30457985401153564     
   3.6308001726865768E-002   106750.71640000000       0.19789157807826996        9.6403665840625763E-002   4.7706965357065201E-002  0.30275282263755798     
   4.7862999141216278E-002   106750.71640000000       0.22424951195716858       0.11096541583538055        7.1523025631904602E-002  0.29393294453620911     
   6.3096001744270325E-002   106750.71640000000       0.25179201364517212       0.12706160545349121        9.7851350903511047E-002  0.27698999643325806     
   8.3176001906394958E-002   106750.71640000000       0.27830833196640015       0.14392778277397156       0.12508110702037811       0.25110548734664917     
  0.10000000149011612        106750.71640000000       0.29366844892501831       0.15486899018287659       0.14246881008148193       0.22877416014671326     
  0.12500000000000000        106750.71640000000       0.30730265378952026       0.16659645736217499       0.16093020141124725       0.19667412340641022     
  0.15000000596046448        106750.71640000000       0.31217405200004578       0.17372059822082520       0.17231780290603638       0.16707761585712433     
  0.17499999701976776        106750.71640000000       0.31020957231521606       0.17697989940643311       0.17814373970031738       0.14052321016788483     
  0.20000000298023224        106750.71640000000       0.30292892456054688       0.17699444293975830       0.17957696318626404       0.11712399125099182     
  0.22499999403953552        106750.71640000000       0.29156634211540222       0.17430263757705688       0.17754329741001129        9.6785224974155426E-002
  0.25000000000000000        106750.71640000000       0.27714124321937561       0.16938038170337677       0.17279063165187836        7.9307228326797485E-002
  0.27500000596046448        106750.71640000000       0.26050353050231934       0.16265209019184113       0.16593293845653534        6.4439631998538971E-002
  0.30000001192092896        106750.71640000000       0.24236470460891724       0.15449781715869904       0.15748056769371033        5.1912199705839157E-002
  0.32499998807907104        106750.71640000000       0.22332063317298889       0.14525802433490753       0.14786191284656525        4.1453037410974503E-002
  0.34999999403953552        106750.71640000000       0.20386886596679688       0.13523718714714050       0.13743898272514343        3.2799690961837769E-002
  0.37500000000000000        106750.71640000000       0.18442234396934509       0.12470644712448120       0.12651893496513367        2.5705700740218163E-002
  0.40000000596046448        106750.71640000000       0.16532051563262939       0.11390591412782669       0.11536273360252380        1.9944336265325546E-002
  0.42500001192092896        106750.71640000000       0.14683850109577179       0.10304644703865051       0.10419175028800964        1.5310424380004406E-002
  0.44999998807907104        106750.71640000000       0.12919500470161438        9.2311367392539978E-002   9.3192800879478455E-002   1.1620886623859406E-002
  0.47499999403953552        106750.71640000000       0.11255905777215958        8.1857956945896149E-002   8.2522146403789520E-002   8.7144104763865471E-003
  0.50000000000000000        106750.71640000000        9.7055852413177490E-002   7.1818806231021881E-002   7.2308711707592010E-002   6.4505171030759811E-003
  0.52499997615814209        106750.71640000000        8.2772023975849152E-002   6.2303178012371063E-002   6.2656626105308533E-002   4.7082607634365559E-003
  0.55000001192092896        106750.71640000000        6.9760277867317200E-002   5.3398292511701584E-002   5.3647428750991821E-002   3.3846711739897728E-003
  0.57499998807907104        106750.71640000000        5.8043591678142548E-002   4.5170571655035019E-002   4.5341871678829193E-002   2.3930799216032028E-003
  0.60000002384185791        106750.71640000000        4.7619029879570007E-002   3.7666916847229004E-002   3.7781577557325363E-002   1.6613876214250922E-003
  0.62500000000000000        106750.71640000000        3.8461253046989441E-002   3.0915977433323860E-002   3.0990494415163994E-002   1.1303480714559555E-003
  0.64999997615814209        106750.71640000000        3.0525723472237587E-002   2.4929432198405266E-002   2.4976305663585663E-002   7.5190444476902485E-004
  0.67500001192092896        106750.71640000000        2.3751720786094666E-002   1.9703326746821404E-002   1.9731748849153519E-002   4.8761398647911847E-004
  0.69999998807907104        106750.71640000000        1.8065121024847031E-002   1.5219425782561302E-002   1.5235956758260727E-002   3.0718353809788823E-004
  0.72500002384185791        106750.71640000000        1.3381032273173332E-002   1.1446636170148849E-002   1.1455801315605640E-002   1.8713042663875967E-004
  0.75000000000000000        106750.71640000000        9.6062850207090378E-003   8.3424802869558334E-003   8.3472868427634239E-003   1.0957748600048944E-004
  0.77499997615814209        106750.71640000000        6.6417935304343700E-003   5.8546410873532295E-003   5.8570066466927528E-003   6.1186612583696842E-005
  0.80000001192092896        106750.71640000000        4.3848268687725067E-003   3.9225881919264793E-003   3.9236759766936302E-003   3.2229698263108730E-005
  0.82499998807907104        106750.71640000000        2.7311970479786396E-003   2.4792926851660013E-003   2.4797699879854918E-003   1.5792893464094959E-005
  0.85000002384185791        106750.71640000000        1.5773972263559699E-003   1.4530566986650229E-003   1.4532800996676087E-003   7.1070962803787552E-006
  0.87500000000000000        106750.71640000000        8.2271918654441833E-004   7.6947960769757628E-004   7.6962204184383154E-004   2.9950883799756411E-006
  0.89999997615814209        106750.71640000000        3.7139438791200519E-004   3.5360670881345868E-004   3.5373755963519216E-004   1.4240266636988963E-006
  0.92500001192092896        106750.71640000000        1.3483494694810361E-004   1.3233692152425647E-004   1.3246790331322700E-004   1.1507551107570180E-006
  0.94999998807907104        106750.71640000000        3.4102253266610205E-005   3.7228361179586500E-005   3.7336369132390246E-005   1.4468046174442861E-006
  0.97500002384185791        106750.71640000000        2.8760155146301258E-006   7.9974397522164509E-006   8.0335657912655734E-006   1.8899095266533550E-006
   1.0000000000000000        106750.71640000000       -8.3098966570105404E-006  -2.4681098693690728E-006  -2.5750862278073328E-006   2.2093149709689897E-006
   9.9999997171806854E-010   136876.72279999999        3.2003612723201513E-003  -9.7690615803003311E-004  -1.2185566592961550E-003  -1.3243827270343900E-003
   1.3183000246996812E-009   136876.72279999999        3.3514734823256731E-003  -9.7620178712531924E-004  -1.2454193783923984E-003  -1.3514449819922447E-003
   1.7378000150003459E-009   136876.72279999999        3.5104388371109962E-003  -9.7302306676283479E-004  -1.2729018926620483E-003  -1.3785019982606173E-003
   2.2908999142146058E-009   136876.72279999999        3.6777744535356760E-003  -9.6711260266602039E-004  -1.3011243427172303E-003  -1.4053955674171448E-003
   3.0200000278313155E-009   136876.72279999999        3.8539245724678040E-003  -9.5819390844553709E-004  -1.3302146689966321E-003  -1.4318968169391155E-003
   3.9810998941902653E-009   136876.72279999999        4.0393983945250511E-003  -9.4596802955493331E-004  -1.3603358529508114E-003  -1.4577172696590424E-003
   5.2481001766579993E-009   136876.72279999999        4.2347488924860954E-003  -9.3011109856888652E-004  -1.3916870811954141E-003  -1.4824888203293085E-003
   6.9183001549788514E-009   136876.72279999999        4.4405432417988777E-003  -9.1027474263682961E-004  -1.4245040947571397E-003  -1.5057419659569860E-003
   9.1201002305751899E-009   136876.72279999999        4.6574003063142300E-003  -8.8608177611604333E-004  -1.4590716455131769E-003  -1.5268883435055614E-003
   1.2023000373062587E-008   136876.72279999999        4.8859892413020134E-003  -8.5712323198094964E-004  -1.4957300154492259E-003  -1.5451947692781687E-003
   1.5849000334355878E-008   136876.72279999999        5.1269284449517727E-003  -8.2297105109319091E-004  -1.5348667511716485E-003  -1.5597466845065355E-003
   2.0892999330612838E-008   136876.72279999999        5.3810174576938152E-003  -7.8314443817362189E-004  -1.5769631136208773E-003  -1.5694297617301345E-003
   2.7542000680114143E-008   136876.72279999999        5.6490083225071430E-003  -7.3713931487873197E-004  -1.6225673025473952E-003  -1.5728732105344534E-003
   3.6307998385609608E-008   136876.72279999999        5.9317708946764469E-003  -6.8440067116171122E-004  -1.6723327571526170E-003  -1.5684104291722178E-003
   4.7863000673942224E-008   136876.72279999999        6.2301396392285824E-003  -6.2434730352833867E-004  -1.7270053504034877E-003  -1.5540237072855234E-003
   6.3096003088958241E-008   136876.72279999999        6.5450915135443211E-003  -5.5633706506341696E-004  -1.7874679761007428E-003  -1.5272791497409344E-003
   8.3175997644957533E-008   136876.72279999999        6.8776039406657219E-003  -4.7969087609089911E-004  -1.8547307699918747E-003  -1.4852598542347550E-003
   1.0965000285523274E-007   136876.72279999999        7.2288075461983681E-003  -3.9365730481222272E-004  -1.9299787236377597E-003  -1.4244676567614079E-003
   1.4453999597208167E-007   136876.72279999999        7.5997095555067062E-003  -2.9747691587544978E-004  -2.0145303569734097E-003  -1.3407776132225990E-003
   1.9054999711443088E-007   136876.72279999999        7.9917600378394127E-003  -1.9023446657229215E-004  -2.1099860314279795E-003  -1.2292118044570088E-003
   2.5118998792095226E-007   136876.72279999999        8.4060449153184891E-003  -7.1068236138671637E-005  -2.2180613595992327E-003  -1.0840152390301228E-003
   3.3112999631157436E-007   136876.72279999999        8.8440636172890663E-003   6.1040816945023835E-005  -2.3407950066030025E-003  -8.9832092635333538E-004
   4.3651999703797628E-007   136876.72279999999        9.3073435127735138E-003   2.0717173174489290E-004  -2.4804824497550726E-003  -6.6409370629116893E-004
   5.7544002629583701E-007   136876.72279999999        9.7974231466650963E-003   3.6845426075160503E-004  -2.6396883185952902E-003  -3.7200786755420268E-004
   7.5857997217099182E-007   136876.72279999999        1.0316097177565098E-002   5.4615165572613478E-004  -2.8213441837579012E-003  -1.1136346074636094E-005
   9.9999999747524271E-007   136876.72279999999        1.0865200310945511E-002   7.4159441282972693E-004  -3.0287054833024740E-003   4.3112310231663287E-004
   1.3182999509808724E-006   136876.72279999999        1.1446840129792690E-002   9.5626508118584752E-004  -3.2654572278261185E-003   9.6942944219335914E-004
   1.7377999483869644E-006   136876.72279999999        1.2062984518706799E-002   1.1916477233171463E-003  -3.5355591680854559E-003   1.6203257255256176E-003
   2.2909000563231530E-006   136876.72279999999        1.2716260738670826E-002   1.4495331561192870E-003  -3.8435976020991802E-003   2.4032634682953358E-003
   3.0199998946045525E-006   136876.72279999999        1.3409123755991459E-002   1.7317064339295030E-003  -4.1944305412471294E-003   3.3399835228919983E-003
   3.9810997805034276E-006   136876.72279999999        1.4144413173198700E-002   2.0401608198881149E-003  -4.5934189110994339E-003   4.4553191401064396E-003
   5.2481000238913111E-006   136876.72279999999        1.4925292693078518E-002   2.3770839907228947E-003  -5.0463927909731865E-003   5.7774106971919537E-003
   6.9183001869532745E-006   136876.72279999999        1.5755182132124901E-002   2.7448271866887808E-003  -5.5595627054572105E-003   7.3377750813961029E-003
   9.1201000032015145E-006   136876.72279999999        1.6637947410345078E-002   3.1459887977689505E-003  -6.1395564116537571E-003   9.1717746108770370E-003
   1.2022999726468697E-005   136876.72279999999        1.7577953636646271E-002   3.5834424197673798E-003  -6.7933597601950169E-003   1.1318875476717949E-002
   1.5849000192247331E-005   136876.72279999999        1.8579723313450813E-002   4.0601626969873905E-003  -7.5278938747942448E-003   1.3821726664900780E-002
   2.0892999600619078E-005   136876.72279999999        1.9648980349302292E-002   4.5797210186719894E-003  -8.3505604416131973E-003   1.6728552058339119E-002
   2.7542000680114143E-005   136876.72279999999        2.0791828632354736E-002   5.1458780653774738E-003  -9.2683499678969383E-003   2.0090831443667412E-002
   3.6307999835116789E-005   136876.72279999999        2.2015579044818878E-002   5.7629784569144249E-003  -1.0288098827004433E-002   2.3964975029230118E-002
   4.7862999053904787E-005   136876.72279999999        2.3328287526965141E-002   6.4356955699622631E-003  -1.1415600776672363E-002   2.8410039842128754E-002
   6.3095998484641314E-005   136876.72279999999        2.4739746004343033E-002   7.1695023216307163E-003  -1.2655785307288170E-002   3.3489570021629333E-002
   8.3175997133366764E-005   136876.72279999999        2.6261163875460625E-002   7.9704755917191505E-003  -1.4011631719768047E-002   3.9268806576728821E-002
   1.0964999819407240E-004   136876.72279999999        2.7906216681003571E-002   8.8457902893424034E-003  -1.5484032221138477E-002   4.5816056430339813E-002
   1.4453999756369740E-004   136876.72279999999        2.9690211638808250E-002   9.8032178357243538E-003  -1.7069745808839798E-002   5.3196031600236893E-002
   1.9054999575018883E-004   136876.72279999999        3.1633388251066208E-002   1.0852799750864506E-002  -1.8762694671750069E-002   6.1478976160287857E-002
   2.5119000929407775E-004   136876.72279999999        3.3757727593183517E-002   1.2005043216049671E-002  -2.0549131557345390E-002   7.0721775293350220E-002
   3.3112999517470598E-004   136876.72279999999        3.6091651767492294E-002   1.3273334130644798E-002  -2.2409325465559959E-002   8.0980785191059113E-002
   4.3652000022120774E-004   136876.72279999999        3.8669358938932419E-002   1.4673429541289806E-002  -2.4313891306519508E-002   9.2300124466419220E-002
   5.7544000446796417E-004   136876.72279999999        4.1531994938850403E-002   1.6223948448896408E-002  -2.6221314445137978E-002  0.10470590740442276     
   7.5857999036088586E-004   136876.72279999999        4.4730845838785172E-002   1.7947915941476822E-002  -2.8076076880097389E-002  0.11820665001869202     
   1.0000000474974513E-003   136876.72279999999        4.8328228294849396E-002   1.9873082637786865E-002  -2.9804401099681854E-002  0.13278114795684814     
   1.3183000264689326E-003   136876.72279999999        5.2401576191186905E-002   2.2033970803022385E-002  -3.1311087310314178E-002  0.14837668836116791     
   1.7377999611198902E-003   136876.72279999999        5.7043597102165222E-002   2.4471892043948174E-002  -3.2473977655172348E-002  0.16488894820213318     
   2.2909000981599092E-003   136876.72279999999        6.2371674925088882E-002   2.7239969000220299E-002  -3.3140771090984344E-002  0.18217338621616364     
   3.0199999455362558E-003   136876.72279999999        6.8525642156600952E-002   3.0402246862649918E-002  -3.3122014254331589E-002  0.20001173019409180     
   3.9810999296605587E-003   136876.72279999999        7.5675986707210541E-002   3.4038648009300232E-002  -3.2187033444643021E-002  0.21811477839946747     
   5.2481000311672688E-003   136876.72279999999        8.4027312695980072E-002   3.8247980177402496E-002  -3.0059147626161575E-002  0.23610799014568329     
   6.9182999432086945E-003   136876.72279999999        9.3819558620452881E-002   4.3150730431079865E-002  -2.6413697749376297E-002  0.25351685285568237     
   9.1201001778244972E-003   136876.72279999999       0.10532865673303604        4.8892777413129807E-002  -2.0879736170172691E-002  0.26975882053375244     
   1.2023000046610832E-002   136876.72279999999       0.11885921657085419        5.5646914988756180E-002  -1.3049080967903137E-002  0.28413295745849609     
   1.5848999843001366E-002   136876.72279999999       0.13471826910972595        6.3607156276702881E-002  -2.5027976371347904E-003  0.29580816626548767     
   2.0893000066280365E-002   136876.72279999999       0.15319000184535980        7.2986282408237457E-002   1.1156548745930195E-002  0.30383571982383728     
   2.7542000636458397E-002   136876.72279999999       0.17444866895675659        8.3985239267349243E-002   2.8226507827639580E-002  0.30714598298072815     
   3.6308001726865768E-002   136876.72279999999       0.19844824075698853        9.6752196550369263E-002   4.8805683851242065E-002  0.30458292365074158     
   4.7862999141216278E-002   136876.72279999999       0.22471821308135986       0.11129127442836761        7.2629377245903015E-002  0.29496613144874573     
   6.3096001744270325E-002   136876.72279999999       0.25209859013557434       0.12732821702957153        9.8877511918544769E-002  0.27721470594406128     
   8.3176001906394958E-002   136876.72279999999       0.27836003899574280       0.14408418536186218       0.12592017650604248       0.25057995319366455     
  0.10000000149011612        136876.72279999999       0.29349315166473389       0.15491667389869690       0.14311882853507996       0.22782370448112488     
  0.12500000000000000        136876.72279999999       0.30679389834403992       0.16647030413150787       0.16128534078598022       0.19533669948577881     
  0.15000000596046448        136876.72279999999       0.31135639548301697       0.17341901361942291       0.17238815128803253       0.16555844247341156     
  0.17499999701976776        136876.72279999999       0.30912026762962341       0.17651118338108063       0.17795476317405701       0.13895937800407410     
  0.20000000298023224        136876.72279999999       0.30161157250404358       0.17637339234352112       0.17916111648082733       0.11560515314340591     
  0.22499999403953552        136876.72279999999       0.29006677865982056       0.17354822158813477       0.17693561315536499        9.5367372035980225E-002
  0.25000000000000000        136876.72279999999       0.27550506591796875       0.16851399838924408       0.17202632129192352        7.8022390604019165E-002
  0.27500000596046448        136876.72279999999       0.25877436995506287       0.16169637441635132       0.16504594683647156        6.3302844762802124E-002
  0.30000001192092896        136876.72279999999       0.24058307707309723       0.15347561240196228       0.15650281310081482        5.0926662981510162E-002
  0.32499998807907104        136876.72279999999       0.22152329981327057       0.14419168233871460       0.14682281017303467        4.0613960474729538E-002
  0.34999999403953552        136876.72279999999       0.20208837091922760       0.13414800167083740       0.13636519014835358        3.2097138464450836E-002
  0.37500000000000000        136876.72279999999       0.18268685042858124       0.12361421436071396       0.12543423473834991        2.5126717984676361E-002
  0.40000000596046448        136876.72279999999       0.16365368664264679       0.11282858997583389       0.11428800970315933        1.9474500790238380E-002
  0.42500001192092896        136876.72279999999       0.14525964856147766       0.10199996829032898       0.10314495116472244        1.4934965409338474E-002
  0.44999998807907104        136876.72279999999       0.12771920859813690        9.1309465467929840E-002   9.2189036309719086E-002   1.1325467377901077E-002
  0.47499999403953552        136876.72279999999       0.11119738221168518        8.0912061035633087E-002   8.1573761999607086E-002   8.4856376051902771E-003
  0.50000000000000000        136876.72279999999        9.5815628767013550E-002   7.0938043296337128E-002   7.1425393223762512E-002   6.2762610614299774E-003
  0.52499997615814209        136876.72279999999        8.1657163798809052E-002   6.1494402587413788E-002   6.1845522373914719E-002   4.5778141357004642E-003
  0.55000001192092896        136876.72279999999        6.8771615624427795E-002   5.2666120231151581E-002   5.2913296967744827E-002   3.2888026908040047E-003
  0.57499998807907104        136876.72279999999        5.7179220020771027E-002   4.4517505913972855E-002   4.4687252491712570E-002   2.3239990696310997E-003
  0.60000002384185791        136876.72279999999        4.6874690800905228E-002   3.7093482911586761E-002   3.7206970155239105E-002   1.6126577975228429E-003
  0.62500000000000000        136876.72279999999        3.7830688059329987E-002   3.0420886352658272E-002   3.0494563281536102E-002   1.0967613197863102E-003
  0.64999997615814209        136876.72279999999        3.0001055449247360E-002   2.4509781971573830E-002   2.4556079879403114E-002   7.2933657793328166E-004
  0.67500001192092896        136876.72279999999        2.3323809728026390E-002   1.9354810938239098E-002   1.9382858648896217E-002   4.7287167399190366E-004
  0.69999998807907104        136876.72279999999        1.7723929136991501E-002   1.4936571940779686E-002   1.4952868223190308E-002   2.9785287915728986E-004
  0.72500002384185791        136876.72279999999        1.3115968555212021E-002   1.1223046109080315E-002   1.1232073418796062E-002   1.8143327906727791E-004
  0.75000000000000000        136876.72279999999        9.4065349549055099E-003   8.1710945814847946E-003   8.1758257001638412E-003   1.0624072456266731E-004
  0.77499997615814209        136876.72279999999        6.4966334030032158E-003   5.7280003093183041E-003   5.7303262874484062E-003   5.9326852351659909E-005
  0.80000001192092896        136876.72279999999        4.2839138768613338E-003   3.8330992683768272E-003   3.8341681938618422E-003   3.1254887289833277E-005
  0.82499998807907104        136876.72279999999        2.6648379862308502E-003   2.4194954894483089E-003   2.4199641775339842E-003   1.5321071259677410E-005
  0.85000002384185791        136876.72279999999        1.5367887681350112E-003   1.4158820267766714E-003   1.4161013532429934E-003   6.9015886765555479E-006
  0.87500000000000000        136876.72279999999        8.0015556886792183E-004   7.4849516386166215E-004   7.4863439658656716E-004   2.9148238809284521E-006
  0.89999997615814209        136876.72279999999        3.6044057924300432E-004   3.4324356238357723E-004   3.4337030956521630E-004   1.3872343060938874E-006
  0.92500001192092896        136876.72279999999        1.3045550440438092E-004   1.2808731116820127E-004   1.2821251584682614E-004   1.1100845540568116E-006
  0.94999998807907104        136876.72279999999        3.2736323191784322E-005   3.5800756450043991E-005   3.5901233786717057E-005   1.3738645066041499E-006
  0.97500002384185791        136876.72279999999        2.4377313820878044E-006   7.4045301516889594E-006   7.4319764280517120E-006   1.7673260117589962E-006
   1.0000000000000000        136876.72279999999       -8.5562032836605795E-006  -2.9451903174049221E-006  -3.0605353913415456E-006   2.0286320250306744E-006
   9.9999997171806854E-010   175504.55750000000        3.2055999618023634E-003  -9.7669183742254972E-004  -1.2192041613161564E-003  -1.3552255695685744E-003
   1.3183000246996812E-009   175504.55750000000        3.3569890074431896E-003  -9.7589165670797229E-004  -1.2461603619158268E-003  -1.3826235663145781E-003
   1.7378000150003459E-009   175504.55750000000        3.5162472631782293E-003  -9.7260775510221720E-004  -1.2737583601847291E-003  -1.4099427498877048E-003
   2.2908999142146058E-009   175504.55750000000        3.6838927771896124E-003  -9.6658180700615048E-004  -1.3021230697631836E-003  -1.4370050048455596E-003
   3.0200000278313155E-009   175504.55750000000        3.8603709544986486E-003  -9.5753662753850222E-004  -1.3313876697793603E-003  -1.4635579427704215E-003
   3.9810998941902653E-009   175504.55750000000        4.0461923927068710E-003  -9.4517238903790712E-004  -1.3617215445265174E-003  -1.4892840990796685E-003
   5.2481001766579993E-009   175504.55750000000        4.2419102974236012E-003  -9.2916417634114623E-004  -1.3933309819549322E-003  -1.5137810260057449E-003
   6.9183001549788514E-009   175504.55750000000        4.4480944052338600E-003  -9.0916274348273873E-004  -1.4264602214097977E-003  -1.5365380095317960E-003
   9.1201002305751899E-009   175504.55750000000        4.6653640456497669E-003  -8.8478974066674709E-004  -1.4614039100706577E-003  -1.5569179086014628E-003
   1.2023000373062587E-008   175504.55750000000        4.8943907022476196E-003  -8.5563497850671411E-004  -1.4985138550400734E-003  -1.5741293318569660E-003
   1.5849000334355878E-008   175504.55750000000        5.1357932388782501E-003  -8.2126923371106386E-004  -1.5381901757791638E-003  -1.5871897339820862E-003
   2.0892999330612838E-008   175504.55750000000        5.3903744556009769E-003  -7.8121031401678920E-004  -1.5809293836355209E-003  -1.5949038788676262E-003
   2.7542000680114143E-008   175504.55750000000        5.6588877923786640E-003  -7.3495268588885665E-004  -1.6272964421659708E-003  -1.5958072617650032E-003
   3.6307998385609608E-008   175504.55750000000        5.9422040358185768E-003  -6.8193976767361164E-004  -1.6779644647613168E-003  -1.5881224535405636E-003
   4.7863000673942224E-008   175504.55750000000        6.2411618418991566E-003  -6.2158866785466671E-004  -1.7337010940536857E-003  -1.5697043854743242E-003
   6.3096003088958241E-008   175504.55750000000        6.5567386336624622E-003  -5.5325531866401434E-004  -1.7954136710613966E-003  -1.5379703836515546E-003
   8.3175997644957533E-008   175504.55750000000        6.8899155594408512E-003  -4.7625874867662787E-004  -1.8641402712091804E-003  -1.4898326480761170E-003
   1.0965000285523274E-007   175504.55750000000        7.2418265044689178E-003  -3.8984528509899974E-004  -1.9410967361181974E-003  -1.4215945266187191E-003
   1.4453999597208167E-007   175504.55750000000        7.6134805567562580E-003  -2.9325328068807721E-004  -2.0276352297514677E-003  -1.3289086055010557E-003
   1.9054999711443088E-007   175504.55750000000        8.0063324421644211E-003  -1.8556466966401786E-004  -2.1253952290862799E-003  -1.2065334012731910E-003
   2.5118998792095226E-007   175504.55750000000        8.4214722737669945E-003  -6.5915206505451351E-005  -2.2361325100064278E-003  -1.0484264930710196E-003
   3.3112999631157436E-007   175504.55750000000        8.8604027405381203E-003   6.6717308072838932E-005  -2.3619313724339008E-003  -8.4738701116293669E-004
   4.3651999703797628E-007   175504.55750000000        9.3246567994356155E-003   2.1341531828511506E-004  -2.5051364209502935E-003  -5.9500470524653792E-004
   5.7544002629583701E-007   175504.55750000000        9.8157795146107674E-003   3.7531214184127748E-004  -2.6683635078370571E-003  -2.8153799939900637E-004
   7.5857997217099182E-007   175504.55750000000        1.0335569269955158E-002   5.5367522872984409E-004  -2.8546003159135580E-003   1.0440996265970170E-004
   9.9999999747524271E-007   175504.55750000000        1.0885870084166527E-002   7.4983946979045868E-004  -3.0671595595777035E-003   5.7595805265009403E-004
   1.3182999509808724E-006   175504.55750000000        1.1468797922134399E-002   9.6529268193989992E-004  -3.3097863197326660E-003   1.1483419220894575E-003
   1.7377999483869644E-006   175504.55750000000        1.2086328119039536E-002   1.2015242828056216E-003  -3.5864976234734058E-003   1.8387172603979707E-003
   2.2909000563231530E-006   175504.55750000000        1.2741100974380970E-002   1.4603316085413098E-003  -3.9019419346004725E-003   2.6672319509088993E-003
   3.0199998946045525E-006   175504.55750000000        1.3435584492981434E-002   1.7435068730264902E-003  -4.2610312812030315E-003   3.6563524045050144E-003
   3.9810997805034276E-006   175504.55750000000        1.4172630384564400E-002   2.0530514884740114E-003  -4.6691773459315300E-003   4.8316963948309422E-003
   5.2481000238913111E-006   175504.55750000000        1.4955423772335052E-002   2.3911623284220695E-003  -5.1322537474334240E-003   6.2222392298281193E-003
   6.9183001869532745E-006   175504.55750000000        1.5787404030561447E-002   2.7602016925811768E-003  -5.6564998812973499E-003   7.8603615984320641E-003
   9.1201000032015145E-006   175504.55750000000        1.6672460362315178E-002   3.1627803109586239E-003  -6.2485584057867527E-003   9.7823254764080048E-003
   1.2022999726468697E-005   175504.55750000000        1.7614992335438728E-002   3.6017862148582935E-003  -6.9154072552919388E-003   1.2028506956994534E-002
   1.5849000192247331E-005   175504.55750000000        1.8619552254676819E-002   4.0802108123898506E-003  -7.6639270409941673E-003   1.4642421156167984E-002
   2.0892999600619078E-005   175504.55750000000        1.9691908732056618E-002   4.6016443520784378E-003  -8.5014505311846733E-003   1.7673177644610405E-002
   2.7542000680114143E-005   175504.55750000000        2.0838214084506035E-002   5.1698721945285797E-003  -9.4348499551415443E-003   2.1173032000660896E-002
   3.6307999835116789E-005   175504.55750000000        2.2065840661525726E-002   5.7892655022442341E-003  -1.0470792651176453E-002   2.5199102237820625E-002
   4.7862999053904787E-005   175504.55750000000        2.3382917046546936E-002   6.4645302481949329E-003  -1.1614834889769554E-002   2.9810940846800804E-002
   6.3095998484641314E-005   175504.55750000000        2.4799318984150887E-002   7.2011775337159634E-003  -1.2871596962213516E-002   3.5072430968284607E-002
   8.3175997133366764E-005   175504.55750000000        2.6326358318328857E-002   8.0053294077515602E-003  -1.4243653044104576E-002   4.1048839688301086E-002
   1.0964999819407240E-004   175504.55750000000        2.7977829799056053E-002   8.8842175900936127E-003  -1.5731396153569221E-002   4.7808192670345306E-002
   1.4453999756369740E-004   175504.55750000000        2.9769187793135643E-002   9.8456740379333496E-003  -1.7330965027213097E-002   5.5414382368326187E-002
   1.9054999575018883E-004   175504.55750000000        3.1720839440822601E-002   1.0899820365011692E-002  -1.9035536795854568E-002   6.3936509191989899E-002
   2.5119000929407775E-004   175504.55750000000        3.3854957669973373E-002   1.2057251296937466E-002  -2.0830476656556129E-002   7.3429428040981293E-002
   3.3112999517470598E-004   175504.55750000000        3.6200203001499176E-002   1.3331461697816849E-002  -2.2695021703839302E-002   8.3946913480758667E-002
   4.3652000022120774E-004   175504.55750000000        3.8791030645370483E-002   1.4738331548869610E-002  -2.4598602205514908E-002   9.5529608428478241E-002
   5.7544000446796417E-004   175504.55750000000        4.1668891906738281E-002   1.6296626999974251E-002  -2.6498373597860336E-002  0.10819916427135468     
   7.5857999036088586E-004   175504.55750000000        4.4885396957397461E-002   1.8029540777206421E-002  -2.8337350115180016E-002  0.12195864319801331     
   1.0000000474974513E-003   175504.55750000000        4.8503220081329346E-002   1.9965011626482010E-002  -3.0040187761187553E-002  0.13678021728992462     
   1.3183000264689326E-003   175504.55750000000        5.2600182592868805E-002   2.2137772291898727E-002  -3.1510047614574432E-002  0.15260343253612518     
   1.7377999611198902E-003   175504.55750000000        5.7269349694252014E-002   2.4589357897639275E-002  -3.2623168081045151E-002  0.16931489109992981     
   2.2909000981599092E-003   175504.55750000000        6.2628425657749176E-002   2.7373122051358223E-002  -3.3225748687982559E-002  0.18676005303859711     
   3.0199999455362558E-003   175504.55750000000        6.8817459046840668E-002   3.0553324148058891E-002  -3.3127117902040482E-002  0.20470945537090302     
   3.9810999296605587E-003   175504.55750000000        7.6006956398487091E-002   3.4210052341222763E-002  -3.2095871865749359E-002  0.22286203503608704     
   5.2481000311672688E-003   175504.55750000000        8.4401182830333710E-002   3.8442179560661316E-002  -2.9855351895093918E-002  0.24083098769187927     
   6.9182999432086945E-003   175504.55750000000        9.4239227473735809E-002   4.3370068073272705E-002  -2.6082063093781471E-002  0.25812968611717224     
   9.1201001778244972E-003   175504.55750000000       0.10579530894756317        4.9139156937599182E-002  -2.0407779142260551E-002  0.27416446805000305     
   1.2023000046610832E-002   175504.55750000000       0.11937113106250763        5.5921301245689392E-002  -1.2429156340658665E-002  0.28822517395019531     
   1.5848999843001366E-002   175504.55750000000       0.13526907563209534        6.3908778131008148E-002  -1.7348685069009662E-003  0.29947513341903687     
   2.0893000066280365E-002   175504.55750000000       0.15376634895801544        7.3311522603034973E-002   1.2061703950166702E-002  0.30696502327919006     
   2.7542000636458397E-002   175504.55750000000       0.17502726614475250        8.4325984120368958E-002   2.9243515804409981E-002  0.30963248014450073     
   3.6308001726865768E-002   175504.55750000000       0.19899231195449829        9.7093693912029266E-002   4.9890894442796707E-002  0.30633917450904846     
   4.7862999141216278E-002   175504.55750000000       0.22517399489879608       0.11160948127508163        7.3717951774597168E-002  0.29593664407730103     
   6.3096001744270325E-002   175504.55750000000       0.25239303708076477       0.12758700549602509        9.9882811307907104E-002  0.27739319205284119     
   8.3176001906394958E-002   175504.55750000000       0.27840217947959900       0.14423337578773499       0.12673740088939667       0.25002896785736084     
  0.10000000149011612        175504.55750000000       0.29331126809120178       0.15495824813842773       0.14374800026416779       0.22686302661895752     
  0.12500000000000000        175504.55750000000       0.30628392100334167       0.16634035110473633       0.16162298619747162       0.19400708377361298     
  0.15000000596046448        175504.55750000000       0.31054335832595825       0.17311649024486542       0.17244558036327362       0.16406001150608063     
  0.17499999701976776        175504.55750000000       0.30804151296615601       0.17604470252990723       0.17775793373584747       0.13742475211620331     
  0.20000000298023224        175504.55750000000       0.30031031370162964       0.17575784027576447       0.17874254286289215       0.11412035673856735     
  0.22499999403953552        175504.55750000000       0.28858840465545654       0.17280250787734985       0.17633011937141418        9.3985579907894135E-002
  0.25000000000000000        175504.55750000000       0.27389451861381531       0.16765937209129333       0.17126868665218353        7.6773509383201599E-002
  0.27500000596046448        175504.55750000000       0.25707453489303589       0.16075515747070312       0.16416962444782257        6.2200427055358887E-002
  0.30000001192092896        175504.55750000000       0.23883372545242310       0.15247033536434174       0.15553914010524750        4.9972910434007645E-002
  0.32499998807907104        175504.55750000000       0.21976038813591003       0.14314430952072144       0.14580059051513672        3.9803486317396164E-002
  0.34999999403953552        175504.55750000000       0.20034371316432953       0.13307937979698181       0.13531050086021423        3.1419727951288223E-002
  0.37500000000000000        175504.55750000000       0.18098784983158112       0.12254372239112854       0.12437026947736740        2.4569364264607430E-002
  0.40000000596046448        175504.55750000000       0.16202336549758911       0.11177375912666321       0.11323507875204086        1.9022909924387932E-002
  0.42500001192092896        175504.55750000000       0.14371669292449951       0.10097629576921463       0.10212051123380661        1.4574609696865082E-002
  0.44999998807907104        175504.55750000000       0.12627816200256348        9.0330272912979126E-002   9.1207712888717651E-002   1.1042317375540733E-002
  0.47499999403953552        175504.55750000000       0.10986884683370590        7.9988427460193634E-002   8.0647483468055725E-002   8.2666464149951935E-003
  0.50000000000000000        175504.55750000000        9.4606563448905945E-002   7.0078775286674500E-002   7.0563465356826782E-002   6.1096558347344398E-003
  0.52499997615814209        175504.55750000000        8.0571196973323822E-002   6.0706038028001785E-002   6.1054777354001999E-002   4.4532357715070248E-003
  0.55000001192092896        175504.55750000000        6.7809343338012695E-002   5.1953036338090897E-002   5.2198234945535660E-002   3.1973419245332479E-003
  0.57499998807907104        175504.55750000000        5.6338615715503693E-002   4.3882016092538834E-002   4.4050209224224091E-002   2.2581568919122219E-003
  0.60000002384185791        175504.55750000000        4.6151418238878250E-002   3.6535967141389847E-002   3.6648295819759369E-002   1.5662519726902246E-003
  0.62500000000000000        175504.55750000000        3.7218488752841949E-002   2.9939970001578331E-002   3.0012816190719604E-002   1.0647998424246907E-003
  0.64999997615814209        175504.55750000000        2.9492110013961792E-002   2.4102520197629929E-002   2.4148248136043549E-002   7.0787372533231974E-004
  0.67500001192092896        175504.55750000000        2.2909097373485565E-002   1.9016904756426811E-002   1.9044579938054085E-002   4.5885762665420771E-004
  0.69999998807907104        175504.55750000000        1.7393572255969048E-002   1.4662595465779305E-002   1.4678661711513996E-002   2.8898569871671498E-004
  0.72500002384185791        175504.55750000000        1.2859577313065529E-002   1.1006698012351990E-002   1.1015589348971844E-002   1.7601964646019042E-004
  0.75000000000000000        175504.55750000000        9.2135248705744743E-003   8.0054402351379395E-003   8.0100959166884422E-003   1.0306962940376252E-004
  0.77499997615814209        175504.55750000000        6.3565289601683617E-003   5.6057362817227840E-003   5.6080245412886143E-003   5.7558732805773616E-005
  0.80000001192092896        175504.55750000000        4.1866349056363106E-003   3.7468117661774158E-003   3.7478627637028694E-003   3.0327353670145385E-005
  0.82499998807907104        175504.55750000000        2.6009550783783197E-003   2.3619169369339943E-003   2.3623777087777853E-003   1.4871343410050031E-005
  0.85000002384185791        175504.55750000000        1.4977544778957963E-003   1.3801415916532278E-003   1.3803569599986076E-003   6.7047931224806234E-006
  0.87500000000000000        175504.55750000000        7.7850400703027844E-004   7.2835525497794151E-004   7.2849134448915720E-004   2.8368478979245992E-006
  0.89999997615814209        175504.55750000000        3.4995080204680562E-004   3.3331711892969906E-004   3.3343984978273511E-004   1.3503654372470919E-006
  0.92500001192092896        175504.55750000000        1.2627200339920819E-004   1.2402579886838794E-004   1.2414541561156511E-004   1.0695162018237170E-006
  0.94999998807907104        175504.55750000000        3.1436287827091292E-005   3.4439537557773292E-005   3.4532804420450702E-005   1.3031170738031506E-006
  0.97500002384185791        175504.55750000000        2.0248762666597031E-006   6.8417216425586957E-006   6.8609506342909299E-006   1.6507525515407906E-006
   1.0000000000000000        175504.55750000000       -8.7799799075582996E-006  -3.3911053378687939E-006  -3.5142238630214706E-006   1.8593931372379302E-006
   9.9999997171806854E-010   225033.51250000001        3.2107748556882143E-003  -9.7647687653079629E-004  -1.2198630720376968E-003  -1.3860359322279692E-003
   1.3183000246996812E-009   225033.51250000001        3.3624372445046902E-003  -9.7558199195191264E-004  -1.2469179928302765E-003  -1.4137417310848832E-003
   1.7378000150003459E-009   225033.51250000001        3.5219849087297916E-003  -9.7219401504844427E-004  -1.2746377615258098E-003  -1.4412892051041126E-003
   2.2908999142146058E-009   225033.51250000001        3.6899365950375795E-003  -9.6605380531400442E-004  -1.3031520647928119E-003  -1.4684797497466207E-003
   3.0200000278313155E-009   225033.51250000001        3.8667386397719383E-003  -9.5688347937539220E-004  -1.3325995532795787E-003  -1.4950355980545282E-003
   3.9810998941902653E-009   225033.51250000001        4.0529030375182629E-003  -9.4438233645632863E-004  -1.3631560141220689E-003  -1.5206092502921820E-003
   5.2481001766579993E-009   225033.51250000001        4.2489846237003803E-003  -9.2822447186335921E-004  -1.3950351858511567E-003  -1.5447625191882253E-003
   6.9183001549788514E-009   225033.51250000001        4.4555533677339554E-003  -9.0805970830842853E-004  -1.4284902717918158E-003  -1.5669415006414056E-003
   9.1201002305751899E-009   225033.51250000001        4.6732309274375439E-003  -8.8350859005004168E-004  -1.4638255815953016E-003  -1.5864581800997257E-003
   1.2023000373062587E-008   225033.51250000001        4.9026901833713055E-003  -8.5415976354852319E-004  -1.5014047967270017E-003  -1.6024610958993435E-003
   1.5849000334355878E-008   225033.51250000001        5.1445509307086468E-003  -8.1958278315141797E-004  -1.5416411915794015E-003  -1.6138968057930470E-003
   2.0892999330612838E-008   225033.51250000001        5.3996182978153229E-003  -7.7929411781951785E-004  -1.5850466443225741E-003  -1.6194866038858891E-003
   2.7542000680114143E-008   225033.51250000001        5.6686475872993469E-003  -7.3278672061860561E-004  -1.6322032315656543E-003  -1.6176687786355615E-003
   3.6307998385609608E-008   225033.51250000001        5.9525119140744209E-003  -6.7950249649584293E-004  -1.6838039737194777E-003  -1.6065520467236638E-003
   4.7863000673942224E-008   225033.51250000001        6.2520508654415607E-003  -6.1885692412033677E-004  -1.7406383994966745E-003  -1.5838599065318704E-003
   6.3096003088958241E-008   225033.51250000001        6.5682455897331238E-003  -5.5020401487126946E-004  -1.8036391120404005E-003  -1.5468568308278918E-003
   8.3175997644957533E-008   225033.51250000001        6.9020795635879040E-003  -4.7286090557463467E-004  -1.8738718936219811E-003  -1.4922796981409192E-003
   1.0965000285523274E-007   225033.51250000001        7.2546890005469322E-003  -3.8607171154581010E-004  -1.9525842508301139E-003  -1.4162283623591065E-003
   1.4453999597208167E-007   225033.51250000001        7.6270871795713902E-003  -2.8907257365062833E-004  -2.0411619916558266E-003  -1.3141280505806208E-003
   1.9054999711443088E-007   225033.51250000001        8.0207316204905510E-003  -1.8094267579726875E-004  -2.1412840578705072E-003  -1.1804678943008184E-003
   2.5118998792095226E-007   225033.51250000001        8.4367161616683006E-003  -6.0815254983026534E-005  -2.2547463886439800E-003  -1.0089130373671651E-003
   3.3112999631157436E-007   225033.51250000001        8.8765481486916542E-003   7.2335024015046656E-005  -2.3836786858737469E-003  -7.9192250268533826E-004
   4.3651999703797628E-007   225033.51250000001        9.3417661264538765E-003   2.1959395962767303E-004  -2.5304753798991442E-003  -5.2070542005822062E-004
   5.7544002629583701E-007   225033.51250000001        9.8339179530739784E-003   3.8209842750802636E-004  -2.6978028472512960E-003  -1.8509870278649032E-004
   7.5857997217099182E-007   225033.51250000001        1.0354813188314438E-002   5.6111998856067657E-004  -2.8887041844427586E-003   2.2676971275359392E-004
   9.9999999747524271E-007   225033.51250000001        1.0906297713518143E-002   7.5799803016707301E-004  -3.1065489165484905E-003   7.2854018071666360E-004
   1.3182999509808724E-006   225033.51250000001        1.1490498669445515E-002   9.7422540420666337E-004  -3.3551410306245089E-003   1.3360292650759220E-003
   1.7377999483869644E-006   225033.51250000001        1.2109400704503059E-002   1.2112968834117055E-003  -3.6385543644428253E-003   2.0670075900852680E-003
   2.2909000563231530E-006   225033.51250000001        1.2765654362738132E-002   1.4710164396092296E-003  -3.9614969864487648E-003   2.9423220548778772E-003
   3.0199998946045525E-006   225033.51250000001        1.3461740687489510E-002   1.7551832133904099E-003  -4.3289330787956715E-003   3.9851637557148933E-003
   3.9810997805034276E-006   225033.51250000001        1.4200527220964432E-002   2.0658066496253014E-003  -4.7463234513998032E-003   5.2219321951270103E-003
   5.2481000238913111E-006   225033.51250000001        1.4985215850174427E-002   2.4050932843238115E-003  -5.2195796743035316E-003   6.6824313253164291E-003
   6.9183001869532745E-006   225033.51250000001        1.5819266438484192E-002   2.7754157781600952E-003  -5.7549681514501572E-003   8.3998991176486015E-003
   9.1201000032015145E-006   225033.51250000001        1.6706593334674835E-002   3.1793972011655569E-003  -6.3591413199901581E-003   1.0411477647721767E-002
   1.2022999726468697E-005   225033.51250000001        1.7651626840233803E-002   3.6199400201439857E-003  -7.0390640757977962E-003   1.2758444063365459E-002
   1.5849000192247331E-005   225033.51250000001        1.8658949062228203E-002   4.1000517085194588E-003  -7.8015709295868874E-003   1.5485145151615143E-002
   2.0892999600619078E-005   225033.51250000001        1.9734378904104233E-002   4.6233432367444038E-003  -8.6539182811975479E-003   1.8641553819179535E-002
   2.7542000680114143E-005   225033.51250000001        2.0884111523628235E-002   5.1936218515038490E-003  -9.6028540283441544E-003   2.2280659526586533E-002
   3.6307999835116789E-005   225033.51250000001        2.2115580737590790E-002   5.8152871206402779E-003  -1.0654867626726627E-002   2.6460239663720131E-002
   4.7862999053904787E-005   225033.51250000001        2.3436987772583961E-002   6.4930757507681847E-003  -1.1815270408987999E-002   3.1240295618772507E-002
   6.3095998484641314E-005   225033.51250000001        2.4858292192220688E-002   7.2325379587709904E-003  -1.3088363222777843E-002   3.6684978753328323E-002
   8.3175997133366764E-005   225033.51250000001        2.6390904560685158E-002   8.0398404970765114E-003  -1.4476311393082142E-002   4.2859513312578201E-002
   1.0964999819407240E-004   225033.51250000001        2.8048746287822723E-002   8.9222695678472519E-003  -1.5979001298546791E-002   4.9831569194793701E-002
   1.4453999756369740E-004   225033.51250000001        2.9847402125597000E-002   9.8877185955643654E-003  -1.7591938376426697E-002   5.7664114981889725E-002
   1.9054999575018883E-004   225033.51250000001        3.1807456165552139E-002   1.0946388356387615E-002  -1.9307561218738556E-002   6.6425025463104248E-002
   2.5119000929407775E-004   225033.51250000001        3.3951271325349808E-002   1.2108961120247841E-002  -2.1110340952873230E-002   7.6167009770870209E-002
   3.3112999517470598E-004   225033.51250000001        3.6307737231254578E-002   1.3389036059379578E-002  -2.2978488355875015E-002   8.6941175162792206E-002
   4.3652000022120774E-004   225033.51250000001        3.8911562412977219E-002   1.4802618883550167E-002  -2.4880258366465569E-002   9.8784588277339935E-002
   5.7544000446796417E-004   225033.51250000001        4.1804496198892593E-002   1.6368616372346878E-002  -2.6771493256092072E-002  0.11171433329582214     
   7.5857999036088586E-004   225033.51250000001        4.5038476586341858E-002   1.8110388889908791E-002  -2.8593761846423149E-002  0.12572795152664185     
   1.0000000474974513E-003   225033.51250000001        4.8676528036594391E-002   2.0056055858731270E-002  -3.0270185321569443E-002  0.14079093933105469     
   1.3183000264689326E-003   225033.51250000001        5.2796836942434311E-002   2.2240562364459038E-002  -3.1702335923910141E-002  0.15683506429195404     
   1.7377999611198902E-003   225033.51250000001        5.7492811232805252E-002   2.4705652147531509E-002  -3.2764919102191925E-002  0.17373789846897125     
   2.2909000981599092E-003   225033.51250000001        6.2882483005523682E-002   2.7504913508892059E-002  -3.3302679657936096E-002  0.19133496284484863     
   3.0199999455362558E-003   225033.51250000001        6.9106094539165497E-002   3.0702807009220123E-002  -3.3123832195997238E-002  0.20938578248023987     
   3.9810999296605587E-003   225033.51250000001        7.6334141194820404E-002   3.4379575401544571E-002  -3.1996343284845352E-002  0.22757767140865326     
   5.2481000311672688E-003   225033.51250000001        8.4770552814006805E-002   3.8634147495031357E-002  -2.9643682762980461E-002  0.24551187455654144     
   6.9182999432086945E-003   225033.51250000001        9.4653531908988953E-002   4.3586753308773041E-002  -2.5743614882230759E-002  0.26269015669822693     
   9.1201001778244972E-003   225033.51250000001       0.10625559091567993        4.9382373690605164E-002  -1.9930738955736160E-002  0.27850821614265442     
   1.2023000046610832E-002   225033.51250000001       0.11987552791833878        5.6191921234130859E-002  -1.1806612834334373E-002  0.29224747419357300     
   1.5848999843001366E-002   225033.51250000001       0.13581110537052155        6.4205944538116455E-002  -9.6753105754032731E-004  0.30306637287139893     
   2.0893000066280365E-002   225033.51250000001       0.15433262288570404        7.3631525039672852E-002   1.2962375767529011E-002  0.31001591682434082     
   2.7542000636458397E-002   225033.51250000001       0.17559456825256348        8.4660679101943970E-002   3.0251665040850639E-002  0.31204187870025635     
   3.6308001726865768E-002   225033.51250000001       0.19952416419982910        9.7428373992443085E-002   5.0962738692760468E-002  0.30802431702613831     
   4.7862999141216278E-002   225033.51250000001       0.22561727464199066       0.11192028969526291        7.4789091944694519E-002  0.29684722423553467     
   6.3096001744270325E-002   225033.51250000001       0.25267583131790161       0.12783823907375336       0.10086777061223984       0.27752798795700073     
   8.3176001906394958E-002   225033.51250000001       0.27843514084815979       0.14437563717365265       0.12753348052501678       0.24945451319217682     
  0.10000000149011612        225033.51250000001       0.29312321543693542       0.15499395132064819       0.14435708522796631       0.22589348256587982     
  0.12500000000000000        225033.51250000001       0.30577298998832703       0.16620682179927826       0.16194385290145874       0.19268590211868286     
  0.15000000596046448        225033.51250000001       0.30973505973815918       0.17281317710876465       0.17249073088169098       0.16258224844932556     
  0.17499999701976776        225033.51250000001       0.30697312951087952       0.17558050155639648       0.17755378782749176       0.13591875135898590     
  0.20000000298023224        225033.51250000001       0.29902485013008118       0.17514774203300476       0.17832162976264954       0.11266864091157913     
  0.22499999403953552        225033.51250000001       0.28713071346282959       0.17206536233425140       0.17572700977325439        9.2638634145259857E-002
  0.25000000000000000        225033.51250000001       0.27230894565582275       0.16681621968746185       0.17051777243614197        7.5559251010417938E-002
  0.27500000596046448        225033.51250000001       0.25540322065353394       0.15982809662818909       0.16330382227897644        6.1130981892347336E-002
  0.30000001192092896        225033.51250000001       0.23711569607257843       0.15148152410984039       0.15458925068378448        4.9049559980630875E-002
  0.32499998807907104        225033.51250000001       0.21803085505962372       0.14211533963680267       0.14479485154151917        3.9020303636789322E-002
  0.34999999403953552        225033.51250000001       0.19863373041152954       0.13203071057796478       0.13427437841892242        3.0766244977712631E-002
  0.37500000000000000        225033.51250000001       0.17932413518428802       0.12149428576231003       0.12332642078399658        2.4032561108469963E-002
  0.40000000596046448        225033.51250000001       0.16042828559875488       0.11074067652225494       0.11220327019691467        1.8588623031973839E-002
  0.42500001192092896        225033.51250000001       0.14220836758613586        9.9974654614925385E-002  0.10111769288778305        1.4228548854589462E-002
  0.44999998807907104        225033.51250000001       0.12487060576677322        8.9373022317886353E-002   9.0248070657253265E-002   1.0770759545266628E-002
  0.47499999403953552        225033.51250000001       0.10857222974300385        7.9086273908615112E-002   7.9742535948753357E-002   8.0568846315145493E-003
  0.50000000000000000        225033.51250000001        9.3427494168281555E-002   6.9240190088748932E-002   6.9722153246402740E-002   5.9502585791051388E-003
  0.52499997615814209        225033.51250000001        7.9512998461723328E-002   5.9937309473752975E-002   6.0283638536930084E-002   4.3341768905520439E-003
  0.55000001192092896        225033.51250000001        6.6872432827949524E-002   5.1258306950330734E-002   5.1501516252756119E-002   3.1100213527679443E-003
  0.57499998807907104        225033.51250000001        5.5520821362733841E-002   4.3263409286737442E-002   4.3430048972368240E-002   2.1953529212623835E-003
  0.60000002384185791        225033.51250000001        4.5448344200849533E-002   3.5993732511997223E-002   3.6104902625083923E-002   1.5220235800370574E-003
  0.62500000000000000        225033.51250000001        3.6623883992433548E-002   2.9472645372152328E-002   2.9544666409492493E-002   1.0343594476580620E-003
  0.64999997615814209        225033.51250000001        2.8998218476772308E-002   2.3707123473286629E-002   2.3752290755510330E-002   6.8744400050491095E-004
  0.67500001192092896        225033.51250000001        2.2507008165121078E-002   1.8689146265387535E-002   1.8716456368565559E-002   4.4552382314577699E-004
  0.69999998807907104        225033.51250000001        1.7073569819331169E-002   1.4397105202078819E-002   1.4412946067750454E-002   2.8055111761204898E-004
  0.72500002384185791        225033.51250000001        1.2611463665962219E-002   1.0797263123095036E-002   1.0806022211909294E-002   1.7087048036046326E-004
  0.75000000000000000        225033.51250000001        9.0269390493631363E-003   7.8452518209815025E-003   7.8498348593711853E-003   1.0005302465287969E-004
  0.77499997615814209        225033.51250000001        6.2212394550442696E-003   5.4876422509551048E-003   5.4898927919566631E-003   5.5876073020044714E-005
  0.80000001192092896        225033.51250000001        4.0928125381469727E-003   3.6635706201195717E-003   3.6646036896854639E-003   2.9443941457429901E-005
  0.82499998807907104        225033.51250000001        2.5394239928573370E-003   2.3064466658979654E-003   2.3068995214998722E-003   1.4442272913584020E-005
  0.85000002384185791        225033.51250000001        1.4602130977436900E-003   1.3457618188112974E-003   1.3459731126204133E-003   6.5161989368789364E-006
  0.87500000000000000        225033.51250000001        7.5771595584228635E-004   7.0901506114751101E-004   7.0914800744503736E-004   2.7611165478447219E-006
  0.89999997615814209        225033.51250000001        3.3989947405643761E-004   3.2380336779169738E-004   3.2392219873145223E-004   1.3135828567101271E-006
  0.92500001192092896        225033.51250000001        1.2227323895785958E-004   1.2014170351903886E-004   1.2025594332953915E-004   1.0292546903656330E-006
  0.94999998807907104        225033.51250000001        3.0198258173186332E-005   3.3140891900984570E-005   3.3227257517864928E-005   1.2346697531029349E-006
  0.97500002384185791        225033.51250000001        1.6359185792680364E-006   6.3073384808376431E-006   6.3187917476170696E-006   1.5400445363411563E-006
   1.0000000000000000        225033.51250000001       -8.9827835836331360E-006  -3.8077735098340781E-006  -3.9381034184771124E-006   1.7010182773447013E-006
   9.9999997171806854E-010   288539.98119999998        3.2158871181309223E-003  -9.7626144997775555E-004  -1.2205347884446383E-003  -1.4168058987706900E-003
   1.3183000246996812E-009   288539.98119999998        3.3678200561553240E-003  -9.7527273464947939E-004  -1.2476939009502530E-003  -1.4447905123233795E-003
   1.7378000150003459E-009   288539.98119999998        3.5276534035801888E-003  -9.7178173018619418E-004  -1.2755418429151177E-003  -1.4725314686074853E-003
   2.2908999142146058E-009   288539.98119999998        3.6959075368940830E-003  -9.6552848117426038E-004  -1.3042131904512644E-003  -1.4998081605881453E-003
   3.0200000278313155E-009   288539.98119999998        3.8730299565941095E-003  -9.5623434754088521E-004  -1.3338522985577583E-003  -1.5263166278600693E-003
   3.9810998941902653E-009   288539.98119999998        4.0595335885882378E-003  -9.4359775539487600E-004  -1.3646414736285806E-003  -1.5516781713813543E-003
   5.2481001766579993E-009   288539.98119999998        4.2559741996228695E-003  -9.2729186872020364E-004  -1.3968022540211678E-003  -1.5754165360704064E-003
   6.9183001549788514E-009   288539.98119999998        4.4629233889281750E-003  -9.0696546249091625E-004  -1.4305966906249523E-003  -1.5969335800036788E-003
   9.1201002305751899E-009   288539.98119999998        4.6810037456452847E-003  -8.8223814964294434E-004  -1.4663395704701543E-003  -1.6154883196577430E-003
   1.2023000373062587E-008   288539.98119999998        4.9108900129795074E-003  -8.5269729606807232E-004  -1.5044062165543437E-003  -1.6301664290949702E-003
   1.5849000334355878E-008   288539.98119999998        5.1532043144106865E-003  -8.1791135016828775E-004  -1.5452234074473381E-003  -1.6398415900766850E-003
   2.0892999330612838E-008   288539.98119999998        5.4087522439658642E-003  -7.7739538392052054E-004  -1.5893185045570135E-003  -1.6431487165391445E-003
   2.7542000680114143E-008   288539.98119999998        5.6782909668982029E-003  -7.3064095340669155E-004  -1.6372915124520659E-003  -1.6384256305173039E-003
   3.6307998385609608E-008   288539.98119999998        5.9626963920891285E-003  -6.7708833375945687E-004  -1.6898551257327199E-003  -1.6236635856330395E-003
   4.7863000673942224E-008   288539.98119999998        6.2628104351460934E-003  -6.1615143204107881E-004  -1.7478214576840401E-003  -1.5964513877406716E-003
   6.3096003088958241E-008   288539.98119999998        6.5796156413853168E-003  -5.4718245519325137E-004  -1.8121484899893403E-003  -1.5538961160928011E-003
   8.3175997644957533E-008   288539.98119999998        6.9140992127358913E-003  -4.6949656098149717E-004  -1.8839301774278283E-003  -1.4925547875463963E-003
   1.0965000285523274E-007   288539.98119999998        7.2673996910452843E-003  -3.8233565283007920E-004  -1.9644456915557384E-003  -1.4083195710554719E-003
   1.4453999597208167E-007   288539.98119999998        7.6405326835811138E-003  -2.8493377612903714E-004  -2.0551150664687157E-003  -1.2963828630745411E-003
   1.9054999711443088E-007   288539.98119999998        8.0349612981081009E-003  -1.7636736447457224E-004  -2.1576562430709600E-003  -1.1509591713547707E-003
   2.5118998792095226E-007   288539.98119999998        8.4517812356352806E-003  -5.5767122830729932E-005  -2.2739062551409006E-003  -9.6541608218103647E-004
   3.3112999631157436E-007   288539.98119999998        8.8925044983625412E-003   7.7895354479551315E-005  -2.4060404393821955E-003  -7.3186657391488552E-004
   4.3651999703797628E-007   288539.98119999998        9.3586742877960205E-003   2.2570919827558100E-004  -2.5565014220774174E-003  -4.4113368494436145E-004
   5.7544002629583701E-007   288539.98119999998        9.8518459126353264E-003   3.8881486398167908E-004  -2.7280070353299379E-003  -8.2627535448409617E-005
   7.5857997217099182E-007   288539.98119999998        1.0373832657933235E-002   5.6848785607144237E-004  -2.9236553236842155E-003   3.5600431147031486E-004
   9.9999999747524271E-007   288539.98119999998        1.0926489718258381E-002   7.6607213122770190E-004  -3.1468714587390423E-003   8.8892807252705097E-004
   1.3182999509808724E-006   288539.98119999998        1.1511950753629208E-002   9.8306557629257441E-004  -3.4015178680419922E-003   1.5325451968237758E-003
   1.7377999483869644E-006   288539.98119999998        1.2132209725677967E-002   1.2209680862724781E-003  -3.6917235702276230E-003   2.3052436299622059E-003
   2.2909000563231530E-006   288539.98119999998        1.2789929285645485E-002   1.4815904432907701E-003  -4.0222541429102421E-003   3.2285701017826796E-003
   3.0199998946045525E-006   288539.98119999998        1.3487602584064007E-002   1.7667384818196297E-003  -4.3981242924928665E-003   4.3264399282634258E-003
   3.9810997805034276E-006   288539.98119999998        1.4228112064301968E-002   2.0784300286322832E-003  -4.8248404636979103E-003   5.6260311976075172E-003
   5.2481000238913111E-006   288539.98119999998        1.5014676377177238E-002   2.4188803508877754E-003  -5.3083505481481552E-003   7.1579702198505402E-003
   6.9183001869532745E-006   288539.98119999998        1.5850776806473732E-002   2.7904729358851910E-003  -5.8549428358674049E-003   8.9563401415944099E-003
   9.1201000032015145E-006   288539.98119999998        1.6740353778004646E-002   3.1958434265106916E-003  -6.4712748862802982E-003   1.1059155687689781E-002
   1.2022999726468697E-005   288539.98119999998        1.7687864601612091E-002   3.6379082594066858E-003  -7.1642948314547539E-003   1.3508566655218601E-002
   1.5849000192247331E-005   288539.98119999998        1.8697928637266159E-002   4.1196909733116627E-003  -7.9407831653952599E-003   1.6349736601114273E-002
   2.0892999600619078E-005   288539.98119999998        1.9776400178670883E-002   4.6448227949440479E-003  -8.8079152628779411E-003   1.9633460789918900E-002
   2.7542000680114143E-005   288539.98119999998        2.0929532125592232E-002   5.2171335555613041E-003  -9.7723063081502914E-003   2.3413434624671936E-002
   3.6307999835116789E-005   288539.98119999998        2.2164814174175262E-002   5.8410493656992912E-003  -1.0840262286365032E-002   2.7748042717576027E-002
   4.7862999053904787E-005   288539.98119999998        2.3490514606237411E-002   6.5213390626013279E-003  -1.2016839347779751E-002   3.2697681337594986E-002
   6.3095998484641314E-005   288539.98119999998        2.4916680529713631E-002   7.2635905817151070E-003  -1.3306013308465481E-002   3.8326710462570190E-002
   8.3175997133366764E-005   288539.98119999998        2.6454823091626167E-002   8.0740163102746010E-003  -1.4709531329572201E-002   4.4700238853693008E-002
   1.0964999819407240E-004   288539.98119999998        2.8118977323174477E-002   8.9599536731839180E-003  -1.6226766631007195E-002   5.1885496824979782E-002
   1.4453999756369740E-004   288539.98119999998        2.9924873262643814E-002   9.9293608218431473E-003  -1.7852589488029480E-002   5.9944447129964828E-002
   1.9054999575018883E-004   288539.98119999998        3.1893260776996613E-002   1.0992515832185745E-002  -1.9578693434596062E-002   6.8943642079830170E-002
   2.5119000929407775E-004   288539.98119999998        3.4046687185764313E-002   1.2160182930529118E-002  -2.1388655528426170E-002   7.8933566808700562E-002
   3.3112999517470598E-004   288539.98119999998        3.6414273083209991E-002   1.3446070253849030E-002  -2.3259665817022324E-002   8.9962519705295563E-002
   4.3652000022120774E-004   288539.98119999998        3.9030980318784714E-002   1.4866304583847523E-002  -2.5158815085887909E-002  0.10206393897533417     
   5.7544000446796417E-004   288539.98119999998        4.1938845068216324E-002   1.6439931467175484E-002  -2.7040643617510796E-002  0.11525023728609085     
   7.5857999036088586E-004   288539.98119999998        4.5190121978521347E-002   1.8190473318099976E-002  -2.8845306485891342E-002  0.12951338291168213     
   1.0000000474974513E-003   288539.98119999998        4.8848185688257217E-002   2.0146233960986137E-002  -3.0494425445795059E-002  0.14481212198734283     
   1.3183000264689326E-003   288539.98119999998        5.2991572767496109E-002   2.2342357784509659E-002  -3.1888023018836975E-002  0.16107043623924255     
   1.7377999611198902E-003   288539.98119999998        5.7714041322469711E-002   2.4820802733302116E-002  -3.2899327576160431E-002  0.17815692722797394     
   2.2909000981599092E-003   288539.98119999998        6.3133910298347473E-002   2.7635373175144196E-002  -3.3371713012456894E-002  0.19589722156524658     
   3.0199999455362558E-003   288539.98119999998        6.9391615688800812E-002   3.0850728973746300E-002  -3.3112362027168274E-002  0.21404004096984863     
   3.9810999296605587E-003   288539.98119999998        7.6657623052597046E-002   3.4547261893749237E-002  -3.1888693571090698E-002  0.23226125538349152     
   5.2481000311672688E-003   288539.98119999998        8.5135512053966522E-002   3.8823936134576797E-002  -2.9424410313367844E-002  0.25015059113502502     
   6.9182999432086945E-003   288539.98119999998        9.5062591135501862E-002   4.3800842016935349E-002  -2.5398647412657738E-002  0.26719853281974792     
   9.1201001778244972E-003   288539.98119999998       0.10670965164899826        4.9622502177953720E-002  -1.9448911771178246E-002  0.28279083967208862     
   1.2023000046610832E-002   288539.98119999998       0.12037260085344315        5.6458864361047745E-002  -1.1181724257767200E-002  0.29620105028152466     
   1.5848999843001366E-002   288539.98119999998       0.13634459674358368        6.4498752355575562E-002  -2.0100905385334045E-004  0.30658355355262756     
   2.0893000066280365E-002   288539.98119999998       0.15488912165164948        7.3946431279182434E-002   1.3858430087566376E-002  0.31299054622650146     
   2.7542000636458397E-002   288539.98119999998       0.17615093290805817        8.4989495575428009E-002   3.1250946223735809E-002  0.31437662243843079     
   3.6308001726865768E-002   288539.98119999998       0.20004419982433319        9.7756430506706238E-002   5.2021376788616180E-002  0.30964100360870361     
   4.7862999141216278E-002   288539.98119999998       0.22604848444461823       0.11222392320632935        7.5843125581741333E-002  0.29770049452781677     
   6.3096001744270325E-002   288539.98119999998       0.25294736027717590       0.12808217108249664       0.10183291882276535       0.27762138843536377     
   8.3176001906394958E-002   288539.98119999998       0.27845937013626099       0.14451122283935547       0.12830907106399536       0.24885833263397217     
  0.10000000149011612        288539.98119999998       0.29292929172515869       0.15502406656742096       0.14494678378105164       0.22491635382175446     
  0.12500000000000000        288539.98119999998       0.30526131391525269       0.16606990993022919       0.16224865615367889       0.19137369096279144     
  0.15000000596046448        288539.98119999998       0.30893152952194214       0.17250922322273254       0.17252419888973236       0.16112507879734039     
  0.17499999701976776        288539.98119999998       0.30591505765914917       0.17511864006519318       0.17734275758266449       0.13444079458713531     
  0.20000000298023224        288539.98119999998       0.29775488376617432       0.17454306781291962       0.17789867520332336       0.11124907433986664     
  0.22499999403953552        288539.98119999998       0.28569325804710388       0.17133663594722748       0.17512643337249756        9.1325365006923676E-002
  0.25000000000000000        288539.98119999998       0.27074766159057617       0.16598433256149292       0.16977356374263763        7.4378311634063721E-002
  0.27500000596046448        288539.98119999998       0.25375962257385254       0.15891483426094055       0.16244840621948242        6.0093175619840622E-002
  0.30000001192092896        288539.98119999998       0.23542806506156921       0.15050874650478363       0.15365287661552429        4.8155307769775391E-002
  0.32499998807907104        288539.98119999998       0.21633367240428925       0.14110426604747772       0.14380517601966858        3.8263171911239624E-002
  0.34999999403953552        288539.98119999998       0.19695733487606049       0.13100139796733856       0.13325633108615875        3.0135564506053925E-002
  0.37500000000000000        288539.98119999998       0.17769455909729004       0.12046525627374649       0.12230209261178970        2.3515295237302780E-002
  0.40000000596046448        288539.98119999998       0.15886726975440979       0.10972864180803299       0.11119192838668823        1.8170753493905067E-002
  0.42500001192092896        288539.98119999998       0.14073346555233002        9.8994314670562744E-002  0.10013579577207565        1.3896028511226177E-002
  0.44999998807907104        288539.98119999998       0.12349536269903183        8.8436938822269440E-002   8.9309379458427429E-002   1.0510165244340897E-002
  0.47499999403953552        288539.98119999998       0.10730638355016708        7.8204825520515442E-002   7.8858166933059692E-002   7.8558353707194328E-003
  0.50000000000000000        288539.98119999998        9.2277303338050842E-002   6.8421557545661926E-002   6.8900719285011292E-002   5.7976562529802322E-003
  0.52499997615814209        288539.98119999998        7.8481525182723999E-002   5.9187490493059158E-002   5.9531379491090775E-002   4.2203143239021301E-003
  0.55000001192092896        288539.98119999998        6.5959900617599487E-002   5.0581231713294983E-002   5.0822444260120392E-002   3.0265934765338898E-003
  0.57499998807907104        288539.98119999998        5.4724931716918945E-002   4.2661029845476151E-002   4.2826116085052490E-002   2.1354018244892359E-003
  0.60000002384185791        288539.98119999998        4.4764652848243713E-002   3.5466168075799942E-002   3.5576187074184418E-002   1.4798372285440564E-003
  0.62500000000000000        288539.98119999998        3.6046147346496582E-002   2.9018355533480644E-002   2.9089562594890594E-002   1.0053438600152731E-003
  0.64999997615814209        288539.98119999998        2.8518741950392723E-002   2.3323096334934235E-002   2.3367710411548615E-002   6.6798110492527485E-004
  0.67500001192092896        288539.98119999998        2.2116998210549355E-002   1.8371105194091797E-002   1.8398053944110870E-002   4.3282605474814773E-004
  0.69999998807907104        288539.98119999998        1.6763463616371155E-002   1.4139731414616108E-002   1.4155349694192410E-002   2.7252073050476611E-004
  0.72500002384185791        288539.98119999998        1.2371256016194820E-002   1.0594433173537254E-002   1.0603061877191067E-002   1.6596831846982241E-004
  0.75000000000000000        288539.98119999998        8.8464831933379173E-003   7.6902792789041996E-003   7.6947906054556370E-003   9.7180673037655652E-005
  0.77499997615814209        288539.98119999998        6.0905381105840206E-003   5.3735231049358845E-003   5.3757368586957455E-003   5.4273219575406983E-005
  0.80000001192092896        288539.98119999998        4.0022800676524639E-003   3.5832293797284365E-003   3.5842452198266983E-003   2.8601754820556380E-005
  0.82499998807907104        288539.98119999998        2.4801283143460751E-003   2.2529806010425091E-003   2.2534255404025316E-003   1.4032541002961807E-005
  0.85000002384185791        288539.98119999998        1.4240886084735394E-003   1.3126734411343932E-003   1.3128808932378888E-003   6.3353354562423192E-006
  0.87500000000000000        288539.98119999998        7.3774601332843304E-004   6.9043267285451293E-004   6.9056259235367179E-004   2.6875845833274070E-006
  0.89999997615814209        288539.98119999998        3.3026270102709532E-004   3.1467995722778141E-004   3.1479500466957688E-004   1.2770256034855265E-006
  0.92500001192092896        288539.98119999998        1.1844878463307396E-004   1.1642510071396828E-004   1.1653413093881682E-004   9.8947077731281752E-007
  0.94999998807907104        288539.98119999998        2.9018621717114002E-005   3.1901268812362105E-005   3.1981031497707590E-005   1.1685963272611843E-006
  0.97500002384185791        288539.98119999998        1.2694314364125603E-006   5.7998136071546469E-006   5.8039099712914322E-006   1.4350367791848839E-006
   1.0000000000000000        288539.98119999998       -9.1660567704821005E-006  -4.1969833546318114E-006  -4.3339950934750959E-006   1.5529388974755420E-006
   9.9999997171806854E-010   369968.54300000001        3.2209386117756367E-003  -9.7604549955576658E-004  -1.2212207075208426E-003  -1.4475275529548526E-003
   1.3183000246996812E-009   369968.54300000001        3.3731386065483093E-003  -9.7496400121599436E-004  -1.2484894832596183E-003  -1.4757610624656081E-003
   1.7378000150003459E-009   369968.54300000001        3.5332546103745699E-003  -9.7137101693078876E-004  -1.2764721177518368E-003  -1.5036591794341803E-003
   2.2908999142146058E-009   369968.54300000001        3.7018076982349157E-003  -9.6500589279457927E-004  -1.3053081929683685E-003  -1.5309787122532725E-003
   3.0200000278313155E-009   369968.54300000001        3.8792465347796679E-003  -9.5558923203498125E-004  -1.3351477682590485E-003  -1.5573882265016437E-003
   3.9810998941902653E-009   369968.54300000001        4.0660849772393703E-003  -9.4281852943822742E-004  -1.3661800185218453E-003  -1.5824759611859918E-003
   5.2481001766579993E-009   369968.54300000001        4.2628808878362179E-003  -9.2636619228869677E-004  -1.3986345147714019E-003  -1.6057267785072327E-003
   6.9183001549788514E-009   369968.54300000001        4.4702058658003807E-003  -9.0587988961488008E-004  -1.4327822718769312E-003  -1.6264958539977670E-003
   9.1201002305751899E-009   369968.54300000001        4.6886848285794258E-003  -8.8097818661481142E-004  -1.4689485542476177E-003  -1.6439873725175858E-003
   1.2023000373062587E-008   369968.54300000001        4.9189934507012367E-003  -8.5124734323471785E-004  -1.5075209084898233E-003  -1.6572221647948027E-003
   1.5849000334355878E-008   369968.54300000001        5.1617552526295185E-003  -8.1625464372336864E-004  -1.5489397337660193E-003  -1.6649983590468764E-003
   2.0892999330612838E-008   369968.54300000001        5.4177781566977501E-003  -7.7551382128149271E-004  -1.5937484567984939E-003  -1.6658614622429013E-003
   2.7542000680114143E-008   369968.54300000001        5.6878211908042431E-003  -7.2851497679948807E-004  -1.6425646608695388E-003  -1.6580460360273719E-003
   3.6307998385609608E-008   369968.54300000001        5.9727616608142853E-003  -6.7469681380316615E-004  -1.6961217625066638E-003  -1.6394223785027862E-003
   4.7863000673942224E-008   369968.54300000001        6.2734438106417656E-003  -6.1347166774794459E-004  -1.7552542267367244E-003  -1.6074405284598470E-003
   6.3096003088958241E-008   369968.54300000001        6.5908529795706272E-003  -5.4418994113802910E-004  -1.8209458794444799E-003  -1.5590464463457465E-003
   8.3175997644957533E-008   369968.54300000001        6.9259786978363991E-003  -4.6616489998996258E-004  -1.8943191971629858E-003  -1.4906130963936448E-003
   1.0965000285523274E-007   369968.54300000001        7.2799618355929852E-003  -3.7863626494072378E-004  -1.9766851328313351E-003  -1.3978199567645788E-003
   1.4453999597208167E-007   369968.54300000001        7.6538221910595894E-003  -2.8083592769689858E-004  -2.0694981794804335E-003  -1.2756218202412128E-003
   1.9054999711443088E-007   369968.54300000001        8.0490252003073692E-003  -1.7183761519845575E-004  -2.1745159756392241E-003  -1.1179532157257199E-003
   2.5118998792095226E-007   369968.54300000001        8.4666712209582329E-003  -5.0769587687682360E-005  -2.2936158347874880E-003  -9.1787893325090408E-004
   3.3112999631157436E-007   369968.54300000001        8.9082755148410797E-003   8.3399674622341990E-005  -2.4290187284350395E-003  -6.6716072615236044E-004
   4.3651999703797628E-007   369968.54300000001        9.3753887340426445E-003   2.3176257673185319E-004  -2.5832164101302624E-003  -3.5623001167550683E-004
   5.7544002629583701E-007   369968.54300000001        9.8695680499076843E-003   3.9546305197291076E-004  -2.7589772362262011E-003   2.5934932637028396E-005
   7.5857997217099182E-007   369968.54300000001        1.0392635129392147E-002   5.7578075211495161E-004  -2.9594532679766417E-003   4.9217173364013433E-004
   9.9999999747524271E-007   369968.54300000001        1.0946451686322689E-002   7.7406386844813824E-004  -3.1881253235042095E-003   1.0571766179054976E-003
   1.3182999509808724E-006   369968.54300000001        1.1533159762620926E-002   9.9181535188108683E-004  -3.4489131066948175E-003   1.7379394266754389E-003
   1.7377999483869644E-006   369968.54300000001        1.2154761701822281E-002   1.2305404525250196E-003  -3.7459984887391329E-003   2.5534671731293201E-003
   2.2909000563231530E-006   369968.54300000001        1.2813932262361050E-002   1.4920562971383333E-003  -4.0842038579285145E-003   3.5260075237601995E-003
   3.0199998946045525E-006   369968.54300000001        1.3513175770640373E-002   1.7781757051125169E-003  -4.4685928151011467E-003   4.6801981516182423E-003
   3.9810997805034276E-006   369968.54300000001        1.4255391433835030E-002   2.0909244194626808E-003  -4.9047125503420830E-003   6.0439924709498882E-003
   5.2481000238913111E-006   369968.54300000001        1.5043813735246658E-002   2.4325270205736160E-003  -5.3985458798706532E-003   7.6488321647047997E-003
   6.9183001869532745E-006   369968.54300000001        1.5881946310400963E-002   2.8053773567080498E-003  -5.9563987888395786E-003   9.5296362414956093E-003
   9.1201000032015145E-006   369968.54300000001        1.6773751005530357E-002   3.2121231779456139E-003  -6.5849297679960728E-003   1.1725273914635181E-002
   1.2022999726468697E-005   369968.54300000001        1.7723716795444489E-002   3.6556953564286232E-003  -7.2910632006824017E-003   1.4278754591941833E-002
   1.5849000192247331E-005   369968.54300000001        1.8736496567726135E-002   4.1391337290406227E-003  -8.0815227702260017E-003   1.7236026003956795E-002
   2.0892999600619078E-005   369968.54300000001        1.9817987456917763E-002   4.6660886146128178E-003  -8.9633939787745476E-003   2.0648680627346039E-002
   2.7542000680114143E-005   369968.54300000001        2.0974488928914070E-002   5.2404119633138180E-003  -9.9431537091732025E-003   2.4571076035499573E-002
   3.6307999835116789E-005   369968.54300000001        2.2213550284504890E-002   5.8665582910180092E-003  -1.1026916094124317E-002   2.9062163084745407E-002
   4.7862999053904787E-005   369968.54300000001        2.3543510586023331E-002   6.5493267029523849E-003  -1.2219475582242012E-002   3.4182678908109665E-002
   6.3095998484641314E-005   369968.54300000001        2.4974497035145760E-002   7.2943433187901974E-003  -1.3524475507438183E-002   3.9997126907110214E-002
   8.3175997133366764E-005   369968.54300000001        2.6518123224377632E-002   8.1078642979264259E-003  -1.4943239279091358E-002   4.6570427715778351E-002
   1.0964999819407240E-004   369968.54300000001        2.8188543394207954E-002   8.9972810819745064E-003  -1.6474615782499313E-002   5.3969301283359528E-002
   1.4453999756369740E-004   369968.54300000001        3.0001619830727577E-002   9.9706118926405907E-003  -1.8112841993570328E-002   6.2254618853330612E-002
   1.9054999575018883E-004   369968.54300000001        3.1978268176317215E-002   1.1038210242986679E-002  -1.9848857074975967E-002   7.1491517126560211E-002
   2.5119000929407775E-004   369968.54300000001        3.4141227602958679E-002   1.2210928834974766E-002  -2.1665353327989578E-002   8.1728145480155945E-002
   3.3112999517470598E-004   369968.54300000001        3.6519832909107208E-002   1.3502576388418674E-002  -2.3538498207926750E-002   9.3009948730468750E-002
   4.3652000022120774E-004   369968.54300000001        3.9149306714534760E-002   1.4929400756955147E-002  -2.5434227660298347E-002  0.10536659508943558     
   5.7544000446796417E-004   369968.54300000001        4.2071957141160965E-002   1.6510585322976112E-002  -2.7305804193019867E-002  0.11880577355623245     
   7.5857999036088586E-004   369968.54300000001        4.5340362936258316E-002   1.8269812688231468E-002  -2.9091989621520042E-002  0.13331378996372223     
   1.0000000474974513E-003   369968.54300000001        4.9018222838640213E-002   2.0235564559698105E-002  -3.0712936073541641E-002  0.14884263277053833     
   1.3183000264689326E-003   369968.54300000001        5.3184438496828079E-002   2.2443184629082680E-002  -3.2067175954580307E-002  0.16530847549438477     
   1.7377999611198902E-003   369968.54300000001        5.7933077216148376E-002   2.4934833869338036E-002  -3.3026501536369324E-002  0.18257099390029907     
   2.2909000981599092E-003   369968.54300000001        6.3382767140865326E-002   2.7764530852437019E-002  -3.3432997763156891E-002  0.20044600963592529     
   3.0199999455362558E-003   369968.54300000001        6.9674089550971985E-002   3.0997125431895256E-002  -3.3092886209487915E-002  0.21867159008979797     
   3.9810999296605587E-003   369968.54300000001        7.6977491378784180E-002   3.4713145345449448E-002  -3.1773142516613007E-002  0.23691247403621674     
   5.2481000311672688E-003   369968.54300000001        8.5496172308921814E-002   3.9011593908071518E-002  -2.9197797179222107E-002  0.25474709272384644     
   6.9182999432086945E-003   369968.54300000001        9.5466531813144684E-002   4.4012393802404404E-002  -2.5047441944479942E-002  0.27165523171424866     
   9.1201001778244972E-003   369968.54300000001       0.10715764760971069        4.9859609454870224E-002  -1.8962582573294640E-002  0.28701311349868774     
   1.2023000046610832E-002   369968.54300000001       0.12086253613233566        5.6722223758697510E-002  -1.0554753243923187E-002  0.30008715391159058     
   1.5848999843001366E-002   369968.54300000001       0.13686977326869965        6.4787328243255615E-002   5.6448829127475619E-004  0.31002840399742126     
   2.0893000066280365E-002   369968.54300000001       0.15543608367443085        7.4256375432014465E-002   1.4749744907021523E-002  0.31589093804359436     
   2.7542000636458397E-002   369968.54300000001       0.17669664323329926        8.5312590003013611E-002   3.2241366803646088E-002  0.31663909554481506     
   3.6308001726865768E-002   369968.54300000001       0.20055277645587921        9.8078064620494843E-002   5.3066965192556381E-002  0.31119182705879211     
   4.7862999141216278E-002   369968.54300000001       0.22646802663803101       0.11252061277627945        7.6880387961864471E-002  0.29849898815155029     
   6.3096001744270325E-002   369968.54300000001       0.25320804119110107       0.12831903994083405       0.10277874767780304       0.27767565846443176     
   8.3176001906394958E-002   369968.54300000001       0.27847522497177124       0.14464041590690613       0.12906478345394135       0.24824212491512299     
  0.10000000149011612        369968.54300000001       0.29272988438606262       0.15504883229732513       0.14551773667335510       0.22393280267715454     
  0.12500000000000000        369968.54300000001       0.30474910140037537       0.16592983901500702       0.16253800690174103       0.19007091224193573     
  0.15000000596046448        369968.54300000001       0.30813282728195190       0.17220476269721985       0.17254655063152313       0.15968839824199677     
  0.17499999701976776        369968.54300000001       0.30486711859703064       0.17465919256210327       0.17712531983852386       0.13299030065536499     
  0.20000000298023224        369968.54300000001       0.29650014638900757       0.17394377291202545       0.17747397720813751       0.10986074805259705     
  0.22499999403953552        369968.54300000001       0.28427556157112122       0.17061619460582733       0.17452855408191681        9.0044669806957245E-002
  0.25000000000000000        369968.54300000001       0.26921012997627258       0.16516344249248505       0.16903606057167053        7.3229469358921051E-002
  0.27500000596046448        369968.54300000001       0.25214302539825439       0.15801505744457245       0.16160324215888977        5.9085749089717865E-002
  0.30000001192092896        369968.54300000001       0.23376998305320740       0.14955158531665802       0.15272973477840424        4.7288913279771805E-002
  0.32499998807907104        369968.54300000001       0.21466788649559021       0.14011058211326599       0.14283119142055511        3.7530932575464249E-002
  0.34999999403953552        369968.54300000001       0.19531346857547760       0.12999087572097778       0.13225586712360382        2.9526611790060997E-002
  0.37500000000000000        369968.54300000001       0.17609801888465881       0.11945600807666779       0.12129672616720200        2.3016616702079773E-002
  0.40000000596046448        369968.54300000001       0.15733920037746429       0.10873698443174362       0.11020042002201080        1.7768476158380508E-002
  0.42500001192092896        369968.54300000001       0.13929086923599243        9.8034575581550598E-002   9.9174156785011292E-002   1.3576344586908817E-002
  0.44999998807907104        369968.54300000001       0.12215128540992737        8.7521322071552277E-002   8.8390938937664032E-002   1.0259946808218956E-002
  0.47499999403953552        369968.54300000001       0.10607019066810608        7.7343374490737915E-002   7.7993668615818024E-002   7.6630194671452045E-003
  0.50000000000000000        369968.54300000001        9.1154918074607849E-002   6.7622147500514984E-002   6.8098455667495728E-002   5.6514660827815533E-003
  0.52499997615814209        369968.54300000001        7.7475771307945251E-002   5.8455888181924820E-002   5.8797307312488556E-002   4.1113477200269699E-003
  0.55000001192092896        369968.54300000001        6.5070807933807373E-002   4.9921147525310516E-002   5.0160355865955353E-002   2.9468282591551542E-003
  0.57499998807907104        369968.54300000001        5.3950089961290359E-002   4.2074248194694519E-002   4.2237792164087296E-002   2.0781315397471189E-003
  0.60000002384185791        369968.54300000001        4.4099573045969009E-002   3.4952696412801743E-002   3.5061575472354889E-002   1.4395677717402577E-003
  0.62500000000000000        369968.54300000001        3.5484589636325836E-002   2.8576578944921494E-002   2.8646977618336678E-002   9.7766448743641376E-004
  0.64999997615814209        369968.54300000001        2.8053082525730133E-002   2.2949971258640289E-002   2.2994039580225945E-002   6.4942392054945230E-004
  0.67500001192092896        369968.54300000001        2.1738553419709206E-002   1.8062371760606766E-002   1.8088968470692635E-002   4.2072366341017187E-004
  0.69999998807907104        369968.54300000001        1.6462825238704681E-002   1.3890124857425690E-002   1.3905525207519531E-002   2.6486846036277711E-004
  0.72500002384185791        369968.54300000001        1.2138603255152702E-002   1.0397918522357941E-002   1.0406419634819031E-002   1.6129711002577096E-004
  0.75000000000000000        369968.54300000001        8.6718797683715820E-003   7.5402879156172276E-003   7.5447293929755688E-003   9.4443174020852894E-005
  0.77499997615814209        369968.54300000001        5.9642116539180279E-003   5.2631949074566364E-003   5.2653728052973747E-003   5.2744981076102704E-005
  0.80000001192092896        369968.54300000001        3.9148805662989616E-003   3.5056509077548981E-003   3.5066495183855295E-003   2.7798136216006242E-005
  0.82499998807907104        369968.54300000001        2.4229586124420166E-003   2.2014211863279343E-003   2.2018584422767162E-003   1.3640938050230034E-005
  0.85000002384185791        369968.54300000001        1.3893097639083862E-003   1.2808118481189013E-003   1.2810155749320984E-003   6.1617688515980262E-006
  0.87500000000000000        369968.54300000001        7.1855168789625168E-004   6.7256891634315252E-004   6.7269586725160480E-004   2.6162053927691886E-006
  0.89999997615814209        369968.54300000001        3.2101830583997071E-004   3.0592604889534414E-004   3.0603737104684114E-004   1.2408117981976829E-006
  0.92500001192092896        369968.54300000001        1.1478891974547878E-004   1.1286672815913334E-004   1.1297073797322810E-004   9.5030588909139624E-007
  0.94999998807907104        369968.54300000001        2.7894016966456547E-005   3.0717365007149056E-005   3.0790808523306623E-005   1.1049417025787989E-006
  0.97500002384185791        369968.54300000001        9.2408419050116208E-007   5.3176768233242910E-006   5.3148164624872152E-006   1.3355488590605091E-006
   1.0000000000000000        369968.54300000001       -9.3311391538009048E-006  -4.5604033402923960E-006  -4.7035982788656838E-006   1.4146011153570726E-006
   9.9999997171806854E-010   474376.97289999999        3.2259309664368629E-003  -9.7582908347249031E-004  -1.2219223426654935E-003  -1.4781932113692164E-003
   1.3183000246996812E-009   474376.97289999999        3.3783949911594391E-003  -9.7465573344379663E-004  -1.2493063695728779E-003  -1.5066444175317883E-003
   1.7378000150003459E-009   474376.97289999999        3.5387901589274406E-003  -9.7096181707456708E-004  -1.2774303322657943E-003  -1.5346624422818422E-003
   2.2908999142146058E-009   474376.97289999999        3.7076389417052269E-003  -9.6448598196730018E-004  -1.3064389349892735E-003  -1.5619802288711071E-003
   3.0200000278313155E-009   474376.97289999999        3.8853907026350498E-003  -9.5494801644235849E-004  -1.3364880578592420E-003  -1.5882373554632068E-003
   3.9810998941902653E-009   474376.97289999999        4.0725604631006718E-003  -9.4204465858638287E-004  -1.3677740935236216E-003  -1.6129883006215096E-003
   5.2481001766579993E-009   474376.97289999999        4.2697070166468620E-003  -9.2544726794585586E-004  -1.4005344128236175E-003  -1.6356767155230045E-003
   6.9183001549788514E-009   474376.97289999999        4.4774035923182964E-003  -9.0480275684967637E-004  -1.4350494602695107E-003  -1.6556099290028214E-003
   9.1201002305751899E-009   474376.97289999999        4.6962765045464039E-003  -8.7972846813499928E-004  -1.4716553268954158E-003  -1.6719349659979343E-003
   1.2023000373062587E-008   474376.97289999999        4.9270028248429298E-003  -8.4980967221781611E-004  -1.5107518993318081E-003  -1.6836053691804409E-003
   1.5849000334355878E-008   474376.97289999999        5.1702070049941540E-003  -8.1461231457069516E-004  -1.5527935465797782E-003  -1.6893416177481413E-003
   2.0892999330612838E-008   474376.97289999999        5.4266997613012791E-003  -7.7364896424114704E-004  -1.5983398770913482E-003  -1.6875966684892774E-003
   2.7542000680114143E-008   474376.97289999999        5.6972405873239040E-003  -7.2640820872038603E-004  -1.6480264021083713E-003  -1.6764987958595157E-003
   3.6307998385609608E-008   474376.97289999999        5.9827105142176151E-003  -6.7232735455036163E-004  -1.7026074929162860E-003  -1.6537940828129649E-003
   4.7863000673942224E-008   474376.97289999999        6.2839542515575886E-003  -6.1081704916432500E-004  -1.7629404319450259E-003  -1.6167900757864118E-003
   6.3096003088958241E-008   474376.97289999999        6.6019608639180660E-003  -5.4122583242133260E-004  -1.8300351221114397E-003  -1.5622675418853760E-003
   8.3175997644957533E-008   474376.97289999999        6.9377208128571510E-003  -4.6286519500426948E-004  -1.9050426781177521E-003  -1.4864110853523016E-003
   1.0965000285523274E-007   474376.97289999999        7.2923796251416206E-003  -3.7497267476283014E-004  -1.9893064163625240E-003  -1.3846826041117311E-003
   1.4453999597208167E-007   474376.97289999999        7.6669589616358280E-003  -2.7677809703163803E-004  -2.0843150559812784E-003  -1.2517950963228941E-003
   1.9054999711443088E-007   474376.97289999999        8.0629279837012291E-003  -1.6735240933485329E-004  -2.1918662823736668E-003  -1.0813974076882005E-003
   2.5118998792095226E-007   474376.97289999999        8.4813907742500305E-003  -4.5821474486729130E-005  -2.3138776887208223E-003  -8.6624693358317018E-004
   3.3112999631157436E-007   474376.97289999999        8.9238677173852921E-003   8.8849279563874006E-005  -2.4526163470000029E-003  -5.9774878900498152E-004
   4.3651999703797628E-007   474376.97289999999        9.3919122591614723E-003   2.3775552108418196E-004  -2.6106222067028284E-003  -2.6593750226311386E-004
   5.7544002629583701E-007   474376.97289999999        9.8870899528264999E-003   4.0204465040005744E-004  -2.7907139156013727E-003   1.4064522110857069E-004
   7.5857997217099182E-007   474376.97289999999        1.0411225259304047E-002   5.8300036471337080E-004  -2.9960977844893932E-003   6.3532678177580237E-004
   9.9999999747524271E-007   474376.97289999999        1.0966189205646515E-002   7.8197510447353125E-004  -3.2303084153681993E-003   1.2333372142165899E-003
   1.3182999509808724E-006   474376.97289999999        1.1554131284356117E-002   1.0004768846556544E-003  -3.4973218571394682E-003   1.9522578222677112E-003
   1.7377999483869644E-006   474376.97289999999        1.2177063152194023E-002   1.2400161940604448E-003  -3.8013726007193327E-003   2.8117161709815264E-003
   2.2909000563231530E-006   474376.97289999999        1.2837669812142849E-002   1.5024164458736777E-003  -4.1473372839391232E-003   3.8346615619957447E-003
   3.0199998946045525E-006   474376.97289999999        1.3538468629121780E-002   1.7894975608214736E-003  -4.5403251424431801E-003   5.0464519299566746E-003
   3.9810997805034276E-006   474376.97289999999        1.4282373711466789E-002   2.1032928489148617E-003  -4.9859238788485527E-003   6.4758113585412502E-003
   5.2481000238913111E-006   474376.97289999999        1.5072636306285858E-002   2.4460363201797009E-003  -5.4901456460356712E-003   8.1549901515245438E-003
   6.9183001869532745E-006   474376.97289999999        1.5912782400846481E-002   2.8201323002576828E-003  -6.0593108646571636E-003   1.0119731537997723E-002
   9.1201000032015145E-006   474376.97289999999        1.6806796193122864E-002   3.2282404135912657E-003  -6.7000747658312321E-003   1.2409745715558529E-002
   1.2022999726468697E-005   474376.97289999999        1.7759194597601891E-002   3.6733057349920273E-003  -7.4193337932229042E-003   1.5068879351019859E-002
   1.5849000192247331E-005   474376.97289999999        1.8774665892124176E-002   4.1583841666579247E-003  -8.2237469032406807E-003   1.8143840134143829E-002
   2.0892999600619078E-005   474376.97289999999        1.9859150052070618E-002   4.6871448867022991E-003  -9.1203078627586365E-003   2.1686987951397896E-002
   2.7542000680114143E-005   474376.97289999999        2.1018991246819496E-002   5.2634635940194130E-003  -1.0115343146026134E-002   2.5753302499651909E-002
   3.6307999835116789E-005   474376.97289999999        2.2261802107095718E-002   5.8918199501931667E-003  -1.1214771308004856E-002   3.0402254313230515E-002
   4.7862999053904787E-005   474376.97289999999        2.3595986887812614E-002   6.5770456567406654E-003  -1.2423116713762283E-002   3.5694863647222519E-002
   6.3095998484641314E-005   474376.97289999999        2.5031756609678268E-002   7.3248026892542839E-003  -1.3743683695793152E-002   4.1695728898048401E-002
   8.3175997133366764E-005   474376.97289999999        2.6580823585391045E-002   8.1413919106125832E-003  -1.5177362598478794E-002   4.8469502478837967E-002
   1.0964999819407240E-004   474376.97289999999        2.8257457539439201E-002   9.0342573821544647E-003  -1.6722477972507477E-002   5.6082319468259811E-002
   1.4453999756369740E-004   474376.97289999999        3.0077654868364334E-002   1.0011478327214718E-002  -1.8372621387243271E-002   6.4593881368637085E-002
   1.9054999575018883E-004   474376.97289999999        3.2062500715255737E-002   1.1083483695983887E-002  -2.0117986947298050E-002   7.4067808687686920E-002
   2.5119000929407775E-004   474376.97289999999        3.4234911203384399E-002   1.2261208146810532E-002  -2.1940371021628380E-002   8.4549844264984131E-002
   3.3112999517470598E-004   474376.97289999999        3.6624442785978317E-002   1.3558565638959408E-002  -2.3814931511878967E-002   9.6082463860511780E-002
   4.3652000022120774E-004   474376.97289999999        3.9266563951969147E-002   1.4991920441389084E-002  -2.5706462562084198E-002  0.10869149863719940     
   5.7544000446796417E-004   474376.97289999999        4.2203862220048904E-002   1.6580594703555107E-002  -2.7566956356167793E-002  0.12237984687089920     
   7.5857999036088586E-004   474376.97289999999        4.5489225536584854E-002   1.8348423764109612E-002  -2.9333814978599548E-002  0.13712806999683380     
   1.0000000474974513E-003   474376.97289999999        4.9186680465936661E-002   2.0324066281318665E-002  -3.0925758183002472E-002  0.15288138389587402     
   1.3183000264689326E-003   474376.97289999999        5.3375467658042908E-002   2.2543061524629593E-002  -3.2239858061075211E-002  0.16954818367958069     
   1.7377999611198902E-003   474376.97289999999        5.8149971067905426E-002   2.5047766044735909E-002  -3.3146549016237259E-002  0.18697917461395264     
   2.2909000981599092E-003   474376.97289999999        6.3629090785980225E-002   2.7892412617802620E-002  -3.3486679196357727E-002  0.20498056709766388     
   3.0199999455362558E-003   474376.97289999999        6.9953575730323792E-002   3.1142028048634529E-002  -3.3065602183341980E-002  0.22327989339828491     
   3.9810999296605587E-003   474376.97289999999        7.7293813228607178E-002   3.4877266734838486E-002  -3.1649921089410782E-002  0.24153099954128265     
   5.2481000311672688E-003   474376.97289999999        8.5852622985839844E-002   3.9197161793708801E-002  -2.8964094817638397E-002  0.25930142402648926     
   6.9182999432086945E-003   474376.97289999999        9.5865473151206970E-002   4.4221471995115280E-002  -2.4690268561244011E-002  0.27606058120727539     
   9.1201001778244972E-003   474376.97289999999       0.10759972780942917        5.0093770027160645E-002  -1.8472019582986832E-002  0.29117584228515625     
   1.2023000046610832E-002   474376.97289999999       0.12134550511837006        5.6982081383466721E-002  -9.9259475246071815E-003  0.30390697717666626     
   1.5848999843001366E-002   474376.97289999999       0.13738685846328735        6.5071769058704376E-002   1.3287652982398868E-003  0.31340253353118896     
   2.0893000066280365E-002   474376.97289999999       0.15597380697727203        7.4561476707458496E-002   1.5636211261153221E-002  0.31871914863586426     
   2.7542000636458397E-002   474376.97289999999       0.17723204195499420        8.5630118846893311E-002   3.3222932368516922E-002  0.31883159279823303     
   3.6308001726865768E-002   474376.97289999999       0.20105025172233582        9.8393455147743225E-002   5.4099664092063904E-002  0.31267911195755005     
   4.7862999141216278E-002   474376.97289999999       0.22687628865242004       0.11281057447195053        7.7901214361190796E-002  0.29924505949020386     
   6.3096001744270325E-002   474376.97289999999       0.25345832109451294       0.12854911386966705       0.10370574891567230       0.27769288420677185     
   8.3176001906394958E-002   474376.97289999999       0.27848309278488159       0.14476342499256134       0.12980122864246368       0.24760742485523224     
  0.10000000149011612        474376.97289999999       0.29252523183822632       0.15506847202777863       0.14607061445713043       0.22294390201568604     
  0.12500000000000000        474376.97289999999       0.30423653125762939       0.16578677296638489       0.16281256079673767       0.18877798318862915     
  0.15000000596046448        474376.97289999999       0.30733898282051086       0.17189989984035492       0.17255832254886627       0.15827202796936035     
  0.17499999701976776        474376.97289999999       0.30382925271987915       0.17420217394828796       0.17690189182758331       0.13156668841838837     
  0.20000000298023224        474376.97289999999       0.29526031017303467       0.17334981262683868       0.17704781889915466       0.10850279033184052     
  0.22499999403953552        474376.97289999999       0.28287717700004578       0.16990388929843903       0.17393349111080170        8.8795468211174011E-002
  0.25000000000000000        474376.97289999999       0.26769569516181946       0.16435334086418152       0.16830526292324066        7.2111546993255615E-002
  0.27500000596046448        474376.97289999999       0.25055268406867981       0.15712842345237732       0.16076816618442535        5.8107495307922363E-002
  0.30000001192092896        474376.97289999999       0.23214060068130493       0.14860965311527252       0.15181955695152283        4.6449203044176102E-002
  0.32499998807907104        474376.97289999999       0.21303254365921021       0.13913381099700928       0.14187251031398773        3.6822475492954254E-002
  0.34999999403953552        474376.97289999999       0.19370113313198090       0.12899857759475708       0.13127252459526062        2.8938384726643562E-002
  0.37500000000000000        474376.97289999999       0.17453345656394958       0.11846593022346497       0.12030977010726929        2.2535627707839012E-002
  0.40000000596046448        474376.97289999999       0.15584297478199005       0.10776506364345551       0.10922814905643463        1.7381010577082634E-002
  0.42500001192092896        474376.97289999999       0.13787946105003357        9.7094759345054626E-002   9.8232135176658630E-002   1.3268836773931980E-002
  0.44999998807907104        474376.97289999999       0.12083730846643448        8.6625471711158752E-002   8.7492085993289948E-002   1.0019554756581783E-002
  0.47499999403953552        474376.97289999999       0.10486261546611786        7.6501220464706421E-002   7.7148370444774628E-002   7.4779903516173363E-003
  0.50000000000000000        474376.97289999999        9.0059347450733185E-002   6.6841289401054382E-002   6.7314691841602325E-002   5.5113299749791622E-003
  0.52499997615814209        474376.97289999999        7.6494783163070679E-002   5.7741835713386536E-002   5.8080773800611496E-002   4.0069981478154659E-003
  0.55000001192092896        474376.97289999999        6.4204268157482147E-002   4.9277421087026596E-002   4.9514625221490860E-002   2.8705128934234381E-003
  0.57499998807907104        474376.97289999999        5.3195483982563019E-002   4.1502475738525391E-002   4.1664481163024902E-002   2.0233832765370607E-003
  0.60000002384185791        474376.97289999999        4.3452363461256027E-002   3.4452769905328751E-002   3.4560516476631165E-002   1.4010993763804436E-003
  0.62500000000000000        474376.97289999999        3.4938562661409378E-002   2.8146816417574883E-002   2.8216417878866196E-002   9.5123919891193509E-004
  0.64999997615814209        474376.97289999999        2.7600670233368874E-002   2.2587308660149574E-002   2.2630836814641953E-002   6.3171616056933999E-004
  0.67500001192092896        474376.97289999999        2.1371189504861832E-002   1.7762560397386551E-002   1.7788808792829514E-002   4.0917919250205159E-004
  0.69999998807907104        474376.97289999999        1.6171248629689217E-002   1.3647955842316151E-002   1.3663141988217831E-002   2.5757029652595520E-004
  0.72500002384185791        474376.97289999999        1.1913173831999302E-002   1.0207444429397583E-002   1.0215820744633675E-002   1.5684209938626736E-004
  0.75000000000000000        474376.97289999999        8.5028652101755142E-003   7.3950570076704025E-003   7.3994295671582222E-003   9.1831891040783376E-005
  0.77499997615814209        474376.97289999999        5.8420598506927490E-003   5.1564853638410568E-003   5.1586283370852470E-003   5.1286591769894585E-005
  0.80000001192092896        474376.97289999999        3.8304671179503202E-003   3.4307057503610849E-003   3.4316880628466606E-003   2.7030650016968139E-005
  0.82499998807907104        474376.97289999999        2.3678124416619539E-003   2.1516769193112850E-003   2.1521067246794701E-003   1.3266350833873730E-005
  0.85000002384185791        474376.97289999999        1.3558098580688238E-003   1.2501165037974715E-003   1.2503165053203702E-003   5.9950975810352247E-006
  0.87500000000000000        474376.97289999999        7.0009339833632112E-004   6.5538717899471521E-004   6.5551116131246090E-004   2.5469310003245482E-006
  0.89999997615814209        474376.97289999999        3.1214542104862630E-004   2.9752208502031863E-004   2.9762979829683900E-004   1.2050413715769537E-006
  0.92500001192092896        474376.97289999999        1.1128460027975962E-004   1.0945796384476125E-004   1.0955712059512734E-004   9.1187581574558862E-007
  0.94999998807907104        474376.97289999999        2.6821317078429274E-005   2.9586102755274624E-005   2.9653496312675998E-005   1.0437272521812702E-006
  0.97500002384185791        474376.97289999999        5.9863498336198973E-007   4.8595529733574949E-006   4.8501160563318990E-006   1.2413893273333088E-006
   1.0000000000000000        474376.97289999999       -9.4792758318362758E-006  -4.8995921133609954E-006  -5.0484995881561190E-006   1.2854682154284092E-006
   9.9999997171806854E-010   608250.39500000002        3.2308653462678194E-003  -9.7561231814324856E-004  -1.2226407416164875E-003  -1.5087950741872191E-003
   1.3183000246996812E-009   608250.39500000002        3.3835903741419315E-003  -9.7434798954054713E-004  -1.2501459568738937E-003  -1.5374318463727832E-003
   1.7378000150003459E-009   608250.39500000002        3.5442616790533066E-003  -9.7055413061752915E-004  -1.2784181162714958E-003  -1.5655312454327941E-003
   2.2908999142146058E-009   608250.39500000002        3.7134026642888784E-003  -9.6396869048476219E-004  -1.3076070463284850E-003  -1.5928011853247881E-003
   3.0200000278313155E-009   608250.39500000002        3.8914638571441174E-003  -9.5431070076301694E-004  -1.3378750300034881E-003  -1.6188514418900013E-003
   3.9810998941902653E-009   608250.39500000002        4.0789609774947166E-003  -9.4127596821635962E-004  -1.3694254448637366E-003  -1.6432006377726793E-003
   5.2481001766579993E-009   608250.39500000002        4.2764544486999512E-003  -9.2453509569168091E-004  -1.4025040436536074E-003  -1.6652502818033099E-003
   6.9183001549788514E-009   608250.39500000002        4.4845184311270714E-003  -9.0373388957232237E-004  -1.4374007005244493E-003  -1.6842576442286372E-003
   9.1201002305751899E-009   608250.39500000002        4.7037806361913681E-003  -8.7848881958052516E-004  -1.4744625659659505E-003  -1.6993106110021472E-003
   1.2023000373062587E-008   608250.39500000002        4.9349199980497360E-003  -8.4838393377140164E-004  -1.5141019830480218E-003  -1.7092934576794505E-003
   1.5849000334355878E-008   608250.39500000002        5.1785618998110294E-003  -8.1298412987962365E-004  -1.5567877562716603E-003  -1.7128461040556431E-003
   2.0892999330612838E-008   608250.39500000002        5.4355189204216003E-003  -7.7180046355351806E-004  -1.6030957922339439E-003  -1.7083266284316778E-003
   2.7542000680114143E-008   608250.39500000002        5.7065528817474842E-003  -7.2432041633874178E-004  -1.6536801122128963E-003  -1.6937535256147385E-003
   3.6307998385609608E-008   608250.39500000002        5.9925457462668419E-003  -6.6997949033975601E-004  -1.7093159258365631E-003  -1.6667452873662114E-003
   4.7863000673942224E-008   608250.39500000002        6.2943450175225735E-003  -6.0818693600594997E-004  -1.7708837985992432E-003  -1.6244634753093123E-003
   6.3096003088958241E-008   608250.39500000002        6.6129420883953571E-003  -5.3828948875889182E-004  -1.8394199432805181E-003  -1.5635197050869465E-003
   8.3175997644957533E-008   608250.39500000002        6.9493297487497330E-003  -4.5959671842865646E-004  -1.9161044619977474E-003  -1.4799057971686125E-003
   1.0965000285523274E-007   608250.39500000002        7.3046567849814892E-003  -3.7134409649297595E-004  -2.0023130346089602E-003  -1.3688618782907724E-003
   1.4453999597208167E-007   608250.39500000002        7.6799467206001282E-003  -2.7275932370685041E-004  -2.0995691884309053E-003  -1.2248542625457048E-003
   1.9054999711443088E-007   608250.39500000002        8.0766733735799789E-003  -1.6291069914586842E-004  -2.2097101900726557E-003  -1.0412411065772176E-003
   2.5118998792095226E-007   608250.39500000002        8.4959445521235466E-003  -4.0921644540503621E-005  -2.3346946109086275E-003  -8.1046752166002989E-004
   3.3112999631157436E-007   608250.39500000002        8.9392848312854767E-003   9.4245428044814616E-005  -2.4768351577222347E-003  -5.2357674576342106E-004
   4.3651999703797628E-007   608250.39500000002        9.4082513824105263E-003   2.4368942831642926E-004  -2.6387197431176901E-003  -1.7020174709614366E-004
   5.7544002629583701E-007   608250.39500000002        9.9044153466820717E-003   4.0856120176613331E-004  -2.8232175391167402E-003   2.6155702653340995E-004
   7.5857997217099182E-007   608250.39500000002        1.0429608635604382E-002   5.9014838188886642E-004  -3.0335870105773211E-003   7.8552105696871877E-004
   9.9999999747524271E-007   608250.39500000002        1.0985707864165306E-002   7.8980781836435199E-004  -3.2734177075326443E-003   1.4174578245729208E-003
   1.3182999509808724E-006   608250.39500000002        1.1574871838092804E-002   1.0090523865073919E-003  -3.5467399284243584E-003   2.1755425259470940E-003
   1.7377999483869644E-006   608250.39500000002        1.2199119664728642E-002   1.2493975227698684E-003  -3.8578386884182692E-003   3.0800243839621544E-003
   2.2909000563231530E-006   608250.39500000002        1.2861148454248905E-002   1.5126735670492053E-003  -4.2116441763937473E-003   4.1545550338923931E-003
   3.0199998946045525E-006   608250.39500000002        1.3563487678766251E-002   1.8007068429142237E-003  -4.6133087016642094E-003   5.4252096451818943E-003
   3.9810997805034276E-006   608250.39500000002        1.4309065416455269E-002   2.1155385766178370E-003  -5.0684572197496891E-003   6.9214776158332825E-003
   5.2481000238913111E-006   608250.39500000002        1.5101152472198009E-002   2.4594119749963284E-003  -5.5831284262239933E-003   8.6764106526970863E-003
   6.9183001869532745E-006   608250.39500000002        1.5943290665745735E-002   2.8347414918243885E-003  -6.1636543832719326E-003   1.0726566426455975E-002
   9.1201000032015145E-006   608250.39500000002        1.6839493066072464E-002   3.2441988587379456E-003  -6.8166805431246758E-003   1.3112477958202362E-002
   1.2022999726468697E-005   608250.39500000002        1.7794305458664894E-002   3.6907435860484838E-003  -7.5490716844797134E-003   1.5878811478614807E-002
   1.5849000192247331E-005   608250.39500000002        1.8812445923686028E-002   4.1774464771151543E-003  -8.3674173802137375E-003   1.9073005765676498E-002
   2.0892999600619078E-005   608250.39500000002        1.9899897277355194E-002   4.7079976648092270E-003  -9.2786094173789024E-003   2.2748159244656563E-002
   2.7542000680114143E-005   608250.39500000002        2.1063052117824554E-002   5.2862931042909622E-003  -1.0288822464644909E-002   2.6959830895066261E-002
   3.6307999835116789E-005   608250.39500000002        2.2309580817818642E-002   5.9168403968214989E-003  -1.1403769254684448E-002   3.1767971813678741E-002
   4.7862999053904787E-005   608250.39500000002        2.3647956550121307E-002   6.6045010462403297E-003  -1.2627701275050640E-002   3.7233829498291016E-002
   6.3095998484641314E-005   608250.39500000002        2.5088472291827202E-002   7.3549756780266762E-003  -1.3963570818305016E-002   4.3422028422355652E-002
   8.3175997133366764E-005   608250.39500000002        2.6642935350537300E-002   8.1746065989136696E-003  -1.5411834232509136E-002   5.0396900624036789E-002
   1.0964999819407240E-004   608250.39500000002        2.8325732797384262E-002   9.0708918869495392E-003  -1.6970284283161163E-002   5.8223903179168701E-002
   1.4453999756369740E-004   608250.39500000002        3.0152995139360428E-002   1.0051969438791275E-002  -1.8631864339113235E-002   6.6961489617824554E-002
   1.9054999575018883E-004   608250.39500000002        3.2145969569683075E-002   1.1128343641757965E-002  -2.0386015996336937E-002   7.6671704649925232E-002
   2.5119000929407775E-004   608250.39500000002        3.4327752888202667E-002   1.2311032041907310E-002  -2.2213650867342949E-002   8.7397769093513489E-002
   3.3112999517470598E-004   608250.39500000002        3.6728117614984512E-002   1.3614049181342125E-002  -2.4088919162750244E-002   9.9179118871688843E-002
   4.3652000022120774E-004   608250.39500000002        3.9382774382829666E-002   1.5053876675665379E-002  -2.5975482538342476E-002  0.11203766614198685     
   5.7544000446796417E-004   608250.39500000002        4.2334586381912231E-002   1.6649970784783363E-002  -2.7824087068438530E-002  0.12597142159938812     
   7.5857999036088586E-004   608250.39500000002        4.5636739581823349E-002   1.8426319584250450E-002  -2.9570793733000755E-002  0.14095520973205566     
   1.0000000474974513E-003   608250.39500000002        4.9353588372468948E-002   2.0411755889654160E-002  -3.1132925301790237E-002  0.15692739188671112     
   1.3183000264689326E-003   608250.39500000002        5.3564697504043579E-002   2.2642007097601891E-002  -3.2406147569417953E-002  0.17378856241703033     
   1.7377999611198902E-003   608250.39500000002        5.8364763855934143E-002   2.5159625336527824E-002  -3.3259581774473190E-002  0.19138062000274658     
   2.2909000981599092E-003   608250.39500000002        6.3872955739498138E-002   2.8019044548273087E-002  -3.3532906323671341E-002  0.20950017869472504     
   3.0199999455362558E-003   608250.39500000002        7.0230148732662201E-002   3.1285464763641357E-002  -3.3030685037374496E-002  0.22786442935466766     
   3.9810999296605587E-003   608250.39500000002        7.7606670558452606E-002   3.5039667040109634E-002  -3.1519241631031036E-002  0.24611659348011017     
   5.2481000311672688E-003   608250.39500000002        8.6204953491687775E-002   3.9380691945552826E-002  -2.8723550960421562E-002  0.26381361484527588     
   6.9182999432086945E-003   608250.39500000002        9.6259526908397675E-002   4.4428121298551559E-002  -2.4327391758561134E-002  0.28041505813598633     
   9.1201001778244972E-003   608250.39500000002       0.10803602635860443        5.0325054675340652E-002  -1.7977485433220863E-002  0.29527980089187622     
   1.2023000046610832E-002   608250.39500000002       0.12182168662548065        5.7238522917032242E-002  -9.2955436557531357E-003  0.30766174197196960     
   1.5848999843001366E-002   608250.39500000002       0.13789604604244232        6.5352179110050201E-002   2.0916392095386982E-003  0.31670749187469482     
   2.0893000066280365E-002   608250.39500000002       0.15650250017642975        7.4861876666545868E-002   1.6517730429768562E-002  0.32147705554962158     
   2.7542000636458397E-002   608250.39500000002       0.17775738239288330        8.5942238569259644E-002   3.4195661544799805E-002  0.32095628976821899     
   3.6308001726865768E-002   608250.39500000002       0.20153693854808807        9.8702780902385712E-002   5.5119637399911880E-002  0.31410527229309082     
   4.7862999141216278E-002   608250.39500000002       0.22727362811565399       0.11309400200843811        7.8905910253524780E-002  0.29994097352027893     
   6.3096001744270325E-002   608250.39500000002       0.25369855761528015       0.12877258658409119       0.10461438447237015       0.27767500281333923     
   8.3176001906394958E-002   608250.39500000002       0.27848330140113831       0.14488051831722260       0.13051900267601013       0.24695570766925812     
  0.10000000149011612        608250.39500000002       0.29231569170951843       0.15508320927619934       0.14660601317882538       0.22195066511631012     
  0.12500000000000000        608250.39500000002       0.30372378230094910       0.16564092040061951       0.16307289898395538       0.18749527633190155     
  0.15000000596046448        608250.39500000002       0.30655002593994141       0.17159478366374969       0.17256003618240356       0.15687583386898041     
  0.17499999701976776        608250.39500000002       0.30280128121376038       0.17374765872955322       0.17667284607887268       0.13016940653324127     
  0.20000000298023224        608250.39500000002       0.29403510689735413       0.17276112735271454       0.17662046849727631       0.10717433691024780     
  0.22499999403953552        608250.39500000002       0.28149768710136414       0.16919961571693420       0.17334137856960297        8.7576724588871002E-002
  0.25000000000000000        608250.39500000002       0.26620379090309143       0.16355378925800323       0.16758115589618683        7.1023426949977875E-002
  0.27500000596046448        608250.39500000002       0.24898788332939148       0.15625463426113129       0.15994304418563843        5.7157278060913086E-002
  0.30000001192092896        608250.39500000002       0.23053911328315735       0.14768251776695251       0.15092208981513977        4.5635070651769638E-002
  0.32499998807907104        608250.39500000002       0.21142676472663879       0.13817349076271057       0.14092877507209778        3.6136761307716370E-002
  0.34999999403953552        608250.39500000002       0.19211938977241516       0.12802399694919586       0.13030584156513214        2.8369935229420662E-002
  0.37500000000000000        608250.39500000002       0.17299987375736237       0.11749445647001266       0.11934071779251099        2.2071488201618195E-002
  0.40000000596046448        608250.39500000002       0.15437756478786469       0.10681226104497910       0.10827454179525375        1.7007630318403244E-002
  0.42500001192092896        608250.39500000002       0.13649822771549225        9.6174225211143494E-002   9.7309105098247528E-002   1.2972886674106121E-002
  0.44999998807907104        608250.39500000002       0.11955240368843079        8.5748732089996338E-002   8.6612172424793243E-002   9.7884759306907654E-003
  0.47499999403953552        608250.39500000002       0.10368263721466064        7.5677707791328430E-002   7.6321624219417572E-002   7.3003293946385384E-003
  0.50000000000000000        608250.39500000002        8.8989622890949249E-002   6.6078327596187592E-002   6.6548787057399750E-002   5.3769159130752087E-003
  0.52499997615814209        608250.39500000002        7.5537659227848053E-002   5.7044710963964462E-002   5.7381149381399155E-002   3.9070066995918751E-003
  0.55000001192092896        608250.39500000002        6.3359431922435760E-002   4.8649452626705170E-002   4.8884656280279160E-002   2.7974492404609919E-003
  0.57499998807907104        608250.39500000002        5.2460338920354843E-002   4.0945149958133698E-002   4.1105620563030243E-002   1.9710094202309847E-003
  0.60000002384185791        608250.39500000002        4.2822334915399551E-002   3.3965867012739182E-002   3.4072492271661758E-002   1.3643249403685331E-003
  0.62500000000000000        608250.39500000002        3.4407444298267365E-002   2.7728596702218056E-002   2.7797410264611244E-002   9.2599220806732774E-004
  0.64999997615814209        608250.39500000002        2.7160970494151115E-002   2.2234685719013214E-002   2.2277683019638062E-002   6.1480572912842035E-004
  0.67500001192092896        608250.39500000002        2.1014446392655373E-002   1.7471304163336754E-002   1.7497209832072258E-002   3.9815797936171293E-004
  0.69999998807907104        608250.39500000002        1.5888350084424019E-002   1.3412912376224995E-002   1.3427888043224812E-002   2.5060406187549233E-004
  0.72500002384185791        608250.39500000002        1.1694655753672123E-002   1.0022751055657864E-002   1.0031005367636681E-002   1.5258968051057309E-004
  0.75000000000000000        608250.39500000002        8.3391927182674408E-003   7.2543765418231487E-003   7.2586820460855961E-003   8.9338856923859566E-005
  0.77499997615814209        608250.39500000002        5.7238936424255371E-003   5.0532314926385880E-003   5.0553400069475174E-003   4.9893660616362467E-005
  0.80000001192092896        608250.39500000002        3.7489014212042093E-003   3.3582728356122971E-003   3.3592388499528170E-003   2.6297049771528691E-005
  0.82499998807907104        608250.39500000002        2.3145936429500580E-003   2.1036616526544094E-003   2.1040842402726412E-003   1.2907755262858700E-005
  0.85000002384185791        608250.39500000002        1.3235261430963874E-003   1.2205303646624088E-003   1.2207267573103309E-003   5.8349505707155913E-006
  0.87500000000000000        608250.39500000002        6.8233389174565673E-004   6.3885306008160114E-004   6.3897419022396207E-004   2.4797129754006164E-006
  0.89999997615814209        608250.39500000002        3.0362466350197792E-004   2.8944987570866942E-004   2.8955409652553499E-004   1.1697979971359018E-006
  0.92500001192092896        608250.39500000002        1.0792737884912640E-004   1.0619073145790026E-004   1.0628521704347804E-004   8.7427417838625843E-007
  0.94999998807907104        608250.39500000002        2.5797604394028895E-005   2.8504597139544785E-005   2.8566208129632287E-005   9.8495422662381316E-007
  0.97500002384185791        608250.39500000002        2.9192401029831672E-007   4.4241510295250919E-006   4.4084995352022815E-006   1.1523595730977831E-006
   1.0000000000000000        608250.39500000002       -9.6116200438700616E-006  -5.2160053201077972E-006  -5.3701828619523440E-006   1.1650222404568922E-006
   9.9999997171806854E-010   779904.09349999996        3.2357436139136553E-003  -9.7539520356804132E-004  -1.2233774177730083E-003  -1.5393252251669765E-003
   1.3183000246996812E-009   779904.09349999996        3.3887266181409359E-003  -9.7404076950624585E-004  -1.2510097585618496E-003  -1.5681143850088120E-003
   1.7378000150003459E-009   779904.09349999996        3.5496708005666733E-003  -9.7014801576733589E-004  -1.2794368667528033E-003  -1.5962555771693587E-003
   2.2908999142146058E-009   779904.09349999996        3.7191007286310196E-003  -9.6345401834696531E-004  -1.3088143896311522E-003  -1.6234304057434201E-003
   3.0200000278313155E-009   779904.09349999996        3.8974678609520197E-003  -9.5367711037397385E-004  -1.3393105473369360E-003  -1.6492176800966263E-003
   3.9810998941902653E-009   779904.09349999996        4.0852888487279415E-003  -9.4051240012049675E-004  -1.3711362844333053E-003  -1.6730987699702382E-003
   5.2481001766579993E-009   779904.09349999996        4.2831250466406345E-003  -9.2362944269552827E-004  -1.4045456191524863E-003  -1.6944314120337367E-003
   6.9183001549788514E-009   779904.09349999996        4.4915527105331421E-003  -9.0267322957515717E-004  -1.4398383209481835E-003  -1.7124209553003311E-003
   9.1201002305751899E-009   779904.09349999996        4.7112000174820423E-003  -8.7725906632840633E-004  -1.4773727161809802E-003  -1.7260944005101919E-003
   1.2023000373062587E-008   779904.09349999996        4.9427472986280918E-003  -8.4696995327249169E-004  -1.5175740700215101E-003  -1.7342640785500407E-003
   1.5849000334355878E-008   779904.09349999996        5.1868222653865814E-003  -8.1136974040418863E-004  -1.5609253896400332E-003  -1.7354871379211545E-003
   2.0892999330612838E-008   779904.09349999996        5.4442384280264378E-003  -7.6996808638796210E-004  -1.6080194618552923E-003  -1.7280237516388297E-003
   2.7542000680114143E-008   779904.09349999996        5.7157594710588455E-003  -7.2225107578560710E-004  -1.6595290508121252E-003  -1.7097798408940434E-003
   3.6307998385609608E-008   779904.09349999996        6.0022696852684021E-003  -6.6765275551006198E-004  -1.7162504373118281E-003  -1.6782429302111268E-003
   4.7863000673942224E-008   779904.09349999996        6.3046189025044441E-003  -6.0558086261153221E-004  -1.7790878191590309E-003  -1.6304249875247478E-003
   6.3096003088958241E-008   779904.09349999996        6.6237994469702244E-003  -5.3538032807409763E-004  -1.8491038354113698E-003  -1.5627642860636115E-003
   8.3175997644957533E-008   779904.09349999996        6.9608082994818687E-003  -4.5635880087502301E-004  -1.9275079248473048E-003  -1.4710559044033289E-003
   1.0965000285523274E-007   779904.09349999996        7.3167961090803146E-003  -3.6774974432773888E-004  -2.0157084800302982E-003  -1.3503136578947306E-003
   1.4453999597208167E-007   779904.09349999996        7.6927891932427883E-003  -2.6877876371145248E-004  -2.1152636036276817E-003  -1.1947525199502707E-003
   1.9054999711443088E-007   779904.09349999996        8.0902660265564919E-003  -1.5851152420509607E-004  -2.2280509583652020E-003  -9.9743530154228210E-004
   2.5118998792095226E-007   779904.09349999996        8.5103372111916542E-003  -3.6069010093342513E-005  -2.3560693953186274E-003  -7.5048982398584485E-004
   3.3112999631157436E-007   779904.09349999996        8.9545296505093575E-003   9.9589342426043004E-005  -2.5016770232468843E-003  -4.4459293712861836E-004
   4.3651999703797628E-007   779904.09349999996        9.4244098290801048E-003   2.4956563720479608E-004  -2.6675101835280657E-003  -6.8970868596807122E-005
   5.7544002629583701E-007   779904.09349999996        9.9215498194098473E-003   4.1501416126266122E-004  -2.8564874082803726E-003   3.8872126606293023E-004
   7.5857997217099182E-007   779904.09349999996        1.0447790846228600E-002   5.9722649166360497E-004  -3.0719200149178505E-003   9.4280316261574626E-004
   9.9999999747524271E-007   779904.09349999996        1.1005013249814510E-002   7.9756369814276695E-004  -3.3174499403685331E-003   1.6095828032121062E-003
   1.3182999509808724E-006   779904.09349999996        1.1595386080443859E-002   1.0175436036661267E-003  -3.5971619654446840E-003   2.4078320711851120E-003
   1.7377999483869644E-006   779904.09349999996        1.2220936827361584E-002   1.2586868833750486E-003  -3.9153895340859890E-003   3.3584220800548792E-003
   2.2909000563231530E-006   779904.09349999996        1.2884374707937241E-002   1.5228299889713526E-003  -4.2771147564053535E-003   4.4857058674097061E-003
   3.0199998946045525E-006   779904.09349999996        1.3588239438831806E-002   1.8118061125278473E-003  -4.6875299885869026E-003   5.8164740912616253E-003
   3.9810997805034276E-006   779904.09349999996        1.4335474930703640E-002   2.1276643965393305E-003  -5.1522958092391491E-003   7.3809768073260784E-003
   5.2481000238913111E-006   779904.09349999996        1.5129367820918560E-002   2.4726567789912224E-003  -5.6774741970002651E-003   9.2130573466420174E-003
   6.9183001869532745E-006   779904.09349999996        1.5973482280969620E-002   2.8492081910371780E-003  -6.2694037333130836E-003   1.1350076645612717E-002
   9.1201000032015145E-006   779904.09349999996        1.6871854662895203E-002   3.2600024715065956E-003  -6.9347168318927288E-003   1.3833374716341496E-002
   1.2022999726468697E-005   779904.09349999996        1.7829058691859245E-002   3.7080126348882914E-003  -7.6802419498562813E-003   1.6708415001630783E-002
   1.5849000192247331E-005   779904.09349999996        1.8849845975637436E-002   4.1963257826864719E-003  -8.5124922916293144E-003   2.0023345947265625E-002
   2.0892999600619078E-005   779904.09349999996        1.9940240308642387E-002   4.7286502085626125E-003  -9.4382530078291893E-003   2.3831965401768684E-002
   2.7542000680114143E-005   779904.09349999996        2.1106680855154991E-002   5.3089056164026260E-003  -1.0463541373610497E-002   2.8190378099679947E-002
   3.6307999835116789E-005   779904.09349999996        2.2356897592544556E-002   5.9416247531771660E-003  -1.1593856848776340E-002   3.3158969134092331E-002
   4.7862999053904787E-005   779904.09349999996        2.3699430748820305E-002   6.6316998563706875E-003  -1.2833166867494583E-002   3.8799159228801727E-002
   6.3095998484641314E-005   779904.09349999996        2.5144655257463455E-002   7.3848683387041092E-003  -1.4184072613716125E-002   4.5175541192293167E-002
   8.3175997133366764E-005   779904.09349999996        2.6704473420977592E-002   8.2075158134102821E-003  -1.5646586194634438E-002   5.2352052181959152E-002
   1.0964999819407240E-004   779904.09349999996        2.8393385931849480E-002   9.1071920469403267E-003  -1.7217963933944702E-002   6.0393415391445160E-002
   1.4453999756369740E-004   779904.09349999996        3.0227657407522202E-002   1.0092093609273434E-002  -1.8890500068664551E-002   6.9356746971607208E-002
   1.9054999575018883E-004   779904.09349999996        3.2228693366050720E-002   1.1172799393534660E-002  -2.0652882754802704E-002   7.9302415251731873E-002
   2.5119000929407775E-004   779904.09349999996        3.4419775009155273E-002   1.2360409833490849E-002  -2.2485138848423958E-002   9.0271063148975372E-002
   3.3112999517470598E-004   779904.09349999996        3.6830876022577286E-002   1.3669037260115147E-002  -2.4360418319702148E-002  0.10229898244142532     
   4.3652000022120774E-004   779904.09349999996        3.9497960358858109E-002   1.5115281566977501E-002  -2.6241259649395943E-002  0.11540409922599792     
   5.7544000446796417E-004   779904.09349999996        4.2464151978492737E-002   1.6718726605176926E-002  -2.8077185153961182E-002  0.12957949936389923     
   7.5857999036088586E-004   779904.09349999996        4.5782934874296188E-002   1.8503516912460327E-002  -2.9802938923239708E-002  0.14479416608810425     
   1.0000000474974513E-003   779904.09349999996        4.9518976360559464E-002   2.0498650148510933E-002  -3.1334478408098221E-002  0.16097962856292725     
   1.3183000264689326E-003   779904.09349999996        5.3752169013023376E-002   2.2740039974451065E-002  -3.2566111534833908E-002  0.17802871763706207     
   1.7377999611198902E-003   779904.09349999996        5.8577496558427811E-002   2.5270430371165276E-002  -3.3365700393915176E-002  0.19577451050281525     
   2.2909000981599092E-003   779904.09349999996        6.4114391803741455E-002   2.8144452720880508E-002  -3.3571824431419373E-002  0.21400417387485504     
   3.0199999455362558E-003   779904.09349999996        7.0503853261470795E-002   3.1427469104528427E-002  -3.2988317310810089E-002  0.23242473602294922     
   3.9810999296605587E-003   779904.09349999996        7.7916145324707031E-002   3.5200379788875580E-002  -3.1381320208311081E-002  0.25066903233528137     
   5.2481000311672688E-003   779904.09349999996        8.6553260684013367E-002   3.9562225341796875E-002  -2.8476400300860405E-002  0.26828375458717346     
   6.9182999432086945E-003   779904.09349999996        9.6648804843425751E-002   4.4632405042648315E-002  -2.3959059268236160E-002  0.28471899032592773     
   9.1201001778244972E-003   779904.09349999996       0.10846667736768723        5.0553519278764725E-002  -1.7479229718446732E-002  0.29932576417922974     
   1.2023000046610832E-002   779904.09349999996       0.12229123711585999        5.7491626590490341E-002  -8.6637632921338081E-003  0.31135261058807373     
   1.5848999843001366E-002   779904.09349999996       0.13839754462242126        6.5628647804260254E-002   2.8529388364404440E-003  0.31994485855102539     
   2.0893000066280365E-002   779904.09349999996       0.15702243149280548        7.5157679617404938E-002   1.7394213005900383E-002  0.32416659593582153     
   2.7542000636458397E-002   779904.09349999996       0.17827297747135162        8.6249090731143951E-002   3.5159584134817123E-002  0.32301530241966248     
   3.6308001726865768E-002   779904.09349999996       0.20201317965984344        9.9006220698356628E-002   5.6127041578292847E-002  0.31547248363494873     
   4.7862999141216278E-002   779904.09349999996       0.22766040265560150       0.11337111145257950        7.9894810914993286E-002  0.30058890581130981     
   6.3096001744270325E-002   779904.09349999996       0.25392907857894897       0.12898969650268555       0.10550512373447418       0.27762395143508911     
   8.3176001906394958E-002   779904.09349999996       0.27847620844841003       0.14499190449714661       0.13121865689754486       0.24628835916519165     
  0.10000000149011612        779904.09349999996       0.29210150241851807       0.15509326756000519       0.14712454378604889       0.22095401585102081     
  0.12500000000000000        779904.09349999996       0.30321103334426880       0.16549243032932281       0.16331958770751953       0.18622308969497681     
  0.15000000596046448        779904.09349999996       0.30576598644256592       0.17128950357437134       0.17255215346813202       0.15549960732460022     
  0.17499999701976776        779904.09349999996       0.30178311467170715       0.17329564690589905       0.17643855512142181       0.12879788875579834     
  0.20000000298023224        779904.09349999996       0.29282429814338684       0.17217770218849182       0.17619216442108154       0.10587456822395325     
  0.22499999403953552        779904.09349999996       0.28013667464256287       0.16850320994853973       0.17275232076644897        8.6387448012828827E-002
  0.25000000000000000        779904.09349999996       0.26473391056060791       0.16276456415653229       0.16686369478702545        6.9964028894901276E-002
  0.27500000596046448        779904.09349999996       0.24744798243045807       0.15539339184761047       0.15912772715091705        5.6234005838632584E-002
  0.30000001192092896        779904.09349999996       0.22896474599838257       0.14676983654499054       0.15003708004951477        4.4845458120107651E-002
  0.32499998807907104        779904.09349999996       0.20984968543052673       0.13722917437553406       0.13999961316585541        3.5472802817821503E-002
  0.34999999403953552        779904.09349999996       0.19056728482246399       0.12706662714481354       0.12935538589954376        2.7820365503430367E-002
  0.37500000000000000        779904.09349999996       0.17149631679058075       0.11654102802276611       0.11838905513286591        2.1623406559228897E-002
  0.40000000596046448        779904.09349999996       0.15294200181961060       0.10587799549102783       0.10733903944492340        1.6647648066282272E-002
  0.42500001192092896        779904.09349999996       0.13514615595340729        9.5272362232208252E-002   9.6404492855072021E-002   1.2687914073467255E-002
  0.44999998807907104        779904.09349999996       0.11829558014869690        8.4890492260456085E-002   8.5750602185726166E-002   9.5662306994199753E-003
  0.47499999403953552        779904.09349999996       0.10252931714057922        7.4872210621833801E-002   7.5512811541557312E-002   7.1296468377113342E-003
  0.50000000000000000        779904.09349999996        8.7944835424423218E-002   6.5332651138305664E-002   6.5800122916698456E-002   5.2479128353297710E-003
  0.52499997615814209        779904.09349999996        7.4603527784347534E-002   5.6363914161920547E-002   5.6697845458984375E-002   3.8111307658255100E-003
  0.55000001192092896        779904.09349999996        6.2535509467124939E-002   4.8036672174930573E-002   4.8269879072904587E-002   2.7274528983980417E-003
  0.57499998807907104        779904.09349999996        5.1743924617767334E-002   4.0401730686426163E-002   4.0560681372880936E-002   1.9208728335797787E-003
  0.60000002384185791        779904.09349999996        4.2208820581436157E-002   3.3491499722003937E-002   3.3597014844417572E-002   1.3291448121890426E-003
  0.62500000000000000        779904.09349999996        3.3890649676322937E-002   2.7321472764015198E-002   2.7389509603381157E-002   9.0185325825586915E-004
  0.64999997615814209        779904.09349999996        2.6733471080660820E-002   2.1891703829169273E-002   2.1934179589152336E-002   5.9864437207579613E-004
  0.67500001192092896        779904.09349999996        2.0667890086770058E-002   1.7188258469104767E-002   1.7213826999068260E-002   3.8762809708714485E-004
  0.69999998807907104        779904.09349999996        1.5613768249750137E-002   1.3184699229896069E-002   1.3199468143284321E-002   2.4394931097049266E-004
  0.72500002384185791        779904.09349999996        1.1482753790915012E-002   9.8435943946242332E-003   9.8517294973134995E-003   1.4852730964776129E-004
  0.75000000000000000        779904.09349999996        8.1806303933262825E-003   7.1180495433509350E-003   7.1222898550331593E-003   8.6956759332679212E-005
  0.77499997615814209        779904.09349999996        5.6095346808433533E-003   4.9532796256244183E-003   4.9553550779819489E-003   4.8562145821051672E-005
  0.80000001192092896        779904.09349999996        3.6700523924082518E-003   3.2882373780012131E-003   3.2891875598579645E-003   2.5595265469746664E-005
  0.82499998807907104        779904.09349999996        2.2632111795246601E-003   2.0572943612933159E-003   2.0577099639922380E-003   1.2564204553200398E-005
  0.85000002384185791        779904.09349999996        1.2923998292535543E-003   1.1920001124963164E-003   1.1921928962692618E-003   5.6809826673998032E-006
  0.87500000000000000        779904.09349999996        6.6523824352771044E-004   6.2293437076732516E-004   6.2305270694196224E-004   2.4145017505361466E-006
  0.89999997615814209        779904.09349999996        2.9543781420215964E-004   2.8169233701191843E-004   2.8179315268062055E-004   1.1351511375323753E-006
  0.92500001192092896        779904.09349999996        1.0470936831552535E-004   1.0305752221029252E-004   1.0314749670214951E-004   8.3757549873553216E-007
  0.94999998807907104        779904.09349999996        2.4820157705107704E-005   2.7470165150589310E-005   2.7526246412890032E-005   9.2860773293068632E-007
  0.97500002384185791        779904.09349999996        2.8673656782274293E-009   4.0102590901369695E-006   3.9887377170089167E-006   1.0682565516617615E-006
   1.0000000000000000        779904.09349999996       -9.7292486316291615E-006  -5.5110031098593026E-006  -5.6700337154325098E-006   1.0527651284064632E-006
   9.9999997171806854E-010   1000000.0000000000        3.2405667006969452E-003  -9.7517779795452952E-004  -1.2241335352882743E-003  -1.5697759808972478E-003
   1.3183000246996812E-009   1000000.0000000000        3.3938048873096704E-003  -9.7373413154855371E-004  -1.2518990552052855E-003  -1.5986834187060595E-003
   1.7378000150003459E-009   1000000.0000000000        3.5550191532820463E-003  -9.6974341431632638E-004  -1.2804883299395442E-003  -1.6268255421891809E-003
   2.2908999142146058E-009   1000000.0000000000        3.7247347645461559E-003  -9.6294196555390954E-004  -1.3100624782964587E-003  -1.6538567142561078E-003
   3.0200000278313155E-009   1000000.0000000000        3.9034043438732624E-003  -9.5304736169055104E-004  -1.3407965889200568E-003  -1.6793233808130026E-003
   3.9810998941902653E-009   1000000.0000000000        4.0915454737842083E-003  -9.3975383788347244E-004  -1.3729084748774767E-003  -1.7026683781296015E-003
   5.2481001766579993E-009   1000000.0000000000        4.2897211387753487E-003  -9.2273025074973702E-004  -1.4066614676266909E-003  -1.7232041573151946E-003
   6.9183001549788514E-009   1000000.0000000000        4.4985082931816578E-003  -9.0162048581987619E-004  -1.4423647662624717E-003  -1.7400821670889854E-003
   9.1201002305751899E-009   1000000.0000000000        4.7185360454022884E-003  -8.7603897554799914E-004  -1.4803884550929070E-003  -1.7522663110867143E-003
   1.2023000373062587E-008   1000000.0000000000        4.9504875205457211E-003  -8.4556755609810352E-004  -1.5211707213893533E-003  -1.7584951128810644E-003
   1.5849000334355878E-008   1000000.0000000000        5.1949904300272465E-003  -8.0976885510608554E-004  -1.5652092406526208E-003  -1.7572402721270919E-003
   2.0892999330612838E-008   1000000.0000000000        5.4528606124222279E-003  -7.6815136708319187E-004  -1.6131137963384390E-003  -1.7466612625867128E-003
   2.7542000680114143E-008   1000000.0000000000        5.7248636148869991E-003  -7.2019983781501651E-004  -1.6655762447044253E-003  -1.7245485214516521E-003
   3.6307998385609608E-008   1000000.0000000000        6.0118855908513069E-003  -6.6534674260765314E-004  -1.7234141705557704E-003  -1.6882548807188869E-003
   4.7863000673942224E-008   1000000.0000000000        6.3147782348096371E-003  -6.0299830511212349E-004  -1.7875557532534003E-003  -1.6346394550055265E-003
   6.3096003088958241E-008   1000000.0000000000        6.6345366649329662E-003  -5.3249765187501907E-004  -1.8590902909636497E-003  -1.5599633334204555E-003
   8.3175997644957533E-008   1000000.0000000000        6.9721597246825695E-003  -4.5315074385143816E-004  -1.9392565591260791E-003  -1.4598206616938114E-003
   1.0965000285523274E-007   1000000.0000000000        7.3288013227283955E-003  -3.6418889067135751E-004  -2.0294960122555494E-003  -1.3289945200085640E-003
   1.4453999597208167E-007   1000000.0000000000        7.7054905705153942E-003  -2.6483560213819146E-004  -2.1314013283699751E-003  -1.1614443501457572E-003
   1.9054999711443088E-007   1000000.0000000000        8.1037096679210663E-003  -1.5415392408613116E-004  -2.2468909155577421E-003  -9.4993243692442775E-004
   2.5118998792095226E-007   1000000.0000000000        8.5245706140995026E-003  -3.1262516131391749E-005  -2.3780036717653275E-003  -6.8626506254076958E-004
   3.3112999631157436E-007   1000000.0000000000        8.9696086943149567E-003   1.0488218686077744E-004  -2.5271433405578136E-003  -3.6074762465432286E-004
   4.3651999703797628E-007   1000000.0000000000        9.4403913244605064E-003   2.5538547197356820E-004  -2.6969939935952425E-003   3.7804697058163583E-005
   5.7544002629583701E-007   1000000.0000000000        9.9384989589452744E-003   4.2140501318499446E-004  -2.8905235230922699E-003   5.2218633936718106E-004
   7.5857997217099182E-007   1000000.0000000000        1.0465774685144424E-002   6.0423620743677020E-004  -3.1110949348658323E-003   1.1072187917307019E-003
   9.9999999747524271E-007   1000000.0000000000        1.1024110950529575E-002   8.0524454824626446E-004  -3.3624020870774984E-003   1.8097535939887166E-003
   1.3182999509808724E-006   1000000.0000000000        1.1615680530667305E-002   1.0259525151923299E-003  -3.6485823802649975E-003   2.6491612661629915E-003
   1.7377999483869644E-006   1000000.0000000000        1.2242522090673447E-002   1.2678860221058130E-003  -3.9740176871418953E-003   3.6469351034611464E-003
   2.2909000563231530E-006   1000000.0000000000        1.2907354161143303E-002   1.5328879235312343E-003  -4.3437383137643337E-003   4.8281298950314522E-003
   3.0199998946045525E-006   1000000.0000000000        1.3612730428576469E-002   1.8227978143841028E-003  -4.7629764303565025E-003   6.2202466651797295E-003
   3.9810997805034276E-006   1000000.0000000000        1.4361607842147350E-002   2.1396728698164225E-003  -5.2374233491718769E-003   7.8542912378907204E-003
   5.2481000238913111E-006   1000000.0000000000        1.5157291665673256E-002   2.4857737589627504E-003  -5.7731620036065578E-003   9.7648901864886284E-003
   6.9183001869532745E-006   1000000.0000000000        1.6003364697098732E-002   2.8635358903557062E-003  -6.3765337690711021E-003   1.1990193277597427E-002
   9.1201000032015145E-006   1000000.0000000000        1.6903886571526527E-002   3.2756545115262270E-003  -7.0541552267968655E-003   1.4572335407137871E-002
   1.2022999726468697E-005   1000000.0000000000        1.7863461747765541E-002   3.7251170724630356E-003  -7.8128101304173470E-003   1.7557553946971893E-002
   1.5849000192247331E-005   1000000.0000000000        1.8886873498558998E-002   4.2150258086621761E-003  -8.6589325219392776E-003   2.0994678139686584E-002
   2.0892999600619078E-005   1000000.0000000000        1.9980184733867645E-002   4.7491085715591908E-003  -9.5991957932710648E-003   2.4938175454735756E-002
   2.7542000680114143E-005   1000000.0000000000        2.1149888634681702E-002   5.3313062526285648E-003  -1.0639450512826443E-002   2.9444660991430283E-002
   3.6307999835116789E-005   1000000.0000000000        2.2403763607144356E-002   5.9661781415343285E-003  -1.1784977279603481E-002   3.4574899822473526E-002
   4.7862999053904787E-005   1000000.0000000000        2.3750420659780502E-002   6.6586472094058990E-003  -1.3039457611739635E-002   4.0390443056821823E-002
   6.3095998484641314E-005   1000000.0000000000        2.5200316682457924E-002   7.4144867248833179E-003  -1.4405129477381706E-002   4.6955786645412445E-002
   8.3175997133366764E-005   1000000.0000000000        2.6765448972582817E-002   8.2401260733604431E-003  -1.5881557017564774E-002   5.4334405809640884E-002
   1.0964999819407240E-004   1000000.0000000000        2.8460429981350899E-002   9.1431643813848495E-003  -1.7465455457568169E-002   6.2590219080448151E-002
   1.4453999756369740E-004   1000000.0000000000        3.0301654711365700E-002   1.0131859220564365E-002  -1.9148468971252441E-002   7.1778930723667145E-002
   1.9054999575018883E-004   1000000.0000000000        3.2310690730810165E-002   1.1216861195862293E-002  -2.0918529480695724E-002   8.1959158182144165E-002
   2.5119000929407775E-004   1000000.0000000000        3.4510988742113113E-002   1.2409350834786892E-002  -2.2754780948162079E-002   9.3168869614601135E-002
   3.3112999517470598E-004   1000000.0000000000        3.6932744085788727E-002   1.3723541982471943E-002  -2.4629386141896248E-002  0.10544115304946899     
   4.3652000022120774E-004   1000000.0000000000        3.9612144231796265E-002   1.5176145359873772E-002  -2.6503767818212509E-002  0.11878988146781921     
   5.7544000446796417E-004   1000000.0000000000        4.2592585086822510E-002   1.6786877065896988E-002  -2.8326243162155151E-002  0.13320311903953552     
   7.5857999036088586E-004   1000000.0000000000        4.5927837491035461E-002   1.8580026924610138E-002  -3.0030265450477600E-002  0.14864400029182434     
   1.0000000474974513E-003   1000000.0000000000        4.9682874232530594E-002   2.0584763959050179E-002  -3.1530465930700302E-002  0.16503718495368958     
   1.3183000264689326E-003   1000000.0000000000        5.3937911987304688E-002   2.2837180644273758E-002  -3.2719828188419342E-002  0.18226775527000427     
   1.7377999611198902E-003   1000000.0000000000        5.8788217604160309E-002   2.5380205363035202E-002  -3.3465012907981873E-002  0.20016007125377655     
   2.2909000981599092E-003   1000000.0000000000        6.4353466033935547E-002   2.8268661350011826E-002  -3.3603567630052567E-002  0.21849192678928375     
   3.0199999455362558E-003   1000000.0000000000        7.0774763822555542E-002   3.1568072736263275E-002  -3.2938674092292786E-002  0.23696039617061615     
   3.9810999296605587E-003   1000000.0000000000        7.8222297132015228E-002   3.5359434783458710E-002  -3.1236365437507629E-002  0.25518813729286194     
   5.2481000311672688E-003   1000000.0000000000        8.6897626519203186E-002   3.9741799235343933E-002  -2.8222877532243729E-002  0.27271196246147156     
   6.9182999432086945E-003   1000000.0000000000        9.7033411264419556E-002   4.4834367930889130E-002  -2.3585516959428787E-002  0.28897291421890259     
   9.1201001778244972E-003   1000000.0000000000       0.10889180749654770        5.0779230892658234E-002  -1.6977487131953239E-002  0.30331459641456604     
   1.2023000046610832E-002   1000000.0000000000       0.12275432050228119        5.7741470634937286E-002  -8.0308197066187859E-003  0.31498077511787415     
   1.5848999843001366E-002   1000000.0000000000       0.13889154791831970        6.5901286900043488E-002   3.6125048063695431E-003  0.32311618328094482     
   2.0893000066280365E-002   1000000.0000000000       0.15753380954265594        7.5449012219905853E-002   1.8265582621097565E-002  0.32678955793380737     
   2.7542000636458397E-002   1000000.0000000000       0.17877908051013947        8.6550809442996979E-002   3.6114722490310669E-002  0.32501068711280823     
   3.6308001726865768E-002   1000000.0000000000       0.20247928798198700        9.9303930997848511E-002   5.7122047990560532E-002  0.31678292155265808     
   4.7862999141216278E-002   1000000.0000000000       0.22803694009780884       0.11364207416772842        8.0868206918239594E-002  0.30119088292121887     
   6.3096001744270325E-002   1000000.0000000000       0.25415027141571045       0.12920065224170685       0.10637841373682022       0.27754145860671997     
   8.3176001906394958E-002   1000000.0000000000       0.27846208214759827       0.14509777724742889       0.13190074265003204       0.24560661613941193     
  0.10000000149011612        1000000.0000000000       0.29188293218612671       0.15509882569313049       0.14762675762176514       0.21995478868484497     
  0.12500000000000000        1000000.0000000000       0.30269843339920044       0.16534146666526794       0.16355316340923309       0.18496169149875641     
  0.15000000596046448        1000000.0000000000       0.30498692393302917       0.17098416388034821       0.17253515124320984       0.15414315462112427     
  0.17499999701976776        1000000.0000000000       0.30077463388442993       0.17284619808197021       0.17619937658309937       0.12745155394077301     
  0.20000000298023224        1000000.0000000000       0.29162758588790894       0.17159944772720337       0.17576313018798828       0.10460267215967178     
  0.22499999403953552        1000000.0000000000       0.27879372239112854       0.16781455278396606       0.17216639220714569        8.5226684808731079E-002
  0.25000000000000000        1000000.0000000000       0.26328548789024353       0.16198548674583435       0.16615286469459534        6.8932324647903442E-002
  0.27500000596046448        1000000.0000000000       0.24593232572078705       0.15454438328742981       0.15832206606864929        5.5336639285087585E-002
  0.30000001192092896        1000000.0000000000       0.22741676867008209       0.14587122201919556       0.14916425943374634        4.4079367071390152E-002
  0.32499998807907104        1000000.0000000000       0.20830048620700836       0.13630042970180511       0.13908471167087555        3.4829672425985336E-002
  0.34999999403953552        1000000.0000000000       0.18904395401477814       0.12612596154212952       0.12842074036598206        2.7288833633065224E-002
  0.37500000000000000        1000000.0000000000       0.17002183198928833       0.11560512334108353       0.11745429784059525        2.1190637722611427E-002
  0.40000000596046448        1000000.0000000000       0.15153531730175018       0.10496168583631516       0.10642111301422119        1.6300423070788383E-002
  0.42500001192092896        1000000.0000000000       0.13382230699062347        9.4388581812381744E-002   9.5517717301845551E-002   1.2413375079631805E-002
  0.44999998807907104        1000000.0000000000       0.11706591397523880        8.4050141274929047E-002   8.4906786680221558E-002   9.3523664399981499E-003
  0.47499999403953552        1000000.0000000000       0.10140173882246017        7.4084132909774780E-002   7.4721351265907288E-002   6.9655776023864746E-003
  0.50000000000000000        1000000.0000000000        8.6924105882644653E-002   6.4603671431541443E-002   6.5068125724792480E-002   5.1240315660834312E-003
  0.52499997615814209        1000000.0000000000        7.3691569268703461E-002   5.5698867887258530E-002   5.6030288338661194E-002   3.7191454321146011E-003
  0.55000001192092896        1000000.0000000000        6.1731729656457901E-002   4.7438535839319229E-002   4.7669749706983566E-002   2.6603527367115021E-003
  0.57499998807907104        1000000.0000000000        5.1045540720224380E-002   3.9871711283922195E-002   4.0029153227806091E-002   1.8728462746366858E-003
  0.60000002384185791        1000000.0000000000        4.1611194610595703E-002   3.3029191195964813E-002   3.3133607357740402E-002   1.2954669073224068E-003
  0.62500000000000000        1000000.0000000000        3.3387623727321625E-002   2.6925021782517433E-002   2.6992289349436760E-002   8.7875721510499716E-004
  0.64999997615814209        1000000.0000000000        2.6317689567804337E-002   2.1557988598942757E-002   2.1599948406219482E-002   5.8318761875852942E-004
  0.67500001192092896        1000000.0000000000        2.0331107079982758E-002   1.6913091763854027E-002   1.6938332468271255E-002   3.7756000529043376E-004
  0.69999998807907104        1000000.0000000000        1.5347158536314964E-002   1.2963037006556988E-002   1.2977603822946548E-002   2.3758718452882022E-004
  0.72500002384185791        1000000.0000000000        1.1277189478278160E-002   9.6697434782981873E-003   9.6777603030204773E-003   1.4464340347331017E-004
  0.75000000000000000        1000000.0000000000        8.0269565805792809E-003   6.9858897477388382E-003   6.9900657981634140E-003   8.4678817074745893E-005
  0.77499997615814209        1000000.0000000000        5.4988153278827667E-003   4.8564854077994823E-003   4.8585277982056141E-003   4.7288314817706123E-005
  0.80000001192092896        1000000.0000000000        3.5937977954745293E-003   3.2204915769398212E-003   3.2214263919740915E-003   2.4923390810727142E-005
  0.82499998807907104        1000000.0000000000        2.2135803010314703E-003   2.0124991424381733E-003   2.0129077602177858E-003   1.2234826499479823E-005
  0.85000002384185791        1000000.0000000000        1.2623757356777787E-003   1.1644753394648433E-003   1.1646646307781339E-003   5.5328737289528362E-006
  0.87500000000000000        1000000.0000000000        6.4877379918470979E-004   6.0760090127587318E-004   6.0771644348278642E-004   2.3512475308962166E-006
  0.89999997615814209        1000000.0000000000        2.8756787651218474E-004   2.7423349092714489E-004   2.7433098875917494E-004   1.1011578635589103E-006
  0.92500001192092896        1000000.0000000000        1.0162319813389331E-004   1.0005129297496751E-004   1.0013690916821361E-004   8.0183787076748558E-007
  0.94999998807907104        1000000.0000000000        2.3886437702458352E-005   2.6480294764041901E-005   2.6531086405157112E-005   8.7465929254904040E-007
  0.97500002384185791        1000000.0000000000       -2.6954856480188027E-007   3.6167400594422361E-006   3.5896764529752545E-006   9.8887528565683169E-007
   1.0000000000000000        1000000.0000000000       -9.8331602202961221E-006  -5.7858583204506431E-006  -5.9493499975360464E-006   9.4821984930604231E-007


==> anc/PolLOM <==
 ***** POL NNLO MSbar scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730925958506148E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566705766559195E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8450298123061657E-003  -9.8347384482622147E-004  -1.1723277857527137E-003  -2.8978878617635928E-005
   1.3183000246996812E-009   5.1288357549999999        2.9775020666420460E-003  -9.8884664475917816E-004  -1.1977447429671884E-003  -2.9598953915410675E-005
   1.7378000150003459E-009   5.1288357549999999        3.1167606357485056E-003  -9.9236157257109880E-004  -1.2234253808856010E-003  -3.0231743949116208E-005
   2.2908999142146058E-009   5.1288357549999999        3.2632476650178432E-003  -9.9381338804960251E-004  -1.2493991525843740E-003  -3.0879346013534814E-005
   3.0200000278313155E-009   5.1288357549999999        3.4173415042459965E-003  -9.9297740962356329E-004  -1.2756860814988613E-003  -3.1543830118607730E-005
   3.9810998941902653E-009   5.1288357549999999        3.5794761497527361E-003  -9.8961207550019026E-004  -1.3023205101490021E-003  -3.2227817428065464E-005
   5.2481001766579993E-009   5.1288357549999999        3.7501216866075993E-003  -9.8345533479005098E-004  -1.3293478405103087E-003  -3.2934443879639730E-005
   6.9183001549788514E-009   5.1288357549999999        3.9297607727348804E-003  -9.7422482213005424E-004  -1.3568219728767872E-003  -3.3667307434370741E-005
   9.1201002305751899E-009   5.1288357549999999        4.1189184412360191E-003  -9.6161459805443883E-004  -1.3848122907802463E-003  -3.4430664527462795E-005
   1.2023000373062587E-008   5.1288357549999999        4.3181632645428181E-003  -9.4529316993430257E-004  -1.4134050579741597E-003  -3.5229495551902801E-005
   1.5849000334355878E-008   5.1288357549999999        4.5280172489583492E-003  -9.2491053510457277E-004  -1.4426925918087363E-003  -3.6069202906219289E-005
   2.0892999330612838E-008   5.1288357549999999        4.7491588629782200E-003  -9.0007774997502565E-004  -1.4728053938597441E-003  -3.6956520489184186E-005
   2.7542000680114143E-008   5.1288357549999999        4.9822218716144562E-003  -8.7038386845961213E-004  -1.5038853744044900E-003  -3.7898767914157361E-005
   3.6307998385609608E-008   5.1288357549999999        5.2279406227171421E-003  -8.3537830505520105E-004  -1.5361099503934383E-003  -3.8904519897187129E-005
   4.7863000673942224E-008   5.1288357549999999        5.4870154708623886E-003  -7.9458666732534766E-004  -1.5696773771196604E-003  -3.9983140595722944E-005
   6.3096003088958241E-008   5.1288357549999999        5.7602659799158573E-003  -7.4748706538230181E-004  -1.6048311954364181E-003  -4.1145485738525167E-005
   8.3175997644957533E-008   5.1288357549999999        6.0485107824206352E-003  -6.9352635182440281E-004  -1.6418487066403031E-003  -4.2403447878314182E-005
   1.0965000285523274E-007   5.1288357549999999        6.3526928424835205E-003  -6.3209474319592118E-004  -1.6810629749670625E-003  -4.3770563934231177E-005
   1.4453999597208167E-007   5.1288357549999999        6.6736433655023575E-003  -5.6257168762385845E-004  -1.7228382639586926E-003  -4.5260952902026474E-005
   1.9054999711443088E-007   5.1288357549999999        7.0125702768564224E-003  -4.8421951942145824E-004  -1.7676395364105701E-003  -4.6891545935068280E-005
   2.5118998792095226E-007   5.1288357549999999        7.3703564703464508E-003  -3.9633459527976811E-004  -1.8159489845857024E-003  -4.8678706662030891E-005
   3.3112999631157436E-007   5.1288357549999999        7.7482298947870731E-003  -2.9809452826157212E-004  -1.8683619564399123E-003  -5.0641247071325779E-005
   4.3651999703797628E-007   5.1288357549999999        8.1474315375089645E-003  -1.8862867727875710E-004  -1.9255540100857615E-003  -5.2798553952015936E-005
   5.7544002629583701E-007   5.1288357549999999        8.5691940039396286E-003  -6.7026456235907972E-005  -1.9882859196513891E-003  -5.5169959523482248E-005
   7.5857997217099182E-007   5.1288357549999999        9.0149482712149620E-003   6.7724256950896233E-005  -2.0574468653649092E-003  -5.7775196182774380E-005
   9.9999999747524271E-007   5.1288357549999999        9.4861341640353203E-003   2.1668629779014736E-004  -2.1340397652238607E-003  -6.0632359236478806E-005
   1.3182999509808724E-006   5.1288357549999999        9.9843945354223251E-003   3.8103613769635558E-004  -2.2192264441400766E-003  -6.3757674070075154E-005
   1.7377999483869644E-006   5.1288357549999999        1.0511212050914764E-002   5.6194677017629147E-004  -2.3142821155488491E-003  -6.7161236074753106E-005
   2.2909000563231530E-006   5.1288357549999999        1.1068583466112614E-002   7.6081894803792238E-004  -2.4207327514886856E-003  -7.0848698669578880E-005
   3.0199998946045525E-006   5.1288357549999999        1.1658296920359135E-002   9.7903853747993708E-004  -2.5402463506907225E-003  -7.4812916864175349E-005
   3.9810997805034276E-006   5.1288357549999999        1.2282388284802437E-002   1.2181355850771070E-003  -2.6747374795377254E-003  -7.9032004578039050E-005
   5.2481000238913111E-006   5.1288357549999999        1.2943077832460403E-002   1.4797688927501440E-003  -2.8263831045478582E-003  -8.3462211478035897E-005
   6.9183001869532745E-006   5.1288357549999999        1.3642679899930954E-002   1.7656948184594512E-003  -2.9976305086165667E-003  -8.8028376922011375E-005
   9.1201000032015145E-006   5.1288357549999999        1.4383736997842789E-002   2.0778218749910593E-003  -3.1912564300000668E-003  -9.2612717708107084E-005
   1.2022999726468697E-005   5.1288357549999999        1.5169032849371433E-002   2.4182209745049477E-003  -3.4104064106941223E-003  -9.7038697276730090E-005
   1.5849000192247331E-005   5.1288357549999999        1.6001250594854355E-002   2.7889753691852093E-003  -3.6585258785635233E-003  -1.0104772081831470E-004
   2.0892999600619078E-005   5.1288357549999999        1.6883807256817818E-002   3.1925456132739782E-003  -3.9396332576870918E-003  -1.0427476809127256E-004
   2.7542000680114143E-005   5.1288357549999999        1.7820082604885101E-002   3.6314304452389479E-003  -4.2581311427056789E-003  -1.0620592365739867E-004
   3.6307999835116789E-005   5.1288357549999999        1.8814040347933769E-002   4.1084415279328823E-003  -4.6190302819013596E-003  -1.0612925689201802E-004
   4.7862999053904787E-005   5.1288357549999999        1.9869746640324593E-002   4.6264692209661007E-003  -5.0278040580451488E-003  -1.0306566400686279E-004
   6.3095998484641314E-005   5.1288357549999999        2.0992064848542213E-002   5.1888013258576393E-003  -5.4906508885324001E-003  -9.5677060016896576E-005
   8.3175997133366764E-005   5.1288357549999999        2.2186268121004105E-002   5.7989177294075489E-003  -6.0143410228192806E-003  -8.2144331827294081E-005
   1.0964999819407240E-004   5.1288357549999999        2.3458717390894890E-002   6.4607979729771614E-003  -6.6064600832760334E-003  -5.9996677009621635E-005
   1.4453999756369740E-004   5.1288357549999999        2.4816056713461876E-002   7.1784639731049538E-003  -7.2749373503029346E-003  -2.5907136659952812E-005
   1.9054999575018883E-004   5.1288357549999999        2.6267556473612785E-002   7.9571483656764030E-003  -8.0290054902434349E-003   2.4656899768160656E-005
   2.5119000929407775E-004   5.1288357549999999        2.7822513133287430E-002   8.8018337264657021E-003  -8.8776135817170143E-003   9.7757118055596948E-005
   3.3112999517470598E-004   5.1288357549999999        2.9493628069758415E-002   9.7189377993345261E-003  -9.8306825384497643E-003   2.0162283908575773E-004
   4.3652000022120774E-004   5.1288357549999999        3.1296301633119583E-002   1.0715796612203121E-002  -1.0898067615926266E-002   3.4736347151920199E-004
   5.7544000446796417E-004   5.1288357549999999        3.3249512314796448E-002   1.1800921522080898E-002  -1.2088919058442116E-002   5.4995488608255982E-004
   7.5857999036088586E-004   5.1288357549999999        3.5378098487854004E-002   1.2984997592866421E-002  -1.3411423191428185E-002   8.2971400115638971E-004
   1.0000000474974513E-003   5.1288357549999999        3.7713747471570969E-002   1.4281073585152626E-002  -1.4871022664010525E-002   1.2141139013692737E-003
   1.3183000264689326E-003   5.1288357549999999        4.0298480540513992E-002   1.5706047415733337E-002  -1.6469119116663933E-002   1.7405222170054913E-003
   1.7377999611198902E-003   5.1288357549999999        4.3186191469430923E-002   1.7280982807278633E-002  -1.8199147656559944E-002   2.4593323469161987E-003
   2.2909000981599092E-003   5.1288357549999999        4.6450946480035782E-002   1.9035013392567635E-002  -2.0044764503836632E-002   3.4395861439406872E-003
   3.0199999455362558E-003   5.1288357549999999        5.0189323723316193E-002   2.1005917340517044E-002  -2.1971728652715683E-002   4.7745155170559883E-003
   3.9810999296605587E-003   5.1288357549999999        5.4531227797269821E-002   2.3245269432663918E-002  -2.3921260610222816E-002   6.5907649695873260E-003
   5.2481000311672688E-003   5.1288357549999999        5.9650532901287079E-002   2.5823546573519707E-002  -2.5798451155424118E-002   9.0597327798604965E-003
   6.9182999432086945E-003   5.1288357549999999        6.5778315067291260E-002   2.8836991637945175E-002  -2.7456415817141533E-002   1.2411618605256081E-002
   9.1201001778244972E-003   5.1288357549999999        7.3220945894718170E-002   3.2417770475149155E-002  -2.8675837442278862E-002   1.6953200101852417E-002
   1.2023000046610832E-002   5.1288357549999999        8.2380257546901703E-002   3.6746710538864136E-002  -2.9137868434190750E-002   2.3087190464138985E-002
   1.5848999843001366E-002   5.1288357549999999        9.3769401311874390E-002   4.2066823691129684E-002  -2.8391258791089058E-002   3.1325723975896835E-002
   2.0893000066280365E-002   5.1288357549999999       0.10803925246000290        4.8706166446208954E-002  -2.5815153494477272E-002   4.2303353548049927E-002
   2.7542000636458397E-002   5.1288357549999999       0.12596975266933441        5.7090930640697479E-002  -2.0583968609571457E-002   5.6747239083051682E-002
   3.6308001726865768E-002   5.1288357549999999       0.14844548702239990        6.7760519683361053E-002  -1.1646621860563755E-002   7.5400322675704956E-002
   4.7862999141216278E-002   5.1288357549999999       0.17634002864360809        8.1351414322853088E-002   2.2445879876613617E-003   9.8814398050308228E-002
   6.3096001744270325E-002   5.1288357549999999       0.21029426157474518        9.8541803658008575E-002   2.2419286891818047E-002  0.12697346508502960     
   8.3176001906394958E-002   5.1288357549999999       0.25024902820587158       0.11987963318824768        4.9986615777015686E-002  0.15862616896629333     
  0.10000000149011612        5.1288357549999999       0.27955758571624756       0.13647960126399994        7.2685383260250092E-002  0.18010438978672028     
  0.12500000000000000        5.1288357549999999       0.31622692942619324       0.15877491235733032       0.10434897989034653       0.20367723703384399     
  0.15000000596046448        5.1288357549999999       0.34496298432350159       0.17803250253200531       0.13256646692752838       0.21799039840698242     
  0.17499999701976776        5.1288357549999999       0.36620885133743286       0.19412040710449219       0.15678086876869202       0.22416362166404724     
  0.20000000298023224        5.1288357549999999       0.38049301505088806       0.20699435472488403       0.17678186297416687       0.22346621751785278     
  0.22499999403953552        5.1288357549999999       0.38839754462242126       0.21668122708797455       0.19256876409053802       0.21719141304492950     
  0.25000000000000000        5.1288357549999999       0.39053463935852051       0.22326524555683136       0.20427303016185760       0.20658135414123535     
  0.27500000596046448        5.1288357549999999       0.38752952218055725       0.22687689960002899       0.21211108565330505       0.19278252124786377     
  0.30000001192092896        5.1288357549999999       0.38000759482383728       0.22768388688564301       0.21635390818119049       0.17682044208049774     
  0.32499998807907104        5.1288357549999999       0.36858510971069336       0.22588369250297546       0.21730674803256989       0.15958742797374725     
  0.34999999403953552        5.1288357549999999       0.35386160016059875       0.22169725596904755       0.21529518067836761       0.14183901250362396     
  0.37500000000000000        5.1288357549999999       0.33641433715820312       0.21536350250244141       0.21065522730350494       0.12419646978378296     
  0.40000000596046448        5.1288357549999999       0.31679394841194153       0.20713452994823456       0.20372618734836578       0.10715352743864059     
  0.42500001192092896        5.1288357549999999       0.29552108049392700       0.19727130234241486       0.19484552741050720        9.1085948050022125E-002
  0.44999998807907104        5.1288357549999999       0.27308359742164612       0.18603976070880890       0.18434472382068634        7.6262824237346649E-002
  0.47499999403953552        5.1288357549999999       0.24993462860584259       0.17370723187923431       0.17254634201526642        6.2859013676643372E-002
  0.50000000000000000        5.1288357549999999       0.22649104893207550       0.16053909063339233       0.15976141393184662        5.0967965275049210E-002
  0.52499997615814209        5.1288357549999999       0.20313224196434021       0.14679569005966187       0.14628735184669495        4.0614653378725052E-002
  0.55000001192092896        5.1288357549999999       0.18019933998584747       0.13272942602634430       0.13240616023540497        3.1768128275871277E-002
  0.57499998807907104        5.1288357549999999       0.15799467265605927       0.11858189851045609       0.11838264018297195        2.4353509768843651E-002
  0.60000002384185791        5.1288357549999999       0.13678143918514252       0.10458137094974518       0.10446286201477051        1.8263163045048714E-002
  0.62500000000000000        5.1288357549999999       0.11678364127874374        9.0940169990062714E-002   9.0872563421726227E-002   1.3366916216909885E-002
  0.64999997615814209        5.1288357549999999        9.8186187446117401E-002   7.7852301299571991E-002   7.7815599739551544E-002   9.5212105661630630E-003
  0.67500001192092896        5.1288357549999999        8.1135101616382599E-002   6.5491147339344025E-002   6.5472386777400970E-002   6.5770610235631466E-003
  0.69999998807907104        5.1288357549999999        6.5737962722778320E-002   5.4007247090339661E-002   5.3998354822397232E-002   4.3868180364370346E-003
  0.72500002384185791        5.1288357549999999        5.2064459770917892E-002   4.3526224792003632E-002   4.3522406369447708E-002   2.8096744790673256E-003
  0.75000000000000000        5.1288357549999999        4.0147077292203903E-002   3.4146819263696671E-002   3.4145399928092957E-002   1.7159399576485157E-003
  0.77499997615814209        5.1288357549999999        2.9981940984725952E-002   2.5939062237739563E-002   2.5938643142580986E-002   9.9011138081550598E-004
  0.80000001192092896        5.1288357549999999        2.1529784426093102E-002   1.8942555412650108E-002   1.8942488357424736E-002   5.3280813153833151E-004
  0.82499998807907104        5.1288357549999999        1.4717018231749535E-002   1.3164920732378960E-002   1.3164949603378773E-002   2.6166485622525215E-004
  0.85000002384185791        5.1288357549999999        9.4369286671280861E-003   8.5803512483835220E-003   8.5804108530282974E-003   1.1130734492326155E-004
  0.87500000000000000        5.1288357549999999        5.5509302765130997E-003   5.1282905042171478E-003   5.1283882930874825E-003   3.2558411476202309E-005
  0.89999997615814209        5.1288357549999999        2.8898871969431639E-003   2.7121813036501408E-003   2.7123489417135715E-003  -8.9580134954303503E-006
  0.92500001192092896        5.1288357549999999        1.2554415734484792E-003   1.1982723372057080E-003   1.1985399760305882E-003  -3.4636246709851548E-005
  0.94999998807907104        5.1288357549999999        4.2131310328841209E-004   4.1440525092184544E-004   4.1479206993244588E-004  -5.4955402447376400E-005
  0.97500002384185791        5.1288357549999999        1.3452378334477544E-004   1.4871839084662497E-004   1.4922436093911529E-004  -7.1637958171777427E-005
   1.0000000000000000        5.1288357549999999        1.1646547500276938E-004   1.4813462621532381E-004   1.4873039617668837E-004  -7.9798373917583376E-005
   9.9999997171806854E-010   6.5762390499999999        2.8601526282727718E-003  -9.8352844361215830E-004  -1.1749550467357039E-003  -5.8369092585053295E-005
   1.3183000246996812E-009   6.5762390499999999        2.9934125486761332E-003  -9.8866014741361141E-004  -1.2004079762846231E-003  -5.9622921980917454E-005
   1.7378000150003459E-009   6.5762390499999999        3.1335034873336554E-003  -9.9190871696919203E-004  -1.2261285446584225E-003  -6.0904138081241399E-005
   2.2908999142146058E-009   6.5762390499999999        3.2808710820972919E-003  -9.9306670017540455E-004  -1.2521474855020642E-003  -6.2217244703788310E-005
   3.0200000278313155E-009   6.5762390499999999        3.4358960110694170E-003  -9.9190755281597376E-004  -1.2784859864041209E-003  -6.3566680182702839E-005
   3.9810998941902653E-009   6.5762390499999999        3.5990152973681688E-003  -9.8818703554570675E-004  -1.3051797868683934E-003  -6.4958047005347908E-005
   5.2481001766579993E-009   6.5762390499999999        3.7707027513533831E-003  -9.8164076916873455E-004  -1.3322759186848998E-003  -6.6397973569110036E-005
   6.9183001549788514E-009   6.5762390499999999        3.9514442905783653E-003  -9.7198353614658117E-004  -1.3598304940387607E-003  -6.7894041421823204E-005
   9.1201002305751899E-009   6.5762390499999999        4.1417689062654972E-003  -9.5890654483810067E-004  -1.3879149919375777E-003  -6.9455185439437628E-005
   1.2023000373062587E-008   6.5762390499999999        4.3422495946288109E-003  -9.4207515940070152E-004  -1.4166184701025486E-003  -7.1091766585595906E-005
   1.5849000334355878E-008   6.5762390499999999        4.5534120872616768E-003  -9.2113605933263898E-004  -1.4460361562669277E-003  -7.2814982559066266E-005
   2.0892999330612838E-008   6.5762390499999999        4.7759390436112881E-003  -8.9569669216871262E-004  -1.4763021608814597E-003  -7.4638679507188499E-005
   2.7542000680114143E-008   6.5762390499999999        5.0104702822864056E-003  -8.6534215370193124E-004  -1.5075624687597156E-003  -7.6577845902647823E-005
   3.6307998385609608E-008   6.5762390499999999        5.2577448077499866E-003  -8.2961766747757792E-004  -1.5399991534650326E-003  -7.8649885836057365E-005
   4.7863000673942224E-008   6.5762390499999999        5.5184685625135899E-003  -7.8804453369230032E-004  -1.5738159418106079E-003  -8.0873658589553088E-005
   6.3096003088958241E-008   6.5762390499999999        5.7934676297008991E-003  -7.4009591480717063E-004  -1.6092623118311167E-003  -8.3270853792782873E-005
   8.3175997644957533E-008   6.5762390499999999        6.0835662297904491E-003  -6.8521359935402870E-004  -1.6466228989884257E-003  -8.5864980064798146E-005
   1.0965000285523274E-007   6.5762390499999999        6.3897152431309223E-003  -6.2278209952637553E-004  -1.6862390330061316E-003  -8.8682550995144993E-005
   1.4453999597208167E-007   6.5762390499999999        6.7127523943781853E-003  -5.5217533372342587E-004  -1.7284839414060116E-003  -9.1750764113385230E-005
   1.9054999711443088E-007   6.5762390499999999        7.0538949221372604E-003  -4.7264850581996143E-004  -1.7738337628543377E-003  -9.5101975603029132E-005
   2.5118998792095226E-007   6.5762390499999999        7.4140331707894802E-003  -3.8349174428731203E-004  -1.8227830296382308E-003  -9.8766569863073528E-005
   3.3112999631157436E-007   6.5762390499999999        7.7944057993590832E-003  -2.8387492056936026E-004  -1.8759415252134204E-003  -1.0277898400090635E-004
   4.3651999703797628E-007   6.5762390499999999        8.1962635740637779E-003  -1.7291930271312594E-004  -1.9340009894222021E-003  -1.0717362602008507E-004
   5.7544002629583701E-007   6.5762390499999999        8.6208498105406761E-003  -4.9705795390764251E-005  -1.9977414049208164E-003  -1.1198331048944965E-004
   7.5857997217099182E-007   6.5762390499999999        9.0696085244417191E-003   8.6787309555802494E-005  -2.0680741872638464E-003  -1.1723987699951977E-004
   9.9999999747524271E-007   6.5762390499999999        9.5439944416284561E-003   2.3763295030221343E-004  -2.1460270509123802E-003  -1.2296969362068921E-004
   1.3182999509808724E-006   6.5762390499999999        1.0045664384961128E-002   4.0401905425824225E-004  -2.2327918559312820E-003  -1.2919271830469370E-004
   1.7377999483869644E-006   6.5762390499999999        1.0576118715107441E-002   5.8712996542453766E-004  -2.3296768777072430E-003  -1.3591352035291493E-004
   2.2909000563231530E-006   6.5762390499999999        1.1137373745441437E-002   7.8838079934939742E-004  -2.4382483679801226E-003  -1.4312405255623162E-004
   3.0199998946045525E-006   6.5762390499999999        1.1731239967048168E-002   1.0091713629662991E-003  -2.5602192617952824E-003  -1.5078659635037184E-004
   3.9810997805034276E-006   6.5762390499999999        1.2359779328107834E-002   1.2510482920333743E-003  -2.6975572109222412E-003  -1.5882932348176837E-004
   5.2481000238913111E-006   6.5762390499999999        1.3025240972638130E-002   1.5156887238845229E-003  -2.8525008819997311E-003  -1.6713181685190648E-004
   6.9183001869532745E-006   6.5762390499999999        1.3729973696172237E-002   1.8048690399155021E-003  -3.0275685712695122E-003  -1.7550616757944226E-004
   9.1201000032015145E-006   6.5762390499999999        1.4476561918854713E-002   2.1205211523920298E-003  -3.2256201375275850E-003  -1.8367535085417330E-004
   1.2022999726468697E-005   6.5762390499999999        1.5267839655280113E-002   2.4647428654134274E-003  -3.4498970489948988E-003  -1.9124259415548295E-004
   1.5849000192247331E-005   6.5762390499999999        1.6106545925140381E-002   2.8396463021636009E-003  -3.7039543967694044E-003  -1.9764913304243237E-004
   2.0892999600619078E-005   6.5762390499999999        1.6996171325445175E-002   3.2477290369570255E-003  -3.9919395931065083E-003  -2.0213010429870337E-004
   2.7542000680114143E-005   6.5762390499999999        1.7940182238817215E-002   3.6915300879627466E-003  -4.3184026144444942E-003  -2.0364127703942358E-004
   3.6307999835116789E-005   6.5762390499999999        1.8942648544907570E-002   4.1739116422832012E-003  -4.6885223127901554E-003  -2.0077580120414495E-004
   4.7862999053904787E-005   6.5762390499999999        2.0007768645882607E-002   4.6978225000202656E-003  -5.1079615950584412E-003  -1.9165253615938127E-004
   6.3095998484641314E-005   6.5762390499999999        2.1140571683645248E-002   5.2666226401925087E-003  -5.5831354111433029E-003  -1.7376932373736054E-004
   8.3175997133366764E-005   6.5762390499999999        2.2346530109643936E-002   5.8838776312768459E-003  -6.1210505664348602E-003  -1.4381851360667497E-004
   1.0964999819407240E-004   6.5762390499999999        2.3632263764739037E-002   6.5536769106984138E-003  -6.7295553162693977E-003  -9.7431351605337113E-005
   1.4453999756369740E-004   6.5762390499999999        2.5004727765917778E-002   7.2801718488335609E-003  -7.4168485589325428E-003  -2.8899312383146025E-005
   1.9054999575018883E-004   6.5762390499999999        2.6473600417375565E-002   8.0687664449214935E-003  -8.1924563273787498E-003   6.9336012529674917E-005
   2.5119000929407775E-004   6.5762390499999999        2.8048666194081306E-002   8.9246435090899467E-003  -9.0655870735645294E-003   2.0705336646642536E-004
   3.3112999517470598E-004   6.5762390499999999        2.9743244871497154E-002   9.8544843494892120E-003  -1.0046399198472500E-002   3.9712135912850499E-004
   4.3652000022120774E-004   6.5762390499999999        3.1573522835969925E-002   1.0865952819585800E-002  -1.1144904419779778E-002   6.5633462509140372E-004
   5.7544000446796417E-004   6.5762390499999999        3.3559422940015793E-002   1.1967970058321953E-002  -1.2370254844427109E-002   1.0065477108582854E-003
   7.5857999036088586E-004   6.5762390499999999        3.5726986825466156E-002   1.3171741738915443E-002  -1.3730419799685478E-002   1.4763806248083711E-003
   1.0000000474974513E-003   6.5762390499999999        3.8109354674816132E-002   1.4490966685116291E-002  -1.5230248682200909E-002   2.1031175274401903E-003
   1.3183000264689326E-003   6.5762390499999999        4.0750332176685333E-002   1.5943363308906555E-002  -1.6870021820068359E-002   2.9356235172599554E-003
   1.7377999611198902E-003   6.5762390499999999        4.3705943971872330E-002   1.7550997436046600E-002  -1.8641242757439613E-002   4.0372288785874844E-003
   2.2909000981599092E-003   6.5762390499999999        4.7052804380655289E-002   1.9344266504049301E-002  -2.0524574443697929E-002   5.4915980435907841E-003
   3.0199999455362558E-003   6.5762390499999999        5.0890423357486725E-002   2.1362466737627983E-002  -2.2481244057416916E-002   7.4072582647204399E-003
   3.9810999296605587E-003   6.5762390499999999        5.5351972579956055E-002   2.3658988997340202E-002  -2.4445969611406326E-002   9.9261645227670670E-003
   5.2481000311672688E-003   6.5762390499999999        6.0614820569753647E-002   2.6306428015232086E-002  -2.6314811781048775E-002   1.3233352452516556E-002
   6.9182999432086945E-003   6.5762390499999999        6.6913388669490814E-002   2.9403386637568474E-002  -2.7928810566663742E-002   1.7568189650774002E-002
   9.1201001778244972E-003   6.5762390499999999        7.4556678533554077E-002   3.3084474503993988E-002  -2.9053185135126114E-002   2.3238200694322586E-002
   1.2023000046610832E-002   6.5762390499999999        8.3947397768497467E-002   3.7532731890678406E-002  -2.9350329190492630E-002   3.0632451176643372E-002
   1.5848999843001366E-002   6.5762390499999999        9.5595948398113251E-002   4.2992435395717621E-002  -2.8348099440336227E-002   4.0226057171821594E-002
   2.0893000066280365E-002   6.5762390499999999       0.11014434695243835        4.9790974706411362E-002  -2.5405129417777061E-002   5.2583392709493637E-002
   2.7542000636458397E-002   6.5762390499999999       0.12835323810577393        5.8349877595901489E-002  -1.9681334495544434E-002   6.8313442170619965E-002
   3.6308001726865768E-002   6.5762390499999999       0.15107175707817078        6.9196932017803192E-002  -1.0126196779310703E-002   8.7979584932327271E-002
   4.7862999141216278E-002   6.5762390499999999       0.17911428213119507        8.2945317029953003E-002   4.4779442250728607E-003  0.11188191920518875     
   6.3096001744270325E-002   6.5762390499999999       0.21303068101406097       0.10023190081119537        2.5383021682500839E-002  0.13968618214130402     
   8.3176001906394958E-002   6.5762390499999999       0.25263342261314392       0.12153753638267517        5.3553227335214615E-002  0.16979582607746124     
  0.10000000149011612        6.5762390499999999       0.28145408630371094       0.13799712061882019        7.6476469635963440E-002  0.18944495916366577     
  0.12500000000000000        6.5762390499999999       0.31717836856842041       0.15993410348892212       0.10808774083852768       0.20990590751171112     
  0.15000000596046448        6.5762390499999999       0.34480771422386169       0.17869853973388672       0.13589993119239807       0.22104689478874207     
  0.17499999701976776        6.5762390499999999       0.36487227678298950       0.19420038163661957       0.15946272015571594       0.22427202761173248     
  0.20000000298023224        6.5762390499999999       0.37796658277511597       0.20643109083175659       0.17865414917469025       0.22101093828678131     
  0.22499999403953552        6.5762390499999999       0.38472300767898560       0.21544814109802246       0.19354484975337982       0.21263578534126282     
  0.25000000000000000        6.5762390499999999       0.38579174876213074       0.22136186063289642       0.20432287454605103       0.20041288435459137     
  0.27500000596046448        6.5762390499999999       0.38182601332664490       0.22432494163513184       0.21124869585037231       0.18547597527503967     
  0.30000001192092896        6.5762390499999999       0.37347111105918884       0.22452361881732941       0.21462698280811310       0.16881377995014191     
  0.32499998807907104        6.5762390499999999       0.36135610938072205       0.22217060625553131       0.21478804945945740       0.15126696228981018     
  0.34999999403953552        6.5762390499999999       0.34608778357505798       0.21749891340732574       0.21207535266876221       0.13353139162063599     
  0.37500000000000000        6.5762390499999999       0.32824575901031494       0.21075665950775146       0.20683692395687103       0.11616589128971100     
  0.40000000596046448        6.5762390499999999       0.30837890505790710       0.20220240950584412       0.19941923022270203        9.9602639675140381E-002
  0.42500001192092896        6.5762390499999999       0.28700265288352966       0.19210104644298553       0.19016274809837341        8.4159426391124725E-002
  0.44999998807907104        6.5762390499999999       0.26459684967994690       0.18072004616260529       0.17939876019954681        7.0052847266197205E-002
  0.47499999403953552        6.5762390499999999       0.24160429835319519       0.16832610964775085       0.16744677722454071        5.7411886751651764E-002
  0.50000000000000000        6.5762390499999999       0.21842961013317108       0.15518197417259216       0.15461248159408569        4.6291414648294449E-002
  0.52499997615814209        6.5762390499999999       0.19543847441673279       0.14154349267482758       0.14118605852127075        3.6685276776552200E-002
  0.55000001192092896        6.5762390499999999       0.17295730113983154       0.12765689194202423       0.12744072079658508        2.8538744896650314E-002
  0.57499998807907104        6.5762390499999999       0.15127292275428772       0.11375620961189270       0.11363121122121811        2.1760053932666779E-002
  0.60000002384185791        6.5762390499999999       0.13063266873359680       0.10006083548069000        9.9992521107196808E-002   1.6230989247560501E-002
  0.62500000000000000        6.5762390499999999       0.11124460399150848        8.6773186922073364E-002   8.6738564074039459E-002   1.1816333048045635E-002
  0.64999997615814209        6.5762390499999999        9.3277849256992340E-002   7.4076533317565918E-002   7.4060827493667603E-002   8.3721447736024857E-003
  0.67500001192092896        6.5762390499999999        7.6863154768943787E-002   6.2132909893989563E-002   6.2127042561769485E-002   5.7528372853994370E-003
  0.69999998807907104        6.5762390499999999        6.2093541026115417E-002   5.1081180572509766E-002   5.1079887896776199E-002   3.8170118350535631E-003
  0.72500002384185791        6.5762390499999999        4.9025122076272964E-002   4.1035190224647522E-002   4.1035640984773636E-002   2.4320923257619143E-003
  0.75000000000000000        6.5762390499999999        3.7678044289350510E-002   3.2082088291645050E-002   3.2082930207252502E-002   1.4777745818719268E-003
  0.77499997615814209        6.5762390499999999        2.8037549927830696E-002   2.4280790239572525E-002   2.4281492456793785E-002   8.4836507448926568E-004
  0.80000001192092896        6.5762390499999999        2.0055195316672325E-002   1.7660588026046753E-002   1.7661027610301971E-002   4.5408768346533179E-004
  0.82499998807907104        6.5762390499999999        1.3650154694914818E-002   1.2219917029142380E-002   1.2220149859786034E-002   2.2147208801470697E-004
  0.85000002384185791        6.5762390499999999        8.7106674909591675E-003   7.9252989962697029E-003   7.9254247248172760E-003   9.2950795078650117E-005
  0.87500000000000000        6.5762390499999999        5.0955694168806076E-003   4.7104288823902607E-003   4.7105425037443638E-003   2.5813524189288728E-005
  0.89999997615814209        6.5762390499999999        2.6359322946518660E-003   2.4754221085458994E-003   2.4755955673754215E-003  -9.3220296548679471E-006
  0.92500001192092896        6.5762390499999999        1.1367893312126398E-003   1.0862187482416630E-003   1.0865031508728862E-003  -3.0361159588210285E-005
  0.94999998807907104        6.5762390499999999        3.7899211747571826E-004   3.7416652776300907E-004   3.7459423765540123E-004  -4.5750748540740460E-005
  0.97500002384185791        6.5762390499999999        1.2131461699027568E-004   1.3590249000117183E-004   1.3648350432049483E-004  -5.6537097407272086E-005
   1.0000000000000000        6.5762390499999999        1.0335174010833725E-004   1.3406419020611793E-004   1.3477558968588710E-004  -5.8387224271427840E-005
   9.9999997171806854E-010   8.4321124930000000        2.8746828902512789E-003  -9.8355184309184551E-004  -1.1774271260946989E-003  -8.8157976279035211E-005
   1.3183000246996812E-009   8.4321124930000000        3.0087002087384462E-003  -9.8845036700367928E-004  -1.2029132340103388E-003  -9.0059649664908648E-005
   1.7378000150003459E-009   8.4321124930000000        3.1495916191488504E-003  -9.9144130945205688E-004  -1.2286709388718009E-003  -9.2005320766475052E-005
   2.2908999142146058E-009   8.4321124930000000        3.2978055533021688E-003  -9.9231535568833351E-004  -1.2547315564006567E-003  -9.4002156401984394E-005
   3.0200000278313155E-009   8.4321124930000000        3.4537254832684994E-003  -9.9084374960511923E-004  -1.2811179039999843E-003  -9.6057265182025731E-005
   3.9810998941902653E-009   8.4321124930000000        3.6177916917949915E-003  -9.8678015638142824E-004  -1.3078670017421246E-003  -9.8179494671057910E-005
   5.2481001766579993E-009   8.4321124930000000        3.7904810160398483E-003  -9.7985751926898956E-004  -1.3350273948162794E-003  -1.0037928586825728E-004
   6.9183001549788514E-009   8.4321124930000000        3.9722826331853867E-003  -9.6978817600756884E-004  -1.3626572908833623E-003  -1.0266852768836543E-004
   9.1201002305751899E-009   8.4321124930000000        4.1637299582362175E-003  -9.5626048278063536E-004  -1.3908303808420897E-003  -1.0506108083063737E-004
   1.2023000373062587E-008   8.4321124930000000        4.3653990142047405E-003  -9.3893666053190827E-004  -1.4196381671354175E-003  -1.0757299605756998E-004
   1.5849000334355878E-008   8.4321124930000000        4.5778192579746246E-003  -9.1746042016893625E-004  -1.4491791371256113E-003  -1.1022148100892082E-004
   2.0892999330612838E-008   8.4321124930000000        4.8016794025897980E-003  -8.9143542572855949E-004  -1.4795906608924270E-003  -1.1302768689347431E-004
   2.7542000680114143E-008   8.4321124930000000        5.0376229919493198E-003  -8.6044328054413199E-004  -1.5110229142010212E-003  -1.1601431469898671E-004
   3.6307998385609608E-008   8.4321124930000000        5.2863936871290207E-003  -8.2402501720935106E-004  -1.5436627436429262E-003  -1.1920755787286907E-004
   4.7863000673942224E-008   8.4321124930000000        5.5487039498984814E-003  -7.8169762855395675E-004  -1.5777191147208214E-003  -1.2263549433555454E-004
   6.3096003088958241E-008   8.4321124930000000        5.8253849856555462E-003  -7.3292979504913092E-004  -1.6134479083120823E-003  -1.2633013830054551E-004
   8.3175997644957533E-008   8.4321124930000000        6.1172670684754848E-003  -6.7715824116021395E-004  -1.6511408612132072E-003  -1.3032577408012003E-004
   1.0965000285523274E-007   8.4321124930000000        6.4253085292875767E-003  -6.1376206576824188E-004  -1.6911480342969298E-003  -1.3466057134792209E-004
   1.4453999597208167E-007   8.4321124930000000        6.7503536120057106E-003  -5.4210977395996451E-004  -1.7338520847260952E-003  -1.3937288895249367E-004
   1.9054999711443088E-007   8.4321124930000000        7.0936284027993679E-003  -4.6144967200234532E-004  -1.7797407926991582E-003  -1.4450789603870362E-004
   2.5118998792095226E-007   8.4321124930000000        7.4560306966304779E-003  -3.7106598028913140E-004  -1.8293212633579969E-003  -1.5010638162493706E-004
   3.3112999631157436E-007   8.4321124930000000        7.8388080000877380E-003  -2.7012100326828659E-004  -1.8832187633961439E-003  -1.5621358761563897E-004
   4.3651999703797628E-007   8.4321124930000000        8.2432236522436142E-003  -1.5772813640069216E-004  -1.9421427277848125E-003  -1.6287261678371578E-004
   5.7544002629583701E-007   8.4321124930000000        8.6705293506383896E-003  -3.2960146199911833E-005  -2.0068935118615627E-003  -1.7012152238748968E-004
   7.5857997217099182E-007   8.4321124930000000        9.1221826151013374E-003   1.0521400690777227E-004  -2.0784058142453432E-003  -1.7799368652049452E-004
   9.9999999747524271E-007   8.4321124930000000        9.5996502786874771E-003   2.5787705089896917E-004  -2.1577358711510897E-003  -1.8651022401172668E-004
   1.3182999509808724E-006   8.4321124930000000        1.0104607790708542E-002   4.2622807086445391E-004  -2.2461072076112032E-003  -1.9567771232686937E-004
   1.7377999483869644E-006   8.4321124930000000        1.0638566687703133E-002   6.1146239750087261E-004  -2.3448653519153595E-003  -2.0547391613945365E-004
   2.2909000563231530E-006   8.4321124930000000        1.1203568428754807E-002   8.1500905798748136E-004  -2.4556203279644251E-003  -2.1585029026027769E-004
   3.0199998946045525E-006   8.4321124930000000        1.1801442131400108E-002   1.0382818290963769E-003  -2.5801362935453653E-003  -2.2670556791126728E-004
   3.9810997805034276E-006   8.4321124930000000        1.2434274889528751E-002   1.2828430626541376E-003  -2.7204391080886126E-003  -2.3787734971847385E-004
   5.2481000238913111E-006   8.4321124930000000        1.3104346580803394E-002   1.5503879403695464E-003  -2.8788368217647076E-003  -2.4911889340728521E-004
   6.9183001869532745E-006   8.4321124930000000        1.3814039528369904E-002   1.8427126342430711E-003  -3.0579271260648966E-003  -2.6006932603195310E-004
   9.1201000032015145E-006   8.4321124930000000        1.4565980061888695E-002   2.1617722231894732E-003  -3.2606627792119980E-003  -2.7021960704587400E-004
   1.2022999726468697E-005   8.4321124930000000        1.5363049693405628E-002   2.5096903555095196E-003  -3.4903930500149727E-003  -2.7886559837497771E-004
   1.5849000192247331E-005   8.4321124930000000        1.6208045184612274E-002   2.8886082582175732E-003  -3.7507941015064716E-003  -2.8504565125331283E-004
   2.0892999600619078E-005   8.4321124930000000        1.7104528844356537E-002   3.3010591287165880E-003  -4.0461570024490356E-003  -2.8747285250574350E-004
   2.7542000680114143E-005   8.4321124930000000        1.8056051805615425E-002   3.7496229633688927E-003  -4.3811923824250698E-003  -2.8443100745789707E-004
   3.6307999835116789E-005   8.4321124930000000        1.9066793844103813E-002   4.2372108437120914E-003  -4.7612632624804974E-003  -2.7365406276658177E-004
   4.7862999053904787E-005   8.4321124930000000        2.0141080021858215E-002   4.7668297775089741E-003  -5.1922369748353958E-003  -2.5217328220605850E-004
   6.3095998484641314E-005   8.4321124930000000        2.1284101530909538E-002   5.3419107571244240E-003  -5.6807566434144974E-003  -2.1611286501865834E-004
   8.3175997133366764E-005   8.4321124930000000        2.2501533851027489E-002   5.9661045670509338E-003  -6.2340758740901947E-003  -1.6044739459175617E-004
   1.0964999819407240E-004   8.4321124930000000        2.3800246417522430E-002   6.6436082124710083E-003  -6.8603088147938251E-003  -7.8661854786332697E-005
   1.4453999756369740E-004   8.4321124930000000        2.5187499821186066E-002   7.3787006549537182E-003  -7.5679174624383450E-003   3.7585210520774126E-005
   1.9054999575018883E-004   8.4321124930000000        2.6673370972275734E-002   8.1769535318017006E-003  -8.3667039871215820E-003   1.9913981668651104E-004
   2.5119000929407775E-004   8.4321124930000000        2.8268121182918549E-002   9.0437484905123711E-003  -9.2660998925566673E-003   4.1972202598117292E-004
   3.3112999517470598E-004   8.4321124930000000        2.9985677450895309E-002   9.9860224872827530E-003  -1.0276437737047672E-002   7.1702949935570359E-004
   4.3652000022120774E-004   8.4321124930000000        3.1842976808547974E-002   1.1011759750545025E-002  -1.1407792568206787E-002   1.1136466637253761E-003
   5.7544000446796417E-004   8.4321124930000000        3.3860869705677032E-002   1.2130280025303364E-002  -1.2669187039136887E-002   1.6382733592763543E-003
   7.5857999036088586E-004   8.4321124930000000        3.6066539585590363E-002   1.3353291898965836E-002  -1.4068186283111572E-002   2.3276102729141712E-003
   1.0000000474974513E-003   8.4321124930000000        3.8494527339935303E-002   1.4695121906697750E-002  -1.5608817338943481E-002   3.2282450702041388E-003
   1.3183000264689326E-003   8.4321124930000000        4.1190348565578461E-002   1.6174277290701866E-002  -1.7289936542510986E-002   4.3996600434184074E-003
   1.7377999611198902E-003   8.4321124930000000        4.4212028384208679E-002   1.7813781276345253E-002  -1.9100772216916084E-002   5.9167221188545227E-003
   2.2909000981599092E-003   8.4321124930000000        4.7638602554798126E-002   1.9645234569907188E-002  -2.1018588915467262E-002   7.8757032752037048E-003
   3.0199999455362558E-003   8.4321124930000000        5.1572304219007492E-002   2.1709363907575607E-002  -2.2999683395028114E-002   1.0397603735327721E-002
   3.9810999296605587E-003   8.4321124930000000        5.6149341166019440E-002   2.4061264470219612E-002  -2.4971904233098030E-002   1.3635953888297081E-002
   5.2481000311672688E-003   8.4321124930000000        6.1550248414278030E-002   2.6775505393743515E-002  -2.6822054758667946E-002   1.7784664407372475E-002
   6.9182999432086945E-003   8.4321124930000000        6.8012408912181854E-002   2.9952839016914368E-002  -2.8379142284393311E-002   2.3086467757821083E-002
   9.1201001778244972E-003   8.4321124930000000        7.5846984982490540E-002   3.3730071038007736E-002  -2.9393432661890984E-002   2.9842941090464592E-002
   1.2023000046610832E-002   8.4321124930000000        8.5457041859626770E-002   3.8292139768600464E-002  -2.9509766027331352E-002   3.8422334939241409E-002
   1.5848999843001366E-002   8.4321124930000000        9.7349710762500763E-002   4.3884214013814926E-002  -2.8237290680408478E-002   4.9255996942520142E-002
   2.0893000066280365E-002   8.4321124930000000       0.11215772479772568        5.0832603126764297E-002  -2.4917487055063248E-002   6.2833197414875031E-002
   2.7542000636458397E-002   8.4321124930000000       0.13062232732772827        5.9553809463977814E-002  -1.8700383603572845E-002   7.9644143581390381E-002
   3.6308001726865768E-002   8.4321124930000000       0.15355777740478516        7.0563800632953644E-002  -8.5415756329894066E-003  0.10007968544960022     
   4.7862999141216278E-002   8.4321124930000000       0.18172116577625275        8.4452711045742035E-002   6.7411540076136589E-003  0.12420770525932312     
   6.3096001744270325E-002   8.4321124930000000       0.21557545661926270       0.10181730985641479        2.8318906202912331E-002  0.15141232311725616     
   8.3176001906394958E-002   8.4321124930000000       0.25481227040290833       0.12307432293891907        5.7013548910617828E-002  0.17980910837650299     
  0.10000000149011612        8.4321124930000000       0.28314733505249023       0.13938631117343903        8.0103240907192230E-002  0.19759427011013031     
  0.12500000000000000        8.4321124930000000       0.31794974207878113       0.16096471250057220       0.11159733682870865       0.21502338349819183     
  0.15000000596046448        8.4321124930000000       0.34451451897621155       0.17924700677394867       0.13896775245666504       0.22317744791507721     
  0.17499999701976776        8.4321124930000000       0.36345401406288147       0.19418367743492126       0.16186931729316711       0.22369809448719025     
  0.20000000298023224        8.4321124930000000       0.37542450428009033       0.20580022037029266       0.18026469647884369       0.21814000606536865     
  0.22499999403953552        8.4321124930000000       0.38110476732254028       0.21418295800685883       0.19429129362106323       0.20792849361896515     
  0.25000000000000000        8.4321124930000000       0.38117966055870056       0.21946670114994049       0.20418903231620789       0.19433599710464478     
  0.27500000596046448        8.4321124930000000       0.37632748484611511       0.22182460129261017       0.21025815606117249       0.17847198247909546     
  0.30000001192092896        8.4321124930000000       0.36721080541610718       0.22145989537239075       0.21283309161663055       0.16128174960613251     
  0.32499998807907104        8.4321124930000000       0.35446968674659729       0.21859902143478394       0.21226584911346436       0.14355170726776123     
  0.34999999403953552        8.4321124930000000       0.33871638774871826       0.21348573267459869       0.20891496539115906       0.12591856718063354     
  0.37500000000000000        8.4321124930000000       0.32053151726722717       0.20637609064579010       0.20313814282417297       0.10888130217790604     
  0.40000000596046448        8.4321124930000000       0.30046126246452332       0.19753405451774597       0.19528713822364807        9.2814736068248749E-002
  0.42500001192092896        8.4321124930000000       0.27901524305343628       0.18722750246524811       0.18570411205291748        7.7983833849430084E-002
  0.44999998807907104        8.4321124930000000       0.25666490197181702       0.17572472989559174       0.17471905052661896        6.4558327198028564E-002
  0.47499999403953552        8.4321124930000000       0.23384264111518860       0.16329120099544525       0.16264770925045013        5.2627045661211014E-002
  0.50000000000000000        8.4321124930000000       0.21094100177288055       0.15018658339977264       0.14979006350040436        4.2211767286062241E-002
  0.52499997615814209        8.4321124930000000       0.18831238150596619       0.13666202127933502       0.13642896711826324        3.3280290663242340E-002
  0.55000001192092896        8.4321124930000000       0.16626901924610138       0.12295754253864288       0.12282888591289520        2.5758540257811546E-002
  0.57499998807907104        8.4321124930000000       0.14508302509784698       0.10929968953132629       0.10923484712839127        1.9541619345545769E-002
  0.60000002384185791        8.4321124930000000       0.12498680502176285        9.5899268984794617E-002   9.5871254801750183E-002   1.4503701590001583E-002
  0.62500000000000000        8.4321124930000000       0.10617346316576004        8.2949213683605194E-002   8.2940831780433655E-002   1.0506715625524521E-002
  0.64999997615814209        8.4321124930000000        8.8797539472579956E-002   7.0622660219669342E-002   7.0623494684696198E-002   7.4077984318137169E-003
  0.67500001192092896        8.4321124930000000        7.2975680232048035E-002   5.9071011841297150E-002   5.9075206518173218E-002   5.0655235536396503E-003
  0.69999998807907104        8.4321124930000000        5.8787643909454346E-002   4.8422299325466156E-002   4.8426873981952667E-002   3.3449155744165182E-003
  0.72500002384185791        8.4321124930000000        4.6277254819869995E-002   3.8779541850090027E-002   3.8783252239227295E-002   2.1212981082499027E-003
  0.75000000000000000        8.4321124930000000        3.5453610122203827E-002   3.0219331383705139E-002   3.0221886932849884E-002   1.2830372434109449E-003
  0.77499997615814209        8.4321124930000000        2.6292333379387856E-002   2.2790575399994850E-002   2.2792113944888115E-002   7.3325878474861383E-004
  0.80000001192092896        8.4321124930000000        1.8737003207206726E-002   1.6513377428054810E-002   1.6514191403985023E-002   3.9064051816239953E-004
  0.82499998807907104        8.4321124930000000        1.2700664810836315E-002   1.1378120630979538E-002   1.1378503404557705E-002   1.8939671281259507E-004
  0.85000002384185791        8.4321124930000000        8.0674905329942703E-003   7.3447446338832378E-003   7.3449215851724148E-003   7.8586606832686812E-005
  0.87500000000000000        8.4321124930000000        4.6945498324930668E-003   4.3421983718872070E-003   4.3423278257250786E-003   2.0890849555144086E-005
  0.89999997615814209        8.4321124930000000        2.4137061554938555E-003   2.2681227419525385E-003   2.2683066781610250E-003  -8.9958430180558935E-006
  0.92500001192092896        8.4321124930000000        1.0336827253922820E-003   9.8876771517097950E-004   9.8907155916094780E-004  -2.6209030693280511E-005
  0.94999998807907104        8.4321124930000000        3.4236969077028334E-004   3.3925296156667173E-004   3.3971661468967795E-004  -3.7662332033505663E-005
  0.97500002384185791        8.4321124930000000        1.0964343528030440E-004   1.2442829029168934E-004   1.2506612983997911E-004  -4.3992356950184330E-005
   1.0000000000000000        8.4321124930000000        9.1707035608123988E-005   1.2137325393268839E-004   1.2216267350595444E-004  -4.1445011447649449E-005
   9.9999997171806854E-010   10.811730010000000        2.8886683285236359E-003  -9.8354753572493792E-004  -1.1797558981925249E-003  -1.1833391909021884E-004
   1.3183000246996812E-009   10.811730010000000        3.0234148725867271E-003  -9.8822009749710560E-004  -1.2052726233378053E-003  -1.2089774827472866E-004
   1.7378000150003459E-009   10.811730010000000        3.1650771852582693E-003  -9.9096167832612991E-004  -1.2310643214732409E-003  -1.2352406338322908E-004
   2.2908999142146058E-009   10.811730010000000        3.3141064923256636E-003  -9.9156086798757315E-004  -1.2571635888889432E-003  -1.2622294889297336E-004
   3.0200000278313155E-009   10.811730010000000        3.4708885941654444E-003  -9.8978693131357431E-004  -1.2835942907258868E-003  -1.2900437286589295E-004
   3.9810998941902653E-009   10.811730010000000        3.6358670331537724E-003  -9.8539120517671108E-004  -1.3103947276249528E-003  -1.3188068987801671E-004
   5.2481001766579993E-009   10.811730010000000        3.8095214404165745E-003  -9.7810465376824141E-004  -1.3376153074204922E-003  -1.3486637908499688E-004
   6.9183001549788514E-009   10.811730010000000        3.9923442527651787E-003  -9.6763658802956343E-004  -1.3653158675879240E-003  -1.3797781139146537E-004
   9.1201002305751899E-009   10.811730010000000        4.1848723776638508E-003  -9.5367297763004899E-004  -1.3935725437477231E-003  -1.4123400615062565E-004
   1.2023000373062587E-008   10.811730010000000        4.3876864947378635E-003  -9.3587301671504974E-004  -1.4224791666492820E-003  -1.4465679123532027E-004
   1.5849000334355878E-008   10.811730010000000        4.6013193204998970E-003  -9.1387733118608594E-004  -1.4521374832838774E-003  -1.4826947881374508E-004
   2.0892999330612838E-008   10.811730010000000        4.8264632932841778E-003  -8.8728626724332571E-004  -1.4826882397755980E-003  -1.5210044512059540E-004
   2.7542000680114143E-008   10.811730010000000        5.0637670792639256E-003  -8.5567764472216368E-004  -1.5142856864258647E-003  -1.5617994358763099E-004
   3.6307998385609608E-008   10.811730010000000        5.3139799274504185E-003  -8.1858877092599869E-004  -1.5471215592697263E-003  -1.6054254956543446E-004
   4.7863000673942224E-008   10.811730010000000        5.5778184905648232E-003  -7.7553250594064593E-004  -1.5814102953299880E-003  -1.6522493388038129E-004
   6.3096003088958241E-008   10.811730010000000        5.8561204932630062E-003  -7.2597287362441421E-004  -1.6174144111573696E-003  -1.7026848217938095E-004
   8.3175997644957533E-008   10.811730010000000        6.1497213318943977E-003  -6.6934200003743172E-004  -1.6554329777136445E-003  -1.7571679200045764E-004
   1.0965000285523274E-007   10.811730010000000        6.4595867879688740E-003  -6.0501362895593047E-004  -1.6958247870206833E-003  -1.8161778280045837E-004
   1.4453999597208167E-007   10.811730010000000        6.7865676246583462E-003  -5.3235102677717805E-004  -1.7389828572049737E-003  -1.8801829719450325E-004
   1.9054999711443088E-007   10.811730010000000        7.1318978443741798E-003  -4.5059595140628517E-004  -1.7854070756584406E-003  -1.9497281755320728E-004
   2.5118998792095226E-007   10.811730010000000        7.4964826926589012E-003  -3.5902668605558574E-004  -1.8356180517002940E-003  -2.0252782269380987E-004
   3.3112999631157436E-007   10.811730010000000        7.8815799206495285E-003  -2.5679837563075125E-004  -1.8902575829997659E-003  -2.1073338575661182E-004
   4.3651999703797628E-007   10.811730010000000        8.2884607836604118E-003  -1.4301677583716810E-004  -1.9500538473948836E-003  -2.1963356994092464E-004
   5.7544002629583701E-007   10.811730010000000        8.7183900177478790E-003  -1.6746704204706475E-005  -2.0158293191343546E-003  -2.2926188830751926E-004
   7.5857997217099182E-007   10.811730010000000        9.1728363186120987E-003   1.2305189738981426E-004  -2.0885448902845383E-003  -2.3964089632499963E-004
   9.9999999747524271E-007   10.811730010000000        9.6532786265015602E-003   2.7747132116928697E-004  -2.1692861337214708E-003  -2.5077103055082262E-004
   1.3182999509808724E-006   10.811730010000000        1.0161409154534340E-002   4.4772136607207358E-004  -2.2593126632273197E-003  -2.6262627216055989E-004
   1.7377999483869644E-006   10.811730010000000        1.0698754340410233E-002   6.3500826945528388E-004  -2.3600100539624691E-003  -2.7513393433764577E-004
   2.2909000563231530E-006   10.811730010000000        1.1267374269664288E-002   8.4077450446784496E-004  -2.4730379227548838E-003  -2.8817588463425636E-004
   3.0199998946045525E-006   10.811730010000000        1.1869121342897415E-002   1.0664473520591855E-003  -2.6002146769315004E-003  -3.0155188869684935E-004
   3.9810997805034276E-006   10.811730010000000        1.2506106868386269E-002   1.3136047637090087E-003  -2.7436325326561928E-003  -3.1496610608883202E-004
   5.2481000238913111E-006   10.811730010000000        1.3180639594793320E-002   1.5839594416320324E-003  -2.9056745115667582E-003  -3.2799373730085790E-004
   6.9183001869532745E-006   10.811730010000000        1.3895135372877121E-002   1.8793272320181131E-003  -3.0890265479683876E-003  -3.4003920154646039E-004
   9.1201000032015145E-006   10.811730010000000        1.4652261510491371E-002   2.2016852162778378E-003  -3.2967431470751762E-003  -3.5028799902647734E-004
   1.2022999726468697E-005   10.811730010000000        1.5454948879778385E-002   2.5531835854053497E-003  -3.5322909243404865E-003  -3.5764175117947161E-004
   1.5849000192247331E-005   10.811730010000000        1.6306048259139061E-002   2.9359916225075722E-003  -3.7994789890944958E-003  -3.6063569132238626E-004
   2.0892999600619078E-005   10.811730010000000        1.7209196463227272E-002   3.3526776824146509E-003  -4.1027530096471310E-003  -3.5734282573685050E-004
   2.7542000680114143E-005   10.811730010000000        1.8168028444051743E-002   3.8058620411902666E-003  -4.4469959102571011E-003  -3.4524136572144926E-004
   3.6307999835116789E-005   10.811730010000000        1.9186828285455704E-002   4.2985049076378345E-003  -4.8377672210335732E-003  -3.2105325954034925E-004
   4.7862999053904787E-005   10.811730010000000        2.0270049571990967E-002   4.8336694017052650E-003  -5.2811461500823498E-003  -2.8055388247594237E-004
   6.3095998484641314E-005   10.811730010000000        2.1423043683171272E-002   5.4148575291037560E-003  -5.7840119116008282E-003  -2.1830762852914631E-004
   8.3175997133366764E-005   10.811730010000000        2.2651685401797295E-002   6.0458043590188026E-003  -6.3538677059113979E-003  -1.2737394717987627E-004
   1.0964999819407240E-004   10.811730010000000        2.3963086307048798E-002   6.7308126017451286E-003  -6.9990889169275761E-003   1.1157482049384271E-006
   1.4453999756369740E-004   10.811730010000000        2.5364814326167107E-002   7.4742864817380905E-003  -7.7283852733671665E-003   1.7833473975770175E-004
   1.9054999575018883E-004   10.811730010000000        2.6867331936955452E-002   8.2819638773798943E-003  -8.5518080741167068E-003   4.1861354839056730E-004
   2.5119000929407775E-004   10.811730010000000        2.8481364250183105E-002   9.1594187542796135E-003  -9.4789611175656319E-003   7.3975941631942987E-004
   3.3112999517470598E-004   10.811730010000000        3.0221430584788322E-002   1.0113839991390705E-002  -1.0520285926759243E-002   1.1643966427072883E-003
   4.3652000022120774E-004   10.811730010000000        3.2105196267366409E-002   1.1153523810207844E-002  -1.1685815639793873E-002   1.7208985518664122E-003
   5.7544000446796417E-004   10.811730010000000        3.4154411405324936E-002   1.2288176454603672E-002  -1.2984308414161205E-002   2.4446623865514994E-003
   7.5857999036088586E-004   10.811730010000000        3.6397356539964676E-002   1.3529995456337929E-002  -1.4422751031816006E-002   3.3801260869950056E-003
   1.0000000474974513E-003   10.811730010000000        3.8869917392730713E-002   1.4893913641571999E-002  -1.6004117205739021E-002   4.5825596898794174E-003
   1.3183000264689326E-003   10.811730010000000        4.1619237512350082E-002   1.6399193555116653E-002  -1.7725577577948570E-002   6.1210845597088337E-003
   1.7377999611198902E-003   10.811730010000000        4.4705245643854141E-002   1.8069777637720108E-002  -1.9573770463466644E-002   8.0806473270058632E-003
   2.2909000981599092E-003   10.811730010000000        4.8209264874458313E-002   1.9938409328460693E-002  -2.1522236987948418E-002   1.0568125173449516E-002
   3.0199999455362558E-003   10.811730010000000        5.2236068993806839E-002   2.2047171369194984E-002  -2.3522023111581802E-002   1.3714285567402840E-002
   3.9810999296605587E-003   10.811730010000000        5.6924678385257721E-002   2.4452758952975273E-002  -2.5493860244750977E-002   1.7680762335658073E-002
   5.2481000311672688E-003   10.811730010000000        6.2458503991365433E-002   2.7231570333242416E-002  -2.7315199375152588E-002   2.2666051983833313E-002
   6.9182999432086945E-003   10.811730010000000        6.9077543914318085E-002   3.0486337840557098E-002  -2.8803206980228424E-002   2.8911180794239044E-002
   9.1201001778244972E-003   10.811730010000000        7.7094726264476776E-002   3.4355830401182175E-002  -2.9693827033042908E-002   3.6706130951642990E-002
   1.2023000046610832E-002   10.811730010000000        8.6912982165813446E-002   3.9026591926813126E-002  -2.9615627601742744E-002   4.6392560005187988E-002
   1.5848999843001366E-002   10.811730010000000        9.9035747349262238E-002   4.4744368642568588E-002  -2.8061183169484138E-002   5.8353014290332794E-002
   2.0893000066280365E-002   10.811730010000000       0.11408614367246628        5.1834028214216232E-002  -2.4357972666621208E-002   7.2998687624931335E-002
   2.7542000636458397E-002   10.811730010000000       0.13278594613075256        6.0706738382577896E-002  -1.7650261521339417E-002   9.0702287852764130E-002
   3.6308001726865768E-002   10.811730010000000       0.15591520071029663        7.1866519749164581E-002  -6.9044758565723896E-003  0.11169059574604034     
   4.7862999141216278E-002   10.811730010000000       0.18417550623416901        8.5880778729915619E-002   9.0218707919120789E-003  0.13581869006156921     
   6.3096001744270325E-002   10.811730010000000       0.21794684231281281       0.10330737382173538        3.1217174604535103E-002  0.16222319006919861     
   8.3176001906394958E-002   10.811730010000000       0.25680696964263916       0.12450174242258072        6.0364563018083572E-002  0.18878261744976044     
  0.10000000149011612        10.811730010000000       0.28466013073921204       0.14066043496131897        8.3569526672363281E-002  0.20469401776790619     
  0.12500000000000000        10.811730010000000       0.31856390833854675       0.16188129782676697       0.11489158123731613       0.21918866038322449     
  0.15000000596046448        10.811730010000000       0.34410417079925537       0.17969278991222382       0.14179196953773499       0.22453854978084564     
  0.17499999701976776        10.811730010000000       0.36197102069854736       0.19408434629440308       0.16402843594551086       0.22258117794990540     
  0.20000000298023224        10.811730010000000       0.37287837266921997       0.20511397719383240       0.18164424598217010       0.21496577560901642     
  0.22499999403953552        10.811730010000000       0.37754806876182556       0.21289527416229248       0.19483916461467743       0.20314928889274597     
  0.25000000000000000        10.811730010000000       0.37669643759727478       0.21758589148521423       0.20390070974826813       0.18839593231678009     
  0.27500000596046448        10.811730010000000       0.37102428078651428       0.21937800943851471       0.20916487276554108       0.17178191244602203     
  0.30000001192092896        10.811730010000000       0.36120939254760742       0.21849039196968079       0.21099244058132172       0.15420469641685486     
  0.32499998807907104        10.811730010000000       0.34790086746215820       0.21516187489032745       0.20975415408611298       0.13639523088932037     
  0.34999999403953552        10.811730010000000       0.33171498775482178       0.20964574813842773       0.20582118630409241       0.11893230676651001     
  0.37500000000000000        10.811730010000000       0.31323239207267761       0.20220495760440826       0.19955898821353912       0.10225813835859299     
  0.40000000596046448        10.811730010000000       0.29299569129943848       0.19310788810253143       0.19132304191589355        8.6694329977035522E-002
  0.42500001192092896        10.811730010000000       0.27150821685791016       0.18262466788291931       0.18145602941513062        7.2457879781723022E-002
  0.44999998807907104        10.811730010000000       0.24923281371593475       0.17102375626564026       0.17028580605983734        5.9676706790924072E-002
  0.47499999403953552        10.811730010000000       0.22659142315387726       0.15856891870498657       0.15812392532825470        4.8404540866613388E-002
  0.50000000000000000        10.811730010000000       0.20396472513675690       0.14551642537117004       0.14526432752609253        3.8634806871414185E-002
  0.52499997615814209        10.811730010000000       0.18169228732585907       0.13211256265640259       0.13198247551918030        3.0313516035676003E-002
  0.55000001192092896        10.811730010000000       0.16007271409034729       0.11859112232923508       0.11853430420160294        2.3350931704044342E-002
  0.57499998807907104        10.811730010000000       0.13936416804790497       0.10517131537199020       0.10515540838241577        1.7632041126489639E-002
  0.60000002384185791        10.811730010000000       0.11978490650653839        9.2055648565292358E-002   9.2060118913650513E-002   1.3025745749473572E-002
  0.62500000000000000        10.811730010000000       0.10151411592960358        7.9428009688854218E-002   7.9440571367740631E-002   9.3927877023816109E-003
  0.64999997615814209        10.811730010000000        8.4692724049091339E-002   6.7451924085617065E-002   6.7465834319591522E-002   6.5924203954637051E-003
  0.67500001192092896        10.811730010000000        6.9424420595169067E-002   5.6268859654664993E-002   5.6280918419361115E-002   4.4878511689603329E-003
  0.69999998807907104        10.811730010000000        5.5776800960302353E-002   4.5996773988008499E-002   4.6005886048078537E-002   2.9505135025829077E-003
  0.72500002384185791        10.811730010000000        4.3782562017440796E-002   3.6728721112012863E-002   3.6734927445650101E-002   1.8632275750860572E-003
  0.75000000000000000        10.811730010000000        3.3440869301557541E-002   2.8531661257147789E-002   2.8535507619380951E-002   1.1223298497498035E-003
  0.77499997615814209        10.811730010000000        2.4718839675188065E-002   2.1445455029606819E-002   2.1447619423270226E-002   6.3886906718835235E-004
  0.80000001192092896        10.811730010000000        1.7553096637129784E-002   1.5482009388506413E-002   1.5483102761209011E-002   3.3897469984367490E-004
  0.82499998807907104        10.811730010000000        1.1851501651108265E-002   1.0624631308019161E-002   1.0625124908983707E-002   1.6352161765098572E-004
  0.85000002384185791        10.811730010000000        7.4949800036847591E-003   6.8276040256023407E-003   6.8278210237622261E-003   6.7220666096545756E-005
  0.87500000000000000        10.811730010000000        4.3394891545176506E-003   4.0159714408218861E-003   4.0161162614822388E-003   1.7272868717554957E-005
  0.89999997615814209        10.811730010000000        2.2181428503245115E-003   2.0855918992310762E-003   2.0857886411249638E-003  -8.2748274508048780E-006
  0.92500001192092896        10.811730010000000        9.4354688189923763E-004   9.0350676327943802E-004   9.0382952475920320E-004  -2.2341089788824320E-005
  0.94999998807907104        10.811730010000000        3.1048068194650114E-004   3.0876911478117108E-004   3.0926181352697313E-004  -3.0673167202621698E-005
  0.97500002384185791        10.811730010000000        9.9288234196137637E-005   1.1411914601922035E-004   1.1479660315671936E-004  -3.3673666621325538E-005
   1.0000000000000000        10.811730010000000        8.1348800449632108E-005   1.0991704039042816E-004   1.1075310612795874E-004  -2.8150707294116728E-005
   9.9999997171806854E-010   13.862896859999999        2.9021510854363441E-003  -9.8351866472512484E-004  -1.1819518404081464E-003  -1.4888605801388621E-004
   1.3183000246996812E-009   13.862896859999999        3.0376012437045574E-003  -9.8797213286161423E-004  -1.2074965052306652E-003  -1.5212642028927803E-004
   1.7378000150003459E-009   13.862896859999999        3.1800072174519300E-003  -9.9047191906720400E-004  -1.2333196355029941E-003  -1.5544953930657357E-004
   2.2908999142146058E-009   13.862896859999999        3.3298227936029434E-003  -9.9080463405698538E-004  -1.2594546424224973E-003  -1.5886858454905450E-004
   3.0200000278313155E-009   13.862896859999999        3.4874367993324995E-003  -9.8873768001794815E-004  -1.2859264388680458E-003  -1.6239659453276545E-004
   3.9810998941902653E-009   13.862896859999999        3.6532948724925518E-003  -9.8402018193155527E-004  -1.3127748388797045E-003  -1.6604957636445761E-004
   5.2481001766579993E-009   13.862896859999999        3.8278803694993258E-003  -9.7638089209794998E-004  -1.3400517636910081E-003  -1.6984620015136898E-004
   6.9183001549788514E-009   13.862896859999999        4.0116887539625168E-003  -9.6552679315209389E-004  -1.3678189134225249E-003  -1.7380743520334363E-004
   9.1201002305751899E-009   13.862896859999999        4.2052599601447582E-003  -9.5114094438031316E-004  -1.3961547520011663E-003  -1.7795751045923680E-004
   1.2023000373062587E-008   13.862896859999999        4.4091786257922649E-003  -9.3287986237555742E-004  -1.4251557877287269E-003  -1.8232401635032147E-004
   1.5849000334355878E-008   13.862896859999999        4.6239811927080154E-003  -9.1038126265630126E-004  -1.4549265615642071E-003  -1.8693620222620666E-004
   2.0892999330612838E-008   13.862896859999999        4.8503642901778221E-003  -8.8324211537837982E-004  -1.4856115449219942E-003  -1.9182945834472775E-004
   2.7542000680114143E-008   13.862896859999999        5.0889812409877777E-003  -8.5103680612519383E-004  -1.5173692954704165E-003  -1.9704108126461506E-004
   3.6307998385609608E-008   13.862896859999999        5.3405854851007462E-003  -8.1329874228686094E-004  -1.5503963222727180E-003  -2.0261335885152221E-004
   4.7863000673942224E-008   13.862896859999999        5.6058992631733418E-003  -7.6953694224357605E-004  -1.5849127667024732E-003  -2.0859054347965866E-004
   6.3096003088958241E-008   13.862896859999999        5.8857654221355915E-003  -7.1921106427907944E-004  -1.6211880138143897E-003  -2.1502189338207245E-004
   8.3175997644957533E-008   13.862896859999999        6.1810258775949478E-003  -6.6174857784062624E-004  -1.6595290508121252E-003  -2.2195848578121513E-004
   1.0965000285523274E-007   13.862896859999999        6.4926519989967346E-003  -5.9651804622262716E-004  -1.7003039829432964E-003  -2.2945532691664994E-004
   1.4453999597208167E-007   13.862896859999999        6.8215006031095982E-003  -5.2287784637883306E-004  -1.7439163057133555E-003  -2.3756438167765737E-004
   1.9054999711443088E-007   13.862896859999999        7.1688154712319374E-003  -4.4006312964484096E-004  -1.7908791778609157E-003  -2.4634503643028438E-004
   2.5118998792095226E-007   13.862896859999999        7.5355083681643009E-003  -3.4734667860902846E-004  -1.8417276442050934E-003  -2.5584388640709221E-004
   3.3112999631157436E-007   13.862896859999999        7.9228458926081657E-003  -2.4387653684243560E-004  -1.8971208482980728E-003  -2.6610869099386036E-004
   4.3651999703797628E-007   13.862896859999999        8.3321090787649155E-003  -1.2875109678134322E-004  -1.9578079227358103E-003  -2.7717550983652472E-004
   5.7544002629583701E-007   13.862896859999999        8.7645724415779114E-003  -1.0274659416609211E-006  -2.0246347412467003E-003  -2.8906215447932482E-004
   7.5857997217099182E-007   13.862896859999999        9.2217167839407921E-003   1.4034321065992117E-004  -2.0985903684049845E-003  -3.0176641303114593E-004
   9.9999999747524271E-007   13.862896859999999        9.7050359472632408E-003   2.9646247276104987E-004  -2.1807933226227760E-003  -3.1525097438134253E-004
   1.3182999509808724E-006   13.862896859999999        1.0216233320534229E-002   4.6855062828399241E-004  -2.2725418675690889E-003  -3.2943623955361545E-004
   1.7377999483869644E-006   13.862896859999999        1.0756853036582470E-002   6.5782450838014483E-004  -2.3752658162266016E-003  -3.4417372080497444E-004
   2.2909000563231530E-006   13.862896859999999        1.1328975670039654E-002   8.6573959561064839E-004  -2.4906774051487446E-003  -3.5924449912272394E-004
   3.0199998946045525E-006   13.862896859999999        1.1934472247958183E-002   1.0937366168946028E-003  -2.6206565089523792E-003  -3.7431251257658005E-004
   3.9810997805034276E-006   13.862896859999999        1.2575479224324226E-002   1.3434085994958878E-003  -2.7673658914864063E-003  -3.8890397991053760E-004
   5.2481000238913111E-006   13.862896859999999        1.3254334218800068E-002   1.6164855333045125E-003  -2.9332712292671204E-003  -4.0236319182440639E-004
   6.9183001869532745E-006   13.862896859999999        1.3973488472402096E-002   1.9148024730384350E-003  -3.1211539171636105E-003  -4.1379759204573929E-004
   9.1201000032015145E-006   13.862896859999999        1.4735647477209568E-002   2.2403586190193892E-003  -3.3341783564537764E-003  -4.2201421456411481E-004
   1.2022999726468697E-005   13.862896859999999        1.5543789602816105E-002   2.5953291915357113E-003  -3.5759378224611282E-003  -4.2543536983430386E-004
   1.5849000192247331E-005   13.862896859999999        1.6400823369622231E-002   2.9819118790328503E-003  -3.8503825198858976E-003  -4.2199640301987529E-004
   2.0892999600619078E-005   13.862896859999999        1.7310455441474915E-002   3.4027099609375000E-003  -4.1621229611337185E-003  -4.0901821921579540E-004
   2.7542000680114143E-005   13.862896859999999        1.8276404589414597E-002   3.8603830616921186E-003  -4.5162229798734188E-003  -3.8304840563796461E-004
   3.6307999835116789E-005   13.862896859999999        1.9303059205412865E-002   4.3579395860433578E-003  -4.9184453673660755E-003  -3.3965727197937667E-004
   4.7862999053904787E-005   13.862896859999999        2.0395001396536827E-002   4.8984992317855358E-003  -5.3750881925225258E-003  -2.7321351808495820E-004
   6.3095998484641314E-005   13.862896859999999        2.1557739004492760E-002   5.4856329225003719E-003  -5.8932676911354065E-003  -1.7655939154792577E-004
   8.3175997133366764E-005   13.862896859999999        2.2797338664531708E-002   6.1231595464050770E-003  -6.4807315357029438E-003  -4.0672231989447027E-005
   1.0964999819407240E-004   13.862896859999999        2.4121159687638283E-002   6.8154851906001568E-003  -7.1461065672338009E-003   1.4583837764803320E-004
   1.4453999756369740E-004   13.862896859999999        2.5537062436342239E-002   7.5671393424272537E-003  -7.8983278945088387E-003   3.9712846046313643E-004
   1.9054999575018883E-004   13.862896859999999        2.7055891230702400E-002   8.3840200677514076E-003  -8.7476586923003197E-003   7.3115155100822449E-004
   2.5119000929407775E-004   13.862896859999999        2.8688823804259300E-002   9.2718927189707756E-003  -9.7038233652710915E-003   1.1698794551193714E-003
   3.3112999517470598E-004   13.862896859999999        3.0450956895947456E-002   1.0238191112875938E-002  -1.0777292773127556E-002   1.7408818239346147E-003
   4.3652000022120774E-004   13.862896859999999        3.2360661774873734E-002   1.1291516944766045E-002  -1.1977955698966980E-002   2.4782328400760889E-003
   5.7544000446796417E-004   13.862896859999999        3.4440550953149796E-002   1.2441949918866158E-002  -1.3314170762896538E-002   3.4237869549542665E-003
   7.5857999036088586E-004   13.862896859999999        3.6719977855682373E-002   1.3702165335416794E-002  -1.4792171306908131E-002   4.6292850747704506E-003
   1.0000000474974513E-003   13.862896859999999        3.9236109703779221E-002   1.5087677165865898E-002  -1.6413673758506775E-002   6.1579747125506401E-003
   1.3183000264689326E-003   13.862896859999999        4.2037647217512131E-002   1.6618479043245316E-002  -1.8173919990658760E-002   8.0875791609287262E-003
   1.7377999611198902E-003   13.862896859999999        4.5186329632997513E-002   1.8319388851523399E-002  -2.0056692883372307E-002   1.0511656291782856E-002
   2.2909000981599092E-003   13.862896859999999        4.8765633255243301E-002   2.0224243402481079E-002  -2.2031541913747787E-002   1.3545724563300610E-002
   3.0199999455362558E-003   13.862896859999999        5.2882719784975052E-002   2.2376405075192451E-002  -2.4044020101428032E-002   1.7327761277556419E-002
   3.9810999296605587E-003   13.862896859999999        5.7679209858179092E-002   2.4834075942635536E-002  -2.6007592678070068E-002   2.2024312987923622E-002
   5.2481000311672688E-003   13.862896859999999        6.3341140747070312E-002   2.7675354853272438E-002  -2.7790369465947151E-002   2.7834622189402580E-002
   6.9182999432086945E-003   13.862896859999999        7.0110797882080078E-002   3.1004790216684341E-002  -2.9197977855801582E-002   3.4993615001440048E-002
   9.1201001778244972E-003   13.862896859999999        7.8302487730979919E-002   3.4962899982929230E-002  -2.9952757060527802E-002   4.3774962425231934E-002
   1.2023000046610832E-002   13.862896859999999        8.8318660855293274E-002   3.9737593382596970E-002  -2.9668321833014488E-002   5.4489120841026306E-002
   1.5848999843001366E-002   13.862896859999999       0.10065862536430359        4.5574892312288284E-002  -2.7822742238640785E-002   6.7466251552104950E-002
   2.0893000066280365E-002   13.862896859999999       0.11593562364578247        5.2797928452491760E-002  -2.3732393980026245E-002   8.3038009703159332E-002
   2.7542000636458397E-002   13.862896859999999       0.13485202193260193        6.1812270432710648E-002  -1.6539460048079491E-002  0.10146231204271317     
   3.6308001726865768E-002   13.862896859999999       0.15815429389476776        7.3109917342662811E-002  -5.2251997403800488E-003  0.12281114608049393     
   4.7862999141216278E-002   13.862896859999999       0.18649038672447205        8.7235890328884125E-002   1.1309809051454067E-002  0.14674583077430725     
   6.3096001744270325E-002   13.862896859999999       0.22016085684299469       0.10471033304929733        3.4070376306772232E-002  0.17218700051307678     
   8.3176001906394958E-002   13.862896859999999       0.25863608717918396       0.12583005428314209        6.3605159521102905E-002  0.19682092964649200     
  0.10000000149011612        13.862896859999999       0.28601211309432983       0.14183101058006287        8.6880274116992950E-002  0.21086774766445160     
  0.12500000000000000        13.862896859999999       0.31904032826423645       0.16269645094871521       0.11798398196697235       0.22253638505935669     
  0.15000000596046448        13.862896859999999       0.34359413385391235       0.18004852533340454       0.14439286291599274       0.22525948286056519     
  0.17499999701976776        13.862896859999999       0.36043718457221985       0.19391420483589172       0.16596475243568420       0.22103343904018402     
  0.20000000298023224        13.862896859999999       0.37033739686012268       0.20438250899314880       0.18281954526901245       0.21157588064670563     
  0.22499999403953552        13.862896859999999       0.37405633926391602       0.21159277856349945       0.19521504640579224       0.19835746288299561     
  0.25000000000000000        13.862896859999999       0.37233924865722656       0.21572412550449371       0.20348237454891205       0.18262256681919098     
  0.27500000596046448        13.862896859999999       0.36590704321861267       0.21698629856109619       0.20798973739147186       0.16540761291980743     
  0.30000001192092896        13.862896859999999       0.35545071959495544       0.21561233699321747       0.20912115275859833       0.14755921065807343     
  0.32499998807907104        13.862896859999999       0.34162688255310059       0.21185226738452911       0.20726355910301208       0.12975272536277771     
  0.34999999403953552        13.862896859999999       0.32505464553833008       0.20596785843372345       0.20279869437217712       0.11251092702150345     
  0.37500000000000000        13.862896859999999       0.30631363391876221       0.19822797179222107       0.19609802961349487        9.6222415566444397E-002
  0.40000000596046448        13.862896859999999       0.28594237565994263       0.18890464305877686       0.18751953542232513        8.1159673631191254E-002
  0.42500001192092896        13.862896859999999       0.26443740725517273       0.17826955020427704       0.17740546166896820        6.7496180534362793E-002
  0.44999998807907104        13.862896859999999       0.24225284159183502       0.16659076511859894       0.16608090698719025        5.5322654545307159E-002
  0.47499999403953552        13.862896859999999       0.21980021893978119       0.15412998199462891       0.15385274589061737        4.4662121683359146E-002
  0.50000000000000000        13.862896859999999       0.19744867086410522       0.14113985002040863       0.14100882411003113        3.5483747720718384E-002
  0.52499997615814209        13.862896859999999       0.17552524805068970       0.12786164879798889       0.12781715393066406        2.7715347707271576E-002
  0.55000001192092896        13.862896859999999       0.15431557595729828       0.11452301591634750       0.11452539265155792        2.1254569292068481E-002
  0.57499998807907104        13.862896859999999       0.13406448066234589       0.10133596509695053       0.10136001557111740        1.5978729352355003E-002
  0.60000002384185791        13.862896859999999       0.11497694253921509        8.8494986295700073E-002   8.8525727391242981E-002   1.1753300204873085E-002
  0.62500000000000000        13.862896859999999        9.7219049930572510E-002   7.6175354421138763E-002   7.6204687356948853E-002   8.4391012787818909E-003
  0.64999997615814209        13.862896859999999        8.0919086933135986E-002   6.4531505107879639E-002   6.4555771648883820E-002   5.8982279151678085E-003
  0.67500001192092896        13.862896859999999        6.6168785095214844E-002   5.3695581853389740E-002   5.3713802248239517E-002   3.9987834170460701E-003
  0.69999998807907104        13.862896859999999        5.3024567663669586E-002   4.3776176869869232E-002   4.3788798153400421E-002   2.6184802409261465E-003
  0.72500002384185791        13.862896859999999        4.1509035974740982E-002   3.4857146441936493E-002   3.4865256398916245E-002   1.6471939161419868E-003
  0.75000000000000000        13.862896859999999        3.1612433493137360E-002   2.6996649801731110E-002   2.7001472190022469E-002   9.8856689874082804E-004
  0.77499997615814209        13.862896859999999        2.3294303566217422E-002   2.0226361230015755E-002   2.0228991284966469E-002   5.6076498003676534E-004
  0.80000001192092896        13.862896859999999        1.6485217958688736E-002   1.4550847932696342E-002   1.4552146196365356E-002   2.9649899806827307E-004
  0.82499998807907104        13.862896859999999        1.1088655330240726E-002   9.9471900612115860E-003   9.9477656185626984E-003   1.4243654732126743E-004
  0.85000002384185791        13.862896859999999        6.9829779677093029E-003   6.3648056238889694E-003   6.3650538213551044E-003   5.8130412071477622E-005
  0.87500000000000000        13.862896859999999        4.0235705673694611E-003   3.7255398929119110E-003   3.7256993819028139E-003   1.4593839296139777E-005
  0.89999997615814209        13.862896859999999        2.0451482851058245E-003   1.9240375841036439E-003   1.9242468988522887E-003  -7.3510186666680966E-006
  0.92500001192092896        13.862896859999999        8.6431659292429686E-004   8.2850042963400483E-004   8.2883983850479126E-004  -1.8834021830116399E-005
  0.94999998807907104        13.862896859999999        2.8255529468879104E-004   2.8200037195347250E-004   2.8251469484530389E-004  -2.4707571355975233E-005
  0.97500002384185791        13.862896859999999        9.0066023403778672E-005   1.0482716606929898E-004   1.0552893945714459E-004  -2.5254637876059860E-005
   1.0000000000000000        13.862896859999999        7.2118869866244495E-005   9.9564909760374576E-005   1.0042222129413858E-004  -1.7805810784921050E-005
   9.9999997171806854E-010   17.775130269999998        2.9151684138923883E-003  -9.8346767481416464E-004  -1.1840242659673095E-003  -1.7980406119022518E-004
   1.3183000246996812E-009   17.775130269999998        3.0512982048094273E-003  -9.8770845215767622E-004  -1.2095945421606302E-003  -1.8373520288150758E-004
   1.7378000150003459E-009   17.775130269999998        3.1944226939231157E-003  -9.8997354507446289E-004  -1.2354465434327722E-003  -1.8777101649902761E-004
   2.2908999142146058E-009   17.775130269999998        3.3449979964643717E-003  -9.9004770163446665E-004  -1.2616144958883524E-003  -1.9192791660316288E-004
   3.0200000278313155E-009   17.775130269999998        3.5034157335758209E-003  -9.8769634496420622E-004  -1.2881245929747820E-003  -1.9622209947556257E-004
   3.9810998941902653E-009   17.775130269999998        3.6701238714158535E-003  -9.8266685381531715E-004  -1.3150178128853440E-003  -2.0067335572093725E-004
   5.2481001766579993E-009   17.775130269999998        3.8456087931990623E-003  -9.7468536114320159E-004  -1.3423479394987226E-003  -2.0530456095002592E-004
   6.9183001549788514E-009   17.775130269999998        4.0303692221641541E-003  -9.6345675410702825E-004  -1.3701783027499914E-003  -2.1014134108554572E-004
   9.1201002305751899E-009   17.775130269999998        4.2249485850334167E-003  -9.4866153085604310E-004  -1.3985898112878203E-003  -2.1521298913285136E-004
   1.2023000373062587E-008   17.775130269999998        4.4299345463514328E-003  -9.2995335580781102E-004  -1.4276815345510840E-003  -2.2055277077015489E-004
   1.5849000334355878E-008   17.775130269999998        4.6458668075501919E-003  -9.0696715051308274E-004  -1.4575611567124724E-003  -2.2619546507485211E-004
   2.0892999330612838E-008   17.775130269999998        4.8734475858509541E-003  -8.7929668370634317E-004  -1.4883768744766712E-003  -2.3218302521854639E-004
   2.7542000680114143E-008   17.775130269999998        5.1133334636688232E-003  -8.4651296492666006E-004  -1.5202916692942381E-003  -2.3855904873926193E-004
   3.6307998385609608E-008   17.775130269999998        5.3662825375795364E-003  -8.0814573448151350E-004  -1.5535069396719337E-003  -2.4537253193557262E-004
   4.7863000673942224E-008   17.775130269999998        5.6330221705138683E-003  -7.6370016904547811E-004  -1.5882492298260331E-003  -2.5267386808991432E-004
   6.3096003088958241E-008   17.775130269999998        5.9144003316760063E-003  -7.1263173595070839E-004  -1.6247947933152318E-003  -2.6051836903207004E-004
   8.3175997644957533E-008   17.775130269999998        6.2112645246088505E-003  -6.5436336444690824E-004  -1.6634588828310370E-003  -2.6896208873949945E-004
   1.0965000285523274E-007   17.775130269999998        6.5245926380157471E-003  -5.8825861196964979E-004  -1.7046197317540646E-003  -2.7806396246887743E-004
   1.4453999597208167E-007   17.775130269999998        6.8552480079233646E-003  -5.1367108244448900E-004  -1.7486920114606619E-003  -2.8787701739929616E-004
   1.9054999711443088E-007   17.775130269999998        7.2044818662106991E-003  -4.2982966988347471E-004  -1.7962027341127396E-003  -2.9846030520275235E-004
   2.5118998792095226E-007   17.775130269999998        7.5732129625976086E-003  -3.3600165625102818E-004  -1.8477028934285045E-003  -3.0985407647676766E-004
   3.3112999631157436E-007   17.775130269999998        7.9627167433500290E-003  -2.3132824571803212E-004  -1.9038703758269548E-003  -3.2209567143581808E-004
   4.3651999703797628E-007   17.775130269999998        8.3742849528789520E-003  -1.1490066390251741E-004  -1.9654764328151941E-003  -3.3520304714329541E-004
   5.7544002629583701E-007   17.775130269999998        8.8092004880309105E-003   1.4231467503122985E-005  -2.0333924330770969E-003  -3.4916587173938751E-004
   7.5857997217099182E-007   17.775130269999998        9.2689562588930130E-003   1.5712555614300072E-004  -2.1086384076625109E-003  -3.6394203198142350E-004
   9.9999999747524271E-007   17.775130269999998        9.7550582140684128E-003   3.1489215325564146E-004  -2.1923682652413845E-003  -3.7943798815831542E-004
   1.3182999509808724E-006   17.775130269999998        1.0269225575029850E-002   4.8876187065616250E-004  -2.2859217133373022E-003  -3.9549800567328930E-004
   1.7377999483869644E-006   17.775130269999998        1.0813018307089806E-002   6.7996175494045019E-004  -2.3907769937068224E-003  -4.1187118040397763E-004
   2.2909000563231530E-006   17.775130269999998        1.1388533748686314E-002   8.8996015256270766E-004  -2.5087040849030018E-003  -4.2820535600185394E-004
   3.0199998946045525E-006   17.775130269999998        1.1997664347290993E-002   1.1202107416465878E-003  -2.6416482869535685E-003  -4.4399034231901169E-004
   3.9810997805034276E-006   17.775130269999998        1.2642572633922100E-002   1.3723216252401471E-003  -2.7918484993278980E-003  -4.5852927723899484E-004
   5.2481000238913111E-006   17.775130269999998        1.3325622305274010E-002   1.6480394406244159E-003  -2.9618602711707354E-003  -4.7088228166103363E-004
   6.9183001869532745E-006   17.775130269999998        1.4049299061298370E-002   1.9492183346301317E-003  -3.1545662786811590E-003  -4.7979800729081035E-004
   9.1201000032015145E-006   17.775130269999998        1.4816347509622574E-002   2.2778790444135666E-003  -3.3732485026121140E-003  -4.8363328096456826E-004
   1.2022999726468697E-005   17.775130269999998        1.5629794448614120E-002   2.6362219359725714E-003  -3.6216345615684986E-003  -4.8024868010543287E-004
   1.5849000192247331E-005   17.775130269999998        1.6492605209350586E-002   3.0264719389379025E-003  -3.9038232062011957E-003  -4.6688754810020328E-004
   2.0892999600619078E-005   17.775130269999998        1.7408551648259163E-002   3.4512672573328018E-003  -4.2245970107614994E-003  -4.4001333299092948E-004
   2.7542000680114143E-005   17.775130269999998        1.8381441012024879E-002   3.9133066311478615E-003  -4.5892065390944481E-003  -3.9512800867669284E-004
   3.6307999835116789E-005   17.775130269999998        1.9415762275457382E-002   4.4156457297503948E-003  -5.0036222673952579E-003  -3.2652367372065783E-004
   4.7862999053904787E-005   17.775130269999998        2.0516222342848778E-002   4.9614594317972660E-003  -5.4743625223636627E-003  -2.2702955175191164E-004
   6.3095998484641314E-005   17.775130269999998        2.1688487380743027E-002   5.5543878115713596E-003  -6.0087782330811024E-003  -8.7626234744675457E-005
   8.3175997133366764E-005   17.775130269999998        2.2938812151551247E-002   6.1983321793377399E-003  -6.6148526966571808E-003   1.0292860679328442E-004
   1.0964999819407240E-004   17.775130269999998        2.4274798110127449E-002   6.8978010676801205E-003  -7.3014460504055023E-003   3.5867950646206737E-004
   1.4453999756369740E-004   17.775130269999998        2.5704592466354370E-002   7.6574450358748436E-003  -8.0776903778314590E-003   6.9687241921201348E-004
   1.9054999575018883E-004   17.775130269999998        2.7239415794610977E-002   8.4833223372697830E-003  -8.9540230110287666E-003   1.1391706066206098E-003
   2.5119000929407775E-004   17.775130269999998        2.8890883550047874E-002   9.3813845887780190E-003  -9.9402237683534622E-003   1.7117282841354609E-003
   3.3112999517470598E-004   17.775130269999998        3.0674656853079796E-002   1.0359304957091808E-002  -1.1046716012060642E-002   2.4470125790685415E-003
   4.3652000022120774E-004   17.775130269999998        3.2609794288873672E-002   1.1425981298089027E-002  -1.2283140793442726E-002   3.3846390433609486E-003
   5.7544000446796417E-004   17.775130269999998        3.4719746559858322E-002   1.2591862119734287E-002  -1.3657320290803909E-002   4.5726061798632145E-003
   7.5857999036088586E-004   17.775130269999998        3.7034887820482254E-002   1.3870080001652241E-002  -1.5174576081335545E-002   6.0694543644785881E-003
   1.0000000474974513E-003   17.775130269999998        3.9593629539012909E-002   1.5276715159416199E-002  -1.6835175454616547E-002   7.9456502571702003E-003
   1.3183000264689326E-003   17.775130269999998        4.2446158826351166E-002   1.6832459717988968E-002  -1.8632214516401291E-002   1.0286451317369938E-002
   1.7377999611198902E-003   17.775130269999998        4.5655936002731323E-002   1.8562976270914078E-002  -2.0546402782201767E-002   1.3192565180361271E-002
   2.2909000981599092E-003   17.775130269999998        4.9308475106954575E-002   2.0503140985965729E-002  -2.2543070837855339E-002   1.6786266118288040E-002
   3.0199999455362558E-003   17.775130269999998        5.3513173013925552E-002   2.2697530686855316E-002  -2.4562118574976921E-002   2.1210346370935440E-002
   3.9810999296605587E-003   17.775130269999998        5.8414060622453690E-002   2.5205764919519424E-002  -2.6509664952754974E-002   2.6633348315954208E-002
   5.2481000311672688E-003   17.775130269999998        6.4199559390544891E-002   2.8107523918151855E-002  -2.8244592249393463E-002   3.3251859247684479E-002
   6.9182999432086945E-003   17.775130269999998        7.1113966405391693E-002   3.1509019434452057E-002  -2.9561359435319901E-002   4.1290916502475739E-002
   9.1201001778244972E-003   17.775130269999998        7.9472653567790985E-002   3.5552341490983963E-002  -3.0169485136866570E-002   5.1003959029912949E-002
   1.2023000046610832E-002   17.775130269999998        8.9677184820175171E-002   4.0426522493362427E-002  -2.9668945819139481E-002   6.2666691839694977E-002
   1.5848999843001366E-002   17.775130269999998       0.10222246497869492        4.6377610415220261E-002  -2.7525285258889198E-002   7.6554417610168457E-002
   2.0893000066280365E-002   17.775130269999998       0.11771161854267120        5.3726729005575180E-002  -2.3046448826789856E-002   9.2919073998928070E-002
   2.7542000636458397E-002   17.775130269999998       0.13682770729064941        6.2873646616935730E-002  -1.5375782735645771E-002  0.11190745979547501     
   3.6308001726865768E-002   17.775130269999998       0.16028428077697754        7.4298307299613953E-002  -3.5127629525959492E-003  0.13344655930995941     
   4.7862999141216278E-002   17.775130269999998       0.18867732584476471        8.8523730635643005E-002   1.3596427626907825E-002  0.15702228248119354     
   6.3096001744270325E-002   17.775130269999998       0.22223153710365295       0.10603347420692444        3.6872934550046921E-002  0.18136815726757050     
   8.3176001906394958E-002   17.775130269999998       0.26031580567359924       0.12706825137138367        6.6735632717609406E-002  0.20401765406131744     
  0.10000000149011612        17.775130269999998       0.28722020983695984       0.14290805160999298        9.0041160583496094E-002  0.21622335910797119     
  0.12500000000000000        17.775130269999998       0.31939560174942017       0.16342101991176605       0.12088748812675476       0.22518089413642883     
  0.15000000596046448        17.775130269999998       0.34299910068511963       0.18032501637935638       0.14678895473480225       0.22544743120670319     
  0.17499999701976776        17.775130269999998       0.35886391997337341       0.19368322193622589       0.16770027577877045       0.21914555132389069     
  0.20000000298023224        17.775130269999998       0.36780869960784912       0.20361420512199402       0.18381388485431671       0.20803883671760559     
  0.22499999403953552        17.775130269999998       0.37063181400299072       0.21028169989585876       0.19544164836406708       0.19359676539897919     
  0.25000000000000000        17.775130269999998       0.36810475587844849       0.21388487517833710       0.20295459032058716       0.17703476548194885     
  0.27500000596046448        17.775130269999998       0.36096662282943726       0.21464982628822327       0.20674987137317657       0.15934450924396515     
  0.30000001192092896        17.775130269999998       0.34991985559463501       0.21282266080379486       0.20723207294940948       0.14132012426853180     
  0.32499998807907104        17.775130269999998       0.33562710881233215       0.20866356790065765       0.20480203628540039       0.12358197569847107     
  0.34999999403953552        17.775130269999998       0.31870937347412109       0.20244178175926208       0.19985021650791168       0.10659898817539215     
  0.37500000000000000        17.775130269999998       0.29974445700645447       0.19443129003047943       0.19275276362895966        9.0709470212459564E-002
  0.40000000596046448        17.775130269999998       0.27926611900329590       0.18490704894065857       0.18386901915073395        7.6140619814395905E-002
  0.42500001192092896        17.775130269999998       0.25776398181915283       0.17414167523384094       0.17354004085063934        6.3026525080204010E-002
  0.44999998807907104        17.775130269999998       0.23568323254585266       0.16240248084068298       0.16208764910697937        5.1424816250801086E-002
  0.47499999403953552        17.775130269999998       0.21342518925666809       0.14994871616363525       0.14981380105018616        4.1331700980663300E-002
  0.50000000000000000        17.775130269999998       0.19134762883186340       0.13702924549579620       0.13700005412101746        3.2695580273866653E-002
  0.52499997615814209        17.775130269999998       0.16976556181907654       0.12388025969266891       0.12390714883804321        2.5429129600524902E-002
  0.55000001192092896        17.775130269999998       0.14895211160182953       0.11072329431772232       0.11077459156513214        1.9419901072978973E-002
  0.57499998807907104        17.775130269999998       0.12913949787616730        9.7763366997241974E-002   9.7820132970809937E-002   1.4539522118866444E-002
  0.60000002384185791        17.775130269999998       0.11052010208368301        8.5187271237373352E-002   8.5239298641681671E-002   1.0651485063135624E-002
  0.62500000000000000        17.775130269999998        9.3247748911380768E-002   7.3162011802196503E-002   7.3204785585403442E-002   7.6176347211003304E-003
  0.64999997615814209        17.775130269999998        7.7438965439796448E-002   6.1833444982767105E-002   6.1865918338298798E-002   5.3034112788736820E-003
  0.67500001192092896        17.775130269999998        6.3174366950988770E-002   5.1324971020221710E-002   5.1348008215427399E-002   3.5819236654788256E-003
  0.69999998807907104        17.775130269999998        5.0500176846981049E-002   4.1736450046300888E-002   4.1751783341169357E-002   2.3369549307972193E-003
  0.72500002384185791        17.775130269999998        3.9429761469364166E-002   3.3143248409032822E-002   3.3152807503938675E-002   1.4649853110313416E-003
  0.75000000000000000        17.775130269999998        2.9945336282253265E-002   2.5595465674996376E-002   2.5601016357541084E-002   8.7634345982223749E-004
  0.77499997615814209        17.775130269999998        2.1999707445502281E-002   1.9117338582873344E-002   1.9120311364531517E-002   4.9559201579540968E-004
  0.80000001192092896        17.775130269999998        1.5518175438046455E-002   1.3706864789128304E-002   1.3708312064409256E-002   2.6126700686290860E-004
  0.82499998807907104        17.775130269999998        1.0400515981018543E-002   9.3356259167194366E-003   9.3362620100378990E-003   1.2509124644566327E-004
  0.85000002384185791        17.775130269999998        6.5231090411543846E-003   5.9488615952432156E-003   5.9491340070962906E-003   5.0784758059307933E-005
  0.87500000000000000        17.775130269999998        3.7412033416330814E-003   3.4658089280128479E-003   3.4659814555197954E-003   1.2593534847837873E-005
  0.89999997615814209        17.775130269999998        1.8913856474682689E-003   1.7803666414692998E-003   1.7805879469960928E-003  -6.3474576563748997E-006
  0.92500001192092896        17.775130269999998        7.9432001803070307E-004   7.6218129834160209E-004   7.6253438601270318E-004  -1.5713196262368001E-005
  0.94999998807907104        17.775130269999998        2.5797338457778096E-004   2.5837085559032857E-004   2.5889958487823606E-004  -1.9663411876535974E-005
  0.97500002384185791        17.775130269999998        8.1824669905472547E-005   9.6427611424587667E-005   9.7140626166947186E-005  -1.8434413505019620E-005
   1.0000000000000000        17.775130269999998        6.3880259403958917E-005   9.0199857368133962E-005   9.1058347607031465E-005  -9.8287164291832596E-006
   9.9999997171806854E-010   22.791430920000000        2.9277536086738110E-003  -9.8339712712913752E-004  -1.1859815567731857E-003  -2.1107790234964341E-004
   1.3183000246996812E-009   22.791430920000000        3.0645409133285284E-003  -9.8743115086108446E-004  -1.2115753488615155E-003  -2.1571376419160515E-004
   1.7378000150003459E-009   22.791430920000000        3.2083601690828800E-003  -9.8946806974709034E-004  -1.2374538928270340E-003  -2.2047772654332221E-004
   2.2908999142146058E-009   22.791430920000000        3.3596705179661512E-003  -9.8929088562726974E-004  -1.2636524625122547E-003  -2.2538949269801378E-004
   3.0200000278313155E-009   22.791430920000000        3.5188656765967607E-003  -9.8666339181363583E-004  -1.2901981826871634E-003  -2.3046850401442498E-004
   3.9810998941902653E-009   22.791430920000000        3.6863961722701788E-003  -9.8133075516670942E-004  -1.3171337777748704E-003  -2.3573832004331052E-004
   5.2481001766579993E-009   22.791430920000000        3.8627516478300095E-003  -9.7301701316609979E-004  -1.3445141958072782E-003  -2.4122605100274086E-004
   6.9183001549788514E-009   22.791430920000000        4.0484331548213959E-003  -9.6142478287220001E-004  -1.3724052114412189E-003  -2.4696177570149302E-004
   9.1201002305751899E-009   22.791430920000000        4.2439876124262810E-003  -9.4623205950483680E-004  -1.4008895959705114E-003  -2.5297974934801459E-004
   1.2023000373062587E-008   22.791430920000000        4.4500064104795456E-003  -9.2708988813683391E-004  -1.4300694456323981E-003  -2.5931844720616937E-004
   1.5849000334355878E-008   22.791430920000000        4.6670325100421906E-003  -9.0363045455887914E-004  -1.4600555878132582E-003  -2.6601777062751353E-004
   2.0892999330612838E-008   22.791430920000000        4.8957718536257744E-003  -8.7544420966878533E-004  -1.4910000609233975E-003  -2.7312547899782658E-004
   2.7542000680114143E-008   22.791430920000000        5.1368852145969868E-003  -8.4209925262257457E-004  -1.5230703866109252E-003  -2.8069049585610628E-004
   3.6307998385609608E-008   22.791430920000000        5.3911358118057251E-003  -8.0312142381444573E-004  -1.5564735513180494E-003  -2.8876712894998491E-004
   4.7863000673942224E-008   22.791430920000000        5.6592551991343498E-003  -7.5801240745931864E-004  -1.5914422692731023E-003  -2.9741018079221249E-004
   6.3096003088958241E-008   22.791430920000000        5.9420969337224960E-003  -7.0622336352244020E-004  -1.6282602446153760E-003  -3.0667873215861619E-004
   8.3175997644957533E-008   22.791430920000000        6.2405136413872242E-003  -6.4717308850958943E-004  -1.6672519268468022E-003  -3.1663081608712673E-004
   1.0965000285523274E-007   22.791430920000000        6.5554892644286156E-003  -5.8022030862048268E-004  -1.7088057938963175E-003  -3.2732560066506267E-004
   1.4453999597208167E-007   22.791430920000000        6.8878936581313610E-003  -5.0471368012949824E-004  -1.7533488571643829E-003  -3.3881238778121769E-004
   1.9054999711443088E-007   22.791430920000000        7.2389855049550533E-003  -4.1987618897110224E-004  -1.8014230299741030E-003  -3.5114405909553170E-004
   2.5118998792095226E-007   22.791430920000000        7.6096900738775730E-003  -3.2496979110874236E-004  -1.8535960698500276E-003  -3.6434721550904214E-004
   3.3112999631157436E-007   22.791430920000000        8.0012921243906021E-003  -2.1912905503995717E-004  -1.9105662358924747E-003  -3.7843966856598854E-004
   4.3651999703797628E-007   22.791430920000000        8.4150917828083038E-003  -1.0143819235963747E-004  -1.9731286447495222E-003  -3.9341024239547551E-004
   5.7544002629583701E-007   22.791430920000000        8.8523831218481064E-003   2.9060473025310785E-005  -2.0421827211976051E-003  -4.0920710307545960E-004
   7.5857997217099182E-007   22.791430920000000        9.3146702274680138E-003   1.7343266517855227E-004  -2.1187809761613607E-003  -4.2573182145133615E-004
   9.9999999747524271E-007   22.791430920000000        9.8034702241420746E-003   3.3279773197136819E-004  -2.2041157353669405E-003  -4.4281501322984695E-004
   1.3182999509808724E-006   22.791430920000000        1.0320517234504223E-002   5.0839630421251059E-004  -2.2995721083134413E-003  -4.6020135050639510E-004
   1.7377999483869644E-006   22.791430920000000        1.0867386125028133E-002   7.0146541111171246E-004  -2.4066800251603127E-003  -4.7750957310199738E-004
   2.2909000563231530E-006   22.791430920000000        1.1446192860603333E-002   9.1348611749708652E-004  -2.5272709317505360E-003  -4.9422105075791478E-004
   3.0199998946045525E-006   22.791430920000000        1.2058852240443230E-002   1.1459246743470430E-003  -2.6633609086275101E-003  -5.0961255328729749E-004
   3.9810997805034276E-006   22.791430920000000        1.2707547284662724E-002   1.4004037948325276E-003  -2.8172710444778204E-003  -5.2271864842623472E-004
   5.2481000238913111E-006   22.791430920000000        1.3394673354923725E-002   1.6786868218332529E-003  -2.9916509520262480E-003  -5.3226243471726775E-004
   6.9183001869532745E-006   22.791430920000000        1.4122747816145420E-002   1.9826462958008051E-003  -3.1894915737211704E-003  -5.3657282842323184E-004
   9.1201000032015145E-006   22.791430920000000        1.4894553460180759E-002   2.3143242578953505E-003  -3.4141985233873129E-003  -5.3348683286458254E-004
   1.2022999726468697E-005   22.791430920000000        1.5713166445493698E-002   2.6759461034089327E-003  -3.6696400493383408E-003  -5.2022450836375356E-004
   1.5849000192247331E-005   22.791430920000000        1.6581602394580841E-002   3.0697637703269720E-003  -3.9600697346031666E-003  -4.9325026338919997E-004
   2.0892999600619078E-005   22.791430920000000        1.7503708600997925E-002   3.4984492231160402E-003  -4.2904466390609741E-003  -4.4807212543673813E-004
   2.7542000680114143E-005   22.791430920000000        1.8483370542526245E-002   3.9647403173148632E-003  -4.6662124805152416E-003  -3.7904153577983379E-004
   3.6307999835116789E-005   22.791430920000000        1.9525181502103806E-002   4.4717392884194851E-003  -5.0935470499098301E-003  -2.7905948809348047E-004
   4.7862999053904787E-005   22.791430920000000        2.0633973181247711E-002   5.0226757302880287E-003  -5.5791852064430714E-003  -1.3930043496657163E-004
   6.3095998484641314E-005   22.791430920000000        2.1815558895468712E-002   5.6212581694126129E-003  -6.1307069845497608E-003   5.1234081183793023E-005
   8.3175997133366764E-005   22.791430920000000        2.3076388984918594E-002   6.2714680097997189E-003  -6.7563182674348354E-003   3.0611630063503981E-004
   1.0964999819407240E-004   22.791430920000000        2.4424297735095024E-002   6.9779152981936932E-003  -7.4650906026363373E-003   6.4214394660666585E-004
   1.4453999756369740E-004   22.791430920000000        2.5867717340588570E-002   7.7453707344830036E-003  -8.2663204520940781E-003   1.0797206778079271E-003
   1.9054999575018883E-004   22.791430920000000        2.7418229728937149E-002   8.5800485685467720E-003  -9.1705722734332085E-003   1.6442603664472699E-003
   2.5119000929407775E-004   22.791430920000000        2.9087886214256287E-002   9.4880834221839905E-003  -1.0187621228396893E-002   2.3660669103264809E-003
   3.3112999517470598E-004   22.791430920000000        3.0892893671989441E-002   1.0477383621037006E-002  -1.1327759362757206E-002   3.2824007794260979E-003
   4.3652000022120774E-004   22.791430920000000        3.2852977514266968E-002   1.1557136662304401E-002  -1.2600276619195938E-002   4.4382009655237198E-003
   5.7544000446796417E-004   22.791430920000000        3.4992400556802750E-002   1.2738146819174290E-002  -1.4012332074344158E-002   5.8872411027550697E-003
   7.5857999036088586E-004   22.791430920000000        3.7342529743909836E-002   1.4033991843461990E-002  -1.5568183735013008E-002   7.6943081803619862E-003
   1.0000000474974513E-003   22.791430920000000        3.9942961186170578E-002   1.5461299568414688E-002  -1.7266476526856422E-002   9.9362954497337341E-003
   1.3183000264689326E-003   22.791430920000000        4.2845305055379868E-002   1.7041437327861786E-002  -1.9097974523901939E-002   1.2704915367066860E-002
   1.7377999611198902E-003   22.791430920000000        4.6114671975374222E-002   1.8800873309373856E-002  -2.1040121093392372E-002   1.6106603667140007E-002
   2.2909000981599092E-003   22.791430920000000        4.9838494509458542E-002   2.0775478333234787E-002  -2.3053867742419243E-002   2.0268587395548820E-002
   3.0199999455362558E-003   22.791430920000000        5.4128274321556091E-002   2.3010978475213051E-002  -2.5073342025279999E-002   2.5336250662803650E-002
   3.9810999296605587E-003   22.791430920000000        5.9130266308784485E-002   2.5568328797817230E-002  -2.6997322216629982E-002   3.1477496027946472E-002
   5.2481000311672688E-003   22.791430920000000        6.5035074949264526E-002   2.8528690338134766E-002  -2.8675625100731850E-002   3.8883239030838013E-002
   6.9182999432086945E-003   22.791430920000000        7.2088733315467834E-002   3.1999792903661728E-002  -2.9891990125179291E-002   4.7765403985977173E-002
   9.1201001778244972E-003   22.791430920000000        8.0607376992702484E-002   3.6125123500823975E-002  -3.0343929305672646E-002   5.8354001492261887E-002
   1.2023000046610832E-002   22.791430920000000        9.0991392731666565E-002   4.1094634681940079E-002  -2.9619075357913971E-002   7.0887252688407898E-002
   1.5848999843001366E-002   22.791430920000000       0.10373099148273468        4.7154176980257034E-002  -2.7172317728400230E-002   8.5584141314029694E-002
   2.0893000066280365E-002   22.791430920000000       0.11941903084516525        5.4622635245323181E-002  -2.2305618971586227E-002  0.10261757671833038     
   2.7542000636458397E-002   22.791430920000000       0.13871935009956360        6.3893802464008331E-002  -1.4166348613798618E-002  0.12202774733304977     
   3.6308001726865768E-002   22.791430920000000       0.16231331229209900        7.5435578823089600E-002  -1.7750306287780404E-003  0.14360655844211578     
   4.7862999141216278E-002   22.791430920000000       0.19074662029743195        8.9749358594417572E-002   1.5874663367867470E-002  0.16668199002742767     
   6.3096001744270325E-002   22.791430920000000       0.22417125105857849       0.10728325694799423        3.9620749652385712E-002  0.18982686102390289     
   8.3176001906394958E-002   22.791430920000000       0.26186025142669678       0.12822426855564117        6.9757297635078430E-002  0.21045647561550140     
  0.10000000149011612        22.791430920000000       0.28829920291900635       0.14390034973621368        9.3058250844478607E-002  0.22085508704185486     
  0.12500000000000000        22.791430920000000       0.31964403390884399       0.16406440734863281       0.12361444532871246       0.22721956670284271     
  0.15000000596046448        22.791430920000000       0.34233146905899048       0.18053159117698669       0.14899717271327972       0.22519156336784363     
  0.17499999701976776        22.791430920000000       0.35726076364517212       0.19339989125728607       0.16925455629825592       0.21699103713035583     
  0.20000000298023224        22.791430920000000       0.36529794335365295       0.20281609892845154       0.18464761972427368       0.20440827310085297     
  0.22499999403953552        22.791430920000000       0.36727556586265564       0.20896705985069275       0.19553852081298828       0.18889930844306946     
  0.25000000000000000        22.791430920000000       0.36398926377296448       0.21207073330879211       0.20233470201492310       0.17164336144924164     
  0.27500000596046448        22.791430920000000       0.35619422793388367       0.21236841380596161       0.20545947551727295       0.15358394384384155     
  0.30000001192092896        22.791430920000000       0.34460288286209106       0.21011820435523987       0.20533546805381775       0.13546186685562134     
  0.32499998807907104        22.791430920000000       0.32988283038139343       0.20558944344520569       0.20237545669078827       0.11784367263317108     
  0.34999999403953552        22.791430920000000       0.31265586614608765       0.19905804097652435       0.19697710871696472       0.10114687681198120     
  0.37500000000000000        22.791430920000000       0.29349726438522339       0.19080232083797455       0.18951998651027679        8.5662730038166046E-002
  0.40000000596046448        22.791430920000000       0.27293577790260315       0.18109957873821259       0.18036393821239471        7.1576796472072601E-002
  0.42500001192092896        22.791430920000000       0.25145369768142700       0.17022287845611572       0.16984815895557404        5.8987561613321304E-002
  0.44999998807907104        22.791430920000000       0.22948740422725677       0.15843832492828369       0.15829081833362579        4.7923214733600616E-002
  0.47499999403953552        22.791430920000000       0.20742800831794739       0.14600253105163574       0.14598871767520905        3.8356561213731766E-002
  0.50000000000000000        22.791430920000000       0.18562225997447968       0.13316039741039276       0.13321714103221893        3.0218264088034630E-002
  0.52499997615814209        22.791430920000000       0.16437353193759918       0.12014302611351013       0.12022962421178818        2.3408425971865654E-002
  0.55000001192092896        22.791430920000000       0.14394299685955048       0.10716594010591507       0.10725776851177216        1.7806606367230415E-002
  0.57499998807907104        22.791430920000000       0.12455083429813385        9.4427332282066345E-002   9.4510927796363831E-002   1.3280346058309078E-002
  0.60000002384185791        22.791430920000000       0.10637757182121277        8.2106567919254303E-002   8.2175865769386292E-002   9.6923001110553741E-003
  0.62500000000000000        22.791430920000000        8.9565493166446686E-002   7.0362813770771027E-002   7.0416361093521118E-002   6.9060479290783405E-003
  0.64999997615814209        22.791430920000000        7.4220143258571625E-002   5.9333767741918564E-002   5.9372738003730774E-002   4.7906977124512196E-003
  0.67500001192092896        22.791430920000000        6.0411866754293442E-002   4.9134623259305954E-002   4.9161426723003387E-002   3.2243700698018074E-003
  0.69999998807907104        22.791430920000000        4.8177469521760941E-002   3.9857108145952225E-002   3.9874527603387833E-002   2.0966664887964725E-003
  0.72500002384185791        22.791430920000000        3.7521928548812866E-002   3.1568728387355804E-002   3.1579382717609406E-002   1.3102270895615220E-003
  0.75000000000000000        22.791430920000000        2.8420180082321167E-002   2.4312177672982216E-002   2.4318270385265350E-002   7.8149302862584591E-004
  0.77499997615814209        22.791430920000000        2.0819053053855896E-002   1.8104946240782738E-002   1.8108170479536057E-002   4.4078254722990096E-004
  0.80000001192092896        22.791430920000000        1.4639235101640224E-002   1.2939127162098885E-002   1.2940681539475918E-002   2.3179984418675303E-004
  0.82499998807907104        22.791430920000000        9.7773950546979904E-003   8.7814442813396454E-003   8.7821232154965401E-003   1.1069467291235924E-004
  0.85000002384185791        22.791430920000000        6.1084129847586155E-003   5.5735455825924873E-003   5.5738366208970547E-003   4.4789263483835384E-005
  0.87500000000000000        22.791430920000000        3.4877650905400515E-003   3.2325647771358490E-003   3.2327487133443356E-003   1.1085723599535413E-005
  0.89999997615814209        22.791430920000000        1.7541127745062113E-003   1.6520367935299873E-003   1.6522684600204229E-003  -5.3411572480399627E-006
  0.92500001192092896        22.791430920000000        7.3219247860834002E-004   7.0326944114640355E-004   7.0363283157348633E-004  -1.2973784578207415E-005
  0.94999998807907104        22.791430920000000        2.3623112065251917E-004   2.3741218319628388E-004   2.3794871231075376E-004  -1.5430669009219855E-005
  0.97500002384185791        22.791430920000000        7.4436757131479681E-005   8.8814456830732524E-005   8.9527864474803209E-005  -1.2946565220772754E-005
   1.0000000000000000        22.791430920000000        5.6514276366215199E-005   8.1717611465137452E-005   8.2561782619450241E-005  -3.7418956253532087E-006
   9.9999997171806854E-010   29.223376460000001        2.9389855917543173E-003  -9.8331645131111145E-004  -1.1876886710524559E-003  -2.4018116528168321E-004
   1.3183000246996812E-009   29.223376460000001        3.0763598624616861E-003  -9.8716502543538809E-004  -1.2133024865761399E-003  -2.4547791690565646E-004
   1.7378000150003459E-009   29.223376460000001        3.2207996118813753E-003  -9.8899740260094404E-004  -1.2392036151140928E-003  -2.5092542637139559E-004
   2.2908999142146058E-009   29.223376460000001        3.3727665431797504E-003  -9.8859507124871016E-004  -1.2654284946620464E-003  -2.5654656928963959E-004
   3.0200000278313155E-009   29.223376460000001        3.5326557699590921E-003  -9.8571984563022852E-004  -1.2920052977278829E-003  -2.6236372650600970E-004
   3.9810998941902653E-009   29.223376460000001        3.7009206134825945E-003  -9.8011549562215805E-004  -1.3189777964726090E-003  -2.6840387727133930E-004
   5.2481001766579993E-009   29.223376460000001        3.8780532777309418E-003  -9.7150402143597603E-004  -1.3464028015732765E-003  -2.7469787164591253E-004
   6.9183001549788514E-009   29.223376460000001        4.0645571425557137E-003  -9.5958594465628266E-004  -1.3743477175012231E-003  -2.8127976111136377E-004
   9.1201002305751899E-009   29.223376460000001        4.2609828524291515E-003  -9.4403710681945086E-004  -1.4028976438567042E-003  -2.8818802093155682E-004
   1.2023000373062587E-008   29.223376460000001        4.4679236598312855E-003  -9.2450610827654600E-004  -1.4321572380140424E-003  -2.9546555015258491E-004
   1.5849000334355878E-008   29.223376460000001        4.6859267167747021E-003  -9.0062274830415845E-004  -1.4622404705733061E-003  -3.0315629555843771E-004
   2.0892999330612838E-008   29.223376460000001        4.9157012253999710E-003  -8.7197462562471628E-004  -1.4933031052350998E-003  -3.1131249852478504E-004
   2.7542000680114143E-008   29.223376460000001        5.1579112187027931E-003  -8.3812692901119590E-004  -1.5255170874297619E-003  -3.1998689519241452E-004
   3.6307998385609608E-008   29.223376460000001        5.4133245721459389E-003  -7.9860229743644595E-004  -1.5590946422889829E-003  -3.2923728576861322E-004
   4.7863000673942224E-008   29.223376460000001        5.6826765649020672E-003  -7.5289915548637509E-004  -1.5942745376378298E-003  -3.3912059734575450E-004
   6.3096003088958241E-008   29.223376460000001        5.9668254107236862E-003  -7.0046493783593178E-004  -1.6313482774421573E-003  -3.4969704574905336E-004
   8.3175997644957533E-008   29.223376460000001        6.2666293233633041E-003  -6.4071454107761383E-004  -1.6706485766917467E-003  -3.6102341255173087E-004
   1.0965000285523274E-007   29.223376460000001        6.5830773673951626E-003  -5.7300232583656907E-004  -1.7125742742791772E-003  -3.7315540248528123E-004
   1.4453999597208167E-007   29.223376460000001        6.9170445203781128E-003  -4.9667281564325094E-004  -1.7575648380443454E-003  -3.8613411015830934E-004
   1.9054999711443088E-007   29.223376460000001        7.2697964496910572E-003  -4.1094358311966062E-004  -1.8061763839796185E-003  -4.0000100852921605E-004
   2.5118998792095226E-007   29.223376460000001        7.6422654092311859E-003  -3.1507166568189859E-004  -1.8589934334158897E-003  -4.1476293699815869E-004
   3.3112999631157436E-007   29.223376460000001        8.0357426777482033E-003  -2.0818575285375118E-004  -1.9167346181347966E-003  -4.3041116441600025E-004
   4.3651999703797628E-007   29.223376460000001        8.4515381604433060E-003  -8.9363791630603373E-005  -1.9802183378487825E-003  -4.4689711648970842E-004
   5.7544002629583701E-007   29.223376460000001        8.8909538462758064E-003   4.2358456994406879E-005  -2.0503713749349117E-003  -4.6411805669777095E-004
   7.5857997217099182E-007   29.223376460000001        9.3555040657520294E-003   1.8805418221745640E-004  -2.1282788366079330E-003  -4.8190858797170222E-004
   9.9999999747524271E-007   29.223376460000001        9.8467180505394936E-003   3.4885067725554109E-004  -2.2151709999889135E-003  -5.0001125782728195E-004
   1.3182999509808724E-006   29.223376460000001        1.0366342030465603E-002   5.2599760238081217E-004  -2.3124774452298880E-003  -5.1805749535560608E-004
   1.7377999483869644E-006   29.223376460000001        1.0915963910520077E-002   7.2074093623086810E-004  -2.4217786267399788E-003  -5.3552089957520366E-004
   2.2909000563231530E-006   29.223376460000001        1.1497719213366508E-002   9.3457323964685202E-004  -2.5449669919908047E-003  -5.5169936968013644E-004
   3.0199998946045525E-006   29.223376460000001        1.2113538570702076E-002   1.1689721141010523E-003  -2.6841270737349987E-003  -5.6563917314633727E-004
   3.9810997805034276E-006   29.223376460000001        1.2765628285706043E-002   1.4255734859034419E-003  -2.8416598215699196E-003  -5.7608744828030467E-004
   5.2481000238913111E-006   29.223376460000001        1.3456409797072411E-002   1.7061559483408928E-003  -3.0203063506633043E-003  -5.8141071349382401E-004
   6.9183001869532745E-006   29.223376460000001        1.4188427478075027E-002   2.0126085728406906E-003  -3.2231623772531748E-003  -5.7949911570176482E-004
   9.1201000032015145E-006   29.223376460000001        1.4964505098760128E-002   2.3469927255064249E-003  -3.4537517931312323E-003  -5.6765176123008132E-004
   1.2022999726468697E-005   29.223376460000001        1.5787756070494652E-002   2.7115563862025738E-003  -3.7160769570618868E-003  -5.4243241902440786E-004
   1.5849000192247331E-005   29.223376460000001        1.6661252826452255E-002   3.1085764057934284E-003  -4.0145376697182655E-003  -4.9951649270951748E-004
   2.0892999600619078E-005   29.223376460000001        1.7588900402188301E-002   3.5407554823905230E-003  -4.3542580679059029E-003  -4.3345228186808527E-004
   2.7542000680114143E-005   29.223376460000001        1.8574660643935204E-002   4.0108663961291313E-003  -4.7408579848706722E-003  -3.3744808752089739E-004
   3.6307999835116789E-005   29.223376460000001        1.9623221829533577E-002   4.5220539905130863E-003  -5.1807076670229435E-003  -2.0303549536038190E-004
   4.7862999053904787E-005   29.223376460000001        2.0739523693919182E-002   5.0775990821421146E-003  -5.6807389482855797E-003  -1.9777928173425607E-005
   6.3095998484641314E-005   29.223376460000001        2.1929524838924408E-002   5.6812698021531105E-003  -6.2487320974469185E-003   2.2523108054883778E-004
   8.3175997133366764E-005   29.223376460000001        2.3199843242764473E-002   6.3371225260198116E-003  -6.8930834531784058E-003   5.4778472986072302E-004
   1.0964999819407240E-004   29.223376460000001        2.4558527395129204E-002   7.0498590357601643E-003  -7.6230373233556747E-003   9.6727727213874459E-004
   1.4453999756369740E-004   29.223376460000001        2.6014264672994614E-002   7.8243575990200043E-003  -8.4480103105306625E-003   1.5070500085130334E-003
   1.9054999575018883E-004   29.223376460000001        2.7578968554735184E-002   8.6669754236936569E-003  -9.3786390498280525E-003   2.1959715522825718E-003
   2.5119000929407775E-004   29.223376460000001        2.9265081509947777E-002   9.5840124413371086E-003  -1.0424639098346233E-002   3.0681001953780651E-003
   3.3112999517470598E-004   29.223376460000001        3.1089296564459801E-002   1.0583586990833282E-002  -1.1596109718084335E-002   4.1649783961474895E-003
   4.3652000022120774E-004   29.223376460000001        3.3071942627429962E-002   1.1675148271024227E-002  -1.2901926413178444E-002   5.5362135171890259E-003
   5.7544000446796417E-004   29.223376460000001        3.5237997770309448E-002   1.2869820930063725E-002  -1.4348532073199749E-002   7.2405342943966389E-003
   7.5857999036088586E-004   29.223376460000001        3.7619717419147491E-002   1.4181579463183880E-002  -1.5939079225063324E-002   9.3479612842202187E-003
   1.0000000474974513E-003   29.223376460000001        4.0257759392261505E-002   1.5627540647983551E-002  -1.7670582979917526E-002   1.1940588243305683E-002
   1.3183000264689326E-003   29.223376460000001        4.3204981833696365E-002   1.7229670658707619E-002  -1.9531516358256340E-002   1.5115126036107540E-002
   1.7377999611198902E-003   29.223376460000001        4.6527944505214691E-002   1.9015155732631683E-002  -2.1496178582310677E-002   1.8982065841555595E-002
   2.2909000981599092E-003   29.223376460000001        5.0315756350755692E-002   2.1020736545324326E-002  -2.3521376773715019E-002   2.3671694099903107E-002
   3.0199999455362558E-003   29.223376460000001        5.4681748151779175E-002   2.3293152451515198E-002  -2.5535866618156433E-002   2.9329955577850342E-002
   3.9810999296605587E-003   29.223376460000001        5.9774085879325867E-002   2.5894513353705406E-002  -2.7431713417172432E-002   3.6122053861618042E-002
   5.2481000311672688E-003   29.223376460000001        6.5785184502601624E-002   2.8907254338264465E-002  -2.9050592333078384E-002   4.4231358915567398E-002
   6.9182999432086945E-003   29.223376460000001        7.2962492704391479E-002   3.2440397888422012E-002  -3.0166795477271080E-002   5.3855270147323608E-002
   9.1201001778244972E-003   29.223376460000001        8.1622600555419922E-002   3.6638576537370682E-002  -3.0467510223388672E-002   6.5199933946132660E-002
   1.2023000046610832E-002   29.223376460000001        9.2164568603038788E-002   4.1692424565553665E-002  -2.9530132189393044E-002   7.8467279672622681E-002
   1.5848999843001366E-002   29.223376460000001       0.10507407039403915        4.7847423702478409E-002  -2.6801288127899170E-002   9.3823805451393127E-002
   2.0893000066280365E-002   29.223376460000001       0.12093439698219299        5.5420223623514175E-002  -2.1579409018158913E-002  0.11137094348669052     
   2.7542000636458397E-002   29.223376460000001       0.14039185643196106        6.4799003303050995E-002  -1.3017800636589527E-002  0.13105505704879761     
   3.6308001726865768E-002   29.223376460000001       0.16409872472286224        7.6440587639808655E-002  -1.5845830785110593E-004  0.15255250036716461     
   4.7862999141216278E-002   29.223376460000001       0.19255585968494415        9.0826824307441711E-002   1.7960028722882271E-002  0.17506046593189240     
   6.3096001744270325E-002   29.223376460000001       0.22585101425647736       0.10837415605783463        4.2100019752979279E-002  0.19702501595020294     
   8.3176001906394958E-002   29.223376460000001       0.26317352056503296       0.12922210991382599        7.2445198893547058E-002  0.21577963232994080     
  0.10000000149011612        29.223376460000001       0.28918966650962830       0.14474579691886902        9.5714636147022247E-002  0.22455105185508728     
  0.12500000000000000        29.223376460000001       0.31978896260261536       0.16459216177463531       0.12597931921482086       0.22863280773162842     
  0.15000000596046448        29.223376460000001       0.34166175127029419       0.18066689372062683       0.15087760984897614       0.22462777793407440     
  0.17499999701976776        29.223376460000001       0.35576489567756653       0.19309893250465393       0.17054046690464020       0.21482305228710175     
  0.20000000298023224        29.223376460000001       0.36300569772720337       0.20205993950366974       0.18528868257999420       0.20101886987686157     
  0.22499999403953552        29.223376460000001       0.36424592137336731       0.20775690674781799       0.19552747905254364       0.18464991450309753     
  0.25000000000000000        29.223376460000001       0.36030152440071106       0.21042409539222717       0.20169517397880554       0.16685710847377777     
  0.27500000596046448        29.223376460000001       0.35194116830825806       0.21031585335731506       0.20423670113086700       0.14853745698928833     
  0.30000001192092896        29.223376460000001       0.33988514542579651       0.20770046114921570       0.20358946919441223       0.13038264214992523     
  0.32499998807907104        29.223376460000001       0.32480469346046448       0.20285493135452271       0.20017570257186890       0.11291100829839706     
  0.34999999403953552        29.223376460000001       0.30732157826423645       0.19606058299541473       0.19439847767353058        9.6494972705841064E-002
  0.37500000000000000        29.223376460000001       0.28800839185714722       0.18759921193122864       0.18663957715034485        8.1385225057601929E-002
  0.40000000596046448        29.223376460000001       0.26738876104354858       0.17774973809719086       0.17725864052772522        6.7732036113739014E-002
  0.42500001192092896        29.223376460000001       0.24593821167945862       0.16678526997566223       0.16659273207187653        5.5604163557291031E-002
  0.44999998807907104        29.223376460000001       0.22408492863178253       0.15497054159641266       0.15495635569095612        4.5005589723587036E-002
  0.47499999403953552        29.223376460000001       0.20221084356307983       0.14255951344966888       0.14264144003391266        3.5890210419893265E-002
  0.50000000000000000        29.223376460000001       0.18065278232097626       0.12979336082935333       0.12991747260093689        2.8174677863717079E-002
  0.52499997615814209        29.223376460000001       0.15970376133918762       0.11689852178096771       0.11703149974346161        2.1749459207057953E-002
  0.55000001192092896        29.223376460000001       0.13961438834667206       0.10408503562211990       0.10420804470777512        1.6488295048475266E-002
  0.57499998807907104        29.223376460000001       0.12059427052736282        9.1545000672340393E-002   9.1649025678634644E-002   1.2256130576133728E-002
  0.60000002384185791        29.223376460000001       0.10281357914209366        7.9451210796833038E-002   7.9533509910106659E-002   8.9156394824385643E-003
  0.62500000000000000        29.223376460000001        8.6404599249362946E-002   6.7955888807773590E-002   6.8017452955245972E-002   6.3324621878564358E-003
  0.64999997615814209        29.223376460000001        7.1463406085968018E-002   5.7189650833606720E-002   5.7233385741710663E-002   4.3792659416794777E-003
  0.67500001192092896        29.223376460000001        5.8051530271768570E-002   4.7260545194149017E-002   4.7290064394474030E-002   2.9387252870947123E-003
  0.69999998807907104        29.223376460000001        4.6197772026062012E-002   3.8253288716077805E-002   3.8272183388471603E-002   1.9055526936426759E-003
  0.72500002384185791        29.223376460000001        3.5900007933378220E-002   3.0228661373257637E-002   3.0240079388022423E-002   1.1876802891492844E-003
  0.75000000000000000        29.223376460000001        2.7127111330628395E-002   2.3223077878355980E-002   2.3229541257023811E-002   7.0671236608177423E-004
  0.77499997615814209        29.223376460000001        1.9820963963866234E-002   1.7248345538973808E-002   1.7251735553145409E-002   3.9776109042577446E-004
  0.80000001192092896        29.223376460000001        1.3898537494242191E-002   1.2291642837226391E-002   1.2293267063796520E-002   2.0878217765130103E-004
  0.82499998807907104        29.223376460000001        9.2540867626667023E-003   8.3157243207097054E-003   8.3164321258664131E-003   9.9524950201157480E-005
  0.85000002384185791        29.223376460000001        5.7614776305854321E-003   5.2593788132071495E-003   5.2596828900277615E-003   4.0206617995863780E-005
  0.87500000000000000        29.223376460000001        3.2766573131084442E-003   3.0381828546524048E-003   3.0383758712559938E-003   1.0016844498750288E-005
  0.89999997615814209        29.223376460000001        1.6403327463194728E-003   1.5456173568964005E-003   1.5458570560440421E-003  -4.4524663280753884E-006
  0.92500001192092896        29.223376460000001        6.8097386974841356E-004   6.5466365776956081E-004   6.5503356745466590E-004  -1.0770131666504312E-005
  0.94999998807907104        29.223376460000001        2.1836519590578973E-004   2.2014339629095048E-004   2.2068196267355233E-004  -1.2157917808508500E-005
  0.97500002384185791        29.223376460000001        6.8295856181066483E-005   8.2421414845157415E-005   8.3127386460546404E-005  -8.8728565970086493E-006
   1.0000000000000000        29.223376460000001        5.0414499128237367E-005   7.4607858550734818E-005   7.5428455602377653E-005   5.2692007557197940E-007
   9.9999997171806854E-010   37.470474510000003        2.9498878866434097E-003  -9.8322238773107529E-004  -1.1893090559169650E-003  -2.6954442728310823E-004
   1.3183000246996812E-009   37.470474510000003        3.0878323595970869E-003  -9.8689005244523287E-004  -1.2149411486461759E-003  -2.7551242965273559E-004
   1.7378000150003459E-009   37.470474510000003        3.2328746747225523E-003  -9.8852301016449928E-004  -1.2408634647727013E-003  -2.8165482217445970E-004
   2.2908999142146058E-009   37.470474510000003        3.3854788634926081E-003  -9.8790100309997797E-004  -1.2671131407842040E-003  -2.8799750725738704E-004
   3.0200000278313155E-009   37.470474510000003        3.5460421349853277E-003  -9.8478456493467093E-004  -1.2937193969264627E-003  -2.9456580523401499E-004
   3.9810998941902653E-009   37.470474510000003        3.7150206044316292E-003  -9.7891548648476601E-004  -1.3207275187596679E-003  -3.0139001319184899E-004
   5.2481001766579993E-009   37.470474510000003        3.8929078727960587E-003  -9.7001384710893035E-004  -1.3481957139447331E-003  -3.0850453185848892E-004
   6.9183001549788514E-009   37.470474510000003        4.0802108123898506E-003  -9.5777836395427585E-004  -1.3761933660134673E-003  -3.1594707979820669E-004
   9.1201002305751899E-009   37.470474510000003        4.2774821631610394E-003  -9.4188260845839977E-004  -1.4048079028725624E-003  -3.2375994487665594E-004
   1.2023000373062587E-008   37.470474510000003        4.4853193685412407E-003  -9.2197285266593099E-004  -1.4341467758640647E-003  -3.3198989694938064E-004
   1.5849000334355878E-008   37.470474510000003        4.7042709775269032E-003  -8.9767656754702330E-004  -1.4643269823864102E-003  -3.4068414242938161E-004
   2.0892999330612838E-008   37.470474510000003        4.9350508488714695E-003  -8.6857867427170277E-004  -1.4955085935071111E-003  -3.4989853156730533E-004
   2.7542000680114143E-008   37.470474510000003        5.1783258095383644E-003  -8.3424139302223921E-004  -1.5278679784387350E-003  -3.5968824522569776E-004
   3.6307998385609608E-008   37.470474510000003        5.4348688572645187E-003  -7.9418439418077469E-004  -1.5616228338330984E-003  -3.7011297536082566E-004
   4.7863000673942224E-008   37.470474510000003        5.7054185308516026E-003  -7.4790272628888488E-004  -1.5970187960192561E-003  -3.8122973637655377E-004
   6.3096003088958241E-008   37.470474510000003        5.9908377006649971E-003  -6.9484033156186342E-004  -1.6343547031283379E-003  -3.9309717249125242E-004
   8.3175997644957533E-008   37.470474510000003        6.2919892370700836E-003  -6.3440826488658786E-004  -1.6739730490371585E-003  -4.0576772880740464E-004
   1.0965000285523274E-007   37.470474510000003        6.6098682582378387E-003  -5.6595675414428115E-004  -1.7162834992632270E-003  -4.1928948485292494E-004
   1.4453999597208167E-007   37.470474510000003        6.9453534670174122E-003  -4.8882613191381097E-004  -1.7617380945011973E-003  -4.3369058403186500E-004
   1.9054999711443088E-007   37.470474510000003        7.2997193783521652E-003  -4.0222867392003536E-004  -1.8109088996425271E-003  -4.4899486238136888E-004
   2.5118998792095226E-007   37.470474510000003        7.6739029027521610E-003  -3.0541679007001221E-004  -1.8643980147317052E-003  -4.6518229646608233E-004
   3.3112999631157436E-007   37.470474510000003        8.0692041665315628E-003  -1.9751337822526693E-004  -1.9229456083849072E-003  -4.8220861935988069E-004
   4.3651999703797628E-007   37.470474510000003        8.4869395941495895E-003  -7.7590229921042919E-005  -1.9873948767781258E-003  -4.9997732276096940E-004
   5.7544002629583701E-007   37.470474510000003        8.9284209534525871E-003   5.5323293054243550E-005  -2.0587022881954908E-003  -5.1832204917445779E-004
   7.5857997217099182E-007   37.470474510000003        9.3951728194952011E-003   2.0230769587215036E-004  -2.1379874087870121E-003  -5.3699529962614179E-004
   9.9999999747524271E-007   37.470474510000003        9.8887346684932709E-003   3.6449800245463848E-004  -2.2265203297138214E-003  -5.5563385831192136E-004
   1.3182999509808724E-006   37.470474510000003        1.0410865768790245E-002   5.4315262241289020E-004  -2.3257781285792589E-003  -5.7373457821086049E-004
   1.7377999483869644E-006   37.470474510000003        1.0963167995214462E-002   7.3952658567577600E-004  -2.4373945780098438E-003  -5.9060187777504325E-004
   2.2909000563231530E-006   37.470474510000003        1.1547793634235859E-002   9.5512339612469077E-004  -2.5633263867348433E-003  -6.0532125644385815E-004
   3.0199998946045525E-006   37.470474510000003        1.2166691012680531E-002   1.1914320057258010E-003  -2.7057302650064230E-003  -6.1667582485824823E-004
   3.9810997805034276E-006   37.470474510000003        1.2822088785469532E-002   1.4501013793051243E-003  -2.8670902829617262E-003  -6.2308751512318850E-004
   5.2481000238913111E-006   37.470474510000003        1.3516433537006378E-002   1.7329247202724218E-003  -3.0502437148243189E-003  -6.2252348288893700E-004
   6.9183001869532745E-006   37.470474510000003        1.4252299442887306E-002   2.0418078638613224E-003  -3.2583938445895910E-003  -6.1238690977916121E-004
   9.1201000032015145E-006   37.470474510000003        1.5032544732093811E-002   2.3788311518728733E-003  -3.4951872657984495E-003  -5.8938516303896904E-004
   1.2022999726468697E-005   37.470474510000003        1.5860328450798988E-002   2.7462644502520561E-003  -3.7647630088031292E-003  -5.4936634842306376E-004
   1.5849000192247331E-005   37.470474510000003        1.6738766804337502E-002   3.1464092899113894E-003  -4.0716701187193394E-003  -4.8715338925831020E-004
   2.0892999600619078E-005   37.470474510000003        1.7671834677457809E-002   3.5819988697767258E-003  -4.4211996719241142E-003  -3.9626576472073793E-004
   2.7542000680114143E-005   37.470474510000003        1.8663562834262848E-002   4.0558408945798874E-003  -4.8191468231379986E-003  -2.6869759312830865E-004
   3.6307999835116789E-005   37.470474510000003        1.9718734547495842E-002   4.5711221173405647E-003  -5.2720713429152966E-003  -9.4538147095590830E-005
   4.7862999053904787E-005   37.470474510000003        2.0842399448156357E-002   5.1311724819242954E-003  -5.7870936580002308E-003   1.3832944387104362E-004
   6.3095998484641314E-005   37.470474510000003        2.2040653973817825E-002   5.7398211210966110E-003  -6.3721844926476479E-003   4.4478414929471910E-004
   8.3175997133366764E-005   37.470474510000003        2.3320285603404045E-002   6.4011975191533566E-003  -7.0359138771891594E-003   8.4289174992591143E-004
   1.0964999819407240E-004   37.470474510000003        2.4689549580216408E-002   7.1200928650796413E-003  -7.7876751311123371E-003   1.3546772534027696E-003
   1.4453999756369740E-004   37.470474510000003        2.6157388463616371E-002   7.9014943912625313E-003  -8.6369710043072701E-003   2.0064206328243017E-003
   1.9054999575018883E-004   37.470474510000003        2.7736037969589233E-002   8.7518962100148201E-003  -9.5944693312048912E-003   2.8304157312959433E-003
   2.5119000929407775E-004   37.470474510000003        2.9438318684697151E-002   9.6777603030204773E-003  -1.0669770650565624E-002   3.8643777370452881E-003
   3.3112999517470598E-004   37.470474510000003        3.1281407922506332E-002   1.0687414556741714E-002  -1.1872712522745132E-002   5.1539698615670204E-003
   4.3652000022120774E-004   37.470474510000003        3.3286213874816895E-002   1.1790561489760876E-002  -1.3211674988269806E-002   6.7532118409872055E-003
   5.7544000446796417E-004   37.470474510000003        3.5478416830301285E-002   1.2998636811971664E-002  -1.4692287892103195E-002   8.7254093959927559E-003
   7.5857999036088586E-004   37.470474510000003        3.7891134619712830E-002   1.4326005242764950E-002  -1.6316490247845650E-002   1.1145298369228840E-002
   1.0000000474974513E-003   37.470474510000003        4.0566027164459229E-002   1.5790252014994621E-002  -1.8079552799463272E-002   1.4099476858973503E-002
   1.3183000264689326E-003   37.470474510000003        4.3557181954383850E-002   1.7413927242159843E-002  -1.9967535510659218E-002   1.7688764259219170E-002
   1.7377999611198902E-003   37.470474510000003        4.6932518482208252E-002   1.9224902614951134E-002  -2.1951492875814438E-002   2.2026581689715385E-002
   2.2909000981599092E-003   37.470474510000003        5.0782762467861176E-002   2.1260756999254227E-002  -2.3984013125300407E-002   2.7244910597801208E-002
   3.0199999455362558E-003   37.470474510000003        5.5222958326339722E-002   2.3569192737340927E-002  -2.5988476350903511E-002   3.3488657325506210E-002
   3.9810999296605587E-003   37.470474510000003        6.0403045266866684E-002   2.6213416829705238E-002  -2.7850313112139702E-002   4.0918517857789993E-002
   5.2481000311672688E-003   37.470474510000003        6.6517114639282227E-002   2.9277054592967033E-002  -2.9403289780020714E-002   4.9708336591720581E-002
   6.9182999432086945E-003   37.470474510000003        7.3813825845718384E-002   3.2870318740606308E-002  -3.0412700027227402E-002   6.0039035975933075E-002
   9.1201001778244972E-003   37.470474510000003        8.2610033452510834E-002   3.7138868123292923E-002  -3.0556121841073036E-002   7.2091162204742432E-002
   1.2023000046610832E-002   37.470474510000003        9.3303255736827850E-002   4.2273875325918198E-002  -2.9401749372482300E-002   8.6029179394245148E-002
   1.5848999843001366E-002   37.470474510000003       0.10637445002794266        4.8520296812057495E-002  -2.6389366015791893E-002  0.10196705907583237     
   2.0893000066280365E-002   37.470474510000003       0.12239728868007660        5.6192398071289062E-002  -2.0815586671233177E-002  0.11993648856878281     
   2.7542000636458397E-002   37.470474510000003       0.14200069010257721        6.5672650933265686E-002  -1.1841539293527603E-002  0.13979458808898926     
   3.6308001726865768E-002   37.470474510000003       0.16580849885940552        7.7406875789165497E-002   1.4676644932478666E-003  0.16111049056053162     
   4.7862999141216278E-002   37.470474510000003       0.19427804648876190        9.1857738792896271E-002   2.0027792081236839E-002  0.18296396732330322     
   6.3096001744270325E-002   37.470474510000003       0.22743539512157440       0.10941091179847717        4.4526770710945129E-002  0.20369303226470947     
   8.3176001906394958E-002   37.470474510000003       0.26439023017883301       0.13016031682491302        7.5042366981506348E-002  0.22057205438613892     
  0.10000000149011612        37.470474510000003       0.28998979926109314       0.14553065598011017        9.8257161676883698E-002  0.22775742411613464     
  0.12500000000000000        37.470474510000003       0.31986218690872192       0.16506333649158478       0.12821099162101746       0.22965818643569946     
  0.15000000596046448        37.470474510000003       0.34094724059104919       0.18075515329837799       0.15262129902839661       0.22380074858665466     
  0.17499999701976776        37.470474510000003       0.35425686836242676       0.19276490807533264       0.17169868946075439       0.21252016723155975     
  0.20000000298023224        37.470474510000003       0.36073705554008484       0.20128808915615082       0.18582051992416382       0.19761469960212708     
  0.22499999403953552        37.470474510000003       0.36127701401710510       0.20655083656311035       0.19543221592903137       0.18049050867557526     
  0.25000000000000000        37.470474510000003       0.35671132802963257       0.20880280435085297       0.20100046694278717       0.16224652528762817     
  0.27500000596046448        37.470474510000003       0.34782078862190247       0.20831052958965302       0.20298978686332703       0.14373204112052917     
  0.30000001192092896        37.470474510000003       0.33533257246017456       0.20535169541835785       0.20185069739818573       0.12559004127979279     
  0.32499998807907104        37.470474510000003       0.31992065906524658       0.20021030306816101       0.19801357388496399       0.10829215496778488     
  0.34999999403953552        37.470474510000003       0.30220627784729004       0.19317252933979034       0.19188584387302399        9.2167966067790985E-002
  0.37500000000000000        37.470474510000003       0.28275877237319946       0.18452307581901550       0.18385080993175507        7.7430225908756256E-002
  0.40000000596046448        37.470474510000003       0.26209658384323120       0.17454211413860321       0.17426732182502747        6.4196631312370300E-002
  0.42500001192092896        37.470474510000003       0.24068826436996460       0.16350248456001282       0.16346995532512665        5.2508905529975891E-002
  0.44999998807907104        37.470474510000003       0.21895389258861542       0.15166728198528290       0.15176932513713837        4.2349345982074738E-002
  0.47499999403953552        37.470474510000003       0.19726634025573730       0.13928773999214172       0.13945245742797852        3.3655200153589249E-002
  0.50000000000000000        37.470474510000003       0.17595277726650238       0.12660117447376251       0.12678308784961700        2.6331044733524323E-002
  0.52499997615814209        37.470474510000003       0.15529622137546539       0.11382942646741867       0.11400184035301208        2.0259305834770203E-002
  0.55000001192092896        37.470474510000003       0.13553710281848907       0.10117714107036591       0.10132642090320587        1.5309161506593227E-002
  0.57499998807907104        37.470474510000003       0.11687497049570084        8.8830515742301941E-002   8.8951565325260162E-002   1.1343866586685181E-002
  0.60000002384185791        37.470474510000003        9.9470138549804688E-002   7.6955966651439667E-002   7.7048979699611664E-002   8.2267206162214279E-003
  0.62500000000000000        37.470474510000003        8.3445452153682709E-002   6.5699122846126556E-002   6.5767198801040649E-002   5.8257533237338066E-003
  0.64999997615814209        37.470474510000003        6.8888075649738312E-002   5.5183820426464081E-002   5.5231370031833649E-002   4.0172757580876350E-003
  0.67500001192092896        37.470474510000003        5.5851317942142487E-002   4.5511383563280106E-002   4.5543041080236435E-002   2.6884148828685284E-003
  0.69999998807907104        37.470474510000003        4.4356551021337509E-002   3.6759942770004272E-002   3.6779981106519699E-002   1.7387451371178031E-003
  0.72500002384185791        37.470474510000003        3.4395109862089157E-002   2.8984006494283676E-002   2.8995998203754425E-002   1.0811387328431010E-003
  0.75000000000000000        37.470474510000003        2.5930346921086311E-002   2.2214170545339584E-002   2.2220904007554054E-002   6.4195005688816309E-004
  0.77499997615814209        37.470474510000003        1.8899684771895409E-002   1.6457026824355125E-002   1.6460534185171127E-002   3.6064791493117809E-004
  0.80000001192092896        37.470474510000003        1.3216821476817131E-002   1.1695298366248608E-002   1.1696971021592617E-002   1.8900967552326620E-004
  0.82499998807907104        37.470474510000003        8.7739787995815277E-003   7.8881923109292984E-003   7.8889196738600731E-003   8.9986468083225191E-005
  0.85000002384185791        37.470474510000003        5.4443092085421085E-003   4.9720187671482563E-003   4.9723330885171890E-003   3.6343917599879205E-005
  0.87500000000000000        37.470474510000003        3.0844346620142460E-003   2.8611104935407639E-003   2.8613111935555935E-003   9.1758474809466861E-006
  0.89999997615814209        37.470474510000003        1.5372039051726460E-003   1.4491161564365029E-003   1.4493624912574887E-003  -3.6225696931069251E-006
  0.92500001192092896        37.470474510000003        6.3478021183982491E-004   6.1079341685399413E-004   6.1116728466004133E-004  -8.8496872194809839E-006
  0.94999998807907104        37.470474510000003        2.0230152586009353E-004   2.0457623759284616E-004   2.0511259208433330E-004  -9.4056340458337218E-006
  0.97500002384185791        37.470474510000003        6.2720326241105795E-005   7.6561875175684690E-005   7.7254437201190740E-005  -5.5822597460064571E-006
   1.0000000000000000        37.470474510000003        4.4901604269398376E-005   6.8108871346339583E-005   6.8898494646418840E-005   3.7675083603971871E-006
   9.9999997171806854E-010   48.044977359999997        2.9604895971715450E-003  -9.8311598412692547E-004  -1.1908491142094135E-003  -2.9918531072326005E-004
   1.3183000246996812E-009   48.044977359999997        3.0989884398877621E-003  -9.8660704679787159E-004  -1.2164984364062548E-003  -3.0583495390601456E-004
   1.7378000150003459E-009   48.044977359999997        3.2446170225739479E-003  -9.8804524168372154E-004  -1.2424406595528126E-003  -3.1268331804312766E-004
   2.2908999142146058E-009   48.044977359999997        3.3978414721786976E-003  -9.8720879759639502E-004  -1.2687138514593244E-003  -3.1975939054973423E-004
   3.0200000278313155E-009   48.044977359999997        3.5590606275945902E-003  -9.8385685123503208E-004  -1.2953485129401088E-003  -3.2709122751839459E-004
   3.9810998941902653E-009   48.044977359999997        3.7287329323589802E-003  -9.7772921435534954E-004  -1.3223910937085748E-003  -3.3471226925030351E-004
   5.2481001766579993E-009   48.044977359999997        3.9073550142347813E-003  -9.6854445291683078E-004  -1.3499017804861069E-003  -3.4266023430973291E-004
   6.9183001549788514E-009   48.044977359999997        4.0954351425170898E-003  -9.5599918859079480E-004  -1.3779517030343413E-003  -3.5097610088996589E-004
   9.1201002305751899E-009   48.044977359999997        4.2935297824442387E-003  -9.3976489733904600E-004  -1.4066306175664067E-003  -3.5970547469332814E-004
   1.2023000373062587E-008   48.044977359999997        4.5022387057542801E-003  -9.1948563931509852E-004  -1.4360491186380386E-003  -3.6889829789288342E-004
   1.5849000334355878E-008   48.044977359999997        4.7221132554113865E-003  -8.9478655718266964E-004  -1.4663276961073279E-003  -3.7860425072722137E-004
   2.0892999330612838E-008   48.044977359999997        4.9538714811205864E-003  -8.6524983635172248E-004  -1.4976302627474070E-003  -3.8888145354576409E-004
   2.7542000680114143E-008   48.044977359999997        5.1981834694743156E-003  -8.3043501945212483E-004  -1.5301383100450039E-003  -3.9978625136427581E-004
   3.6307998385609608E-008   48.044977359999997        5.4558259434998035E-003  -7.8985869185999036E-004  -1.5640753554180264E-003  -4.1137830703519285E-004
   4.7863000673942224E-008   48.044977359999997        5.7275407016277313E-003  -7.4301275890320539E-004  -1.5996940201148391E-003  -4.2371236486360431E-004
   6.3096003088958241E-008   48.044977359999997        6.0141962021589279E-003  -6.8933767033740878E-004  -1.6373016405850649E-003  -4.3684270349331200E-004
   8.3175997644957533E-008   48.044977359999997        6.3166595064103603E-003  -6.2824087217450142E-004  -1.6772502567619085E-003  -4.5081382268108428E-004
   1.0965000285523274E-007   48.044977359999997        6.6359313204884529E-003  -5.5906834313645959E-004  -1.7199614085257053E-003  -4.6566178207285702E-004
   1.4453999597208167E-007   48.044977359999997        6.9728950038552284E-003  -4.8115645768120885E-004  -1.7659008735790849E-003  -4.8139650607481599E-004
   1.9054999711443088E-007   48.044977359999997        7.3288320563733578E-003  -3.9371231105178595E-004  -1.8156572477892041E-003  -4.9801770364865661E-004
   2.5118998792095226E-007   48.044977359999997        7.7046854421496391E-003  -2.9598380206152797E-004  -1.8698516068980098E-003  -5.1547074690461159E-004
   3.3112999631157436E-007   48.044977359999997        8.1017622724175453E-003  -1.8708806601352990E-004  -1.9292468205094337E-003  -5.3366646170616150E-004
   4.3651999703797628E-007   48.044977359999997        8.5213873535394669E-003  -6.6090986365452409E-005  -1.9947129767388105E-003  -5.5244931718334556E-004
   5.7544002629583701E-007   48.044977359999997        8.9648813009262085E-003   6.7984365159645677E-005  -2.0672373939305544E-003  -5.7157617993652821E-004
   7.5857997217099182E-007   48.044977359999997        9.4337780028581619E-003   2.1622564236167818E-004  -2.1479763090610504E-003  -5.9070164570584893E-004
   9.9999999747524271E-007   48.044977359999997        9.9296281114220619E-003   3.7977547617629170E-004  -2.2382421884685755E-003  -6.0933857457712293E-004
   1.3182999509808724E-006   48.044977359999997        1.0454203933477402E-002   5.5990088731050491E-004  -2.3395619355142117E-003  -6.2682782299816608E-004
   1.7377999483869644E-006   48.044977359999997        1.1009119451045990E-002   7.5786566594615579E-004  -2.4536261335015297E-003  -6.4227980328723788E-004
   2.2909000563231530E-006   48.044977359999997        1.1596544645726681E-002   9.7518414258956909E-004  -2.5824580807238817E-003  -6.5453903516754508E-004
   3.0199998946045525E-006   48.044977359999997        1.2218445539474487E-002   1.2133563868701458E-003  -2.7282901573926210E-003  -6.6209258511662483E-004
   3.9810997805034276E-006   48.044977359999997        1.2877073138952255E-002   1.4740442857146263E-003  -2.8936932794749737E-003  -6.6300015896558762E-004
   5.2481000238913111E-006   48.044977359999997        1.3574896380305290E-002   1.7590554198250175E-003  -3.0816039070487022E-003  -6.5478746546432376E-004
   6.9183001869532745E-006   48.044977359999997        1.4314522966742516E-002   2.0703119225800037E-003  -3.2953366171568632E-003  -6.3432409660890698E-004
   9.1201000032015145E-006   48.044977359999997        1.5098842792212963E-002   2.4099128786474466E-003  -3.5386634990572929E-003  -5.9767399216070771E-004
   1.2022999726468697E-005   48.044977359999997        1.5931058675050735E-002   2.7801503892987967E-003  -3.8158630486577749E-003  -5.3991319146007299E-004
   1.5849000192247331E-005   48.044977359999997        1.6814338043332100E-002   3.1833497341722250E-003  -4.1316337883472443E-003  -4.5495317317545414E-004
   2.0892999600619078E-005   48.044977359999997        1.7752712592482567E-002   3.6222746130079031E-003  -4.4914348982274532E-003  -3.3522056764923036E-004
   2.7542000680114143E-005   48.044977359999997        1.8750291317701340E-002   4.0997662581503391E-003  -4.9012354575097561E-003  -1.7143131117336452E-004
   3.6307999835116789E-005   48.044977359999997        1.9811946898698807E-002   4.6190549619495869E-003  -5.3677791729569435E-003   4.7831763367867097E-005
   4.7862999053904787E-005   48.044977359999997        2.0942838862538338E-002   5.1835170015692711E-003  -5.8983676135540009E-003   3.3642441849224269E-004
   6.3095998484641314E-005   48.044977359999997        2.2149201482534409E-002   5.7970434427261353E-003  -6.5011484548449516E-003   7.1125000249594450E-004
   8.3175997133366764E-005   48.044977359999997        2.3437984287738800E-002   6.4638345502316952E-003  -7.1848472580313683E-003   1.1926832376047969E-003
   1.0964999819407240E-004   48.044977359999997        2.4817651137709618E-002   7.1887713856995106E-003  -7.9589802771806717E-003   1.8053973326459527E-003
   1.4453999756369740E-004   48.044977359999997        2.6297394186258316E-002   7.9769454896450043E-003  -8.8331038132309914E-003   2.5785928592085838E-003
   1.9054999575018883E-004   48.044977359999997        2.7889763936400414E-002   8.8349897414445877E-003  -9.8178740590810776E-003   3.5479373764246702E-003
   2.5119000929407775E-004   48.044977359999997        2.9607957229018211E-002   9.7695235162973404E-003  -1.0922718793153763E-002   4.7546857967972755E-003
   3.3112999517470598E-004   48.044977359999997        3.1469613313674927E-002   1.0789079591631889E-002  -1.2157150544226170E-002   6.2484396621584892E-003
   4.3652000022120774E-004   48.044977359999997        3.3496212214231491E-002   1.1903608217835426E-002  -1.3528971932828426E-002   8.0873556435108185E-003
   5.7544000446796417E-004   48.044977359999997        3.5714119672775269E-002   1.3124850578606129E-002  -1.5042911283671856E-002   1.0338926687836647E-002
   7.5857999036088586E-004   48.044977359999997        3.8157276809215546E-002   1.4467546716332436E-002  -1.6699593514204025E-002   1.3082077726721764E-002
   1.0000000474974513E-003   48.044977359999997        4.0868334472179413E-002   1.5949744731187820E-002  -1.8492436036467552E-002   1.6407230868935585E-002
   1.3183000264689326E-003   48.044977359999997        4.3902534991502762E-002   1.7594551667571068E-002  -2.0404992625117302E-002   2.0418442785739899E-002
   1.7377999611198902E-003   48.044977359999997        4.7329131513834000E-002   1.9430501386523247E-002  -2.2404983639717102E-002   2.5230998173356056E-002
   2.2909000981599092E-003   48.044977359999997        5.1240365952253342E-002   2.1495983004570007E-002  -2.4440729990601540E-002   3.0977301299571991E-002
   3.0199999455362558E-003   48.044977359999997        5.5752903223037720E-002   2.3839613422751427E-002  -2.6430245488882065E-002   3.7799745798110962E-002
   3.9810999296605587E-003   48.044977359999997        6.1018355190753937E-002   2.6525638997554779E-002  -2.8252443298697472E-002   4.5852877199649811E-002
   5.2481000311672688E-003   48.044977359999997        6.7232325673103333E-002   2.9638802632689476E-002  -2.9733434319496155E-002   5.5299308151006699E-002
   6.9182999432086945E-003   48.044977359999997        7.4644528329372406E-002   3.3290416002273560E-002  -3.0629957094788551E-002   6.6301815211772919E-002
   9.1201001778244972E-003   48.044977359999997        8.3571888506412506E-002   3.7627048790454865E-002  -3.0610678717494011E-002   7.9013936221599579E-002
   1.2023000046610832E-002   48.044977359999997        9.4410195946693420E-002   4.2840279638767242E-002  -2.9235593974590302E-002   9.3561895191669464E-002
   1.5848999843001366E-002   48.044977359999997       0.10763555020093918        4.9174409359693527E-002  -2.5938950479030609E-002  0.11000745743513107     
   2.0893000066280365E-002   48.044977359999997       0.12381193786859512        5.6941177695989609E-002  -2.0017120987176895E-002  0.12831459939479828     
   2.7542000636458397E-002   48.044977359999997       0.14355109632015228        6.6517286002635956E-002  -1.0640711523592472E-002  0.14825578033924103     
   3.6308001726865768E-002   48.044977359999997       0.16744895279407501        7.8337602317333221E-002   3.1006673816591501E-003  0.16930104792118073     
   4.7862999141216278E-002   48.044977359999997       0.19592061638832092        9.2845961451530457E-002   2.2076681256294250E-002  0.19042515754699707     
   6.3096001744270325E-002   48.044977359999997       0.22893275320529938       0.11039814352989197        4.6902198344469070E-002  0.20987494289875031     
   8.3176001906394958E-002   48.044977359999997       0.26551932096481323       0.13104417920112610        7.7553451061248779E-002  0.22488573193550110     
  0.10000000149011612        48.044977359999997       0.29070827364921570       0.14626049995422363       0.10069306194782257       0.23052783310413361     
  0.12500000000000000        48.044977359999997       0.31987121701240540       0.16548343002796173       0.13031956553459167       0.23034557700157166     
  0.15000000596046448        48.044977359999997       0.34019359946250916       0.18080131709575653       0.15423995256423950       0.22275169193744659     
  0.17499999701976776        48.044977359999997       0.35273966193199158       0.19240181148052216       0.17274133861064911       0.21011231839656830     
  0.20000000298023224        48.044977359999997       0.35849213600158691       0.20050320029258728       0.18625460565090179       0.19421333074569702     
  0.22499999403953552        48.044977359999997       0.35836571455001831       0.20534992218017578       0.19526273012161255       0.17642654478549957     
  0.25000000000000000        48.044977359999997       0.35321220755577087       0.20720614492893219       0.20025846362113953       0.15780603885650635     
  0.27500000596046448        48.044977359999997       0.34382340312004089       0.20634979009628296       0.20172411203384399       0.13915267586708069     
  0.30000001192092896        48.044977359999997       0.33093231916427612       0.20306725800037384       0.20012177526950836       0.12106140702962875     
  0.32499998807907104        48.044977359999997       0.31521502137184143       0.19764894247055054       0.19588881731033325       0.10395880788564682     
  0.34999999403953552        48.044977359999997       0.29729157686233521       0.19038531184196472       0.18943618237972260        8.8133834302425385E-002
  0.37500000000000000        48.044977359999997       0.27772787213325500       0.18156355619430542       0.18114796280860901        7.3763713240623474E-002
  0.40000000596046448        48.044977359999997       0.25703680515289307       0.17146472632884979       0.17138181626796722        6.0936130583286285E-002
  0.42500001192092896        48.044977359999997       0.23567998409271240       0.16036109626293182       0.16046950221061707        4.9668189138174057E-002
  0.44999998807907104        48.044977359999997       0.21406939625740051       0.14851395785808563       0.14871761202812195        3.9922758936882019E-002
  0.47499999403953552        48.044977359999997       0.19256901741027832       0.13617162406444550       0.13640817999839783        3.1622424721717834E-002
  0.50000000000000000        48.044977359999997       0.17149664461612701       0.12356763333082199       0.12379923462867737        2.4661358445882797E-002
  0.52499997615814209        48.044977359999997       0.15112556517124176       0.11091916263103485       0.11112516373395920        1.8915330991148949E-002
  0.55000001192092896        48.044977359999997       0.13168649375438690        9.8425619304180145E-002   9.8597027361392975E-002   1.4249995350837708E-002
  0.57499998807907104        48.044977359999997       0.11336929351091385        8.6267419159412384E-002   8.6402654647827148E-002   1.0527675040066242E-002
  0.60000002384185791        48.044977359999997        9.6324920654296875E-002   7.4604883790016174E-002   7.4706695973873138E-002   7.6127699576318264E-003
  0.62500000000000000        48.044977359999997        8.0667294561862946E-002   6.3577271997928619E-002   6.3650622963905334E-002   5.3759333677589893E-003
  0.64999997615814209        48.044977359999997        6.6475190222263336E-002   5.3302004933357239E-002   5.3352586925029755E-002   3.6971585359424353E-003
  0.67500001192092896        48.044977359999997        5.3794231265783310E-002   4.3874017894268036E-002   4.3907344341278076E-002   2.4678977206349373E-003
  0.69999998807907104        48.044977359999997        4.2638860642910004E-002   3.5365261137485504E-002   3.5386167466640472E-002   1.5923407627269626E-003
  0.72500002384185791        48.044977359999997        3.2994396984577179E-002   2.7824375778436661E-002   2.7836792171001434E-002   9.8797178361564875E-004
  0.75000000000000000        48.044977359999997        2.4819126352667809E-002   2.1276557818055153E-002   2.1283483132719994E-002   5.8552104746922851E-004
  0.77499997615814209        48.044977359999997        1.8046472221612930E-002   1.5723606571555138E-002   1.5727194026112556E-002   3.2842587097547948E-004
  0.80000001192092896        48.044977359999997        1.2587239034473896E-002   1.1144188232719898E-002   1.1145891621708870E-002   1.7190923972520977E-004
  0.82499998807907104        48.044977359999997        8.3319479599595070E-003   7.4943392537534237E-003   7.4950796552002430E-003   8.1780977779999375E-005
  0.85000002384185791        48.044977359999997        5.1532941870391369E-003   4.7082225792109966E-003   4.7085448168218136E-003   3.3059692214010283E-005
  0.87500000000000000        48.044977359999997        2.9087446164339781E-003   2.6991972699761391E-003   2.6994040235877037E-003   8.5050332927494310E-006
  0.89999997615814209        48.044977359999997        1.4433605829253793E-003   1.3612647308036685E-003   1.3615159550681710E-003  -2.8617093903449131E-006
  0.92500001192092896        48.044977359999997        5.9294753009453416E-004   5.7103496510535479E-004   5.7141028810292482E-004  -7.1843996920506470E-006
  0.94999998807907104        48.044977359999997        1.8779834499582648E-004   1.9048481772188097E-004   1.9101536599919200E-004  -7.0997016337059904E-006
  0.97500002384185791        48.044977359999997        5.7642835599835962E-005   7.1176669734995812E-005   7.1851085522212088E-005  -2.9402215204754611E-006
   1.0000000000000000        48.044977359999997        3.9908427424961701E-005   6.2156570493243635E-005   6.2909835833124816E-005   6.1855844251113012E-006
   9.9999997171806854E-010   61.603699429999999        2.9708077199757099E-003  -9.8299828823655844E-004  -1.1923139682039618E-003  -3.2909616129472852E-004
   1.3183000246996812E-009   61.603699429999999        3.1098467297852039E-003  -9.8631670698523521E-004  -1.2179793557152152E-003  -3.3643713686615229E-004
   1.7378000150003459E-009   61.603699429999999        3.2560462132096291E-003  -9.8756467923521996E-004  -1.2439403217285872E-003  -3.4400177537463605E-004
   2.2908999142146058E-009   61.603699429999999        3.4098741598427296E-003  -9.8651880398392677E-004  -1.2702360982075334E-003  -3.5182191641069949E-004
   3.0200000278313155E-009   61.603699429999999        3.5717322025448084E-003  -9.8293658811599016E-004  -1.2968983501195908E-003  -3.5992829361930490E-004
   3.9810998941902653E-009   61.603699429999999        3.7420804146677256E-003  -9.7655650461092591E-004  -1.3239749241620302E-003  -3.6835714126937091E-004
   5.2481001766579993E-009   61.603699429999999        3.9214175194501877E-003  -9.6709519857540727E-004  -1.3515276368707418E-003  -3.7714923382736742E-004
   6.9183001549788514E-009   61.603699429999999        4.1102548129856586E-003  -9.5424737082794309E-004  -1.3796299463137984E-003  -3.8634834345430136E-004
   9.1201002305751899E-009   61.603699429999999        4.3091508559882641E-003  -9.3768257647752762E-004  -1.4083740534260869E-003  -3.9600275340490043E-004
   1.2023000373062587E-008   61.603699429999999        4.5187086798250675E-003  -9.1704248916357756E-004  -1.4378734631463885E-003  -4.0616479236632586E-004
   1.5849000334355878E-008   61.603699429999999        4.7394828870892525E-003  -8.9195009786635637E-004  -1.4682525070384145E-003  -4.1688547935336828E-004
   2.0892999330612838E-008   61.603699429999999        4.9721938557922840E-003  -8.6198496865108609E-004  -1.4996794052422047E-003  -4.2822412797249854E-004
   2.7542000680114143E-008   61.603699429999999        5.2175153978168964E-003  -8.2670396659523249E-004  -1.5323407715186477E-003  -4.4023638474754989E-004
   3.6307998385609608E-008   61.603699429999999        5.4762284271419048E-003  -7.8562065027654171E-004  -1.5664666425436735E-003  -4.5297984615899622E-004
   4.7863000673942224E-008   61.603699429999999        5.7490789331495762E-003  -7.3822401463985443E-004  -1.6023168573155999E-003  -4.6650451258756220E-004
   6.3096003088958241E-008   61.603699429999999        6.0369390994310379E-003  -6.8395090056583285E-004  -1.6402075998485088E-003  -4.8085712478496134E-004
   8.3175997644957533E-008   61.603699429999999        6.3406801782548428E-003  -6.2220526160672307E-004  -1.6805013874545693E-003  -4.9607030814513564E-004
   1.0965000285523274E-007   61.603699429999999        6.6613084636628628E-003  -5.5232906015589833E-004  -1.7236324492841959E-003  -5.1216350402683020E-004
   1.4453999597208167E-007   61.603699429999999        6.9997129030525684E-003  -4.7365462523885071E-004  -1.7700808821246028E-003  -5.2912271348759532E-004
   1.9054999711443088E-007   61.603699429999999        7.3571810498833656E-003  -3.8538416265510023E-004  -1.8204530933871865E-003  -5.4691667901352048E-004
   2.5118998792095226E-007   61.603699429999999        7.7346614561975002E-003  -2.8676097281277180E-004  -1.8753901822492480E-003  -5.6544790277257562E-004
   3.3112999631157436E-007   61.603699429999999        8.1334691494703293E-003  -1.7689677770249546E-004  -1.9356792327016592E-003  -5.8457278646528721E-004
   4.3651999703797628E-007   61.603699429999999        8.5549373179674149E-003  -5.4851519962539896E-005  -2.0022187381982803E-003  -6.0406496049836278E-004
   5.7544002629583701E-007   61.603699429999999        9.0003926306962967E-003   8.0357836850453168E-005  -2.0760283805429935E-003  -6.2359106959775090E-004
   7.5857997217099182E-007   61.603699429999999        9.4713810831308365E-003   2.2982594964560121E-004  -2.1583037450909615E-003  -6.4269191352650523E-004
   9.9999999747524271E-007   61.603699429999999        9.9694626405835152E-003   3.9470288902521133E-004  -2.2504015360027552E-003  -6.6073762718588114E-004
   1.3182999509808724E-006   61.603699429999999        1.0496423579752445E-002   5.7626422494649887E-004  -2.3539010435342789E-003  -6.7689159186556935E-004
   1.7377999483869644E-006   61.603699429999999        1.1053889989852905E-002   7.7578215859830379E-004  -2.4705519899725914E-003  -6.9004565011709929E-004
   2.2909000563231530E-006   61.603699429999999        1.1644047684967518E-002   9.9478184711188078E-004  -2.6024479884654284E-003  -6.9877441274002194E-004
   3.0199998946045525E-006   61.603699429999999        1.2268882244825363E-002   1.2347742449492216E-003  -2.7518994174897671E-003  -7.0123712066560984E-004
   3.9810997805034276E-006   61.603699429999999        1.2930664233863354E-002   1.4974337536841631E-003  -2.9215675313025713E-003  -6.9509475724771619E-004
   5.2481000238913111E-006   61.603699429999999        1.3631888665258884E-002   1.7845823895186186E-003  -3.1144905369728804E-003  -6.7739107180386782E-004
   6.9183001869532745E-006   61.603699429999999        1.4375191181898117E-002   2.0981582347303629E-003  -3.3340975642204285E-003  -6.4441730501130223E-004
   9.1201000032015145E-006   61.603699429999999        1.5163497999310493E-002   2.4402793496847153E-003  -3.5842878278344870E-003  -5.9154519112780690E-004
   1.2022999726468697E-005   61.603699429999999        1.6000052914023399E-002   2.8132589068263769E-003  -3.8694816175848246E-003  -5.1302596693858504E-004
   1.5849000192247331E-005   61.603699429999999        1.6888072714209557E-002   3.2194461673498154E-003  -4.1945273987948895E-003  -4.0180564974434674E-004
   2.0892999600619078E-005   61.603699429999999        1.7831651493906975E-002   3.6616348661482334E-003  -4.5650503598153591E-003  -2.4916010443121195E-004
   2.7542000680114143E-005   61.603699429999999        1.8834969028830528E-002   4.1427002288401127E-003  -4.9871909432113171E-003  -4.4470969442045316E-005
   3.6307999835116789E-005   61.603699429999999        1.9902989268302917E-002   4.6659130603075027E-003  -5.4678702726960182E-003   2.2524026280734688E-004
   4.7862999053904787E-005   61.603699429999999        2.1040977910161018E-002   5.2346992306411266E-003  -6.0145617462694645E-003   5.7561538415029645E-004
   6.3095998484641314E-005   61.603699429999999        2.2255307063460350E-002   5.8530075475573540E-003  -6.6355760209262371E-003   1.0256204986944795E-003
   8.3175997133366764E-005   61.603699429999999        2.3553088307380676E-002   6.5251104533672333E-003  -7.3397732339799404E-003   1.5979603631421924E-003
   1.0964999819407240E-004   61.603699429999999        2.4942992255091667E-002   7.2559760883450508E-003  -8.1367678940296173E-003   2.3199561983346939E-003
   1.4453999756369740E-004   61.603699429999999        2.6434447616338730E-002   8.0508003011345863E-003  -9.0361330658197403E-003   3.2236913684755564E-003
   1.9054999575018883E-004   61.603699429999999        2.8040323406457901E-002   8.9163510128855705E-003  -1.0048469528555870E-002   4.3481364846229553E-003
   2.5119000929407775E-004   61.603699429999999        2.9774175956845284E-002   9.8594045266509056E-003  -1.1182980611920357E-002   5.7379463687539101E-003
   3.3112999517470598E-004   61.603699429999999        3.1654104590415955E-002   1.0888690128922462E-002  -1.2448784895241261E-002   7.4464594945311546E-003
   4.3652000022120774E-004   61.603699429999999        3.3702146261930466E-002   1.2014405801892281E-002  -1.3853037729859352E-002   9.5356767997145653E-003
   5.7544000446796417E-004   61.603699429999999        3.5945326089859009E-002   1.3248586095869541E-002  -1.5399475581943989E-002   1.2076874263584614E-002
   7.5857999036088586E-004   61.603699429999999        3.8418393582105637E-002   1.4606342650949955E-002  -1.7087323591113091E-002   1.5152643434703350E-002
   1.0000000474974513E-003   61.603699429999999        4.1164945811033249E-002   1.6106164082884789E-002  -1.8908053636550903E-002   1.8856549635529518E-002
   1.3183000264689326E-003   61.603699429999999        4.4241353869438171E-002   1.7771705985069275E-002  -2.0842621102929115E-002   2.3295050486922264E-002
   1.7377999611198902E-003   61.603699429999999        4.7718126326799393E-002   1.9632138311862946E-002  -2.2855354472994804E-002   2.8584279119968414E-002
   2.2909000981599092E-003   61.603699429999999        5.1688969135284424E-002   2.1726625040173531E-002  -2.4890279397368431E-002   3.4855876117944717E-002
   3.0199999455362558E-003   61.603699429999999        5.6272078305482864E-002   2.4104656651616096E-002  -2.6860082522034645E-002   4.2248371988534927E-002
   3.9810999296605587E-003   61.603699429999999        6.1620615422725677E-002   2.6831466704607010E-002  -2.8637293726205826E-002   5.0908699631690979E-002
   5.2481000311672688E-003   61.603699429999999        6.7931570112705231E-002   2.9992848634719849E-002  -3.0040642246603966E-002   6.0986742377281189E-002
   6.9182999432086945E-003   61.603699429999999        7.5455553829669952E-002   3.3701125532388687E-002  -3.0818765982985497E-002   7.2625741362571716E-002
   9.1201001778244972E-003   61.603699429999999        8.4509395062923431E-002   3.8103673607110977E-002  -3.0632115900516510E-002   8.5951149463653564E-002
   1.2023000046610832E-002   61.603699429999999        9.5486983656883240E-002   4.3392360210418701E-002  -2.9033437371253967E-002  0.10105051100254059     
   1.5848999843001366E-002   61.603699429999999       0.10885943472385406        4.9810688942670822E-002  -2.5452665984630585E-002  0.11793405562639236     
   2.0893000066280365E-002   61.603699429999999       0.12518101930618286        5.7667784392833710E-002  -1.9187362864613533E-002  0.13650031387805939     
   2.7542000636458397E-002   61.603699429999999       0.14504644274711609        6.7334495484828949E-002  -9.4190640375018120E-003  0.15644180774688721     
   3.6308001726865768E-002   61.603699429999999       0.16902436316013336        7.9234838485717773E-002   4.7369850799441338E-003  0.17713731527328491     
   4.7862999141216278E-002   61.603699429999999       0.19748879969120026        9.3794159591197968E-002   2.4104140698909760E-002  0.19746817648410797     
   6.3096001744270325E-002   61.603699429999999       0.23034931719303131       0.11133916676044464        4.9225781112909317E-002  0.21560549736022949     
   8.3176001906394958E-002   61.603699429999999       0.26656764745712280       0.13187764585018158        7.9980909824371338E-002  0.22876317799091339     
  0.10000000149011612        61.603699429999999       0.29135212302207947       0.14693959057331085       0.10302709788084030       0.23290684819221497     
  0.12500000000000000        61.603699429999999       0.31982257962226868       0.16585691273212433       0.13231253623962402       0.23073717951774597     
  0.15000000596046448        61.603699429999999       0.33940616250038147       0.18080964684486389       0.15574276447296143       0.22151610255241394     
  0.17499999701976776        61.603699429999999       0.35121703147888184       0.19201330840587616       0.17367826402187347       0.20762583613395691     
  0.20000000298023224        61.603699429999999       0.35627257823944092       0.19970813393592834       0.18660061061382294       0.19083105027675629     
  0.22499999403953552        61.603699429999999       0.35551133751869202       0.20415592193603516       0.19502773880958557       0.17246431112289429     
  0.25000000000000000        61.603699429999999       0.34980112314224243       0.20563456416130066       0.19947645068168640       0.15353278815746307     
  0.27500000596046448        61.603699429999999       0.33994340896606445       0.20443268120288849       0.20044510066509247       0.13478857278823853     
  0.30000001192092896        61.603699429999999       0.32667639851570129       0.20084472000598907       0.19840605556964874       0.11677960306406021     
  0.32499998807907104        61.603699429999999       0.31067743897438049       0.19516688585281372       0.19380262494087219        9.9889099597930908E-002
  0.34999999403953552        61.603699429999999       0.29256513714790344       0.18769347667694092       0.18704845011234283        8.4367506206035614E-002
  0.37500000000000000        61.603699429999999       0.27290141582489014       0.17871376872062683       0.17852789163589478        7.0358909666538239E-002
  0.40000000596046448        61.603699429999999       0.25219359993934631       0.16850934922695160       0.16859699785709381        5.7923294603824615E-002
  0.42500001192092896        61.603699429999999       0.23089626431465149       0.15735168755054474       0.15758447349071503        4.7055393457412720E-002
  0.44999998807907104        61.603699429999999       0.20941339433193207       0.14550012350082397       0.14579275250434875        3.7700656801462173E-002
  0.47499999403953552        61.603699429999999       0.18810024857521057       0.13319995999336243       0.13349887728691101        2.9768766835331917E-002
  0.50000000000000000        61.603699429999999       0.16726545989513397       0.12068088352680206       0.12095523625612259        2.3144980892539024E-002
  0.52499997615814209        61.603699429999999       0.14717295765876770       0.10815548896789551       0.10839011520147324        1.7699575051665306E-002
  0.55000001192092896        61.603699429999999       0.12804403901100159        9.5818050205707550E-002   9.6008107066154480E-002   1.3295574113726616E-002
  0.57499998807907104        61.603699429999999       0.11005936563014984        8.3843380212783813E-002   8.3990402519702911E-002   9.7949868068099022E-003
  0.60000002384185791        61.603699429999999        9.3360975384712219E-002   7.2385884821414948E-002   7.2494916617870331E-002   7.0636877790093422E-003
  0.62500000000000000        61.603699429999999        7.8054301440715790E-002   6.1578754335641861E-002   6.1656359583139420E-002   4.9751214683055878E-003
  0.64999997615814209        61.603699429999999        6.4210228621959686E-002   5.1533289253711700E-002   5.1586270332336426E-002   3.4129547420889139E-003
  0.67500001192092896        61.603699429999999        5.1867175847291946E-002   4.2338375002145767E-002   4.2372986674308777E-002   2.2728210315108299E-003
  0.69999998807907104        61.603699429999999        4.1033148765563965E-002   3.4060135483741760E-002   3.4081686288118362E-002   1.4632819220423698E-003
  0.72500002384185791        61.603699429999999        3.1687896698713303E-002   2.6741726323962212E-002   2.6754444465041161E-002   9.0612436179071665E-004
  0.75000000000000000        61.603699429999999        2.3785077035427094E-002   2.0403327420353889E-002   2.0410383120179176E-002   5.3611304610967636E-004
  0.77499997615814209        61.603699429999999        1.7254499718546867E-002   1.5042323619127274E-002   1.5045961365103722E-002   3.0030554626137018E-004
  0.80000001192092896        61.603699429999999        1.2004429474473000E-002   1.0633690282702446E-002   1.0635412298142910E-002   1.5703786630183458E-004
  0.82499998807907104        61.603699429999999        7.9239727929234505E-003   7.1306265890598297E-003   7.1313749067485332E-003   7.4679126555565745E-005
  0.85000002384185791        61.603699429999999        4.8855878412723541E-003   4.4654402881860733E-003   4.4657676480710506E-003   3.0246339520090260E-005
  0.87500000000000000        61.603699429999999        2.7477319817990065E-003   2.5507481768727303E-003   2.5509600527584553E-003   7.9621595432399772E-006
  0.89999997615814209        61.603699429999999        1.3577244244515896E-003   1.2810614425688982E-003   1.2813161592930555E-003  -2.1744087916886201E-006
  0.92500001192092896        61.603699429999999        5.5495090782642365E-004   5.3489540005102754E-004   5.3527002455666661E-004  -5.7478173403069377E-006
  0.94999998807907104        61.603699429999999        1.7466457211412489E-004   1.7769081750884652E-004   1.7821257642935961E-004  -5.1767674449365586E-006
  0.97500002384185791        61.603699429999999        5.3009855037089437E-005   6.6218970459885895E-005   6.6871616581920534E-005  -8.3618346025104984E-007
   1.0000000000000000        61.603699429999999        3.5380726330913603E-005   5.6699380365898833E-005   5.7412551541347057E-005   7.9455194281763397E-006
   9.9999997171806854E-010   78.988814070000004        2.9808580875396729E-003  -9.8287046421319246E-004  -1.1937079252675176E-003  -3.5926923737861216E-004
   1.3183000246996812E-009   78.988814070000004        3.1204232946038246E-003  -9.8602008074522018E-004  -1.2193884467706084E-003  -3.6731050931848586E-004
   1.7378000150003459E-009   78.988814070000004        3.2671790104359388E-003  -9.8708178848028183E-004  -1.2453675735741854E-003  -3.7560070632025599E-004
   2.2908999142146058E-009   78.988814070000004        3.4215955529361963E-003  -9.8583113867789507E-004  -1.2716853525489569E-003  -3.8417437463067472E-004
   3.0200000278313155E-009   78.988814070000004        3.5840761847794056E-003  -9.8202389199286699E-004  -1.2983747292309999E-003  -3.9306469261646271E-004
   3.9810998941902653E-009   78.988814070000004        3.7550828419625759E-003  -9.7539700800552964E-004  -1.3254851801320910E-003  -4.0231048478744924E-004
   5.2481001766579993E-009   78.988814070000004        3.9351168088614941E-003  -9.6566544380038977E-004  -1.3530801516026258E-003  -4.1195499943569303E-004
   6.9183001549788514E-009   78.988814070000004        4.1246921755373478E-003  -9.5252192113548517E-004  -1.3812355464324355E-003  -4.2204433702863753E-004
   9.1201002305751899E-009   78.988814070000004        4.3243695981800556E-003  -9.3563407426699996E-004  -1.4100461266934872E-003  -4.3262873077765107E-004
   1.2023000373062587E-008   78.988814070000004        4.5347549021244049E-003  -9.1464148135855794E-004  -1.4396286569535732E-003  -4.4376193545758724E-004
   1.5849000334355878E-008   78.988814070000004        4.7564054839313030E-003  -8.8916480308398604E-004  -1.4701113104820251E-003  -4.5549529022537172E-004
   2.0892999330612838E-008   78.988814070000004        4.9900449812412262E-003  -8.5878116078674793E-004  -1.5016670804470778E-003  -4.6788758481852710E-004
   2.7542000680114143E-008   78.988814070000004        5.2363513968884945E-003  -8.2304474199190736E-004  -1.5344880521297455E-003  -4.8099210835061967E-004
   3.6307998385609608E-008   78.988814070000004        5.4961079731583595E-003  -7.8146619489416480E-004  -1.5688108978793025E-003  -4.9486209172755480E-004
   4.7863000673942224E-008   78.988814070000004        5.7700653560459614E-003  -7.3353148763999343E-004  -1.6049033729359508E-003  -5.0954002654179931E-004
   6.3096003088958241E-008   78.988814070000004        6.0590994544327259E-003  -6.7867431789636612E-004  -1.6430909745395184E-003  -5.2506162319332361E-004
   8.3175997644957533E-008   78.988814070000004        6.3640866428613663E-003  -6.1629491392523050E-004  -1.6837476287037134E-003  -5.4144358728080988E-004
   1.0965000285523274E-007   78.988814070000004        6.6860378719866276E-003  -5.4573133820667863E-004  -1.7273204866796732E-003  -5.5868370691314340E-004
   1.4453999597208167E-007   78.988814070000004        7.0258472114801407E-003  -4.6631219447590411E-004  -1.7743053613230586E-003  -5.7673809351399541E-004
   1.9054999711443088E-007   78.988814070000004        7.3848087340593338E-003  -3.7723462446592748E-004  -1.8253271700814366E-003  -5.9553724713623524E-004
   2.5118998792095226E-007   78.988814070000004        7.7638761140406132E-003  -2.7773767942562699E-004  -1.8810485489666462E-003  -6.1493256362155080E-004
   3.3112999631157436E-007   78.988814070000004        8.1643722951412201E-003  -1.6692753706593066E-004  -1.9422819605097175E-003  -6.3471560133621097E-004
   4.3651999703797628E-007   78.988814070000004        8.5876369848847389E-003  -4.3858475692104548E-005  -2.0099559333175421E-003  -6.5457739401608706E-004
   5.7544002629583701E-007   78.988814070000004        9.0350070968270302E-003   9.2458554718177766E-005  -2.0851248409599066E-003  -6.7408045288175344E-004
   7.5857997217099182E-007   78.988814070000004        9.5080370083451271E-003   2.4312509049195796E-004  -2.1690246649086475E-003  -6.9263559998944402E-004
   9.9999999747524271E-007   78.988814070000004        1.0008296929299831E-002   4.0929848910309374E-004  -2.2630593739449978E-003  -7.0945150218904018E-004
   1.3182999509808724E-006   78.988814070000004        1.0537587106227875E-002   5.9226265875622630E-004  -2.3688625078648329E-003  -7.2349223773926497E-004
   1.7377999483869644E-006   78.988814070000004        1.1097543872892857E-002   7.9329818254336715E-004  -2.4882454890757799E-003  -7.3340680683031678E-004
   2.2909000563231530E-006   78.988814070000004        1.1690371669828892E-002   1.0139407822862267E-003  -2.6233750395476818E-003  -7.3747150599956512E-004
   3.0199998946045525E-006   78.988814070000004        1.2318072840571404E-002   1.2557121226564050E-003  -2.7766425628215075E-003  -7.3348626028746367E-004
   3.9810997805034276E-006   78.988814070000004        1.2982938438653946E-002   1.5202990034595132E-003  -2.9508017469197512E-003  -7.1867817314341664E-004
   5.2481000238913111E-006   78.988814070000004        1.3687489554286003E-002   1.8095376435667276E-003  -3.1489955727010965E-003  -6.8957003531977534E-004
   6.9183001869532745E-006   78.988814070000004        1.4434390701353550E-002   2.1253819577395916E-003  -3.3747695852071047E-003  -6.4183206995949149E-004
   9.1201000032015145E-006   78.988814070000004        1.5226601622998714E-002   2.4699682835489511E-003  -3.6321522202342749E-003  -5.7009799638763070E-004
   1.2022999726468697E-005   78.988814070000004        1.6067408025264740E-002   2.8456309810280800E-003  -3.9257057942450047E-003  -4.6774544171057642E-004
   1.5849000192247331E-005   78.988814070000004        1.6960073262453079E-002   3.2547432929277420E-003  -4.2604277841746807E-003  -3.2670536893419921E-004
   2.0892999600619078E-005   78.988814070000004        1.7908755689859390E-002   3.7001280579715967E-003  -4.6421089209616184E-003  -1.3705145101994276E-004
   2.7542000680114143E-005   78.988814070000004        1.8917705863714218E-002   4.1846940293908119E-003  -5.0770547240972519E-003   1.1321782949380577E-004
   3.6307999835116789E-005   78.988814070000004        1.9991975277662277E-002   4.7117536887526512E-003  -5.5723581463098526E-003   4.3868809007108212E-004
   4.7862999053904787E-005   78.988814070000004        2.1136939525604248E-002   5.2847792394459248E-003  -6.1356513760983944E-003   8.5682375356554985E-004
   6.3095998484641314E-005   78.988814070000004        2.2359101101756096E-002   5.9077790938317776E-003  -6.7753940820693970E-003   1.3886794913560152E-003
   8.3175997133366764E-005   78.988814070000004        2.3665735498070717E-002   6.5850950777530670E-003  -7.5005590915679932E-003   2.0592971704900265E-003
   1.0964999819407240E-004   78.988814070000004        2.5065710768103600E-002   7.3217828758060932E-003  -8.3208316937088966E-003   2.8986295219510794E-003
   1.4453999756369740E-004   78.988814070000004        2.6568699628114700E-002   8.1231407821178436E-003  -9.2457663267850876E-003   3.9415895007550716E-003
   1.9054999575018883E-004   78.988814070000004        2.8187872841954231E-002   8.9960675686597824E-003  -1.0285863652825356E-002   5.2303601987659931E-003
   2.5119000929407775E-004   78.988814070000004        2.9937144368886948E-002   9.9474946036934853E-003  -1.1450051330029964E-002   6.8128416314721107E-003
   3.3112999517470598E-004   78.988814070000004        3.1835064291954041E-002   1.0986347682774067E-002  -1.2746992520987988E-002   8.7458891794085503E-003
   4.3652000022120774E-004   78.988814070000004        3.3904202282428741E-002   1.2123061344027519E-002  -1.4183121733367443E-002   1.1095043271780014E-002
   5.7544000446796417E-004   78.988814070000004        3.6172240972518921E-002   1.3369962573051453E-002  -1.5761109068989754E-002   1.3934954069554806E-002
   7.5857999036088586E-004   78.988814070000004        3.8674704730510712E-002   1.4742518775165081E-002  -1.7478693276643753E-002   1.7351351678371429E-002
   1.0000000474974513E-003   78.988814070000004        4.1456110775470734E-002   1.6259653493762016E-002  -1.9325319677591324E-002   2.1440286189317703E-002
   1.3183000264689326E-003   78.988814070000004        4.4573906809091568E-002   1.7945546656847000E-002  -2.1279282867908478E-002   2.6309812441468239E-002
   1.7377999611198902E-003   78.988814070000004        4.8099823296070099E-002   1.9829986616969109E-002  -2.3301469162106514E-002   3.2075945287942886E-002
   2.2909000981599092E-003   78.988814070000004        5.2128948271274567E-002   2.1952876821160316E-002  -2.5331595912575722E-002   3.8868464529514313E-002
   3.0199999455362558E-003   78.988814070000004        5.6780926883220673E-002   2.4364549666643143E-002  -2.7277093380689621E-002   4.6820800751447678E-002
   3.9810999296605587E-003   78.988814070000004        6.2210373580455780E-002   2.7131173759698868E-002  -2.9004259034991264E-002   5.6070975959300995E-002
   5.2481000311672688E-003   78.988814070000004        6.8615540862083435E-002   3.0339524149894714E-002  -3.0324723571538925E-002   6.6754847764968872E-002
   6.9182999432086945E-003   78.988814070000004        7.6247781515121460E-002   3.4102857112884521E-002  -3.0979495495557785E-002   7.8994967043399811E-002
   9.1201001778244972E-003   78.988814070000004        8.5423685610294342E-002   3.8569256663322449E-002  -3.0621472746133804E-002   9.2887945473194122E-002
   1.2023000046610832E-002   78.988814070000004        9.6535086631774902E-002   4.3930776417255402E-002  -2.8797065839171410E-002  0.10848246514797211     
   1.5848999843001366E-002   78.988814070000004       0.11004799604415894        5.0430007278919220E-002  -2.4933034554123878E-002  0.12573815882205963     
   2.0893000066280365E-002   78.988814070000004       0.12650696933269501        5.8373343199491501E-002  -1.8329426646232605E-002  0.14449062943458557     
   2.7542000636458397E-002   78.988814070000004       0.14648990333080292        6.8125762045383453E-002  -8.1799840554594994E-003  0.16435714066028595     
   3.6308001726865768E-002   78.988814070000004       0.17053864896297455        8.0100499093532562E-002   6.3735023140907288E-003  0.18463270366191864     
   4.7862999141216278E-002   78.988814070000004       0.19898742437362671        9.4704747200012207E-002   2.6108089834451675E-002  0.20411616563796997     
   6.3096001744270325E-002   78.988814070000004       0.23169070482254028       0.11223699152469635        5.1497351378202438E-002  0.22091685235500336     
   8.3176001906394958E-002   78.988814070000004       0.26754140853881836       0.13266430795192719        8.2327298820018768E-002  0.23224276304244995     
  0.10000000149011612        78.988814070000004       0.29192760586738586       0.14757183194160461       0.10526390373706818       0.23493413627147675     
  0.12500000000000000        78.988814070000004       0.31972211599349976       0.16618777811527252       0.13419689238071442       0.23086981475353241     
  0.15000000596046448        78.988814070000004       0.33858966827392578       0.18078391253948212       0.15713812410831451       0.22012428939342499     
  0.17499999701976776        78.988814070000004       0.34969210624694824       0.19160266220569611       0.17451839148998260       0.20508262515068054     
  0.20000000298023224        78.988814070000004       0.35407960414886475       0.19890533387660980       0.18686713278293610       0.18748067319393158     
  0.22499999403953552        78.988814070000004       0.35271310806274414       0.20297026634216309       0.19473497569561005       0.16860780119895935     
  0.25000000000000000        78.988814070000004       0.34647497534751892       0.20408834517002106       0.19866073131561279       0.14942274987697601     
  0.27500000596046448        78.988814070000004       0.33617553114891052       0.20255817472934723       0.19915735721588135       0.13062898814678192     
  0.30000001192092896        78.988814070000004       0.32255733013153076       0.19868171215057373       0.19670620560646057       0.11272851377725601     
  0.32499998807907104        78.988814070000004       0.30629843473434448       0.19276040792465210       0.19175566732883453        9.6062980592250824E-002
  0.34999999403953552        78.988814070000004       0.28801548480987549       0.18509197235107422       0.18472136557102203        8.0846413969993591E-002
  0.37500000000000000        78.988814070000004       0.26826635003089905       0.17596738040447235       0.17598743736743927        6.7191958427429199E-002
  0.40000000596046448        78.988814070000004       0.24755252897739410       0.16566847264766693       0.16590796411037445        5.5134102702140808E-002
  0.42500001192092896        78.988814070000004       0.22632159292697906       0.15446573495864868       0.15480841696262360        4.4647213071584702E-002
  0.44999998807907104        78.988814070000004       0.20496958494186401       0.14261634647846222       0.14298698306083679        3.5661153495311737E-002
  0.47499999403953552        78.988814070000004       0.18384322524070740       0.13036258518695831       0.13071569800376892        2.8074264526367188E-002
  0.50000000000000000        78.988814070000004       0.16324223577976227       0.11793024092912674       0.11824139952659607        2.1764177829027176E-002
  0.52499997615814209        78.988814070000004       0.14342148602008820       0.10552740842103958       0.10578640550374985        1.6596691682934761E-002
  0.55000001192092896        78.988814070000004       0.12459323555231094        9.3343317508697510E-002   9.3549065291881561E-002   1.2432954274117947E-002
  0.57499998807907104        78.988814070000004       0.10692930221557617        8.1547349691390991E-002   8.1704162061214447E-002   9.1351661831140518E-003
  0.60000002384185791        78.988814070000004        9.0563222765922546E-002   7.0288218557834625E-002   7.0403136312961578E-002   6.5709715709090233E-003
  0.62500000000000000        78.988814070000004        7.5592420995235443E-002   5.9693284332752228E-002   5.9774287045001984E-002   4.6167150139808655E-003
  0.64999997615814209        78.988814070000004        6.2080331146717072E-002   4.9868006259202957E-002   4.9922849982976913E-002   3.1596953049302101E-003
  0.67500001192092896        78.988814070000004        5.0058603286743164E-002   4.0895543992519379E-002   4.0931120514869690E-002   2.0995726808905602E-003
  0.69999998807907104        78.988814070000004        3.9529241621494293E-002   3.2836526632308960E-002   3.2858543097972870E-002   1.3490427518263459E-003
  0.72500002384185791        78.988814070000004        3.0466850847005844E-002   2.5728976354002953E-002   2.5741899386048317E-002   8.3390739746391773E-004
  0.75000000000000000        78.988814070000004        2.2820854559540749E-002   1.9588410854339600E-002   1.9595544785261154E-002   4.9265305278822780E-004
  0.77499997615814209        78.988814070000004        1.6517799347639084E-002   1.4408137649297714E-002   1.4411801472306252E-002   2.7564473566599190E-004
  0.80000001192092896        78.988814070000004        1.1463716626167297E-002   1.0159772820770741E-002   1.0161503218114376E-002   1.4403721434064209E-004
  0.82499998807907104        78.988814070000004        7.5465552508831024E-003   6.7939772270619869E-003   6.7947288043797016E-003   6.8496832682285458E-005
  0.85000002384185791        78.988814070000004        4.6387282200157642E-003   4.2414604686200619E-003   4.2417915537953377E-003   2.7818843591376208E-005
  0.87500000000000000        78.988814070000004        2.5997962802648544E-003   2.4143001064658165E-003   2.4145159404724836E-003   7.5156617640459444E-006
  0.89999997615814209        78.988814070000004        1.2793689966201782E-003   1.2076456332579255E-003   1.2079025618731976E-003  -1.5609291494911304E-006
  0.92500001192092896        78.988814070000004        5.2034185500815511E-004   5.0195318181067705E-004   5.0232524517923594E-004  -4.5143265197111759E-006
  0.94999998807907104        78.988814070000004        1.6273728397209197E-004   1.6604203847236931E-004   1.6655259241815656E-004  -3.5810455756291049E-006
  0.97500002384185791        78.988814070000004        4.8774731112644076E-005   6.1647544498555362E-005   6.2275707023218274E-005   8.2295008496657829E-007
   1.0000000000000000        78.988814070000004        3.1270617910195142E-005   5.1691120461327955E-005   5.2361789130372927E-005   9.1810825324500911E-006
   9.9999997171806854E-010   101.28016350000000        2.9906553681939840E-003  -9.8273321054875851E-004  -1.1950354091823101E-003  -3.8969662273302674E-004
   1.3183000246996812E-009   101.28016350000000        3.1307339668273926E-003  -9.8571751732379198E-004  -1.2207304826006293E-003  -3.9844631101004779E-004
   1.7378000150003459E-009   101.28016350000000        3.2780321780592203E-003  -9.8659726791083813E-004  -1.2467270717024803E-003  -4.0747027378529310E-004
   2.2908999142146058E-009   101.28016350000000        3.4330226480960846E-003  -9.8514615092426538E-004  -1.2730665039271116E-003  -4.1680564754642546E-004
   3.0200000278313155E-009   101.28016350000000        3.5961100365966558E-003  -9.8111876286566257E-004  -1.2997830053791404E-003  -4.2648770613595843E-004
   3.9810998941902653E-009   101.28016350000000        3.7677590735256672E-003  -9.7425049170851707E-004  -1.3269275659695268E-003  -4.3655745685100555E-004
   5.2481001766579993E-009   101.28016350000000        3.9484729059040546E-003  -9.6425454830750823E-004  -1.3545657275244594E-003  -4.4706021435558796E-004
   6.9183001549788514E-009   101.28016350000000        4.1387681849300861E-003  -9.5082190819084644E-004  -1.3827754883095622E-003  -4.5804367982782423E-004
   9.1201002305751899E-009   101.28016350000000        4.3392074294388294E-003  -9.3361816834658384E-004  -1.4116546371951699E-003  -4.6955930883996189E-004
   1.2023000373062587E-008   101.28016350000000        4.5503997243940830E-003  -9.1228081146255136E-004  -1.4413234312087297E-003  -4.8166120541281998E-004
   1.5849000334355878E-008   101.28016350000000        4.7729052603244781E-003  -8.8642846094444394E-004  -1.4719140017405152E-003  -4.9439963186159730E-004
   2.0892999330612838E-008   101.28016350000000        5.0074509344995022E-003  -8.5563561879098415E-004  -1.5036042314022779E-003  -5.0783134065568447E-004
   2.7542000680114143E-008   101.28016350000000        5.2547175437211990E-003  -8.1945396959781647E-004  -1.5365923754870892E-003  -5.2200525533407927E-004
   3.6307998385609608E-008   101.28016350000000        5.5154925212264061E-003  -7.7739136759191751E-004  -1.5711220912635326E-003  -5.3696782561019063E-004
   4.7863000673942224E-008   101.28016350000000        5.7905293069779873E-003  -7.2893081232905388E-004  -1.6074692830443382E-003  -5.5275083286687732E-004
   6.3096003088958241E-008   101.28016350000000        6.0807093977928162E-003  -6.7350262543186545E-004  -1.6459698090329766E-003  -5.6937546469271183E-004
   8.3175997644957533E-008   101.28016350000000        6.3869124278426170E-003  -6.1050377553328872E-004  -1.6870090039446950E-003  -5.8683822862803936E-004
   1.0965000285523274E-007   101.28016350000000        6.7101549357175827E-003  -5.3926842520013452E-004  -1.7310485709458590E-003  -6.0510978801175952E-004
   1.4453999597208167E-007   101.28016350000000        7.0513351820409298E-003  -4.5912136556580663E-004  -1.7786002717912197E-003  -6.2411022372543812E-004
   1.9054999711443088E-007   101.28016350000000        7.4117537587881088E-003  -3.6925496533513069E-004  -1.8303090473636985E-003  -6.4372422639280558E-004
   2.5118998792095226E-007   101.28016350000000        7.7923703938722610E-003  -2.6890396839007735E-004  -1.8868600018322468E-003  -6.6374329617246985E-004
   3.3112999631157436E-007   101.28016350000000        8.1945145502686501E-003  -1.5716928464826196E-004  -1.9490927224978805E-003  -6.8388378713279963E-004
   4.3651999703797628E-007   101.28016350000000        8.6195338517427444E-003  -3.3099538995884359E-005  -2.0179669372737408E-003  -7.0374197093769908E-004
   5.7544002629583701E-007   101.28016350000000        9.0687731280922890E-003   1.0430019756313413E-004  -2.0945738069713116E-003  -7.2276213904842734E-004
   7.5857997217099182E-007   101.28016350000000        9.5437970012426376E-003   2.5613821344450116E-004  -2.1801912225782871E-003  -7.4020860483869910E-004
   9.9999999747524271E-007   101.28016350000000        1.0046185925602913E-002   4.2357901111245155E-004  -2.2762725129723549E-003  -7.5510988244786859E-004
   1.3182999509808724E-006   101.28016350000000        1.0577750392258167E-002   6.0791464056819677E-004  -2.3845084942877293E-003  -7.6620915206149220E-004
   1.7377999483869644E-006   101.28016350000000        1.1140141636133194E-002   8.1043405225500464E-004  -2.5067741516977549E-003  -7.7188829891383648E-004
   2.2909000563231530E-006   101.28016350000000        1.1735579930245876E-002   1.0326831834390759E-003  -2.6453114114701748E-003  -7.7009742381051183E-004
   3.0199998946045525E-006   101.28016350000000        1.2366084381937981E-002   1.2761944672092795E-003  -2.8025954961776733E-003  -7.5824651867151260E-004
   3.9810997805034276E-006   101.28016350000000        1.3033968396484852E-002   1.5426668105646968E-003  -2.9814753215759993E-003  -7.3309493018314242E-004
   5.2481000238913111E-006   101.28016350000000        1.3741775415837765E-002   1.8339502857998013E-003  -3.1852000392973423E-003  -6.9060677196830511E-004
   6.9183001869532745E-006   101.28016350000000        1.4492198824882507E-002   2.1520145237445831E-003  -3.4174332395195961E-003  -6.2579143559560180E-004
   9.1201000032015145E-006   101.28016350000000        1.5288234688341618E-002   2.4990139063447714E-003  -3.6823337431997061E-003  -5.3250131895765662E-004
   1.2022999726468697E-005   101.28016350000000        1.6133207827806473E-002   2.8773040976375341E-003  -3.9846058934926987E-003  -4.0319553227163851E-004
   1.5849000192247331E-005   101.28016350000000        1.7030430957674980E-002   3.2892816234380007E-003  -4.3293959461152554E-003  -2.2874546993989497E-004
   2.0892999600619078E-005   101.28016350000000        1.7984122037887573E-002   3.7377981934696436E-003  -4.7226538881659508E-003   2.0231823327776510E-006
   2.7542000680114143E-005   101.28016350000000        1.8998602405190468E-002   4.2257960885763168E-003  -5.1708486862480640E-003   3.0253670411184430E-004
   3.6307999835116789E-005   101.28016350000000        2.0079014822840691E-002   4.7566276043653488E-003  -5.6812334805727005E-003   6.8902509519830346E-004
   4.7862999053904787E-005   101.28016350000000        2.1230837330222130E-002   5.3338129073381424E-003  -6.2615899369120598E-003   1.1808017734438181E-003
   6.3095998484641314E-005   101.28016350000000        2.2460704669356346E-002   5.9614181518554688E-003  -6.9205076433718204E-003   1.8010247731581330E-003
   8.3175997133366764E-005   101.28016350000000        2.3776050657033920E-002   6.6438536159694195E-003  -7.6670516282320023E-003   2.5770668871700764E-003
   1.0964999819407240E-004   101.28016350000000        2.5185942649841309E-002   7.3862611316144466E-003  -8.5109481588006020E-003   3.5414828453212976E-003
   1.4453999756369740E-004   101.28016350000000        2.6700288057327271E-002   8.1940395757555962E-003  -9.4616990536451340E-003   4.7319452278316021E-003
   1.9054999575018883E-004   101.28016350000000        2.8332557529211044E-002   9.0742195025086403E-003  -1.0529662482440472E-002   6.1937454156577587E-003
   2.5119000929407775E-004   101.28016350000000        3.0097017064690590E-002   1.0033882223069668E-002  -1.1723436415195465E-002   7.9778572544455528E-003
   3.3112999517470598E-004   101.28016350000000        3.2012652605772018E-002   1.1082144454121590E-002  -1.3051170855760574E-002   1.0144423693418503E-002
   4.3652000022120774E-004   101.28016350000000        3.4102562814950943E-002   1.2229676358401775E-002  -1.4518511481583118E-002   1.2762208469212055E-002
   5.7544000446796417E-004   101.28016350000000        3.6395058035850525E-002   1.3489086180925369E-002  -1.6126990318298340E-002   1.5908824279904366E-002
   7.5857999036088586E-004   101.28016350000000        3.8926418870687485E-002   1.4876192435622215E-002  -1.7872788012027740E-002   1.9672621041536331E-002
   1.0000000474974513E-003   101.28016350000000        4.1742056608200073E-002   1.6410337761044502E-002  -1.9743256270885468E-002   2.4151489138603210E-002
   1.3183000264689326E-003   101.28016350000000        4.4900462031364441E-002   1.8116213381290436E-002  -2.1713962778449059E-002   2.9454307630658150E-002
   1.7377999611198902E-003   101.28016350000000        4.8474524170160294E-002   2.0024202764034271E-002  -2.3742329329252243E-002   3.5696074366569519E-002
   2.2909000981599092E-003   101.28016350000000        5.2560660988092422E-002   2.2174922749400139E-002  -2.5763779878616333E-002   4.3003674596548080E-002
   3.0199999455362558E-003   101.28016350000000        5.7279881089925766E-002   2.4619508534669876E-002  -2.7680559083819389E-002   5.1504336297512054E-002
   3.9810999296605587E-003   101.28016350000000        6.2788158655166626E-002   2.7425011619925499E-002  -2.9352903366088867E-002   6.1326008290052414E-002
   5.2481000311672688E-003   101.28016350000000        6.9284886121749878E-002   3.0679134652018547E-002  -3.0585652217268944E-002   7.2589404881000519E-002
   6.9182999432086945E-003   101.28016350000000        7.7022045850753784E-002   3.4495994448661804E-002  -3.1112635508179665E-002   8.5395485162734985E-002
   9.1201001778244972E-003   101.28016350000000        8.6315818130970001E-002   3.9024285972118378E-002  -3.0579859390854836E-002   9.9811434745788574E-002
   1.2023000046610832E-002   101.28016350000000        9.7555860877037048E-002   4.4456146657466888E-002  -2.8528252616524696E-002  0.11584722250699997     
   1.5848999843001366E-002   101.28016350000000       0.11120299994945526        5.1033157855272293E-002  -2.4382468312978745E-002  0.13341303169727325     
   2.0893000066280365E-002   101.28016350000000       0.12779206037521362        5.9058900922536850E-002  -1.7446206882596016E-002  0.15228413045406342     
   2.7542000636458397E-002   101.28016350000000       0.14788430929183960        6.8892441689968109E-002  -6.9265314377844334E-003  0.17200718820095062     
   3.6308001726865768E-002   101.28016350000000       0.17199541628360748        8.0936327576637268E-002   8.0075040459632874E-003  0.19180071353912354     
   4.7862999141216278E-002   101.28016350000000       0.20042085647583008        9.5579966902732849E-002   2.8086842969059944E-002  0.21039114892482758     
   6.3096001744270325E-002   101.28016350000000       0.23296202719211578       0.11309436708688736        5.3717035800218582E-002  0.22583872079849243     
   8.3176001906394958E-002   101.28016350000000       0.26844626665115356       0.13340741395950317        8.4595248103141785E-002  0.23535919189453125     
  0.10000000149011612        101.28016350000000       0.29244038462638855       0.14816069602966309       0.10740794986486435       0.23664505779743195     
  0.12500000000000000        101.28016350000000       0.31957489252090454       0.16647960245609283       0.13597919046878815       0.23077572882175446     
  0.15000000596046448        101.28016350000000       0.33774814009666443       0.18072745203971863       0.15843373537063599       0.21860225498676300     
  0.17499999701976776        101.28016350000000       0.34816750884056091       0.19117271900177002       0.17526976764202118       0.20250092446804047     
  0.20000000298023224        101.28016350000000       0.35191416740417480       0.19809688627719879       0.18706189095973969       0.18417222797870636     
  0.22499999403953552        101.28016350000000       0.34996995329856873       0.20179411768913269       0.19439117610454559       0.16485923528671265     
  0.25000000000000000        101.28016350000000       0.34323075413703918       0.20256756246089935       0.19781678915023804       0.14547121524810791     
  0.27500000596046448        101.28016350000000       0.33251476287841797       0.20072521269321442       0.19786474108695984       0.12666335701942444     
  0.30000001192092896        101.28016350000000       0.31856811046600342       0.19657592475414276       0.19502440094947815       0.10889303684234619     
  0.32499998807907104        101.28016350000000       0.30206918716430664       0.19042597711086273       0.18974830210208893        9.2462100088596344E-002
  0.34999999403953552        101.28016350000000       0.28363224864006042       0.18257604539394379       0.18245351314544678        7.7550187706947327E-002
  0.37500000000000000        101.28016350000000       0.26381081342697144       0.17331850528717041       0.17352348566055298        6.4241603016853333E-002
  0.40000000596046448        101.28016350000000       0.24310050904750824       0.16293518245220184       0.16331006586551666        5.2547305822372437E-002
  0.42500001192092896        101.28016350000000       0.22194191813468933       0.15169537067413330       0.15213532745838165        4.2423192411661148E-002
  0.44999998807907104        101.28016350000000       0.20072323083877563       0.13985401391983032       0.14029312133789062        3.3785160630941391E-002
  0.47499999403953552        101.28016350000000       0.17978282272815704       0.12765026092529297       0.12805052101612091        2.6521600782871246E-002
  0.50000000000000000        101.28016350000000       0.15941169857978821       0.11530604958534241       0.11564889550209045        2.0503651350736618E-002
  0.52499997615814209        101.28016350000000       0.13985599577426910       0.10302501171827316       0.10330473631620407        1.5593510121107101E-002
  0.55000001192092896        101.28016350000000       0.12131925672292709        9.0991444885730743E-002   9.1210357844829559E-002   1.1651081033051014E-002
  0.57499998807907104        101.28016350000000       0.10396485030651093        7.9369455575942993E-002   7.9534344375133514E-002   8.5391737520694733E-003
  0.60000002384185791        101.28016350000000        8.7918214499950409E-002   6.8302273750305176E-002   6.8421959877014160E-002   6.1274287290871143E-003
  0.62500000000000000        101.28016350000000        7.3269151151180267E-002   5.7911675423383713E-002   5.7995356619358063E-002   4.2951521463692188E-003
  0.64999997615814209        101.28016350000000        6.0074068605899811E-002   4.8297539353370667E-002   4.8353809863328934E-002   2.9332139529287815E-003
  0.67500001192092896        101.28016350000000        4.8358257859945297E-002   3.9537604898214340E-002   3.9573885500431061E-002   1.9451378611847758E-003
  0.69999998807907104        101.28016350000000        3.8118135184049606E-002   3.1687311828136444E-002   3.1709648668766022E-002   1.2475254479795694E-003
  0.72500002384185791        101.28016350000000        2.9323533177375793E-002   2.4779872968792915E-002   2.4792918935418129E-002   7.6992448884993792E-004
  0.75000000000000000        101.28016350000000        2.1919995546340942E-002   1.8826454877853394E-002   1.8833627924323082E-002   4.5425805728882551E-004
  0.77499997615814209        101.28016350000000        1.5831129625439644E-002   1.3816616497933865E-002   1.3820287771522999E-002   2.5391764938831329E-004
  0.80000001192092896        101.28016350000000        1.0961007326841354E-002   9.7189014777541161E-003   9.7206309437751770E-003   1.3261550338938832E-004
  0.82499998807907104        101.28016350000000        7.1966443210840225E-003   6.4817019738256931E-003   6.4824535511434078E-003   6.3085353758651763E-005
  0.85000002384185791        101.28016350000000        4.4105714187026024E-003   4.0343585424125195E-003   4.0346919558942318E-003   2.5709616238600574E-005
  0.87500000000000000        101.28016350000000        2.4635503068566322E-003   2.2885845974087715E-003   2.2888032253831625E-003   7.1419203777622897E-006
  0.89999997615814209        101.28016350000000        1.2074949918314815E-003   1.1402746895328164E-003   1.1405324330553412E-003  -1.0188291525992099E-006
  0.92500001192092896        101.28016350000000        4.8873492050915956E-004   4.7184628783725202E-004   4.7221413115039468E-004  -3.4598913316585822E-006
  0.94999998807907104        101.28016350000000        1.5187692770268768E-004   1.5540797903668135E-004   1.5590536349918693E-004  -2.2638685095444089E-006
  0.97500002384185791        101.28016350000000        4.4896667532157153E-005   5.7425942941335961E-005   5.8027660998050123E-005   2.1152613953745458E-006
   1.0000000000000000        101.28016350000000        2.7535756089491770E-005   4.7090397856663913E-005   4.7717210691189393E-005   1.0000911061069928E-005
   9.9999997171806854E-010   129.86233089999999        3.0002128332853317E-003  -9.8258757498115301E-004  -1.1963003780692816E-003  -4.2037037201225758E-004
   1.3183000246996812E-009   129.86233089999999        3.1407922506332397E-003  -9.8540994804352522E-004  -1.2220094213262200E-003  -4.2983566527254879E-004
   1.7378000150003459E-009   129.86233089999999        3.2886199187487364E-003  -9.8611135035753250E-004  -1.2480233563110232E-003  -4.3960046605207026E-004
   2.2908999142146058E-009   129.86233089999999        3.4441703464835882E-003  -9.8446395713835955E-004  -1.2743845582008362E-003  -4.4970423914492130E-004
   3.0200000278313155E-009   129.86233089999999        3.6078505218029022E-003  -9.8022120073437691E-004  -1.3011285336688161E-003  -4.6018403372727334E-004
   3.9810998941902653E-009   129.86233089999999        3.7801263388246298E-003  -9.7311666468158364E-004  -1.3283079024404287E-003  -4.7108263242989779E-004
   5.2481001766579993E-009   129.86233089999999        3.9615039713680744E-003  -9.6286193002015352E-004  -1.3559905346482992E-003  -4.8244680510833859E-004
   6.9183001549788514E-009   129.86233089999999        4.1525010019540787E-003  -9.4914634246379137E-004  -1.3842566404491663E-003  -4.9432518426328897E-004
   9.1201002305751899E-009   129.86233089999999        4.3536843731999397E-003  -9.3163351994007826E-004  -1.4132073847576976E-003  -5.0676940008997917E-004
   1.2023000373062587E-008   129.86233089999999        4.5656645670533180E-003  -9.0995890786871314E-004  -1.4429662842303514E-003  -5.1983282901346684E-004
   1.5849000334355878E-008   129.86233089999999        4.7890050336718559E-003  -8.8373903417959809E-004  -1.4736700104549527E-003  -5.3356325952336192E-004
   2.0892999330612838E-008   129.86233089999999        5.0244349986314774E-003  -8.5254589794203639E-004  -1.5055018011480570E-003  -5.4801366059109569E-004
   2.7542000680114143E-008   129.86233089999999        5.2726389840245247E-003  -8.1592868082225323E-004  -1.5386659651994705E-003  -5.6322629097849131E-004
   3.6307998385609608E-008   129.86233089999999        5.5344076827168465E-003  -7.7339255949482322E-004  -1.5734138432890177E-003  -5.7923811255022883E-004
   4.7863000673942224E-008   129.86233089999999        5.8104991912841797E-003  -7.2441762313246727E-004  -1.6100301872938871E-003  -5.9606734430417418E-004
   6.3096003088958241E-008   129.86233089999999        6.1017973348498344E-003  -6.6843099193647504E-004  -1.6488614492118359E-003  -6.1371660558506846E-004
   8.3175997644957533E-008   129.86233089999999        6.4091878011822701E-003  -6.0482625849545002E-004  -1.6903056530281901E-003  -6.3215743284672499E-004
   1.0965000285523274E-007   129.86233089999999        6.7336908541619778E-003  -5.3293391829356551E-004  -1.7348390538245440E-003  -6.5132806776091456E-004
   1.4453999597208167E-007   129.86233089999999        7.0762098766863346E-003  -4.5207492075860500E-004  -1.7829909920692444E-003  -6.7110598320141435E-004
   1.9054999711443088E-007   129.86233089999999        7.4380515143275261E-003  -3.6143703619018197E-004  -1.8354272469878197E-003  -6.9132220232859254E-004
   2.5118998792095226E-007   129.86233089999999        7.8201815485954285E-003  -2.6025075931102037E-004  -1.8928566714748740E-003  -7.1169936563819647E-004
   3.3112999631157436E-007   129.86233089999999        8.2239350304007530E-003  -1.4761183410882950E-004  -1.9561473745852709E-003  -7.3186802910640836E-004
   4.3651999703797628E-007   129.86233089999999        8.6506698280572891E-003  -2.2563346647075377E-005  -2.0262917969375849E-003  -7.5131718767806888E-004
   5.7544002629583701E-007   129.86233089999999        9.1017354279756546E-003   1.1589538917178288E-004  -2.1044190507382154E-003  -7.6935882680118084E-004
   7.5857997217099182E-007   129.86233089999999        9.5787076279520988E-003   2.6887928834185004E-004  -2.1918518468737602E-003  -7.8509416198357940E-004
   9.9999999747524271E-007   129.86233089999999        1.0083177126944065E-002   4.3755988008342683E-004  -2.2900945041328669E-003  -7.9735281178727746E-004
   1.3182999509808724E-006   129.86233089999999        1.0616966523230076E-002   6.2323728343471885E-004  -2.4008967448025942E-003  -8.0463540507480502E-004
   1.7377999483869644E-006   129.86233089999999        1.1181739158928394E-002   8.2720851060003042E-004  -2.5261996779590845E-003  -8.0503313802182674E-004
   2.2909000563231530E-006   129.86233089999999        1.1779731139540672E-002   1.0510297724977136E-003  -2.6683229953050613E-003  -7.9614249989390373E-004
   3.0199998946045525E-006   129.86233089999999        1.2412979267537594E-002   1.2962438631802797E-003  -2.8298271354287863E-003  -7.7495403820648789E-004
   3.9810997805034276E-006   129.86233089999999        1.3083816505968571E-002   1.5645617386326194E-003  -3.0136583372950554E-003  -7.3772628093138337E-004
   5.2481000238913111E-006   129.86233089999999        1.3794813305139542E-002   1.8578472081571817E-003  -3.2231742516160011E-003  -6.7982939071953297E-004
   6.9183001869532745E-006   129.86233089999999        1.4548689126968384E-002   2.1780855022370815E-003  -3.4621572121977806E-003  -5.9557362692430615E-004
   9.1201000032015145E-006   129.86233089999999        1.5348473563790321E-002   2.5274485815316439E-003  -3.7348968908190727E-003  -4.7799051390029490E-004
   1.2022999726468697E-005   129.86233089999999        1.6197534278035164E-002   2.9083131812512875E-003  -4.0462384931743145E-003  -3.1857902649790049E-004
   1.5849000192247331E-005   129.86233089999999        1.7099231481552124E-002   3.3230988774448633E-003  -4.4014751911163330E-003  -1.0711144568631425E-004
   2.0892999600619078E-005   129.86233089999999        1.8057839944958687E-002   3.7746862508356571E-003  -4.8067136667668819E-003   1.6887469973880798E-004
   2.7542000680114143E-005   129.86233089999999        1.9077755510807037E-002   4.2660506442189217E-003  -5.2685765549540520E-003   5.2426516776904464E-004
   3.6307999835116789E-005   129.86233089999999        2.0164204761385918E-002   4.8005837015807629E-003  -5.7944711297750473E-003   9.7696355078369379E-004
   4.7862999053904787E-005   129.86233089999999        2.1322773769497871E-002   5.3818523883819580E-003  -6.3923127017915249E-003   1.5481496229767799E-003
   6.3095998484641314E-005   129.86233089999999        2.2560223937034607E-002   6.0139801353216171E-003  -7.0708054117858410E-003   2.2630884777754545E-003
   8.3175997133366764E-005   129.86233089999999        2.3884149268269539E-002   6.7014461383223534E-003  -7.8390827402472496E-003   3.1514668371528387E-003
   1.0964999819407240E-004   129.86233089999999        2.5303808972239494E-002   7.4494755826890469E-003  -8.7068835273385048E-003   4.2483978904783726E-003
   1.4453999756369740E-004   129.86233089999999        2.6829341426491737E-002   8.2635683938860893E-003  -9.6836211159825325E-003   5.5942321196198463E-003
   1.9054999575018883E-004   129.86233089999999        2.8474515303969383E-002   9.1508813202381134E-003  -1.0779470205307007E-002   7.2372527793049812E-003
   2.5119000929407775E-004   129.86233089999999        3.0253937467932701E-002   1.0118645615875721E-002  -1.2002648785710335E-002   9.2313233762979507E-003
   3.3112999517470598E-004   129.86233089999999        3.2187022268772125E-002   1.1176166124641895E-002  -1.3360735960304737E-002   1.1639635078608990E-002
   4.3652000022120774E-004   129.86233089999999        3.4297388046979904E-002   1.2334341183304787E-002  -1.4858528971672058E-002   1.4533854089677334E-002
   5.7544000446796417E-004   129.86233089999999        3.6613948643207550E-002   1.3606058433651924E-002  -1.6496354714035988E-002   1.7994143068790436E-002
   7.5857999036088586E-004   129.86233089999999        3.9173733443021774E-002   1.5007472597062588E-002  -1.8268767744302750E-002   2.2110961377620697E-002
   1.0000000474974513E-003   129.86233089999999        4.2023003101348877E-002   1.6558339819312096E-002  -2.0160967484116554E-002   2.6983419433236122E-002
   1.3183000264689326E-003   129.86233089999999        4.5221257954835892E-002   1.8283842131495476E-002  -2.2145755589008331E-002   3.2720480114221573E-002
   1.7377999611198902E-003   129.86233089999999        4.8842504620552063E-002   2.0214937627315521E-002  -2.4177070707082748E-002   3.9435282349586487E-002
   2.2909000981599092E-003   129.86233089999999        5.2984427660703659E-002   2.2392934188246727E-002  -2.6186071336269379E-002   4.7250866889953613E-002
   3.0199999455362558E-003   129.86233089999999        5.7769332081079483E-002   2.4869728833436966E-002  -2.8069907799363136E-002   5.6287247687578201E-002
   3.9810999296605587E-003   129.86233089999999        6.3354447484016418E-002   2.7713218703866005E-002  -2.9682945460081100E-002   6.6661283373832703E-002
   5.2481000311672688E-003   129.86233089999999        6.9940216839313507E-002   3.1011970713734627E-002  -3.0823532491922379E-002   7.8477613627910614E-002
   6.9182999432086945E-003   129.86233089999999        7.7779106795787811E-002   3.4880887717008591E-002  -3.1218778342008591E-002   9.1814868152141571E-002
   9.1201001778244972E-003   129.86233089999999        8.7186783552169800E-002   3.9469212293624878E-002  -3.0508423224091530E-002  0.10671047121286392     
   1.2023000046610832E-002   129.86233089999999        9.8550587892532349E-002   4.4969048351049423E-002  -2.8228746727108955E-002  0.12313599884510040     
   1.5848999843001366E-002   129.86233089999999       0.11232608556747437        5.1620896905660629E-002  -2.3803258314728737E-002  0.14095352590084076     
   2.0893000066280365E-002   129.86233089999999       0.12903839349746704        5.9725429862737656E-002  -1.6540383920073509E-002  0.15988065302371979     
   2.7542000636458397E-002   129.86233089999999       0.14923235774040222        6.9635793566703796E-002  -5.6614642962813377E-003  0.17939811944961548     
   3.6308001726865768E-002   129.86233089999999       0.17339797317981720        8.1743940711021423E-002   9.6366247162222862E-003  0.19865474104881287     
   4.7862999141216278E-002   129.86233089999999       0.20179308950901031        9.6421860158443451E-002   3.0039055272936821E-002  0.21631401777267456     
   6.3096001744270325E-002   129.86233089999999       0.23416796326637268       0.11391382664442062        5.5885206907987595E-002  0.23039858043193817     
   8.3176001906394958E-002   129.86233089999999       0.26928722858428955       0.13410992920398712        8.6787410080432892E-002  0.23814383149147034     
  0.10000000149011612        129.86233089999999       0.29289549589157104       0.14870937168598175       0.10946355015039444       0.23807115852832794     
  0.12500000000000000        129.86233089999999       0.31938552856445312       0.16673561930656433       0.13766553997993469       0.23048309981822968     
  0.15000000596046448        129.86233089999999       0.33688527345657349       0.18064324557781219       0.15963670611381531       0.21697227656841278     
  0.17499999701976776        129.86233089999999       0.34664553403854370       0.19072596728801727       0.17593967914581299       0.19989585876464844     
  0.20000000298023224        129.86233089999999       0.34977692365646362       0.19728460907936096       0.18719173967838287       0.18091352283954620     
  0.22499999403953552        129.86233089999999       0.34728080034255981       0.20062842965126038       0.19400237500667572       0.16121946275234222     
  0.25000000000000000        129.86233089999999       0.34006553888320923       0.20107220113277435       0.19694934785366058       0.14167290925979614     
  0.27500000596046448        129.86233089999999       0.32895633578300476       0.19893267750740051       0.19657054543495178       0.12288141995668411     
  0.30000001192092896        129.86233089999999       0.31470227241516113       0.19452515244483948       0.19336229562759399       0.10525906831026077     
  0.32499998807907104        129.86233089999999       0.29798153042793274       0.18816027045249939       0.18778058886528015        8.9069679379463196E-002
  0.34999999403953552        129.86233089999999       0.27940574288368225       0.18014129996299744       0.18024335801601410        7.4460469186306000E-002
  0.37500000000000000        129.86233089999999       0.25952386856079102       0.17076171934604645       0.17113301157951355        6.1488818377256393E-002
  0.40000000596046448        129.86233089999999       0.23882557451725006       0.16030313074588776       0.16079890727996826        5.0144076347351074E-002
  0.42500001192092896        129.86233089999999       0.21774445474147797       0.14903345704078674       0.14955957233905792        4.0365323424339294E-002
  0.44999998807907104        129.86233089999999       0.19666096568107605       0.13720530271530151       0.13770452141761780        3.2055974006652832E-002
  0.47499999403953552        129.86233089999999       0.17590530216693878       0.12505462765693665       0.12549591064453125        2.5095710530877113E-002
  0.50000000000000000        129.86233089999999       0.15576003491878510       0.11279956996440887       0.11316967755556107        1.9350163638591766E-002
  0.52499997615814209        129.86233089999999       0.13646280765533447       0.10063933581113815       0.10093667358160019        1.4678684063255787E-002
  0.55000001192092896        129.86233089999999       0.11820879578590393        8.8753409683704376E-002   8.8983334600925446E-002   1.0940476320683956E-002
  0.57499998807907104        129.86233089999999       0.10115326195955276        7.7300794422626495E-002   7.7472321689128876E-002   7.9992944374680519E-003
  0.60000002384185791        129.86233089999999        8.5413917899131775E-002   6.6419422626495361E-002   6.6542923450469971E-002   5.7269446551799774E-003
  0.62500000000000000        129.86233089999999        7.1073323488235474E-002   5.6225702166557312E-002   5.6311465799808502E-002   4.0057278238236904E-003
  0.64999997615814209        129.86233089999999        5.8181256055831909E-002   4.6814203262329102E-002   4.6871531754732132E-002   2.7300005313009024E-003
  0.67500001192092896        129.86233089999999        4.6757027506828308E-002   3.8257505744695663E-002   3.8294278085231781E-002   1.8069881480187178E-003
  0.69999998807907104        129.86233089999999        3.6791838705539703E-002   3.0606167390942574E-002   3.0628697946667671E-002   1.1569783091545105E-003
  0.72500002384185791        129.86233089999999        2.8251098468899727E-002   2.3888867348432541E-002   2.3901972919702530E-002   7.1301474235951900E-004
  0.75000000000000000        129.86233089999999        2.1076790988445282E-002   1.8112733960151672E-002   1.8119914457201958E-002   4.2019734974019229E-004
  0.77499997615814209        129.86233089999999        1.5189872123301029E-002   1.3263852335512638E-002   1.3267516158521175E-002   2.3469117877539247E-004
  0.80000001192092896        129.86233089999999        1.0492703877389431E-002   9.3079684302210808E-003   9.3096904456615448E-003   1.2253368913661689E-004
  0.82499998807907104        129.86233089999999        6.8715652450919151E-003   6.1914436519145966E-003   6.1921929009258747E-003   5.8323737903265283E-005
  0.85000002384185791        129.86233089999999        4.1992464102804661E-003   3.8424530066549778E-003   3.8427871186286211E-003   2.3864600734668784E-005
  0.87500000000000000        129.86233089999999        2.3377868346869946E-003   2.1724973339587450E-003   2.1727175917476416E-003   6.8232416197133716E-006
  0.89999997615814209        129.86233089999999        1.1414097389206290E-003   1.0783043690025806E-003   1.0785619961097836E-003  -5.4403869853558717E-007
  0.92500001192092896        129.86233089999999        4.5979785500094295E-004   4.4426220119930804E-004   4.4462445657700300E-004  -2.5624260615586536E-006
  0.94999998807907104        129.86233089999999        1.4196340634953231E-004   1.4567613834515214E-004   1.4615883992519230E-004  -1.1830780977106770E-006
  0.97500002384185791        129.86233089999999        4.1339848394272849E-005   5.3521838708547875E-005   5.4095813538879156E-005   3.1060405945027014E-006
   1.0000000000000000        129.86233089999999        2.4138636945281178E-005   4.2860079702222720E-005   4.3442520109238103E-005   1.0493074114492629E-005
   9.9999997171806854E-010   166.51064149999999        3.0095430556684732E-003  -9.8243390675634146E-004  -1.1975066736340523E-003  -4.5128230703994632E-004
   1.3183000246996812E-009   166.51064149999999        3.1506111845374107E-003  -9.8509783856570721E-004  -1.2232296867296100E-003  -4.6146934619173408E-004
   1.7378000150003459E-009   166.51064149999999        3.2989559695124626E-003  -9.8562450148165226E-004  -1.2492609675973654E-003  -4.7198083484545350E-004
   2.2908999142146058E-009   166.51064149999999        3.4550535492599010E-003  -9.8378490656614304E-004  -1.2756441719830036E-003  -4.8285824595950544E-004
   3.0200000278313155E-009   166.51064149999999        3.6193123087286949E-003  -9.7933108918368816E-004  -1.3024162035435438E-003  -4.9413996748626232E-004
   3.9810998941902653E-009   166.51064149999999        3.7922004703432322E-003  -9.7199517767876387E-004  -1.3296317774802446E-003  -5.0587003352120519E-004
   5.2481001766579993E-009   166.51064149999999        3.9742258377373219E-003  -9.6148706506937742E-004  -1.3573606265708804E-003  -5.1809608703479171E-004
   6.9183001549788514E-009   166.51064149999999        4.1659092530608177E-003  -9.4749440904706717E-004  -1.3856858713552356E-003  -5.3086673142388463E-004
   9.1201002305751899E-009   166.51064149999999        4.3678190559148788E-003  -9.2967902310192585E-004  -1.4147115871310234E-003  -5.4423295659944415E-004
   1.2023000373062587E-008   166.51064149999999        4.5805689878761768E-003  -9.0767419897019863E-004  -1.4445653650909662E-003  -5.5824610171839595E-004
   1.5849000334355878E-008   166.51064149999999        4.8047243617475033E-003  -8.8109448552131653E-004  -1.4753886498510838E-003  -5.7294982252642512E-004
   2.0892999330612838E-008   166.51064149999999        5.0410181283950806E-003  -8.4950949531048536E-004  -1.5073699178174138E-003  -5.8839144185185432E-004
   2.7542000680114143E-008   166.51064149999999        5.2901380695402622E-003  -8.1246602348983288E-004  -1.5407205792143941E-003  -6.0460425447672606E-004
   3.6307998385609608E-008   166.51064149999999        5.5528781376779079E-003  -7.6946639455854893E-004  -1.5756994253024459E-003  -6.2161305686458945E-004
   4.7863000673942224E-008   166.51064149999999        5.8299992233514786E-003  -7.1998802013695240E-004  -1.6126011032611132E-003  -6.3941878033801913E-004
   6.3096003088958241E-008   166.51064149999999        6.1223907396197319E-003  -6.6345487721264362E-004  -1.6517831245437264E-003  -6.5800169249996543E-004
   8.3175997644957533E-008   166.51064149999999        6.4309407025575638E-003  -5.9925724053755403E-004  -1.6936566680669785E-003  -6.7730346927419305E-004
   1.0965000285523274E-007   166.51064149999999        6.7566754296422005E-003  -5.2672188030555844E-004  -1.7387138213962317E-003  -6.9722422631457448E-004
   1.4453999597208167E-007   166.51064149999999        7.1005029603838921E-003  -4.4516619527712464E-004  -1.7875020857900381E-003  -7.1759195998311043E-004
   1.9054999711443088E-007   166.51064149999999        7.4637359939515591E-003  -3.5377329913899302E-004  -1.8407093593850732E-003  -7.3817616794258356E-004
   2.5118998792095226E-007   166.51064149999999        7.8473445028066635E-003  -2.5176958297379315E-004  -1.8990694079548120E-003  -7.5862131780013442E-004
   3.3112999631157436E-007   166.51064149999999        8.2526719197630882E-003  -1.3824572670273483E-004  -1.9634799100458622E-003  -7.7846134081482887E-004
   4.3651999703797628E-007   166.51064149999999        8.6810821667313576E-003  -1.2239375791978091E-005  -2.0349682308733463E-003  -7.9706549877300858E-004
   5.7544002629583701E-007   166.51064149999999        9.1339349746704102E-003   1.2725582928396761E-004  -2.1147027146071196E-003  -8.1359897740185261E-004
   7.5857997217099182E-007   166.51064149999999        9.6128126606345177E-003   2.8136128094047308E-004  -2.2040528710931540E-003  -8.2698342157527804E-004
   9.9999999747524271E-007   166.51064149999999        1.0119317099452019E-002   4.5125544420443475E-004  -2.3045751731842756E-003  -8.3583098603412509E-004
   1.3182999509808724E-006   166.51064149999999        1.0655282996594906E-002   6.3824630342423916E-004  -2.4180808104574680E-003  -8.3837838610634208E-004
   1.7377999483869644E-006   166.51064149999999        1.1222385801374912E-002   8.4363890346139669E-004  -2.5465791113674641E-003  -8.3240296225994825E-004
   2.2909000563231530E-006   166.51064149999999        1.1822878383100033E-002   1.0689995251595974E-003  -2.6924691628664732E-003  -8.1512081669643521E-004
   3.0199998946045525E-006   166.51064149999999        1.2458813376724720E-002   1.3158810324966908E-003  -2.8583991806954145E-003  -7.8307429794222116E-004
   3.9810997805034276E-006   166.51064149999999        1.3132544234395027E-002   1.5860064886510372E-003  -3.0474134255200624E-003  -7.3198997415602207E-004
   5.2481000238913111E-006   166.51064149999999        1.3846666552126408E-002   1.8812533235177398E-003  -3.2629796769469976E-003  -6.5660994732752442E-004
   6.9183001869532745E-006   166.51064149999999        1.4603926800191402E-002   2.2036216687411070E-003  -3.5089999437332153E-003  -5.5051018716767430E-004
   9.1201000032015145E-006   166.51064149999999        1.5407389029860497E-002   2.5553018786013126E-003  -3.7898938171565533E-003  -4.0586406248621643E-004
   1.2022999726468697E-005   166.51064149999999        1.6260461881756783E-002   2.9386903624981642E-003  -4.1106473654508591E-003  -2.1317311620805413E-004
   1.5849000192247331E-005   166.51064149999999        1.7166551202535629E-002   3.3562299795448780E-003  -4.4766957871615887E-003   3.8924823456909508E-005
   2.0892999600619078E-005   166.51064149999999        1.8129991367459297E-002   3.8108299486339092E-003  -4.8942989669740200E-003   3.6421490949578583E-004
   2.7542000680114143E-005   166.51064149999999        1.9155248999595642E-002   4.3054977431893349E-003  -5.3702262230217457E-003   7.7907065860927105E-004
   3.6307999835116789E-005   166.51064149999999        2.0247636362910271E-002   4.8436652868986130E-003  -5.9120282530784607E-003   1.3030907139182091E-003
   4.7862999053904787E-005   166.51064149999999        2.1412843838334084E-002   5.4289447143673897E-003  -6.5277405083179474E-003   1.9593301694840193E-003
   6.3095998484641314E-005   166.51064149999999        2.2657761350274086E-002   6.0655162669718266E-003  -7.2261621244251728E-003   2.7751552406698465E-003
   8.3175997133366764E-005   166.51064149999999        2.3990135639905930E-002   6.7579266615211964E-003  -8.0164726823568344E-003   3.7825384642928839E-003
   1.0964999819407240E-004   166.51064149999999        2.5419419631361961E-002   7.5114853680133820E-003  -8.9083965867757797E-003   5.0190980546176434E-003
   1.4453999756369740E-004   166.51064149999999        2.6955978944897652E-002   8.3317887037992477E-003  -9.9112223833799362E-003   6.5277698449790478E-003
   1.9054999575018883E-004   166.51064149999999        2.8613870963454247E-002   9.2261210083961487E-003  -1.1034897528588772E-002   8.3596976473927498E-003
   2.5119000929407775E-004   166.51064149999999        3.0408039689064026E-002   1.0201859287917614E-002  -1.2287215329706669E-002   1.0571447201073170E-002
   3.3112999517470598E-004   166.51064149999999        3.2358318567276001E-002   1.1268492788076401E-002  -1.3675131835043430E-002   1.3229006901383400E-002
   4.3652000022120774E-004   166.51064149999999        3.4488826990127563E-002   1.2437144294381142E-002  -1.5202532522380352E-002   1.6406621783971786E-002
   5.7544000446796417E-004   166.51064149999999        3.6829084157943726E-002   1.3720970600843430E-002  -1.6868483275175095E-002   2.0186601206660271E-002
   7.5857999036088586E-004   166.51064149999999        3.9416823536157608E-002   1.5136461704969406E-002  -1.8665855750441551E-002   2.4661006405949593E-002
   1.0000000474974513E-003   166.51064149999999        4.2299147695302963E-002   1.6703767701983452E-002  -2.0577644929289818E-002   2.9929572716355324E-002
   1.3183000264689326E-003   166.51064149999999        4.5536521822214127E-002   1.8448553979396820E-002  -2.2573856636881828E-002   3.6100648343563080E-002
   1.7377999611198902E-003   166.51064149999999        4.9204032868146896E-002   2.0402330905199051E-002  -2.4604942649602890E-002   4.3284710496664047E-002
   2.2909000981599092E-003   166.51064149999999        5.3400564938783646E-002   2.2607069462537766E-002  -2.6597835123538971E-002   5.1600102335214615E-002
   3.0199999455362558E-003   166.51064149999999        5.8249656111001968E-002   2.5115398690104485E-002  -2.8444701805710793E-002   6.1158712953329086E-002
   3.9810999296605587E-003   166.51064149999999        6.3909709453582764E-002   2.7996012941002846E-002  -2.9994226992130280E-002   7.2065412998199463E-002
   5.2481000311672688E-003   166.51064149999999        7.0582106709480286E-002   3.1338296830654144E-002  -3.1038574874401093E-002   8.4407970309257507E-002
   6.9182999432086945E-003   166.51064149999999        7.8519694507122040E-002   3.5257875919342041E-002  -3.1298585236072540E-002   9.8242133855819702E-002
   9.1201001778244972E-003   166.51064149999999        8.8037498295307159E-002   3.9904452860355377E-002  -3.0408345162868500E-002  0.11357542127370834     
   1.2023000046610832E-002   166.51064149999999        9.9520459771156311E-002   4.5470029115676880E-002  -2.7900246903300285E-002  0.13034151494503021     
   1.5848999843001366E-002   166.51064149999999       0.11341878026723862        5.2193917334079742E-002  -2.3197578266263008E-002  0.14835582673549652     
   2.0893000066280365E-002   166.51064149999999       0.13024790585041046        6.0373831540346146E-002  -1.5614435076713562E-002  0.16728110611438751     
   2.7542000636458397E-002   166.51064149999999       0.15053647756576538        7.0356979966163635E-002  -4.3872701935470104E-003  0.18653658032417297     
   3.6308001726865768E-002   166.51064149999999       0.17474937438964844        8.2524843513965607E-002   1.1258812621235847E-002  0.20520798861980438     
   4.7862999141216278E-002   166.51064149999999       0.20310781896114349        9.7232304513454437E-002   3.1963676214218140E-002  0.22190457582473755     
   6.3096001744270325E-002   166.51064149999999       0.23531274497509003       0.11469765752553940        5.8002419769763947E-002  0.23462180793285370     
   8.3176001906394958E-002   166.51064149999999       0.27006891369819641       0.13477453589439392        8.8906429708003998E-002  0.24062511324882507     
  0.10000000149011612        166.51064149999999       0.29329755902290344       0.14922071993350983       0.11143482476472855       0.23924061655998230     
  0.12500000000000000        166.51064149999999       0.31915813684463501       0.16695870459079742       0.13926160335540771       0.23001670837402344     
  0.15000000596046448        166.51064149999999       0.33600416779518127       0.18053399026393890       0.16075351834297180       0.21525351703166962     
  0.17499999701976776        166.51064149999999       0.34512808918952942       0.19026461243629456       0.17653472721576691       0.19728001952171326     
  0.20000000298023224        166.51064149999999       0.34766831994056702       0.19647008180618286       0.18726286292076111       0.17771048843860626     
  0.22499999403953552        166.51064149999999       0.34464454650878906       0.19947397708892822       0.19357384741306305       0.15768827497959137     
  0.25000000000000000        166.51064149999999       0.33697649836540222       0.19960209727287292       0.19606256484985352       0.13802230358123779     
  0.27500000596046448        166.51064149999999       0.32549577951431274       0.19717946648597717       0.19527757167816162       0.11927329748868942     
  0.30000001192092896        166.51064149999999       0.31095373630523682       0.19252727925777435       0.19172124564647675       0.10181347280740738     
  0.32499998807907104        166.51064149999999       0.29402795433998108       0.18596015870571136       0.18585237860679626        8.5870377719402313E-002
  0.34999999403953552        166.51064149999999       0.27532711625099182       0.17778363823890686       0.17808930575847626        7.1560636162757874E-002
  0.37500000000000000        166.51064149999999       0.25539550185203552       0.16829203069210052       0.16881304979324341        5.8916598558425903E-002
  0.40000000596046448        166.51064149999999       0.23471675813198090       0.15776649117469788       0.15837030112743378        4.7907680273056030E-002
  0.42500001192092896        166.51064149999999       0.21371750533580780       0.14647342264652252       0.14707593619823456        3.8457706570625305E-002
  0.44999998807907104        166.51064149999999       0.19277061522006989       0.13466303050518036       0.13521508872509003        3.0458938330411911E-002
  0.47499999403953552        166.51064149999999       0.17219823598861694       0.12256807833909988       0.12304501235485077        2.3783436045050621E-002
  0.50000000000000000        166.51064149999999       0.15227474272251129       0.11040285229682922       0.11079639196395874        1.8292203545570374E-002
  0.52499997615814209        166.51064149999999       0.13322958350181580        9.8362267017364502E-002   9.8674528300762177E-002   1.3842401094734669E-002
  0.55000001192092896        166.51064149999999       0.11524985730648041        8.6621090769767761E-002   8.6860187351703644E-002   1.0292977094650269E-002
  0.57499998807907104        166.51064149999999        9.8483055830001831E-002   7.5333356857299805E-002   7.5510285794734955E-002   7.5089121237397194E-003
  0.60000002384185791        166.51064149999999        8.3039514720439911E-002   6.4631909132003784E-002   6.4758427441120148E-002   5.3643016144633293E-003
  0.62500000000000000        166.51064149999999        6.8994924426078796E-002   5.4627988487482071E-002   5.4715335369110107E-002   3.7444424815475941E-003
  0.64999997615814209        166.51064149999999        5.6392781436443329E-002   4.5411113649606705E-002   4.5469198375940323E-002   2.5470848195254803E-003
  0.67500001192092896        166.51064149999999        4.5246783643960953E-002   3.7048954516649246E-002   3.7086036056280136E-002   1.6829924425110221E-003
  0.69999998807907104        166.51064149999999        3.5543240606784821E-002   2.9587445780634880E-002   2.9610075056552887E-002   1.0759310098364949E-003
  0.72500002384185791        166.51064149999999        2.7243465185165405E-002   2.3051027208566666E-002   2.3064142093062401E-002   6.6220795270055532E-004
  0.75000000000000000        166.51064149999999        2.0286178216338158E-002   1.7443049699068069E-002   1.7450209707021713E-002   3.8986295112408698E-004
  0.77499997615814209        166.51064149999999        1.4589942991733551E-002   1.2746386229991913E-002   1.2750029563903809E-002   2.1760666277259588E-004
  0.80000001192092896        166.51064149999999        1.0055634193122387E-002   8.9242300018668175E-003   8.9259399101138115E-003   1.1359480413375422E-004
  0.82499998807907104        166.51064149999999        6.5689659677445889E-003   5.9211282059550285E-003   5.9218723326921463E-003   5.4113046644488350E-005
  0.85000002384185791        166.51064149999999        4.0031122043728828E-003   3.6642688792198896E-003   3.6646029911935329E-003   2.2240295947995037E-005
  0.87500000000000000        166.51064149999999        2.2214513737708330E-003   2.0650730002671480E-003   2.0652941893786192E-003   6.5463650571473408E-006
  0.89999997615814209        166.51064149999999        1.0805105557665229E-003   1.0211743647232652E-003   1.0214307112619281E-003  -1.3159156253550464E-007
  0.92500001192092896        166.51064149999999        4.3324273428879678E-004   4.1893013985827565E-004   4.1928567225113511E-004  -1.8019389926848817E-006
  0.94999998807907104        166.51064149999999        1.3289290654938668E-004   1.3674919318873435E-004   1.3721607683692127E-004  -3.0234690484576277E-007
  0.97500002384185791        166.51064149999999        3.8072739698691294E-005   4.9906502681551501E-005   5.0451937568141147E-005   3.8497491914313287E-006
   1.0000000000000000        166.51064149999999        2.1045978428446688E-005   3.8966827560216188E-005   3.9505033782916144E-005   1.0728833331086207E-005
   9.9999997171806854E-010   213.50143290000000        3.0186567455530167E-003  -9.8227313719689846E-004  -1.1986580211669207E-003  -4.8242413322441280E-004
   1.3183000246996812E-009   213.50143290000000        3.1602031085640192E-003  -9.8478165455162525E-004  -1.2243948876857758E-003  -4.9333809874951839E-004
   1.7378000150003459E-009   213.50143290000000        3.3090531360358000E-003  -9.8513695411384106E-004  -1.2504438636824489E-003  -5.0460081547498703E-004
   2.2908999142146058E-009   213.50143290000000        3.4656850621104240E-003  -9.8310911562293768E-004  -1.2768497690558434E-003  -5.1625544438138604E-004
   3.0200000278313155E-009   213.50143290000000        3.6305093672126532E-003  -9.7844842821359634E-004  -1.3036512536928058E-003  -5.2834127563983202E-004
   3.9810998941902653E-009   213.50143290000000        3.8039959035813808E-003  -9.7088573966175318E-004  -1.3309046626091003E-003  -5.4090307094156742E-004
   5.2481001766579993E-009   213.50143290000000        3.9866548031568527E-003  -9.6012942958623171E-004  -1.3586820568889380E-003  -5.5398861877620220E-004
   6.9183001549788514E-009   213.50143290000000        4.1790087707340717E-003  -9.4586535124108195E-004  -1.3870695838704705E-003  -5.6764564942568541E-004
   9.1201002305751899E-009   213.50143290000000        4.3816282413899899E-003  -9.2775351367890835E-004  -1.4161746948957443E-003  -5.8192323194816709E-004
   1.2023000373062587E-008   213.50143290000000        4.5951306819915771E-003  -9.0542522957548499E-004  -1.4461291721090674E-003  -5.9686938766390085E-004
   1.5849000334355878E-008   213.50143290000000        4.8200828023254871E-003  -8.7849312694743276E-004  -1.4770791167393327E-003  -6.1252200976014137E-004
   2.0892999330612838E-008   213.50143290000000        5.0572212785482407E-003  -8.4652437362819910E-004  -1.5092192916199565E-003  -6.2892067944630980E-004
   2.7542000680114143E-008   213.50143290000000        5.3072357550263405E-003  -8.0906337825581431E-004  -1.5427677426487207E-003  -6.4608734101057053E-004
   3.6307998385609608E-008   213.50143290000000        5.5709253065288067E-003  -7.6560984598472714E-004  -1.5779922250658274E-003  -6.6403148230165243E-004
   4.7863000673942224E-008   213.50143290000000        5.8490531519055367E-003  -7.1563845267519355E-004  -1.6151969321072102E-003  -6.8273342913016677E-004
   6.3096003088958241E-008   213.50143290000000        6.1425128951668739E-003  -6.5857014851644635E-004  -1.6547514824196696E-003  -7.0214667357504368E-004
   8.3175997644957533E-008   213.50143290000000        6.4521972090005875E-003  -5.9379189042374492E-004  -1.6970807919278741E-003  -7.2217814158648252E-004
   1.0965000285523274E-007   213.50143290000000        6.7791366018354893E-003  -5.2062683971598744E-004  -1.7426939448341727E-003  -7.4268365278840065E-004
   1.4453999597208167E-007   213.50143290000000        7.1242433041334152E-003  -4.3838896090164781E-004  -1.7921571852639318E-003  -7.6343514956533909E-004
   1.9054999711443088E-007   213.50143290000000        7.4888365343213081E-003  -3.4625676926225424E-004  -1.8461818108335137E-003  -7.8413204755634069E-004
   2.5118998792095226E-007   213.50143290000000        7.8738909214735031E-003  -2.4345263955183327E-004  -1.9055276643484831E-003  -8.0433150287717581E-004
   3.3112999631157436E-007   213.50143290000000        8.2807587459683418E-003  -1.2906220217701048E-004  -1.9711235072463751E-003  -8.2345970440655947E-004
   4.3651999703797628E-007   213.50143290000000        8.7108081206679344E-003  -2.1178634597163182E-006  -2.0440323278307915E-003  -8.4075360791757703E-004
   5.7544002629583701E-007   213.50143290000000        9.1654090210795403E-003   1.3839233724866062E-004  -2.1254643797874451E-003  -8.5521716391667724E-004
   7.5857997217099182E-007   213.50143290000000        9.6461512148380280E-003   2.9359618201851845E-004  -2.2168366704136133E-003  -8.6557614849880338E-004
   9.9999999747524271E-007   213.50143290000000        1.0154647752642632E-002   4.6467891661450267E-004  -2.3197606205940247E-003  -8.7020639330148697E-004
   1.3182999509808724E-006   213.50143290000000        1.0692744515836239E-002   6.5295631065964699E-004  -2.4361100513488054E-003  -8.6706021102145314E-004
   1.7377999483869644E-006   213.50143290000000        1.1262129060924053E-002   8.5974129615351558E-004  -2.5679643731564283E-003  -8.5357803618535399E-004
   2.2909000563231530E-006   213.50143290000000        1.1865070089697838E-002   1.0866100201383233E-003  -2.7178039308637381E-003  -8.2656962331384420E-004
   3.0199998946045525E-006   213.50143290000000        1.2503637932240963E-002   1.3351255329325795E-003  -2.8883663471788168E-003  -7.8210176434367895E-004
   3.9810997805034276E-006   213.50143290000000        1.3180206529796124E-002   1.6070224810391665E-003  -3.0827955342829227E-003  -7.1533891605213284E-004
   5.2481000238913111E-006   213.50143290000000        1.3897392898797989E-002   1.9041916821151972E-003  -3.3046691678464413E-003  -6.2036333838477731E-004
   6.9183001869532745E-006   213.50143290000000        1.4657974243164062E-002   2.2286486346274614E-003  -3.5580100957304239E-003  -4.8998341662809253E-004
   9.1201000032015145E-006   213.50143290000000        1.5465046279132366E-002   2.5826008059084415E-003  -3.8473671302199364E-003  -3.1548051629215479E-004
   1.2022999726468697E-005   213.50143290000000        1.6322057694196701E-002   2.9684652108699083E-003  -4.1778641752898693E-003  -8.6324871517717838E-005
   1.5849000192247331E-005   213.50143290000000        1.7232460901141167E-002   3.3887072931975126E-003  -4.5550758950412273E-003   2.1001095592509955E-004
   2.0892999600619078E-005   213.50143290000000        1.8200652673840523E-002   3.8462642114609480E-003  -4.9854093231260777E-003   5.8866402832791209E-004
   2.7542000680114143E-005   213.50143290000000        1.9231164827942848E-002   4.3441760353744030E-003  -5.4757734760642052E-003   1.0675177909433842E-003
   3.6307999835116789E-005   213.50143290000000        2.0329395309090614E-002   4.8859133385121822E-003  -6.0338499024510384E-003   1.6678804531693459E-003
   4.7862999053904787E-005   213.50143290000000        2.1501138806343079E-002   5.4751341231167316E-003  -6.6677806898951530E-003   2.4146828800439835E-003
   6.3095998484641314E-005   213.50143290000000        2.2753410041332245E-002   6.1160740442574024E-003  -7.3864418081939220E-003   3.3373786136507988E-003
   8.3175997133366764E-005   213.50143290000000        2.4094110354781151E-002   6.8133478052914143E-003  -8.1990351900458336E-003   4.4701881706714630E-003
   1.0964999819407240E-004   213.50143290000000        2.5532878935337067E-002   7.5723449699580669E-003  -9.1152405366301537E-003   5.8531705290079117E-003
   1.4453999756369740E-004   213.50143290000000        2.7080308645963669E-002   8.3987601101398468E-003  -1.0144188068807125E-002   7.5317453593015671E-003
   1.9054999575018883E-004   213.50143290000000        2.8750738129019737E-002   9.3000018969178200E-003  -1.1295561678707600E-002   9.5597784966230392E-003
   2.5119000929407775E-004   213.50143290000000        3.0559444800019264E-002   1.0283590294420719E-002  -1.2576679699122906E-002   1.1996339075267315E-002
   3.3112999517470598E-004   213.50143290000000        3.2526671886444092E-002   1.1359197087585926E-002  -1.3993822969496250E-002   1.4909959398210049E-002
   4.3652000022120774E-004   213.50143290000000        3.4677028656005859E-002   1.2538162991404533E-002  -1.5549918636679649E-002   1.8377143889665604E-002
   5.7544000446796417E-004   213.50143290000000        3.7040609866380692E-002   1.3833910226821899E-002  -1.7242712900042534E-002   2.2481935098767281E-002
   7.5857999036088586E-004   213.50143290000000        3.9655856788158417E-002   1.5263252891600132E-002  -1.9063340499997139E-002   2.7317522093653679E-002
   1.0000000474974513E-003   213.50143290000000        4.2570676654577255E-002   1.6846727579832077E-002  -2.0992560312151909E-002   3.2983679324388504E-002
   1.3183000264689326E-003   213.50143290000000        4.5846465975046158E-002   1.8610464408993721E-002  -2.2997554391622543E-002   3.9587482810020447E-002
   1.7377999611198902E-003   213.50143290000000        4.9559347331523895E-002   2.0586512982845306E-002  -2.5025296956300735E-002   4.7236021608114243E-002
   2.2909000981599092E-003   213.50143290000000        5.3809363394975662E-002   2.2817477583885193E-002  -2.6998549699783325E-002   5.6042119860649109E-002
   3.0199999455362558E-003   213.50143290000000        5.8721199631690979E-002   2.5356691330671310E-002  -2.8804611414670944E-002   6.6108733415603638E-002
   3.9810999296605587E-003   213.50143290000000        6.4454369246959686E-002   2.8273608535528183E-002  -3.0286690220236778E-002   7.7527984976768494E-002
   5.2481000311672688E-003   213.50143290000000        7.1211084723472595E-002   3.1658373773097992E-002  -3.1231075525283813E-002   9.0370111167430878E-002
   6.9182999432086945E-003   213.50143290000000        7.9244494438171387E-002   3.5627275705337524E-002  -3.1352773308753967E-002  0.10466755926609039     
   9.1201001778244972E-003   213.50143290000000        8.8868841528892517E-002   4.0330406278371811E-002  -3.0280806124210358E-002  0.12039798498153687     
   1.2023000046610832E-002   213.50143290000000       0.10046657174825668        4.5959588140249252E-002  -2.7544409036636353E-002  0.13745777308940887     
   1.5848999843001366E-002   213.50143290000000       0.11448249220848083        5.2752867341041565E-002  -2.2567478939890862E-002  0.15561729669570923     
   2.0893000066280365E-002   213.50143290000000       0.13142240047454834        6.1004947870969772E-002  -1.4670647680759430E-002  0.17448718845844269     
   2.7542000636458397E-002   213.50143290000000       0.15179894864559174        7.1057088673114777E-002  -3.1061873305588961E-003  0.19342958927154541     
   3.6308001726865768E-002   213.50143290000000       0.17605240643024445        8.3280421793460846E-002   1.2872288934886456E-002  0.21147331595420837     
   4.7862999141216278E-002   213.50143290000000       0.20436841249465942        9.8013050854206085E-002   3.3859901130199432E-002  0.22718149423599243     
   6.3096001744270325E-002   213.50143290000000       0.23640026152133942       0.11544799059629440        6.0069378465414047E-002  0.23853179812431335     
   8.3176001906394958E-002   213.50143290000000       0.27079555392265320       0.13540370762348175        9.0954922139644623E-002  0.24282878637313843     
  0.10000000149011612        213.50143290000000       0.29365071654319763       0.14969737827777863       0.11332571506500244       0.24017870426177979     
  0.12500000000000000        213.50143290000000       0.31889632344245911       0.16715149581432343       0.14077273011207581       0.22939832508563995     
  0.15000000596046448        213.50143290000000       0.33510765433311462       0.18040205538272858       0.16179013252258301       0.21346241235733032     
  0.17499999701976776        213.50143290000000       0.34361681342124939       0.18979062139987946       0.17706094682216644       0.19466386735439301     
  0.20000000298023224        213.50143290000000       0.34558862447738647       0.19565461575984955       0.18728081881999969       0.17456758022308350     
  0.22499999403953552        213.50143290000000       0.34205991029739380       0.19833135604858398       0.19311030209064484       0.15426462888717651     
  0.25000000000000000        213.50143290000000       0.33396095037460327       0.19815705716609955       0.19516004621982574       0.13451366126537323     
  0.27500000596046448        213.50143290000000       0.32212883234024048       0.19546444714069366       0.19398812949657440       0.11582953482866287     
  0.30000001192092896        213.50143290000000       0.30731683969497681       0.19058026373386383       0.19010223448276520        9.8544031381607056E-002
  0.32499998807907104        213.50143290000000       0.29020145535469055       0.18382267653942108       0.18396332859992981        8.2850135862827301E-002
  0.34999999403953552        213.50143290000000       0.27138820290565491       0.17549921572208405       0.17598971724510193        6.8835675716400146E-002
  0.37500000000000000        213.50143290000000       0.25141653418540955       0.16590476036071777       0.16656076908111572        5.6509673595428467E-002
  0.40000000596046448        213.50143290000000       0.23076403141021729       0.15531983971595764       0.15602032840251923        4.5823216438293457E-002
  0.42500001192092896        213.50143290000000       0.20985043048858643       0.14400924742221832       0.14467953145503998        3.6686271429061890E-002
  0.44999998807907104        213.50143290000000       0.18904107809066772       0.13222065567970276       0.13281914591789246        2.8981138020753860E-002
  0.47499999403953552        213.50143290000000       0.16865029931068420       0.12018363177776337       0.12069156020879745        2.2573251277208328E-002
  0.50000000000000000        213.50143290000000       0.14894448220729828       0.10810866951942444       0.10852231085300446        1.7319740727543831E-002
  0.52499997615814209        213.50143290000000       0.13014513254165649        9.6186429262161255E-002   9.6511296927928925E-002   1.3076142407953739E-002
  0.55000001192092896        213.50143290000000       0.11243158578872681        8.4587097167968750E-002   8.4833785891532898E-002   9.7015304490923882E-003
  0.57499998807907104        213.50143290000000        9.5943868160247803E-002   7.3459893465042114E-002   7.3641173541545868E-002   7.0623336359858513E-003
  0.60000002384185791        213.50143290000000        8.0785274505615234E-002   6.2932714819908142E-002   6.3061587512493134E-002   5.0350264646112919E-003
  0.62500000000000000        213.50143290000000        6.7024968564510345E-002   5.3111892193555832E-002   5.3200401365756989E-002   3.5078811924904585E-003
  0.64999997615814209        213.50143290000000        5.4700486361980438E-002   4.4082079082727432E-002   4.4140666723251343E-002   2.3819410707801580E-003
  0.67500001192092896        213.50143290000000        4.3820243328809738E-002   3.5906292498111725E-002   3.5943545401096344E-002   1.5713460743427277E-003
  0.69999998807907104        213.50143290000000        3.4365981817245483E-002   2.8626102954149246E-002   2.8648748993873596E-002   1.0031434940174222E-003
  0.72500002384185791        213.50143290000000        2.6295209303498268E-002   2.2261949256062508E-002   2.2275030612945557E-002   6.1668944545090199E-004
  0.75000000000000000        213.50143290000000        1.9543653354048729E-002   1.6813663765788078E-002   1.6820784658193588E-002   3.6274635931476951E-004
  0.77499997615814209        213.50143290000000        1.4027719385921955E-002   1.2261145748198032E-002   1.2264760211110115E-002   2.0236536511220038E-004
  0.80000001192092896        213.50143290000000        9.6469894051551819E-003   8.5652563720941544E-003   8.5669495165348053E-003   1.0563561954768375E-004
  0.82499998807907104        213.50143290000000        6.2867710366845131E-003   5.6689237244427204E-003   5.6696613319218159E-003   5.0371883844491094E-005
  0.85000002384185791        213.50143290000000        3.8207254838198423E-003   3.4985076636075974E-003   3.4988406114280224E-003   2.0801509890588932E-005
  0.87500000000000000        213.50143290000000        2.1136195864528418E-003   1.9654650241136551E-003   1.9656864460557699E-003   6.3013544604473282E-006
  0.89999997615814209        213.50143290000000        1.0242713615298271E-003   9.6839509205892682E-004   9.6864940132945776E-004   2.2388005049833737E-007
  0.92500001192092896        213.50143290000000        4.0881917811930180E-004   3.9561453741043806E-004   3.9596238639205694E-004  -1.1605310419326997E-006
  0.94999998807907104        213.50143290000000        1.2457535194698721E-004   1.2854255328420550E-004   1.2899278954137117E-004   4.0949979052129493E-007
  0.97500002384185791        213.50143290000000        3.5067470889771357E-005   4.6554301661672071E-005   4.7070843720575795E-005   4.3917239054280799E-006
   1.0000000000000000        213.50143290000000        1.8228189219371416E-005   3.5380679037189111E-005   3.5875287721864879E-005   1.0765748811536469E-005
   9.9999997171806854E-010   273.75344569999999        3.0275648459792137E-003  -9.8210584837943316E-004  -1.1997579131275415E-003  -5.1378738135099411E-004
   1.3183000246996812E-009   273.75344569999999        3.1695785000920296E-003  -9.8446174524724483E-004  -1.2255090987309813E-003  -5.2543223137035966E-004
   1.7378000150003459E-009   273.75344569999999        3.3189225941896439E-003  -9.8464917391538620E-004  -1.2515763519331813E-003  -5.3744937758892775E-004
   2.2908999142146058E-009   273.75344569999999        3.4760772250592709E-003  -9.8243658430874348E-004  -1.2780060060322285E-003  -5.4988317424431443E-004
   3.0200000278313155E-009   273.75344569999999        3.6414545029401779E-003  -9.7757310140877962E-004  -1.3048382243141532E-003  -5.6277337716892362E-004
   3.9810998941902653E-009   273.75344569999999        3.8155261427164078E-003  -9.6978811779990792E-004  -1.3321315636858344E-003  -5.7616480626165867E-004
   5.2481001766579993E-009   273.75344569999999        3.9988043718039989E-003  -9.5878844149410725E-004  -1.3599606463685632E-003  -5.9010449331253767E-004
   6.9183001549788514E-009   273.75344569999999        4.1918139904737473E-003  -9.4425835413858294E-004  -1.3884142972528934E-003  -6.0463848058134317E-004
   9.1201002305751899E-009   273.75344569999999        4.3951282277703285E-003  -9.2585594393312931E-004  -1.4176039258018136E-003  -6.1981269391253591E-004
   1.2023000373062587E-008   273.75344569999999        4.6093659475445747E-003  -9.0321066090837121E-004  -1.4476655051112175E-003  -6.3567032339051366E-004
   1.5849000334355878E-008   273.75344569999999        4.8350971192121506E-003  -8.7593315402045846E-004  -1.4787503750994802E-003  -6.5224169520661235E-004
   2.0892999330612838E-008   273.75344569999999        5.0730616785585880E-003  -8.4358832100406289E-004  -1.5110597014427185E-003  -6.6955655347555876E-004
   2.7542000680114143E-008   273.75344569999999        5.3239520639181137E-003  -8.0571824219077826E-004  -1.5448189806193113E-003  -6.8762275623157620E-004
   3.6307998385609608E-008   273.75344569999999        5.5885701440274715E-003  -7.6182000339031219E-004  -1.5803048154339194E-003  -7.0643157232552767E-004
   4.7863000673942224E-008   273.75344569999999        5.8676828630268574E-003  -7.1136554470285773E-004  -1.6178319929167628E-003  -7.2593882214277983E-004
   6.3096003088958241E-008   273.75344569999999        6.1621875502169132E-003  -6.5377278951928020E-004  -1.6577825881540775E-003  -7.4606691487133503E-004
   8.3175997644957533E-008   273.75344569999999        6.4729815348982811E-003  -5.8842566795647144E-004  -1.7005964182317257E-003  -7.6668272959068418E-004
   1.0965000285523274E-007   273.75344569999999        6.8010990507900715E-003  -5.1464373245835304E-004  -1.7467996804043651E-003  -7.8759191092103720E-004
   1.4453999597208167E-007   273.75344569999999        7.1474574506282806E-003  -4.3173745507374406E-004  -1.7969791078940034E-003  -8.0850307131186128E-004
   1.9054999711443088E-007   273.75344569999999        7.5133815407752991E-003  -3.3888092730194330E-004  -1.8518699798732996E-003  -8.2903716247528791E-004
   2.5118998792095226E-007   273.75344569999999        7.8998524695634842E-003  -2.3529258032795042E-004  -1.9122594967484474E-003  -8.4865454118698835E-004
   3.3112999631157436E-007   273.75344569999999        8.3082262426614761E-003  -1.2005312601104379E-004  -1.9791086670011282E-003  -8.6666259448975325E-004
   4.3651999703797628E-007   273.75344569999999        8.7398812174797058E-003   7.8102611951180734E-006  -2.0535183139145374E-003  -8.8215316645801067E-004
   5.7544002629583701E-007   273.75344569999999        9.1961920261383057E-003   1.4931500481907278E-004  -2.1367410663515329E-003  -8.9395476970821619E-004
   7.5857997217099182E-007   273.75344569999999        9.6787605434656143E-003   3.0559513834305108E-004  -2.2302435245364904E-003  -9.0058078058063984E-004
   9.9999999747524271E-007   273.75344569999999        1.0189208202064037E-002   4.7784263733774424E-004  -2.3356934543699026E-003  -9.0015277964994311E-004
   1.3182999509808724E-006   273.75344569999999        1.0729392059147358E-002   6.6738086752593517E-004  -2.4550296366214752E-003  -8.9031766401603818E-004
   1.7377999483869644E-006   273.75344569999999        1.1301012709736824E-002   8.7553058983758092E-004  -2.5904027279466391E-003  -8.6815707618370652E-004
   2.2909000563231530E-006   273.75344569999999        1.1906354688107967E-002   1.1038776719942689E-003  -2.7443761937320232E-003  -8.3004939369857311E-004
   3.0199998946045525E-006   273.75344569999999        1.2547503225505352E-002   1.3539950596168637E-003  -2.9197775293141603E-003  -7.7155907638370991E-004
   3.9810997805034276E-006   273.75344569999999        1.3226853683590889E-002   1.6276290407404304E-003  -3.1198519282042980E-003  -6.8726029712706804E-004
   5.2481000238913111E-006   273.75344569999999        1.3947047293186188E-002   1.9266838207840919E-003  -3.3482878934592009E-003  -5.7054532226175070E-004
   6.9183001869532745E-006   273.75344569999999        1.4710887335240841E-002   2.2531894501298666E-003  -3.6092274822294712E-003  -4.1342413169331849E-004
   9.1201000032015145E-006   273.75344569999999        1.5521503984928131E-002   2.6093709748238325E-003  -3.9073484949767590E-003  -2.0625509205274284E-004
   1.2022999726468697E-005   273.75344569999999        1.6382386907935143E-002   2.9976654332131147E-003  -4.2479103431105614E-003   6.2553073803428560E-005
   1.5849000192247331E-005   273.75344569999999        1.7297031357884407E-002   3.4205603878945112E-003  -4.6366220340132713E-003   4.0671962779015303E-004
   2.0892999600619078E-005   273.75344569999999        1.8269892781972885E-002   3.8810216356068850E-003  -5.0800326280295849E-003   8.4275781409814954E-004
   2.7542000680114143E-005   273.75344569999999        1.9305575639009476E-002   4.3821204453706741E-003  -5.5851810611784458E-003   1.3900771737098694E-003
   3.6307999835116789E-005   273.75344569999999        2.0409559831023216E-002   4.9273655749857426E-003  -6.1598699539899826E-003   2.0717037841677666E-003
   4.7862999053904787E-005   273.75344569999999        2.1587738767266273E-002   5.5204611271619797E-003  -6.8123312667012215E-003   2.9144370928406715E-003
   6.3095998484641314E-005   273.75344569999999        2.2847257554531097E-002   6.1656981706619263E-003  -7.5514996424317360E-003   3.9497958496212959E-003
   8.3175997133366764E-005   273.75344569999999        2.4196162819862366E-002   6.8677556701004505E-003  -8.3865765482187271E-003   5.2142022177577019E-003
   1.0964999819407240E-004   273.75344569999999        2.5644283741712570E-002   7.6321060769259930E-003  -9.3271667137742043E-003   6.7500849254429340E-003
   1.4453999756369740E-004   273.75344569999999        2.7202431112527847E-002   8.4645384922623634E-003  -1.0382210835814476E-002   8.6052361875772476E-003
   1.9054999575018883E-004   273.75344569999999        2.8885226696729660E-002   9.3725845217704773E-003  -1.1561087332665920E-002   1.0836097411811352E-002
   2.5119000929407775E-004   273.75344569999999        3.0708268284797668E-002   1.0363904759287834E-002  -1.2870597653090954E-002   1.3504037633538246E-002
   3.3112999517470598E-004   273.75344569999999        3.2692201435565948E-002   1.1448347941040993E-002  -1.4316302724182606E-002   1.6679877415299416E-002
   4.3652000022120774E-004   273.75344569999999        3.4862115979194641E-002   1.2637471780180931E-002  -1.5900116413831711E-002   2.0442057400941849E-002
   5.7544000446796417E-004   273.75344569999999        3.7248678505420685E-002   1.3944958336651325E-002  -1.7618419602513313E-002   2.4875961244106293E-002
   7.5857999036088586E-004   273.75344569999999        3.9890997111797333E-002   1.5387934632599354E-002  -1.9460570067167282E-002   3.0075427144765854E-002
   1.0000000474974513E-003   273.75344569999999        4.2837768793106079E-002   1.6987316310405731E-002  -2.1405054256320000E-002   3.6139726638793945E-002
   1.3183000264689326E-003   273.75344569999999        4.6151295304298401E-002   1.8769685178995132E-002  -2.3416217416524887E-002   4.3174032121896744E-002
   1.7377999611198902E-003   273.75344569999999        4.9908686429262161E-002   2.0767606794834137E-002  -2.5437578558921814E-002   5.1281347870826721E-002
   2.2909000981599092E-003   273.75344569999999        5.4211091250181198E-002   2.3024301975965500E-002  -2.7387790381908417E-002   6.0568280518054962E-002
   3.0199999455362558E-003   273.75344569999999        5.9184297919273376E-002   2.5593772530555725E-002  -2.9149407520890236E-002   7.1128107607364655E-002
   3.9810999296605587E-003   273.75344569999999        6.4988829195499420E-002   2.8546197339892387E-002  -3.0560370534658432E-002   8.3039522171020508E-002
   5.2481000311672688E-003   273.75344569999999        7.1827664971351624E-002   3.1972438097000122E-002  -3.1401399523019791E-002   9.6354715526103973E-002
   6.9182999432086945E-003   273.75344569999999        7.9954124987125397E-002   3.5989385098218918E-002  -3.1382102519273758E-002  0.11108257621526718     
   9.1201001778244972E-003   273.75344569999999        8.9681617915630341E-002   4.0747448801994324E-002  -3.0126988887786865E-002  0.12717100977897644     
   1.2023000046610832E-002   273.75344569999999       0.10138995945453644        4.6438205987215042E-002  -2.7162827551364899E-002  0.14447991549968719     
   1.5848999843001366E-002   273.75344569999999       0.11551854759454727        5.3298365324735641E-002  -2.1914895623922348E-002  0.16273625195026398     
   2.0893000066280365E-002   273.75344569999999       0.13256356120109558        6.1619564890861511E-002  -1.3711132109165192E-002  0.18150131404399872     
   2.7542000636458397E-002   273.75344569999999       0.15302190184593201        7.1737132966518402E-002  -1.8202296923846006E-003  0.20008437335491180     
   3.6308001726865768E-002   273.75344569999999       0.17730967700481415        8.4011957049369812E-002   1.4475516974925995E-002  0.21746325492858887     
   4.7862999141216278E-002   273.75344569999999       0.20557796955108643        9.8765693604946136E-002   3.5727132111787796E-002  0.23216240108013153     
   6.3096001744270325E-002   273.75344569999999       0.23743408918380737       0.11616677045822144        6.2086902558803558E-002  0.24215023219585419     
   8.3176001906394958E-002   273.75344569999999       0.27147090435028076       0.13599970936775208        9.2935465276241302E-002  0.24477824568748474     
  0.10000000149011612        273.75344569999999       0.29395866394042969       0.15014168620109558       0.11513998359441757       0.24090801179409027     
  0.12500000000000000        273.75344569999999       0.31860342621803284       0.16731636226177216       0.14220385253429413       0.22864711284637451     
  0.15000000596046448        273.75344569999999       0.33419817686080933       0.18024958670139313       0.16275203227996826       0.21161314845085144     
  0.17499999701976776        273.75344569999999       0.34211310744285583       0.18930570781230927       0.17752377688884735       0.19205604493618011     
  0.20000000298023224        273.75344569999999       0.34353795647621155       0.19483938813209534       0.18725055456161499       0.17148803174495697     
  0.22499999403953552        273.75344569999999       0.33952569961547852       0.19720104336738586       0.19261592626571655       0.15094690024852753     
  0.25000000000000000        273.75344569999999       0.33101621270179749       0.19673675298690796       0.19424490630626678       0.13114126026630402     
  0.27500000596046448        273.75344569999999       0.31885153055191040       0.19378653168678284       0.19270420074462891       0.11254113912582397     
  0.30000001192092896        273.75344569999999       0.30378621816635132       0.18868213891983032       0.18850600719451904        9.5439396798610687E-002
  0.32499998807907104        273.75344569999999       0.28649547696113586       0.18174505233764648       0.18211296200752258        7.9996101558208466E-002
  0.34999999403953552        273.75344569999999       0.26758140325546265       0.17328447103500366       0.17394293844699860        6.6271975636482239E-002
  0.37500000000000000        273.75344569999999       0.24757844209671021       0.16359560191631317       0.16437342762947083        5.4254323244094849E-002
  0.40000000596046448        273.75344569999999       0.22695817053318024       0.15295822918415070       0.15374526381492615        4.3877374380826950E-002
  0.42500001192092896        273.75344569999999       0.20613344013690948       0.14163535833358765       0.14236579835414886        3.5038519650697708E-002
  0.44999998807907104        273.75344569999999       0.18546222150325775       0.12987214326858521       0.13051143288612366        2.7611183002591133E-002
  0.47499999403953552        273.75344569999999       0.16525116562843323       0.11789492517709732       0.11842977255582809        2.1455030888319016E-002
  0.50000000000000000        273.75344569999999       0.14575894176959991       0.10591042041778564       0.10634126514196396        1.6424002125859261E-002
  0.52499997615814209        273.75344569999999       0.12719929218292236        9.4105124473571777E-002   9.4440579414367676E-002   1.2372490018606186E-002
  0.55000001192092896        273.75344569999999       0.10974414646625519        8.2644738256931305E-002   8.2897663116455078E-002   9.1600185260176659E-003
  0.57499998807907104        273.75344569999999        9.3526333570480347E-002   7.1673825383186340E-002   7.1858569979667664E-002   6.6546411253511906E-003
  0.60000002384185791        273.75344569999999        7.8642420470714569E-002   6.1315525323152542E-002   6.1446171253919601E-002   4.7352700494229794E-003
  0.62500000000000000        273.75344569999999        6.5155342221260071E-002   5.1671419292688370E-002   5.1760733127593994E-002   3.2931179739534855E-003
  0.64999997615814209        273.75344569999999        5.3097013384103775E-002   4.2821533977985382E-002   4.2880412191152573E-002   2.2324123419821262E-003
  0.67500001192092896        273.75344569999999        4.2470868676900864E-002   3.4824453294277191E-002   3.4861750900745392E-002   1.4705142239108682E-003
  0.69999998807907104        273.75344569999999        3.3254370093345642E-002   2.7717612683773041E-002   2.7740210294723511E-002   9.3756534624844790E-004
  0.72500002384185791        273.75344569999999        2.5401489809155464E-002   2.1517695859074593E-002   2.1530710160732269E-002   5.7577149709686637E-004
  0.75000000000000000        273.75344569999999        1.8845202401280403E-002   1.6221240162849426E-002   1.6228305175900459E-002   3.3842021366581321E-004
  0.77499997615814209        273.75344569999999        1.3499976135790348E-002   1.1805395595729351E-002   1.1808973737061024E-002   1.8871728389058262E-004
  0.80000001192092896        273.75344569999999        9.2642772942781448E-003   8.2288896664977074E-003   8.2305632531642914E-003   9.8520162282511592E-005
  0.82499998807907104        273.75344569999999        6.0231424868106842E-003   5.4332069121301174E-003   5.4339366033673286E-003   4.7032925067469478E-005
  0.85000002384185791        273.75344569999999        3.6508115008473396E-003   3.3440229017287493E-003   3.3443537540733814E-003   1.9519602574291639E-005
  0.87500000000000000        273.75344569999999        2.0134781952947378E-003   1.8729285802692175E-003   1.8731495365500450E-003   6.0807697082054801E-006
  0.89999997615814209        273.75344569999999        9.7223074408248067E-004   9.1953726951032877E-004   9.1978872660547495E-004   5.2781854265049333E-007
  0.92500001192092896        273.75344569999999        3.8630867493338883E-004   3.7410968798212707E-004   3.7444912595674396E-004  -6.2230736830315436E-007
  0.94999998807907104        273.75344569999999        1.1693224223563448E-004   1.2098241859348491E-004   1.2141546176280826E-004   9.7912925411947072E-007
  0.97500002384185791        273.75344569999999        3.2299361919285730E-005   4.3442330934340134E-005   4.3929954699706286E-005   4.7696426008769777E-006
   1.0000000000000000        273.75344569999999        1.5658921256545000E-005   3.2074669434223324E-005   3.2526699214940891E-005   1.0650220247043762E-005
   9.9999997171806854E-010   351.00911509999997        3.0362769030034542E-003  -9.8193238954991102E-004  -1.2008098419755697E-003  -5.4536346578970551E-004
   1.3183000246996812E-009   351.00911509999997        3.1787478365004063E-003  -9.8413869272917509E-004  -1.2265756959095597E-003  -5.5774208158254623E-004
   1.7378000150003459E-009   351.00911509999997        3.3285752870142460E-003  -9.8416127730160952E-004  -1.2526621576398611E-003  -5.7051534531638026E-004
   2.2908999142146058E-009   351.00911509999997        3.4862414468079805E-003  -9.8176742903888226E-004  -1.2791169574484229E-003  -5.8372848434373736E-004
   3.0200000278313155E-009   351.00911509999997        3.6521595902740955E-003  -9.7670510876923800E-004  -1.3059818884357810E-003  -5.9742125449702144E-004
   3.9810998941902653E-009   351.00911509999997        3.8268037606030703E-003  -9.6870207926258445E-004  -1.3333178358152509E-003  -6.1163760256022215E-004
   5.2481001766579993E-009   351.00911509999997        4.0106880478560925E-003  -9.5746369333937764E-004  -1.3612018665298820E-003  -6.2642322154715657E-004
   6.9183001549788514E-009   351.00911509999997        4.2043393477797508E-003  -9.4267266103997827E-004  -1.3897262979298830E-003  -6.4182130154222250E-004
   9.1201002305751899E-009   351.00911509999997        4.4083329848945141E-003  -9.2398532433435321E-004  -1.4190061483532190E-003  -6.5787322819232941E-004
   1.2023000373062587E-008   351.00911509999997        4.6232906170189381E-003  -9.0102921240031719E-004  -1.4491821639239788E-003  -6.7461584694683552E-004
   1.5849000334355878E-008   351.00911509999997        4.8497845418751240E-003  -8.7341305334120989E-004  -1.4804111560806632E-003  -6.9207011256366968E-004
   2.0892999330612838E-008   351.00911509999997        5.0885570235550404E-003  -8.4069947479292750E-004  -1.5129010425880551E-003  -7.1025348734110594E-004
   2.7542000680114143E-008   351.00911509999997        5.3403042256832123E-003  -8.0242834519594908E-004  -1.5468852361664176E-003  -7.2915724013000727E-004
   3.6307998385609608E-008   351.00911509999997        5.6058308109641075E-003  -7.5809401459991932E-004  -1.5826496528461576E-003  -7.4875087011605501E-004
   4.7863000673942224E-008   351.00911509999997        5.8859079144895077E-003  -7.0716603659093380E-004  -1.6205202555283904E-003  -7.6896214159205556E-004
   6.3096003088958241E-008   351.00911509999997        6.1814356595277786E-003  -6.4905919134616852E-004  -1.6608922742307186E-003  -7.8967754961922765E-004
   8.3175997644957533E-008   351.00911509999997        6.4933151006698608E-003  -5.8315444039180875E-004  -1.7042210092768073E-003  -8.1071892054751515E-004
   1.0965000285523274E-007   351.00911509999997        6.8225865252315998E-003  -5.0876778550446033E-004  -1.7510509351268411E-003  -8.3183508832007647E-004
   1.4453999597208167E-007   351.00911509999997        7.1701700799167156E-003  -4.2520632268860936E-004  -1.8019898561760783E-003  -8.5266429232433438E-004
   1.9054999711443088E-007   351.00911509999997        7.5373975560069084E-003  -3.3163974876515567E-004  -1.8577983137220144E-003  -8.7274052202701569E-004
   2.5118998792095226E-007   351.00911509999997        7.9252542927861214E-003  -2.2728265321347862E-004  -1.9192917970940471E-003  -8.9141767239198089E-004
   3.3112999631157436E-007   351.00911509999997        8.3351032808423042E-003  -1.1121089482912794E-004  -1.9874654244631529E-003  -9.0787315275520086E-004
   4.3651999703797628E-007   351.00911509999997        8.7683303281664848E-003   1.7553446014062501E-005  -2.0634583197534084E-003  -9.2104106443002820E-004
   5.7544002629583701E-007   351.00911509999997        9.2263175174593925E-003   1.6003318887669593E-004  -2.1485674660652876E-003  -9.2956016305834055E-004
   7.5857997217099182E-007   351.00911509999997        9.7106751054525375E-003   3.1736856908537447E-004  -2.2443106863647699E-003  -9.3171524349600077E-004
   9.9999999747524271E-007   351.00911509999997        1.0223034769296646E-002   4.9075804417952895E-004  -2.3524139542132616E-003  -9.2535553267225623E-004
   1.3182999509808724E-006   351.00911509999997        1.0765264742076397E-002   6.8153266329318285E-004  -2.4748814757913351E-003  -9.0780260507017374E-004
   1.7377999483869644E-006   351.00911509999997        1.1339076794683933E-002   8.9102063793689013E-004  -2.6139374822378159E-003  -8.7575759971514344E-004
   2.2909000563231530E-006   351.00911509999997        1.1946772225201130E-002   1.1208176147192717E-003  -2.7722292579710484E-003  -8.2514324458315969E-004
   3.0199998946045525E-006   351.00911509999997        1.2590453960001469E-002   1.3725063763558865E-003  -2.9526760336011648E-003  -7.5099669629707932E-004
   3.9810997805034276E-006   351.00911509999997        1.3272534124553204E-002   1.6478446777909994E-003  -3.1586242839694023E-003  -6.4727442804723978E-004
   5.2481000238913111E-006   351.00911509999997        1.3995679095387459E-002   1.9487494137138128E-003  -3.3938735723495483E-003  -5.0665083108469844E-004
   6.9183001869532745E-006   351.00911509999997        1.4762720093131065E-002   2.2772660013288260E-003  -3.6626846995204687E-003  -3.2030919101089239E-004
   9.1201000032015145E-006   351.00911509999997        1.5576819889247417E-002   2.6356359012424946E-003  -3.9698621258139610E-003  -7.7656521170865744E-005
   1.2022999726468697E-005   351.00911509999997        1.6441505402326584E-002   3.0263164080679417E-003  -4.3207979761064053E-003   2.3398669145535678E-004
   1.5849000192247331E-005   351.00911509999997        1.7360322177410126E-002   3.4518174361437559E-003  -4.7213318757712841E-003   6.2955392058938742E-004
   2.0892999600619078E-005   351.00911509999997        1.8337778747081757E-002   3.9151320233941078E-003  -5.1781469956040382E-003   1.1269540991634130E-003
   2.7542000680114143E-005   351.00911509999997        1.9378550350666046E-002   4.4193631038069725E-003  -5.6984033435583115E-003   1.7471337923780084E-003
   3.6307999835116789E-005   351.00911509999997        2.0488200709223747E-002   4.9680578522384167E-003  -6.2900125049054623E-003   2.5148382410407066E-003
   4.7862999053904787E-005   351.00911509999997        2.1672721952199936E-002   5.5649643763899803E-003  -6.9612823426723480E-003   3.4587229602038860E-003
   6.3095998484641314E-005   351.00911509999997        2.2939382120966911E-002   6.2144286930561066E-003  -7.7211852185428143E-003   4.6123410575091839E-003
   8.3175997133366764E-005   351.00911509999997        2.4296378716826439E-002   6.9211949594318867E-003  -8.5788983851671219E-003   6.0142651200294495E-003
   1.0964999819407240E-004   351.00911509999997        2.5753723457455635E-002   7.6908161863684654E-003  -9.5439264550805092E-003   7.7092112042009830E-003
   1.4453999756369740E-004   351.00911509999997        2.7322445064783096E-002   8.5291741415858269E-003  -1.0624985210597515E-002   9.7472276538610458E-003
   1.9054999575018883E-004   351.00911509999997        2.9017437249422073E-002   9.4439228996634483E-003  -1.1831109412014484E-002   1.2187180109322071E-002
   2.5119000929407775E-004   351.00911509999997        3.0854616314172745E-002   1.0442859493196011E-002  -1.3168545439839363E-002   1.5092529356479645E-002
   3.3112999517470598E-004   351.00911509999997        3.2855022698640823E-002   1.1536010541021824E-002  -1.4642086811363697E-002   1.8536128103733063E-002
   4.3652000022120774E-004   351.00911509999997        3.5044215619564056E-002   1.2735142372548580E-002  -1.6252590343356133E-002   2.2598031908273697E-002
   5.7544000446796417E-004   351.00911509999997        3.7453416734933853E-002   1.4054189436137676E-002  -1.7995029687881470E-002   2.7364578098058701E-002
   7.5857999036088586E-004   351.00911509999997        4.0122389793395996E-002   1.5510589815676212E-002  -1.9856948405504227E-002   3.2929800450801849E-002
   1.0000000474974513E-003   351.00911509999997        4.3100588023662567E-002   1.7125625163316727E-002  -2.1814530715346336E-002   3.9391938596963882E-002
   1.3183000264689326E-003   351.00911509999997        4.6451192349195480E-002   1.8926313146948814E-002  -2.3829288780689240E-002   4.6853676438331604E-002
   1.7377999611198902E-003   351.00911509999997        5.0252266228199005E-002   2.0945725962519646E-002  -2.5841312482953072E-002   5.5413309484720230E-002
   2.2909000981599092E-003   351.00911509999997        5.4606013000011444E-002   2.3227673023939133E-002  -2.7765214443206787E-002   6.5170533955097198E-002
   3.0199999455362558E-003   351.00911509999997        5.9639256447553635E-002   2.5826798751950264E-002  -2.9478939250111580E-002   7.6208323240280151E-002
   3.9810999296605587E-003   351.00911509999997        6.5513476729393005E-002   2.8813967481255531E-002  -3.0815370380878448E-002   8.8591374456882477E-002
   5.2481000311672688E-003   351.00911509999997        7.2432324290275574E-002   3.2280713319778442E-002  -3.1549967825412750E-002  0.10235340893268585     
   6.9182999432086945E-003   351.00911509999997        8.0649204552173615E-002   3.6344476044178009E-002  -3.1387351453304291E-002  0.11747960001230240     
   9.1201001778244972E-003   351.00911509999997        9.0476579964160919E-002   4.1155930608510971E-002  -2.9948059469461441E-002  0.13388839364051819     
   1.2023000046610832E-002   351.00911509999997       0.10229160636663437        4.6906322240829468E-002  -2.6757035404443741E-002  0.15140403807163239     
   1.5848999843001366E-002   351.00911509999997       0.11652818322181702        5.3830977529287338E-002  -2.1241646260023117E-002  0.16971178352832794     
   2.0893000066280365E-002   351.00911509999997       0.13367295265197754        6.2218416482210159E-002  -1.2737830169498920E-002  0.18832637369632721     
   2.7542000636458397E-002   351.00911509999997       0.15420725941658020        7.2398044168949127E-002  -5.3120689699426293E-004  0.20650830864906311     
   3.6308001726865768E-002   351.00911509999997       0.17852360010147095        8.4720648825168610E-002   1.6067175194621086E-002  0.22318990528583527     
   4.7862999141216278E-002   351.00911509999997       0.20673938095569611        9.9491737782955170E-002   3.7564963102340698E-002  0.23686389625072479     
   6.3096001744270325E-002   351.00911509999997       0.23841747641563416       0.11685580015182495        6.4055904746055603E-002  0.24549707770347595     
   8.3176001906394958E-002   351.00911509999997       0.27209845185279846       0.13656458258628845        9.4850562512874603E-002  0.24649472534656525     
  0.10000000149011612        351.00911509999997       0.29422488808631897       0.15055586397647858       0.11688120663166046       0.24144886434078217     
  0.12500000000000000        351.00911509999997       0.31828239560127258       0.16745546460151672       0.14355960488319397       0.22777996957302094     
  0.15000000596046448        351.00911509999997       0.33327794075012207       0.18007852137088776       0.16364429891109467       0.20971794426441193     
  0.17499999701976776        351.00911509999997       0.34061810374259949       0.18881142139434814       0.17792817950248718       0.18946367502212524     
  0.20000000298023224        351.00911509999997       0.34151634573936462       0.19402541220188141       0.18717658519744873       0.16847409307956696     
  0.22499999403953552        351.00911509999997       0.33704063296318054       0.19608341157436371       0.19209441542625427       0.14773295819759369     
  0.25000000000000000        351.00911509999997       0.32813978195190430       0.19534087181091309       0.19331993162631989       0.12789933383464813     
  0.27500000596046448        351.00911509999997       0.31566005945205688       0.19214458763599396       0.19142746925354004       0.10939956456422806     
  0.30000001192092896        351.00911509999997       0.30035698413848877       0.18683105707168579       0.18693311512470245        9.2489026486873627E-002
  0.32499998807907104        351.00911509999997       0.28290402889251709       0.17972467839717865       0.18030069768428802        7.7296487987041473E-002
  0.34999999403953552        351.00911509999997       0.26389968395233154       0.17113603651523590       0.17194731533527374        6.3857190310955048E-002
  0.37500000000000000        351.00911509999997       0.24387341737747192       0.16136053204536438       0.16224838793277740        5.2138201892375946E-002
  0.40000000596046448        351.00911509999997       0.22329069674015045       0.15067701041698456       0.15154160559177399        4.2058259248733521E-002
  0.42500001192092896        351.00911509999997       0.20255756378173828       0.13934664428234100       0.14013049006462097        3.3503346145153046E-002
  0.44999998807907104        351.00911509999997       0.18202476203441620       0.12761197984218597       0.12828709185123444        2.6338981464505196E-002
  0.47499999403953552        351.00911509999997       0.16199141740798950       0.11569610983133316       0.11625429242849350        2.0419852808117867E-002
  0.50000000000000000        351.00911509999997       0.14270867407321930       0.10380206257104874       0.10424757748842239        1.5597286634147167E-002
  0.52499997615814209        351.00911509999997       0.12438285350799561        9.2112213373184204E-002   9.2456519603729248E-002   1.1724960058927536E-002
  0.55000001192092896        351.00911509999997       0.10717862099409103        8.0787919461727142E-002   8.1045895814895630E-002   8.6631150916218758E-003
  0.57499998807907104        351.00911509999997        9.1221958398818970E-002   6.9969192147254944E-002   7.0156626403331757E-002   6.2815700657665730E-003
  0.60000002384185791        351.00911509999997        7.6602987945079803E-002   5.9774592518806458E-002   5.9906527400016785E-002   4.4617084786295891E-003
  0.62500000000000000        351.00911509999997        6.3378721475601196E-002   5.0301145762205124E-002   5.0390966236591339E-002   3.0976342968642712E-003
  0.64999997615814209        351.00911509999997        5.1575746387243271E-002   4.1624441742897034E-002   4.1683435440063477E-002   2.0966501906514168E-003
  0.67500001192092896        351.00911509999997        4.1192784905433655E-002   3.3798858523368835E-002   3.3836103975772858E-002   1.3791862875223160E-003
  0.69999998807907104        351.00911509999997        3.2203290611505508E-002   2.6857905089855194E-002   2.6880402117967606E-002   8.7830284610390663E-004
  0.72500002384185791        351.00911509999997        2.4557957425713539E-002   2.0814731717109680E-002   2.0827651023864746E-002   5.3887144895270467E-004
  0.75000000000000000        351.00911509999997        1.8187232315540314E-002   1.5662794932723045E-002   1.5669789165258408E-002   3.1652359757572412E-004
  0.77499997615814209        351.00911509999997        1.3003833591938019E-002   1.1376692913472652E-002   1.1380228213965893E-002   1.7645212938077748E-004
  0.80000001192092896        351.00911509999997        8.9052766561508179E-003   7.9132057726383209E-003   7.9148579388856888E-003   9.2134585429448634E-005
  0.82499998807907104        351.00911509999997        5.7764472439885139E-003   5.2125356160104275E-003   5.2132564596831799E-003   4.4040170905645937E-005
  0.85000002384185791        351.00911509999997        3.4922417253255844E-003   3.1997980549931526E-003   3.2001265790313482E-003   1.8371145415585488E-005
  0.87500000000000000        351.00911509999997        1.9203089177608490E-003   1.7868055729195476E-003   1.7870254814624786E-003   5.8790451475942973E-006
  0.89999997615814209        351.00911509999997        9.2398311244323850E-004   8.7422324577346444E-004   8.7447126861661673E-004   7.8553028970418382E-007
  0.92500001192092896        351.00911509999997        3.6551977973431349E-004   3.5423529334366322E-004   3.5456576733849943E-004  -1.7324238399396563E-007
  0.94999998807907104        351.00911509999997        1.0989497968694195E-004   1.1400419316487387E-004   1.1441970127634704E-004   1.4292944570115651E-006
  0.97500002384185791        351.00911509999997        2.9746479413006455E-005   4.0550050471210852E-005   4.1009017877513543E-005   5.0147673391620629E-006
   1.0000000000000000        351.00911509999997        1.3314662282937206E-005   2.9024507966823876E-005   2.9435255783027969E-005   1.0419564205221832E-005
   9.9999997171806854E-010   450.06702489999998        3.0448022298514843E-003  -9.8175345920026302E-004  -1.2018169509246945E-003  -5.7714356807991862E-004
   1.3183000246996812E-009   450.06702489999998        3.1877206638455391E-003  -9.8381272982805967E-004  -1.2275984045118093E-003  -5.9025757946074009E-004
   1.7378000150003459E-009   450.06702489999998        3.3380212262272835E-003  -9.8367361351847649E-004  -1.2537052389234304E-003  -6.0378725174814463E-004
   2.2908999142146058E-009   450.06702489999998        3.4961879719048738E-003  -9.8110188264399767E-004  -1.2801868142560124E-003  -6.1777821974828839E-004
   3.0200000278313155E-009   450.06702489999998        3.6626358050853014E-003  -9.7584427567198873E-004  -1.3070867862552404E-003  -6.3226948259398341E-004
   3.9810998941902653E-009   450.06702489999998        3.8378406316041946E-003  -9.6762727480381727E-004  -1.3344683684408665E-003  -6.4730370650067925E-004
   5.2481001766579993E-009   450.06702489999998        4.0223179385066032E-003  -9.5615471946075559E-004  -1.3624114217236638E-003  -6.6292396513745189E-004
   6.9183001549788514E-009   450.06702489999998        4.2165974155068398E-003  -9.4110763166099787E-004  -1.3910117559134960E-003  -6.7916949046775699E-004
   9.1201002305751899E-009   450.06702489999998        4.4212564826011658E-003  -9.2214072356000543E-004  -1.4203883474692702E-003  -6.9607602199539542E-004
   1.2023000373062587E-008   450.06702489999998        4.6369186602532864E-003  -8.9887971989810467E-004  -1.4506869483739138E-003  -7.1367225609719753E-004
   1.5849000334355878E-008   450.06702489999998        4.8641590401530266E-003  -8.7093131151050329E-004  -1.4820703072473407E-003  -7.3196773882955313E-004
   2.0892999330612838E-008   450.06702489999998        5.1037231460213661E-003  -8.3785603055730462E-004  -1.5147532103583217E-003  -7.5096532236784697E-004
   2.7542000680114143E-008   450.06702489999998        5.3563094697892666E-003  -7.9919141717255116E-004  -1.5489774523302913E-003  -7.7063677599653602E-004
   3.6307998385609608E-008   450.06702489999998        5.6227259337902069E-003  -7.5442949309945107E-004  -1.5850389609113336E-003  -7.9092651139944792E-004
   4.7863000673942224E-008   450.06702489999998        5.9037469327449799E-003  -7.0303695974871516E-004  -1.6232753405347466E-003  -8.1173016224056482E-004
   6.3096003088958241E-008   450.06702489999998        6.2002763152122498E-003  -6.4442597795277834E-004  -1.6640957910567522E-003  -8.3289382746443152E-004
   8.3175997644957533E-008   450.06702489999998        6.5132197923958302E-003  -5.7797424960881472E-004  -1.7079716781154275E-003  -8.5418840171769261E-004
   1.0965000285523274E-007   450.06702489999998        6.8436204455792904E-003  -5.0299457507207990E-004  -1.7554665682837367E-003  -8.7529985466971993E-004
   1.4453999597208167E-007   450.06702489999998        7.1924044750630856E-003  -4.1879047057591379E-004  -1.8072103848680854E-003  -8.9578866027295589E-004
   1.9054999711443088E-007   450.06702489999998        7.5609087944030762E-003  -3.2452755840495229E-004  -1.8639898626133800E-003  -9.1509311459958553E-004
   2.5118998792095226E-007   450.06702489999998        7.9501233994960785E-003  -2.1941649902146310E-004  -1.9266501767560840E-003  -9.3245110474526882E-004
   3.3112999631157436E-007   450.06702489999998        8.3614178001880646E-003  -1.0252843640046194E-004  -1.9962212536484003E-003  -9.4689877005293965E-004
   4.3651999703797628E-007   450.06702489999998        8.7961852550506592E-003   2.7119574951939285E-005  -2.0738826133310795E-003  -9.5719977980479598E-004
   5.7544002629583701E-007   450.06702489999998        9.2558152973651886E-003   1.7055564967449754E-004  -2.1609764080494642E-003  -9.6178898820653558E-004
   7.5857997217099182E-007   450.06702489999998        9.7419265657663345E-003   3.2892607850953937E-004  -2.2590733133256435E-003  -9.5870671793818474E-004
   9.9999999747524271E-007   450.06702489999998        1.0256160050630569E-002   5.0343590555712581E-004  -2.3699584417045116E-003  -9.4551203073933721E-004
   1.3182999509808724E-006   450.06702489999998        1.0800396092236042E-002   6.9542333949357271E-004  -2.4957037530839443E-003  -9.1918150428682566E-004
   1.7377999483869644E-006   450.06702489999998        1.1376359499990940E-002   9.0622447896748781E-004  -2.6386072859168053E-003  -8.7601516861468554E-004
   2.2909000563231530E-006   450.06702489999998        1.1986363679170609E-002   1.1374441673979163E-003  -2.8014022391289473E-003  -8.1145658623427153E-004
   3.0199998946045525E-006   450.06702489999998        1.2632530182600021E-002   1.3906750828027725E-003  -2.9870998114347458E-003  -7.1999151259660721E-004
   3.9810997805034276E-006   450.06702489999998        1.3317291624844074E-002   1.6676860395818949E-003  -3.1991482246667147E-003  -5.9493345906957984E-004
   5.2481000238913111E-006   450.06702489999998        1.4043334871530533E-002   1.9704073201864958E-003  -3.4414574038237333E-003  -4.2821251554414630E-004
   6.9183001869532745E-006   450.06702489999998        1.4813520945608616E-002   2.3008980788290501E-003  -3.7184064276516438E-003  -2.1015910897403955E-004
   9.1201000032015145E-006   450.06702489999998        1.5631044283509254E-002   2.6614174712449312E-003  -4.0349238552153111E-003   7.0796137151774019E-005
   1.2022999726468697E-005   450.06702489999998        1.6499470919370651E-002   3.0544423498213291E-003  -4.3965312652289867E-003   4.2844458948820829E-004
   1.5849000192247331E-005   450.06702489999998        1.7422391101717949E-002   3.4825040493160486E-003  -4.8091937787830830E-003   8.7895232718437910E-004
   2.0892999600619078E-005   450.06702489999998        1.8404372036457062E-002   3.9486233144998550E-003  -5.2797212265431881E-003   1.4416390331462026E-003
   2.7542000680114143E-005   450.06702489999998        1.9450154155492783E-002   4.4559342786669731E-003  -5.8153858408331871E-003   2.1389939356595278E-003
   3.6307999835116789E-005   450.06702489999998        2.0565386861562729E-002   5.0080223008990288E-003  -6.4241951331496239E-003   2.9974775388836861E-003
   4.7862999053904787E-005   450.06702489999998        2.1756159141659737E-002   5.6086787953972816E-003  -7.1145165711641312E-003   4.0475819259881973E-003
   6.3095998484641314E-005   450.06702489999998        2.3029861971735954E-002   6.2623042613267899E-003  -7.8953430056571960E-003   5.3248587064445019E-003
   8.3175997133366764E-005   450.06702489999998        2.4394838139414787E-002   6.9737071171402931E-003  -8.7758023291826248E-003   6.8699694238603115E-003
   1.0964999819407240E-004   450.06702489999998        2.5861281901597977E-002   7.7485190704464912E-003  -9.7652720287442207E-003   8.7298331782221794E-003
   1.4453999756369740E-004   450.06702489999998        2.7440434321761131E-002   8.5927154868841171E-003  -1.0872210375964642E-002   1.0956630110740662E-002
   1.9054999575018883E-004   450.06702489999998        2.9147461056709290E-002   9.5140682533383369E-003  -1.2105274945497513E-002   1.3611493632197380E-002
   2.5119000929407775E-004   450.06702489999998        3.0998589470982552E-002   1.0520512238144875E-002  -1.3470115140080452E-002   1.6759766265749931E-002
   3.3112999517470598E-004   450.06702489999998        3.3015247434377670E-002   1.1622243560850620E-002  -1.4970718882977962E-002   2.0476076751947403E-002
   4.3652000022120774E-004   450.06702489999998        3.5223446786403656E-002   1.2831236235797405E-002  -1.6606843098998070E-002   2.4841776117682457E-002
   5.7544000446796417E-004   450.06702489999998        3.7654951214790344E-002   1.4161674305796623E-002  -1.8372012302279472E-002   2.9943784698843956E-002
   7.5857999036088586E-004   450.06702489999998        4.0350168943405151E-002   1.5631295740604401E-002  -2.0251927897334099E-002   3.5875890403985977E-002
   1.0000000474974513E-003   450.06702489999998        4.3359290808439255E-002   1.7261737957596779E-002  -2.2220460698008537E-002   4.2734798043966293E-002
   1.3183000264689326E-003   450.06702489999998        4.6746339648962021E-002   1.9080448895692825E-002  -2.4236284196376801E-002   5.0620157271623611E-002
   1.7377999611198902E-003   450.06702489999998        5.0590291619300842E-002   2.1120980381965637E-002  -2.6236100122332573E-002   5.9624951332807541E-002
   2.2909000981599092E-003   450.06702489999998        5.4994367063045502E-002   2.3427715525031090E-002  -2.8130557388067245E-002   6.9841384887695312E-002
   3.0199999455362558E-003   450.06702489999998        6.0086369514465332E-002   2.6055915281176567E-002  -2.9793132096529007E-002   8.1341564655303955E-002
   3.9810999296605587E-003   450.06702489999998        6.6028662025928497E-002   2.9077092185616493E-002  -3.1051859259605408E-002   9.4175681471824646E-002
   5.2481000311672688E-003   450.06702489999998        7.3025494813919067E-002   3.2583411782979965E-002  -3.1677238643169403E-002  0.10835867375135422     
   6.9182999432086945E-003   450.06702489999998        8.1330284476280212E-002   3.6692813038825989E-002  -3.1369317322969437E-002  0.12385197728872299     
   9.1201001778244972E-003   450.06702489999998        9.1254450380802155E-002   4.1556175798177719E-002  -2.9745163396000862E-002  0.14054492115974426     
   1.2023000046610832E-002   450.06702489999998       0.10317240655422211        4.7364361584186554E-002  -2.6328498497605324E-002  0.15822705626487732     
   1.5848999843001366E-002   450.06702489999998       0.11751255393028259        5.4351244121789932E-002  -2.0549438893795013E-002  0.17654366791248322     
   2.0893000066280365E-002   450.06702489999998       0.13475205004215240        6.2802195549011230E-002  -1.1752530001103878E-002  0.19496570527553558     
   2.7542000636458397E-002   450.06702489999998       0.15535685420036316        7.3040716350078583E-002   7.5925595592707396E-004  0.21270875632762909     
   3.6308001726865768E-002   450.06702489999998       0.17969639599323273        8.5407599806785583E-002   1.7646128311753273E-002  0.22866493463516235     
   4.7862999141216278E-002   450.06702489999998       0.20785526931285858       0.10019254684448242        3.9373125880956650E-002  0.24130161106586456     
   6.3096001744270325E-002   450.06702489999998       0.23935344815254211       0.11751673370599747        6.5977372229099274E-002  0.24859085679054260     
   8.3176001906394958E-002   450.06702489999998       0.27268141508102417       0.13710024952888489        9.6702672541141510E-002  0.24799753725528717     
  0.10000000149011612        450.06702489999998       0.29445242881774902       0.15094189345836639       0.11855278909206390       0.24181953072547913     
  0.12500000000000000        450.06702489999998       0.31793588399887085       0.16757075488567352       0.14484429359436035       0.22681181132793427     
  0.15000000596046448        450.06702489999998       0.33234885334968567       0.17989058792591095       0.16447158157825470       0.20778732001781464     
  0.17499999701976776        450.06702489999998       0.33913281559944153       0.18830913305282593       0.17827871441841125       0.18689262866973877     
  0.20000000298023224        450.06702489999998       0.33952367305755615       0.19321355223655701       0.18706296384334564       0.16552720963954926     
  0.22499999403953552        450.06702489999998       0.33460351824760437       0.19497874379158020       0.19154910743236542       0.14462037384510040     
  0.25000000000000000        450.06702489999998       0.32532921433448792       0.19396901130676270       0.19238749146461487       0.12478228658437729     
  0.27500000596046448        450.06702489999998       0.31255084276199341       0.19053755700588226       0.19015932083129883       0.10639674216508865     
  0.30000001192092896        450.06702489999998       0.29702439904212952       0.18502524495124817       0.18538391590118408        8.9683145284652710E-002
  0.32499998807907104        450.06702489999998       0.27942138910293579       0.17775903642177582       0.17852585017681122        7.4740521609783173E-002
  0.34999999403953552        450.06702489999998       0.26033654808998108       0.16905078291893005       0.17000122368335724        6.1580102890729904E-002
  0.37500000000000000        450.06702489999998       0.24029421806335449       0.15919582545757294       0.16018311679363251        5.0150167196989059E-002
  0.40000000596046448        450.06702489999998       0.21975377202033997       0.14847193658351898       0.14940604567527771        4.0355194360017776E-002
  0.42500001192092896        450.06702489999998       0.19911456108093262       0.13713838160037994       0.13796962797641754        3.2070837914943695E-002
  0.44999998807907104        450.06702489999998       0.17872016131877899       0.12543503940105438       0.12614160776138306        2.5155581533908844E-002
  0.47499999403953552        450.06702489999998       0.15886242687702179       0.11358182132244110       0.11416019499301910        1.9459828734397888E-002
  0.50000000000000000        450.06702489999998       0.13978511095046997       0.10177806019783020       0.10223604738712311        1.4832818880677223E-002
  0.52499997615814209        450.06702489999998       0.12168736010789871        9.0202108025550842E-002   9.0553753077983856E-002   1.1127870529890060E-002
  0.55000001192092896        450.06702489999998       0.10472686588764191        7.9011060297489166E-002   7.9273097217082977E-002   8.2061709836125374E-003
  0.57499998807907104        450.06702489999998        8.9023016393184662E-002   6.8340547382831573E-002   6.8530023097991943E-002   5.9394105337560177E-003
  0.60000002384185791        450.06702489999998        7.4659764766693115E-002   5.8304697275161743E-002   5.8437503874301910E-002   4.2114593088626862E-003
  0.62500000000000000        450.06702489999998        6.1688486486673355E-002   4.8996146768331528E-002   4.9086224287748337E-002   2.9192552901804447E-003
  0.64999997615814209        450.06702489999998        5.0130691379308701E-002   4.0486253798007965E-002   4.0545213967561722E-002   1.9730639178305864E-003
  0.67500001192092896        450.06702489999998        3.9980679750442505E-002   3.2825373113155365E-002   3.2862484455108643E-002   1.2962380424141884E-003
  0.69999998807907104        450.06702489999998        3.1208138912916183E-002   2.6043310761451721E-002   2.6065660640597343E-002   8.2459242548793554E-004
  0.72500002384185791        450.06702489999998        2.3760709911584854E-002   2.0149875432252884E-002   2.0162675529718399E-002   5.0549302250146866E-004
  0.75000000000000000        450.06702489999998        1.7566520720720291E-002   1.5135641209781170E-002   1.5142556279897690E-002   2.9675039695575833E-004
  0.77499997615814209        450.06702489999998        1.2536715716123581E-002   1.0972846299409866E-002   1.0976334102451801E-002   1.6539220814593136E-004
  0.80000001192092896        450.06702489999998        8.5680047050118446E-003   7.6164868660271168E-003   7.6181152835488319E-003   8.6383122834376991E-005
  0.82499998807907104        450.06702489999998        5.5452324450016022E-003   5.0056250765919685E-003   5.0063361413776875E-003   4.1346836951561272E-005
  0.85000002384185791        450.06702489999998        3.3440135885030031E-003   3.0649306718260050E-003   3.0652559362351894E-003   1.7336869859718718E-005
  0.87500000000000000        450.06702489999998        1.8334762426093221E-003   1.7065133433789015E-003   1.7067316221073270E-003   5.6920271163107827E-006
  0.89999997615814209        450.06702489999998        8.7917054770514369E-004   8.3211972378194332E-004   8.3236384671181440E-004   1.0020559102486004E-006
  0.92500001192092896        450.06702489999998        3.4628430148586631E-004   3.3583291224204004E-004   3.3615392749197781E-004   1.9897976244465099E-007
  0.94999998807907104        450.06702489999998        1.0340335575165227E-004   1.0755109542515129E-004   1.0794892295962200E-004   1.7793684037314961E-006
  0.97500002384185791        450.06702489999998        2.7389285605750047E-005   3.7859022995689884E-005   3.8289799704216421E-005   5.1529996198951267E-006
   1.0000000000000000        450.06702489999998        1.1174405699421186E-005   2.6208279450656846E-005   2.6579244149615988E-005   1.0103713066200726E-005
   9.9999997171806854E-010   577.07996240000000        3.0531489755958319E-003  -9.8156929016113281E-004  -1.2027824996039271E-003  -6.0911884065717459E-004
   1.3183000246996812E-009   577.07996240000000        3.1965055968612432E-003  -9.8348432220518589E-004  -1.2285806005820632E-003  -6.2296848045662045E-004
   1.7378000150003459E-009   577.07996240000000        3.3472699578851461E-003  -9.8318629898130894E-004  -1.2547093210741878E-003  -6.3725333893671632E-004
   2.2908999142146058E-009   577.07996240000000        3.5059270448982716E-003  -9.8043982870876789E-004  -1.2812195345759392E-003  -6.5201881807297468E-004
   3.0200000278313155E-009   577.07996240000000        3.6728933919221163E-003  -9.7499054390937090E-004  -1.3081573415547609E-003  -6.6730240359902382E-004
   3.9810998941902653E-009   577.07996240000000        3.8486472330987453E-003  -9.6656347159296274E-004  -1.3355880510061979E-003  -6.8314466625452042E-004
   5.2481001766579993E-009   577.07996240000000        4.0337056852877140E-003  -9.5486099598929286E-004  -1.3635947834700346E-003  -6.9958524545654655E-004
   6.9183001549788514E-009   577.07996240000000        4.2286003008484840E-003  -9.3956256750971079E-004  -1.3922766083851457E-003  -7.1665819268673658E-004
   9.1201002305751899E-009   577.07996240000000        4.4339108280837536E-003  -9.2032126849517226E-004  -1.4217571588233113E-003  -7.3439197149127722E-004
   1.2023000373062587E-008   577.07996240000000        4.6502635814249516E-003  -8.9676096104085445E-004  -1.4521873090416193E-003  -7.5280544115230441E-004
   1.5849000334355878E-008   577.07996240000000        4.8782355152070522E-003  -8.6848647333681583E-004  -1.4837359776720405E-003  -7.7189470175653696E-004
   2.0892999330612838E-008   577.07996240000000        5.1185749471187592E-003  -8.3505624206736684E-004  -1.5166254015639424E-003  -7.9164555063471198E-004
   2.7542000680114143E-008   577.07996240000000        5.3719831630587578E-003  -7.9600553726777434E-004  -1.5511061064898968E-003  -8.1200711429119110E-004
   3.6307998385609608E-008   577.07996240000000        5.6392713449895382E-003  -7.5082393595948815E-004  -1.5874844975769520E-003  -8.3289539907127619E-004
   4.7863000673942224E-008   577.07996240000000        5.9212171472609043E-003  -6.9897563662379980E-004  -1.6261106356978416E-003  -8.5416971705853939E-004
   6.3096003088958241E-008   577.07996240000000        6.2187281437218189E-003  -6.3986988971009851E-004  -1.6674079233780503E-003  -8.7563088163733482E-004
   8.3175997644957533E-008   577.07996240000000        6.5327137708663940E-003  -5.7288154494017363E-004  -1.7118648393079638E-003  -8.9699355885386467E-004
   1.0965000285523274E-007   577.07996240000000        6.8642217665910721E-003  -4.9731985200196505E-004  -1.7600649734959006E-003  -9.1787404380738735E-004
   1.4453999597208167E-007   577.07996240000000        7.2141820564866066E-003  -4.1248527122661471E-004  -1.8126608338207006E-003  -9.3774765264242887E-004
   1.9054999711443088E-007   577.07996240000000        7.5839371420443058E-003  -3.1753903022035956E-004  -1.8704670947045088E-003  -9.5594831509515643E-004
   2.5118998792095226E-007   577.07996240000000        7.9744830727577209E-003  -2.1168818057049066E-004  -1.9343590829521418E-003  -9.7158830612897873E-004
   3.3112999631157436E-007   577.07996240000000        8.3871949464082718E-003  -9.3999129603616893E-005  -2.0054031629115343E-003  -9.8355114459991455E-004
   4.3651999703797628E-007   577.07996240000000        8.8234730064868927E-003   3.6516012187348679E-005  -2.0848198328167200E-003  -9.9041755311191082E-004
   5.7544002629583701E-007   577.07996240000000        9.2847133055329323E-003   1.8089055083692074E-004  -2.1739986259490252E-003  -9.9040451459586620E-004
   7.5857997217099182E-007   577.07996240000000        9.7725447267293930E-003   3.4027677611447871E-004  -2.2745637688785791E-003  -9.8129175603389740E-004
   9.9999999747524271E-007   577.07996240000000        1.0288616642355919E-002   5.1588605856522918E-004  -2.3883609101176262E-003  -9.6033135196194053E-004
   1.3182999509808724E-006   577.07996240000000        1.0834821499884129E-002   7.0906407199800014E-004  -2.5175311602652073E-003  -9.2413567472249269E-004
   1.7377999483869644E-006   577.07996240000000        1.1412894353270531E-002   9.2115410370752215E-004  -2.6644477620720863E-003  -8.6858338909223676E-004
   2.2909000563231530E-006   577.07996240000000        1.2025166302919388E-002   1.1537706013768911E-003  -2.8319300618022680E-003  -7.8861648216843605E-004
   3.0199998946045525E-006   577.07996240000000        1.2673771940171719E-002   1.4085156144574285E-003  -3.0230819247663021E-003  -6.7814649082720280E-004
   3.9810997805034276E-006   577.07996240000000        1.3361166231334209E-002   1.6871693078428507E-003  -3.2414533197879791E-003  -5.2982004126533866E-004
   5.2481000238913111E-006   577.07996240000000        1.4090058393776417E-002   1.9916745368391275E-003  -3.4910647664219141E-003  -3.3479850389994681E-004
   6.9183001869532745E-006   577.07996240000000        1.4863335527479649E-002   2.3241050075739622E-003  -3.7764108274132013E-003  -8.2535829278640449E-005
   9.1201000032015145E-006   577.07996240000000        1.5684224665164948E-002   2.6867364067584276E-003  -4.1025429964065552E-003   2.3953650088515133E-004
   1.2022999726468697E-005   577.07996240000000        1.6556331887841225E-002   3.0820653773844242E-003  -4.4751074165105820E-003   6.4634182490408421E-004
   1.5849000192247331E-005   577.07996240000000        1.7483290284872055E-002   3.5126446746289730E-003  -4.9001891165971756E-003   1.1552936630323529E-003
   2.0892999600619078E-005   577.07996240000000        1.8469726666808128E-002   3.9815222844481468E-003  -5.3847176022827625E-003   1.7871329328045249E-003
   2.7542000680114143E-005   577.07996240000000        1.9520446658134460E-002   4.4918633066117764E-003  -5.9360675513744354E-003   2.5658926460891962E-003
   3.6307999835116789E-005   577.07996240000000        2.0641179755330086E-002   5.0472896546125412E-003  -6.5623288974165916E-003   3.5197392571717501E-003
   4.7862999053904787E-005   577.07996240000000        2.1838115528225899E-002   5.6516379117965698E-003  -7.2719133459031582E-003   4.6809762716293335E-003
   6.3095998484641314E-005   577.07996240000000        2.3118764162063599E-002   6.3093602657318115E-003  -8.0738142132759094E-003   6.0871122404932976E-003
   8.3175997133366764E-005   577.07996240000000        2.4491613730788231E-002   7.0253303274512291E-003  -8.9770890772342682E-003   7.7808308415114880E-003
   1.0964999819407240E-004   577.07996240000000        2.5967037305235863E-002   7.8052566386759281E-003  -9.9909575656056404E-003   9.8111638799309731E-003
   1.4453999756369740E-004   577.07996240000000        2.7556484565138817E-002   8.6552072316408157E-003  -1.1123593896627426E-002   1.2232292443513870E-002
   1.9054999575018883E-004   577.07996240000000        2.9275389388203621E-002   9.5830690115690231E-003  -1.2383242137730122E-002   1.5107459388673306E-002
   2.5119000929407775E-004   577.07996240000000        3.1140280887484550E-002   1.0596913285553455E-002  -1.3774918392300606E-002   1.8503677099943161E-002
   3.3112999517470598E-004   577.07996240000000        3.3172968775033951E-002   1.1707102879881859E-002  -1.5301764011383057E-002   2.2497097030282021E-002
   4.3652000022120774E-004   577.07996240000000        3.5399913787841797E-002   1.2925816699862480E-002  -1.6962401568889618E-002   2.7170054614543915E-002
   5.7544000446796417E-004   577.07996240000000        3.7853404879570007E-002   1.4267480000853539E-002  -1.8748873844742775E-002   3.2609682530164719E-002
   7.5857999036088586E-004   577.07996240000000        4.0574472397565842E-002   1.5750125050544739E-002  -2.0645013079047203E-002   3.8909107446670532E-002
   1.0000000474974513E-003   577.07996240000000        4.3614022433757782E-002   1.7395738512277603E-002  -2.2622363641858101E-002   4.6163026243448257E-002
   1.3183000264689326E-003   577.07996240000000        4.7036897391080856E-002   1.9232178106904030E-002  -2.4636777117848396E-002   5.4467525333166122E-002
   1.7377999611198902E-003   577.07996240000000        5.0922960042953491E-002   2.1293470636010170E-002  -2.6621602475643158E-002   6.3909754157066345E-002
   2.2909000981599092E-003   577.07996240000000        5.5376384407281876E-002   2.3624546825885773E-002  -2.8483616188168526E-002   7.4573867022991180E-002
   3.0199999455362558E-003   577.07996240000000        6.0525912791490555E-002   2.6281258091330528E-002  -3.0091967433691025E-002   8.6520589888095856E-002
   3.9810999296605587E-003   577.07996240000000        6.6534727811813354E-002   2.9335735365748405E-002  -3.1270053237676620E-002   9.9785245954990387E-002
   5.2481000311672688E-003   577.07996240000000        7.3607616126537323E-002   3.2880734652280807E-002  -3.1783714890480042E-002  0.11436374485492706     
   6.9182999432086945E-003   577.07996240000000        8.1997901201248169E-002   3.7034649401903152E-002  -3.1328804790973663E-002  0.13019381463527679     
   9.1201001778244972E-003   577.07996240000000        9.2015907168388367E-002   4.1948501020669937E-002  -2.9519418254494667E-002  0.14713615179061890     
   1.2023000046610832E-002   577.07996240000000       0.10403322428464890        4.7812718898057938E-002  -2.5878621265292168E-002  0.16494660079479218     
   1.5848999843001366E-002   577.07996240000000       0.11847274750471115        5.4859664291143417E-002  -1.9839873537421227E-002  0.18323227763175964     
   2.0893000066280365E-002   577.07996240000000       0.13580217957496643        6.3371539115905762E-002  -1.0756878182291985E-002  0.20142291486263275     
   2.7542000636458397E-002   577.07996240000000       0.15647239983081818        7.3665969073772430E-002   2.0497005898505449E-003  0.21869307756423950     
   3.6308001726865768E-002   577.07996240000000       0.18083013594150543        8.6073853075504303E-002   1.9211409613490105E-002  0.23389954864978790     
   4.7862999141216278E-002   577.07996240000000       0.20892812311649323       0.10086940973997116        4.1151497513055801E-002  0.24549023807048798     
   6.3096001744270325E-002   577.07996240000000       0.24024479091167450       0.11815112084150314        6.7852325737476349E-002  0.25144863128662109     
   8.3176001906394958E-002   577.07996240000000       0.27322268486022949       0.13760846853256226        9.8494157195091248E-002  0.24930426478385925     
  0.10000000149011612        577.07996240000000       0.29464414715766907       0.15130160748958588       0.12015796452760696       0.24203644692897797     
  0.12500000000000000        577.07996240000000       0.31756627559661865       0.16766402125358582       0.14606195688247681       0.22575584053993225     
  0.15000000596046448        577.07996240000000       0.33141264319419861       0.17968736588954926       0.16523817181587219       0.20583035051822662     
  0.17499999701976776        577.07996240000000       0.33765804767608643       0.18780004978179932       0.17857952415943146       0.18434770405292511     
  0.20000000298023224        577.07996240000000       0.33755975961685181       0.19240455329418182       0.18691334128379822       0.16264817118644714     
  0.22499999403953552        577.07996240000000       0.33221304416656494       0.19388720393180847       0.19098293781280518       0.14160646498203278     
  0.25000000000000000        577.07996240000000       0.32258218526840210       0.19262075424194336       0.19144968688488007       0.12178459763526917     
  0.27500000596046448        577.07996240000000       0.30952051281929016       0.18896439671516418       0.18890090286731720       0.10352505743503571     
  0.30000001192092896        577.07996240000000       0.29378411173820496       0.18326295912265778       0.18385861814022064        8.7012700736522675E-002
  0.32499998807907104        577.07996240000000       0.27604231238365173       0.17584583163261414       0.17678771913051605        7.2318278253078461E-002
  0.34999999403953552        577.07996240000000       0.25688594579696655       0.16702578961849213       0.16810305416584015        5.9430506080389023E-002
  0.37500000000000000        577.07996240000000       0.23683410882949829       0.15709799528121948       0.15817523002624512        4.8280153423547745E-002
  0.40000000596046448        577.07996240000000       0.21634018421173096       0.14633902907371521       0.14733545482158661        3.8758598268032074E-002
  0.42500001192092896        577.07996240000000       0.19579680263996124       0.13500617444515228       0.13587948679924011        3.0732130631804466E-002
  0.44999998807907104        577.07996240000000       0.17554059624671936       0.12333664298057556       0.12407075613737106        2.4053014814853668E-002
  0.47499999403953552        577.07996240000000       0.15585623681545258       0.11154713481664658       0.11214292049407959        1.8567971885204315E-002
  0.50000000000000000        577.07996240000000       0.13698035478591919        9.9833332002162933E-002  0.10030186176300049        1.4124618843197823E-002
  0.52499997615814209        577.07996240000000       0.11910510063171387        8.8369674980640411E-002   8.8727340102195740E-002   1.0576226748526096E-002
  0.55000001192092896        577.07996240000000       0.10238146781921387        7.7309086918830872E-002   7.7574290335178375E-002   7.7851125970482826E-003
  0.57499998807907104        577.07996240000000        8.6922474205493927E-002   6.6782943904399872E-002   6.6973887383937836E-002   5.6249247863888741E-003
  0.60000002384185791        577.07996240000000        7.2806194424629211E-002   5.6901086121797562E-002   5.7034417986869812E-002   3.9820172823965549E-003
  0.62500000000000000        577.07996240000000        6.0078606009483337E-002   4.7751948237419128E-002   4.7842074185609818E-002   2.7560961898416281E-003
  0.64999997615814209        577.07996240000000        4.8756424337625504E-002   3.9402831345796585E-002   3.9461635053157806E-002   1.8602793570607901E-003
  0.67500001192092896        577.07996240000000        3.8829751312732697E-002   3.1900260597467422E-002   3.1937163323163986E-002   1.2207023100927472E-003
  0.69999998807907104        577.07996240000000        3.0264751985669136E-002   2.5270510464906693E-002   2.5292679667472839E-002   7.7577895717695355E-004
  0.72500002384185791        577.07996240000000        2.3006225004792213E-002   1.9520254805684090E-002   1.9532922655344009E-002   4.7521223314106464E-004
  0.75000000000000000        577.07996240000000        1.6980165615677834E-002   1.4637366868555546E-002   1.4644195325672626E-002   2.7883987058885396E-004
  0.77499997615814209        577.07996240000000        1.2096309103071690E-002   1.0591889731585979E-002   1.0595328174531460E-002   1.5538670413661748E-004
  0.80000001192092896        577.07996240000000        8.2506882026791573E-003   7.3371925391256809E-003   7.3387958109378815E-003   8.1184822192881256E-005
  0.82499998807907104        577.07996240000000        5.3281979635357857E-003   4.8113260418176651E-003   4.8120263963937759E-003   3.8913611206226051E-005
  0.85000002384185791        577.07996240000000        3.2052344176918268E-003   2.9386158566921949E-003   2.9389376286417246E-003   1.6400843378505670E-005
  0.87500000000000000        577.07996240000000        1.7524154391139746E-003   1.6315341927111149E-003   1.6317504923790693E-003   5.5166219681268558E-006
  0.89999997615814209        577.07996240000000        8.3747640019282699E-004   7.9293182352557778E-004   7.9317152267321944E-004   1.1820961844932754E-006
  0.92500001192092896        577.07996240000000        3.2845386886037886E-004   3.1876272987574339E-004   3.1907399534247816E-004   5.0513131100160535E-007
  0.94999998807907104        577.07996240000000        9.7404379630461335E-005   1.0157308861380443E-004   1.0195324284723029E-004   2.0458169274206739E-006
  0.97500002384185791        577.07996240000000        2.5210334570147097E-005   3.5352641134522855E-005   3.5755867429543287E-005   5.2057657740078866E-006
   1.0000000000000000        577.07996240000000        9.2193486125324853E-006   2.3606191462022252E-005   2.3939010134199634E-005   9.7265983640681952E-006
   9.9999997171806854E-010   739.93708609999999        3.0613250564783812E-003  -9.8138046450912952E-004  -1.2037096312269568E-003  -6.4128014491870999E-004
   1.3183000246996812E-009   739.93708609999999        3.2051112502813339E-003  -9.8315370269119740E-004  -1.2295255437493324E-003  -6.5586454002186656E-004
   1.7378000150003459E-009   739.93708609999999        3.3563296310603619E-003  -9.8269956652075052E-004  -1.2556777801364660E-003  -6.7090173251926899E-004
   2.2908999142146058E-009   739.93708609999999        3.5154672805219889E-003  -9.7978150006383657E-004  -1.2822193093597889E-003  -6.8643642589449883E-004
   3.0200000278313155E-009   739.93708609999999        3.6829421296715736E-003  -9.7414385527372360E-004  -1.3091978617012501E-003  -7.0250401040539145E-004
   3.9810998941902653E-009   739.93708609999999        3.8592338096350431E-003  -9.6551043679937720E-004  -1.3366817729547620E-003  -7.1914191357791424E-004
   5.2481001766579993E-009   739.93708609999999        4.0448619984090328E-003  -9.5358211547136307E-004  -1.3647570740431547E-003  -7.3638535104691982E-004
   6.9183001549788514E-009   739.93708609999999        4.2403596453368664E-003  -9.3803688650950789E-004  -1.3935269089415669E-003  -7.5426197145134211E-004
   9.1201002305751899E-009   739.93708609999999        4.4463085941970348E-003  -9.1852614423260093E-004  -1.4231193345040083E-003  -7.7279139077290893E-004
   1.2023000373062587E-008   739.93708609999999        4.6633379533886909E-003  -8.9467194629833102E-004  -1.4536906965076923E-003  -7.9198088496923447E-004
   1.5849000334355878E-008   739.93708609999999        4.8920265398919582E-003  -8.6607731645926833E-004  -1.4854164328426123E-003  -8.1181077985092998E-004
   2.0892999330612838E-008   739.93708609999999        5.1331259310245514E-003  -8.3229853771626949E-004  -1.5185268130153418E-003  -8.3224719855934381E-004
   2.7542000680114143E-008   739.93708609999999        5.3873397409915924E-003  -7.9286878462880850E-004  -1.5532815596088767E-003  -8.5321377264335752E-004
   3.6307998385609608E-008   739.93708609999999        5.6554824113845825E-003  -7.4727513128891587E-004  -1.5899980207905173E-003  -8.7459431961178780E-004
   4.7863000673942224E-008   739.93708609999999        5.9383348561823368E-003  -6.9497938966378570E-004  -1.6290388302877545E-003  -8.9620769722387195E-004
   6.3096003088958241E-008   739.93708609999999        6.2368083745241165E-003  -6.3538795802742243E-004  -1.6708428738638759E-003  -9.1780454386025667E-004
   8.3175997644957533E-008   739.93708609999999        6.5518151968717575E-003  -5.6787277571856976E-004  -1.7159163253381848E-003  -9.3903741799294949E-004
   1.0965000285523274E-007   739.93708609999999        6.8844091147184372E-003  -4.9173977458849549E-004  -1.7648636130616069E-003  -9.5944647910073400E-004
   1.4453999597208167E-007   739.93708609999999        7.2355223819613457E-003  -4.0628624265082181E-004  -1.8183608772233129E-003  -9.7841455135494471E-004
   1.9054999711443088E-007   739.93708609999999        7.6065044850111008E-003  -3.1066927476786077E-004  -1.8772510811686516E-003  -9.9516205955296755E-004
   2.5118998792095226E-007   739.93708609999999        7.9983556643128395E-003  -2.0409215358085930E-004  -1.9424415659159422E-003  -1.0086661204695702E-003
   3.3112999631157436E-007   739.93708609999999        8.4124580025672913E-003  -8.5616768046747893E-005  -2.0150355994701385E-003  -1.0176466312259436E-003
   4.3651999703797628E-007   739.93708609999999        8.8502168655395508E-003   4.5749649871140718E-005  -2.0962967537343502E-003  -1.0204885620623827E-003
   5.7544002629583701E-007   739.93708609999999        9.3130376189947128E-003   1.9104554667137563E-004  -2.1876622922718525E-003  -1.0151772294193506E-003
   7.5857997217099182E-007   739.93708609999999        9.8025565966963768E-003   3.5142910201102495E-004  -2.2908116225153208E-003  -9.9921668879687786E-004
   9.9999999747524271E-007   739.93708609999999        1.0320433415472507E-002   5.2811793284490705E-004  -2.4076523259282112E-003  -9.6953462343662977E-004
   1.3182999509808724E-006   739.93708609999999        1.0868569836020470E-002   7.2246498893946409E-004  -2.5403955951333046E-003  -9.2236080672591925E-004
   1.7377999483869644E-006   739.93708609999999        1.1448714882135391E-002   9.3582086265087128E-004  -2.6914901100099087E-003  -8.5313321324065328E-004
   2.2909000563231530E-006   739.93708609999999        1.2063212692737579E-002   1.1698091402649879E-003  -2.8638429939746857E-003  -7.5627089245244861E-004
   3.0199998946045525E-006   739.93708609999999        1.2714216485619545E-002   1.4260415919125080E-003  -3.0606510117650032E-003  -6.2508933478966355E-004
   3.9810997805034276E-006   739.93708609999999        1.3404197059571743E-002   1.7063091509044170E-003  -3.2855649478733540E-003  -4.5154601684771478E-004
   5.2481000238913111E-006   739.93708609999999        1.4135889708995819E-002   2.0125673618167639E-003  -3.5427149850875139E-003  -2.2601101954933256E-004
   6.9183001869532745E-006   739.93708609999999        1.4912206679582596E-002   2.3469042498618364E-003  -3.8367107044905424E-003   6.2959734350442886E-005
   9.1201000032015145E-006   739.93708609999999        1.5736406669020653E-002   2.7116120327264071E-003  -4.1727218776941299E-003   4.2895379010587931E-004
   1.2022999726468697E-005   739.93708609999999        1.6612136736512184E-002   3.1092062126845121E-003  -4.5565166510641575E-003   8.8804360711947083E-004
   1.5849000192247331E-005   739.93708609999999        1.7543071880936623E-002   3.5422618966549635E-003  -4.9942922778427601E-003   1.4589013298973441E-003
   2.0892999600619078E-005   739.93708609999999        1.8533896654844284E-002   4.0138531476259232E-003  -5.4930918850004673E-003   2.1636958699673414E-003
   2.7542000680114143E-005   739.93708609999999        1.9589481875300407E-002   4.5271757990121841E-003  -6.0603800229728222E-003   3.0280000064522028E-003
   3.6307999835116789E-005   739.93708609999999        2.0715638995170593E-002   5.0858887843787670E-003  -6.7043188028037548E-003   4.0816729888319969E-003
   4.7862999053904787E-005   739.93708609999999        2.1918654441833496E-002   5.6938719935715199E-003  -7.4333469383418560E-003   5.3587988950312138E-003
   6.3095998484641314E-005   739.93708609999999        2.3206153884530067E-002   6.3556306995451450E-003  -8.2564391195774078E-003   6.8987947888672352E-003
   8.3175997133366764E-005   739.93708609999999        2.4586776271462440E-002   7.0761004462838173E-003  -9.1825583949685097E-003   8.7462980300188065E-003
   1.0964999819407240E-004   739.93708609999999        2.6071060448884964E-002   7.8610675409436226E-003  -1.0220743715763092E-002   1.0952352546155453E-002
   1.4453999756369740E-004   739.93708609999999        2.7670672163367271E-002   8.7166903540492058E-003  -1.1378851719200611E-002   1.3573015108704567E-002
   1.9054999575018883E-004   739.93708609999999        2.9401300475001335E-002   9.6509708091616631E-003  -1.2664681300520897E-002   1.6673469915986061E-002
   2.5119000929407775E-004   739.93708609999999        3.1279779970645905E-002   1.0672111064195633E-002  -1.4082581736147404E-002   2.0322188735008240E-002
   3.3112999517470598E-004   739.93708609999999        3.3328283578157425E-002   1.1790641583502293E-002  -1.5634812414646149E-002   2.4596588686108589E-002
   4.3652000022120774E-004   739.93708609999999        3.5573720932006836E-002   1.3018940575420856E-002  -1.7318828031420708E-002   2.9579695314168930E-002
   5.7544000446796417E-004   739.93708609999999        3.8048885762691498E-002   1.4371667988598347E-002  -1.9125161692500114E-002   3.5358492285013199E-002
   7.5857999036088586E-004   739.93708609999999        4.0795419365167618E-002   1.5867145732045174E-002  -2.1035753190517426E-002   4.2025040835142136E-002
   1.0000000474974513E-003   739.93708609999999        4.3864920735359192E-002   1.7527697607874870E-002  -2.3019816726446152E-002   4.9671579152345657E-002
   1.3183000264689326E-003   739.93708609999999        4.7323029488325119E-002   1.9381588324904442E-002  -2.5030395016074181E-002   5.8390155434608459E-002
   1.7377999611198902E-003   739.93708609999999        5.1250446587800980E-002   2.1463295444846153E-002  -2.6997545734047890E-002   6.8261578679084778E-002
   2.2909000981599092E-003   739.93708609999999        5.5752281099557877E-002   2.3818280547857285E-002  -2.8824251145124435E-002   7.9361476004123688E-002
   3.0199999455362558E-003   739.93708609999999        6.0958154499530792E-002   2.6502959430217743E-002  -3.0375480651855469E-002   9.1738760471343994E-002
   3.9810999296605587E-003   739.93708609999999        6.7032001912593842E-002   2.9590053483843803E-002  -3.1470209360122681E-002  0.10541353374719620     
   5.2481000311672688E-003   739.93708609999999        7.4179075658321381E-002   3.3172871917486191E-002  -3.1869906932115555E-002  0.12036255747079849     
   6.9182999432086945E-003   739.93708609999999        8.2652546465396881E-002   3.7370212376117706E-002  -3.1266614794731140E-002  0.13649998605251312     
   9.1201001778244972E-003   739.93708609999999        9.2761568725109100E-002   4.2333200573921204E-002  -2.9271913692355156E-002  0.15365836024284363     
   1.2023000046610832E-002   739.93708609999999       0.10487485677003860        4.8251759260892868E-002  -2.5408741086721420E-002  0.17156094312667847     
   1.5848999843001366E-002   739.93708609999999       0.11940977722406387        5.5356718599796295E-002  -1.9114449620246887E-002  0.18977838754653931     
   2.0893000066280365E-002   739.93708609999999       0.13682466745376587        6.3927061855792999E-002  -9.7523853182792664E-003  0.20770190656185150     
   2.7542000636458397E-002   739.93708609999999       0.15755549073219299        7.4274554848670959E-002   3.3388205338269472E-003  0.22446858882904053     
   3.6308001726865768E-002   739.93708609999999       0.18192677199840546        8.6720369756221771E-002   2.0762199535965919E-002  0.23890452086925507     
   4.7862999141216278E-002   739.93708609999999       0.20996019244194031       0.10152352601289749        4.2900059372186661E-002  0.24944357573986053     
   6.3096001744270325E-002   739.93708609999999       0.24109406769275665       0.11876037716865540        6.9681838154792786E-002  0.25408625602722168     
   8.3176001906394958E-002   739.93708609999999       0.27372497320175171       0.13809084892272949       0.10022731870412827       0.25043094158172607     
  0.10000000149011612        739.93708609999999       0.29480263590812683       0.15163667500019073       0.12169979512691498       0.24211439490318298     
  0.12500000000000000        739.93708609999999       0.31717577576637268       0.16773690283298492       0.14721633493900299       0.22462370991706848     
  0.15000000596046448        739.93708609999999       0.33047086000442505       0.17947028577327728       0.16594801843166351       0.20385485887527466     
  0.17499999701976776        739.93708609999999       0.33619454503059387       0.18728524446487427       0.17883436381816864       0.18183279037475586     
  0.20000000298023224        739.93708609999999       0.33562439680099487       0.19159904122352600       0.18673102557659149       0.15983723104000092     
  0.22499999403953552        739.93708609999999       0.32986798882484436       0.19280895590782166       0.19039852917194366       0.13868840038776398     
  0.25000000000000000        739.93708609999999       0.31989645957946777       0.19129566848278046       0.19050836563110352       0.11890093982219696     
  0.27500000596046448        739.93708609999999       0.30656585097312927       0.18742404878139496       0.18765321373939514       0.10077732801437378     
  0.30000001192092896        739.93708609999999       0.29063203930854797       0.18154262006282806       0.18235729634761810        8.4469258785247803E-002
  0.32499998807907104        739.93708609999999       0.27276191115379333       0.17398284375667572       0.17508552968502045        7.0020683109760284E-002
  0.34999999403953552        739.93708609999999       0.25354221463203430       0.16505829989910126       0.16625122725963593        5.7399112731218338E-002
  0.37500000000000000        739.93708609999999       0.23348689079284668       0.15506377816200256       0.15622238814830780        4.6519048511981964E-002
  0.40000000596046448        739.93708609999999       0.21304321289062500       0.14427460730075836       0.14532689750194550        3.7259835749864578E-002
  0.42500001192092896        739.93708609999999       0.19259729981422424       0.13294596970081329       0.13385659456253052        2.9479295015335083E-002
  0.44999998807907104        739.93708609999999       0.17247885465621948       0.12131243944168091       0.12207065522670746        2.3024173453450203E-002
  0.47499999403953552        739.93708609999999       0.15296559035778046       0.10958747565746307       0.11019823700189590        1.7738075926899910E-002
  0.50000000000000000        739.93708609999999       0.13428719341754913        9.7963213920593262E-002   9.8440580070018768E-002   1.3467394746840000E-002
  0.52499997615814209        739.93708609999999       0.11662903428077698        8.6610198020935059E-002   8.6972735822200775E-002   1.0065622627735138E-002
  0.55000001192092896        739.93708609999999       0.10013563185930252        7.5677320361137390E-002   7.5944952666759491E-002   7.3963617905974388E-003
  0.57499998807907104        739.93708609999999        8.4913916885852814E-002   6.5291829407215118E-002   6.5483763813972473E-002   5.3352778777480125E-003
  0.60000002384185791        739.93708609999999        7.1036286652088165E-002   5.5559419095516205E-002   5.5692974478006363E-002   3.7711954209953547E-003
  0.62500000000000000        739.93708609999999        5.8543607592582703E-002   4.6564478427171707E-002   4.6654470264911652E-002   2.6065176352858543E-003
  0.64999997615814209        739.93708609999999        4.7448009252548218E-002   3.8370419293642044E-002   3.8428965955972672E-002   1.7571054631844163E-003
  0.67500001192092896        739.93708609999999        3.7735648453235626E-002   3.1020112335681915E-002   3.1056759878993034E-002   1.1517433449625969E-003
  0.69999998807907104        739.93708609999999        2.9369367286562920E-002   2.4536497890949249E-002   2.4558458477258682E-002   7.3129864176735282E-004
  0.72500002384185791        739.93708609999999        2.2291325032711029E-002   1.8923277035355568E-002   1.8935795873403549E-002   4.4766505016013980E-004
  0.75000000000000000        739.93708609999999        1.6425553709268570E-002   1.4165793545544147E-002   1.4172527939081192E-002   2.6256902492605150E-004
  0.77499997615814209        739.93708609999999        1.1680533178150654E-002   1.0232053697109222E-002   1.0235438123345375E-002   1.4630709483753890E-004
  0.80000001192092896        739.93708609999999        7.9517308622598648E-003   7.0739388465881348E-003   7.0755160413682461E-003   7.6470954809337854E-005
  0.82499998807907104        739.93708609999999        5.1241810433566570E-003   4.6286089345812798E-003   4.6292985789477825E-003   3.6707340768771246E-005
  0.85000002384185791        739.93708609999999        3.0751060694456100E-003   2.8201343957334757E-003   2.8204522095620632E-003   1.5549831005046144E-005
  0.87500000000000000        739.93708609999999        1.6766238259151578E-003   1.5614068834111094E-003   1.5616206219419837E-003   5.3505341384152416E-006
  0.89999997615814209        739.93708609999999        7.9861952690407634E-004   7.5639749411493540E-004   7.5663242023438215E-004   1.3299763850227464E-006
  0.92500001192092896        739.93708609999999        3.1189736910164356E-004   3.0290108406916261E-004   3.0320236692205071E-004   7.5460479820321780E-007
  0.94999998807907104        739.93708609999999        9.1851274191867560E-005   9.6025927632581443E-005   9.6388532256241888E-005   2.2426138457376510E-006
  0.97500002384185791        739.93708609999999        2.3194013920146972E-005   3.3015930966939777E-005   3.3392367186024785E-005   5.1907636589021422E-006
   1.0000000000000000        739.93708609999999        7.4326294452475850E-006   2.1200348783168010E-005   2.1496745830518194E-005   9.3072794697945938E-006
   9.9999997171806854E-010   948.75394589999996        3.0693379230797291E-003  -9.8118721507489681E-004  -1.2046011397615075E-003  -6.7361828405410051E-004
   1.3183000246996812E-009   948.75394589999996        3.2135450746864080E-003  -9.8282098770141602E-004  -1.2304363772273064E-003  -6.8893516436219215E-004
   1.7378000150003459E-009   948.75394589999996        3.3652086276561022E-003  -9.8221353255212307E-004  -1.2566144578158855E-003  -7.0472026709467173E-004
   2.2908999142146058E-009   948.75394589999996        3.5248172935098410E-003  -9.7912678029388189E-004  -1.2831897474825382E-003  -7.2101701516658068E-004
   3.0200000278313155E-009   948.75394589999996        3.6927906330674887E-003  -9.7330409334972501E-004  -1.3102126540616155E-003  -7.3785794666036963E-004
   3.9810998941902653E-009   948.75394589999996        3.8696096744388342E-003  -9.6446787938475609E-004  -1.3377541908994317E-003  -7.5527653098106384E-004
   5.2481001766579993E-009   948.75394589999996        4.0557961910963058E-003  -9.5231767045333982E-004  -1.3659036485478282E-003  -7.7330233762040734E-004
   6.9183001549788514E-009   948.75394589999996        4.2518852278590202E-003  -9.3653000658378005E-004  -1.3947683619335294E-003  -7.9195515718311071E-004
   9.1201002305751899E-009   948.75394589999996        4.4584604911506176E-003  -9.1675453586503863E-004  -1.4244811609387398E-003  -8.1124436110258102E-004
   1.2023000373062587E-008   948.75394589999996        4.6761534176766872E-003  -8.9261156972497702E-004  -1.4552042121067643E-003  -8.3116360474377871E-004
   1.5849000334355878E-008   948.75394589999996        4.9055446870625019E-003  -8.6370250210165977E-004  -1.4871199382469058E-003  -8.5167528595775366E-004
   2.0892999330612838E-008   948.75394589999996        5.1473891362547874E-003  -8.2958140410482883E-004  -1.5204666415229440E-003  -8.7272311793640256E-004
   2.7542000680114143E-008   948.75394589999996        5.4023927077651024E-003  -7.8977929661050439E-004  -1.5555138234049082E-003  -8.9420209405943751E-004
   3.6307998385609608E-008   948.75394589999996        5.6713735684752464E-003  -7.4378098361194134E-004  -1.5925904735922813E-003  -9.1596011770889163E-004
   4.7863000673942224E-008   948.75394589999996        5.9551149606704712E-003  -6.9104577414691448E-004  -1.6320724971592426E-003  -9.3777122674509883E-004
   6.3096003088958241E-008   948.75394589999996        6.2545323744416237E-003  -6.3097733072936535E-004  -1.6744147287681699E-003  -9.5933087868615985E-004
   8.3175997644957533E-008   948.75394589999996        6.5705412998795509E-003  -5.6294474052265286E-004  -1.7201417358592153E-003  -9.8022387828677893E-004
   1.0965000285523274E-007   948.75394589999996        6.9041997194290161E-003  -4.8625073395669460E-004  -1.7698794836178422E-003  -9.9990749731659889E-004
   1.4453999597208167E-007   948.75394589999996        7.2564445436000824E-003  -4.0018931031227112E-004  -1.8243287922814488E-003  -1.0176643263548613E-003
   1.9054999711443088E-007   948.75394589999996        7.6286303810775280E-003  -3.0391357722692192E-004  -1.8843623111024499E-003  -1.0325928451493382E-003
   2.5118998792095226E-007   948.75394589999996        8.0217616632580757E-003  -1.9662320846691728E-004  -1.9509197445586324E-003  -1.0435250587761402E-003
   3.3112999631157436E-007   948.75394589999996        8.4372283890843391E-003  -7.7375552791636437E-005  -2.0251427777111530E-003  -1.0490061249583960E-003
   4.3651999703797628E-007   948.75394589999996        8.8764410465955734E-003   5.4826956329634413E-005  -2.1083387546241283E-003  -1.0472130961716175E-003
   5.7544002629583701E-007   948.75394589999996        9.3408133834600449E-003   2.0102781127206981E-004  -2.2019944153726101E-003  -1.0358857689425349E-003
   7.5857997217099182E-007   948.75394589999996        9.8319891840219498E-003   3.6239097244106233E-004  -2.3078452795743942E-003  -1.0122371604666114E-003
   9.9999999747524271E-007   948.75394589999996        1.0351637378334999E-002   5.4014031775295734E-004  -2.4278613273054361E-003  -9.7285449737682939E-004
   1.3182999509808724E-006   948.75394589999996        1.0901670902967453E-002   7.3563575278967619E-004  -2.5643254630267620E-003  -9.1356679331511259E-004
   1.7377999483869644E-006   948.75394589999996        1.1483850888907909E-002   9.5023529138416052E-004  -2.7197627350687981E-003  -8.2935288082808256E-004
   2.2909000563231530E-006   948.75394589999996        1.2100536376237869E-002   1.1855715420097113E-003  -2.8971682768315077E-003  -7.1408814983442426E-004
   3.0199998946045525E-006   948.75394589999996        1.2753896415233612E-002   1.4432655880227685E-003  -3.0998308211565018E-003  -5.6047190446406603E-004
   3.9810997805034276E-006   948.75394589999996        1.3446420431137085E-002   1.7251194221898913E-003  -3.3315033651888371E-003  -3.5975125501863658E-004
   5.2481000238913111E-006   948.75394589999996        1.4180867001414299E-002   2.0331009291112423E-003  -3.5964234266430140E-003  -1.0148451838176697E-004
   6.9183001869532745E-006   948.75394589999996        1.4960174448788166E-002   2.3693121038377285E-003  -3.8993130438029766E-003   2.2668980818707496E-004
   9.1201000032015145E-006   948.75394589999996        1.5787634998559952E-002   2.7360618114471436E-003  -4.2454581707715988E-003   6.3939567189663649E-004
   1.2022999726468697E-005   948.75394589999996        1.6666930168867111E-002   3.1358846463263035E-003  -4.6407436020672321E-003   1.1538687394931912E-003
   1.5849000192247331E-005   948.75394589999996        1.7601782456040382E-002   3.5713766701519489E-003  -5.0914734601974487E-003   1.7900476232171059E-003
   2.0892999600619078E-005   948.75394589999996        1.8596932291984558E-002   4.0456387214362621E-003  -5.6047942489385605E-003   2.5715320371091366E-003
   2.7542000680114143E-005   948.75394589999996        1.9657311961054802E-002   4.5618964359164238E-003  -6.1882524751126766E-003   3.5254270769655704E-003
   3.6307999835116789E-005   948.75394589999996        2.0788818597793579E-002   5.1238466985523701E-003  -6.8500670604407787E-003   4.6832659281790257E-003
   4.7862999053904787E-005   948.75394589999996        2.1997831761837006E-002   5.7354103773832321E-003  -7.5986897572875023E-003   6.0808779671788216E-003
   6.3095998484641314E-005   948.75394589999996        2.3292094469070435E-002   6.4011462964117527E-003  -8.4430556744337082E-003   7.7595380134880543E-003
   8.3175997133366764E-005   948.75394589999996        2.4680385366082191E-002   7.1260514669120312E-003  -9.3920119106769562E-003   9.7657609730958939E-003
   1.0964999819407240E-004   948.75394589999996        2.6173422113060951E-002   7.9159885644912720E-003  -1.0454392060637474E-002   1.2152503244578838E-002
   1.4453999756369740E-004   948.75394589999996        2.7783069759607315E-002   8.7772039696574211E-003  -1.1637705378234386E-002   1.4977558515965939E-002
   1.9054999575018883E-004   948.75394589999996        2.9525272548198700E-002   9.7178146243095398E-003  -1.2949276715517044E-002   1.8307888880372047E-002
   2.5119000929407775E-004   948.75394589999996        3.1417164951562881E-002   1.0746152140200138E-002  -1.4392753131687641E-002   2.2213220596313477E-002
   3.3112999517470598E-004   948.75394589999996        3.3481281250715256E-002   1.1872909963130951E-002  -1.5969481319189072E-002   2.6771981269121170E-002
   4.3652000022120774E-004   948.75394589999996        3.5744957625865936E-002   1.3110660016536713E-002  -1.7675714567303658E-002   3.2067589461803436E-002
   5.7544000446796417E-004   948.75394589999996        3.8241498172283173E-002   1.4474296942353249E-002  -1.9500453025102615E-002   3.8186542689800262E-002
   7.5857999036088586E-004   948.75394589999996        4.1013125330209732E-002   1.5982421115040779E-002  -2.1423732861876488E-002   4.5219440013170242E-002
   1.0000000474974513E-003   948.75394589999996        4.4112119823694229E-002   1.7657691612839699E-002  -2.3412436246871948E-002   5.3255651146173477E-002
   1.3183000264689326E-003   948.75394589999996        4.7604881227016449E-002   1.9528757780790329E-002  -2.5416823104023933E-002   6.2382727861404419E-002
   1.7377999611198902E-003   948.75394589999996        5.1572933793067932E-002   2.1630542352795601E-002  -2.7363702654838562E-002   7.2674684226512909E-002
   2.2909000981599092E-003   948.75394589999996        5.6122265756130219E-002   2.4009017273783684E-002  -2.9152367264032364E-002   8.4198176860809326E-002
   3.0199999455362558E-003   948.75394589999996        6.1383336782455444E-002   2.6721140369772911E-002  -3.0643751844763756E-002   9.6989937126636505E-002
   3.9810999296605587E-003   948.75394589999996        6.7520789802074432E-002   2.9840195551514626E-002  -3.1652618199586868E-002  0.11105459183454514     
   5.2481000311672688E-003   948.75394589999996        7.4740253388881683E-002   3.3460002392530441E-002  -3.1936354935169220E-002  0.12634967267513275     
   6.9182999432086945E-003   948.75394589999996        8.3294704556465149E-002   3.7699729204177856E-002  -3.1183548271656036E-002  0.14276595413684845     
   9.1201001778244972E-003   948.75394589999996        9.3492045998573303E-002   4.2710546404123306E-002  -2.9003705829381943E-002  0.16010843217372894     
   1.2023000046610832E-002   948.75394589999996       0.10569806396961212        4.8681844025850296E-002  -2.4920130148530006E-002  0.17806886136531830     
   1.5848999843001366E-002   948.75394589999996       0.12032459676265717        5.5842846632003784E-002  -1.8374571576714516E-002  0.19618321955204010     
   2.0893000066280365E-002   948.75394589999996       0.13782067596912384        6.4469322562217712E-002  -8.7404437363147736E-003  0.21380671858787537     
   2.7542000636458397E-002   948.75394589999996       0.15860757231712341        7.4867218732833862E-002   4.6254452317953110E-003  0.23004245758056641     
   3.6308001726865768E-002   948.75394589999996       0.18298807740211487        8.7348066270351410E-002   2.2297808900475502E-002  0.24369011819362640     
   4.7862999141216278E-002   948.75394589999996       0.21095360815525055       0.10215599834918976        4.4618878513574600E-002  0.25317460298538208     
   6.3096001744270325E-002   948.75394589999996       0.24190364778041840       0.11934583634138107        7.1466989815235138E-002  0.25651836395263672     
   8.3176001906394958E-002   948.75394589999996       0.27419072389602661       0.13854888081550598       0.10190436244010925       0.25139218568801880     
  0.10000000149011612        948.75394589999996       0.29493024945259094       0.15194866061210632       0.12318119406700134       0.24206675589084625     
  0.12500000000000000        948.75394589999996       0.31676638126373291       0.16779087483882904       0.14831094443798065       0.22342579066753387     
  0.15000000596046448        948.75394589999996       0.32952478528022766       0.17924061417579651       0.16660481691360474       0.20186761021614075     
  0.17499999701976776        948.75394589999996       0.33474281430244446       0.18676570057868958       0.17904672026634216       0.17935103178024292     
  0.20000000298023224        948.75394589999996       0.33371722698211670       0.19079759716987610       0.18651902675628662       0.15709425508975983     
  0.22499999403953552        948.75394589999996       0.32756713032722473       0.19174404442310333       0.18979828059673309       0.13586321473121643     
  0.25000000000000000        948.75394589999996       0.31726989150047302       0.18999330699443817       0.18956513702869415       0.11612616479396820     
  0.27500000596046448        948.75394589999996       0.30368384718894958       0.18591552972793579       0.18641704320907593        9.8146788775920868E-002
  0.30000001192092896        948.75394589999996       0.28756430745124817       0.17986263334751129       0.18087995052337646        8.2045026123523712E-002
  0.32499998807907104        948.75394589999996       0.26957553625106812       0.17216798663139343       0.17341847717761993        6.7839384078979492E-002
  0.34999999403953552        948.75394589999996       0.25030013918876648       0.16314572095870972       0.16444420814514160        5.5477440357208252E-002
  0.37500000000000000        948.75394589999996       0.23024676740169525       0.15309014916419983       0.15432243049144745        4.4858593493700027E-002
  0.40000000596046448        948.75394589999996       0.20985668897628784       0.14227521419525146       0.14337760210037231        3.5851124674081802E-002
  0.42500001192092896        948.75394589999996       0.18950954079627991       0.13095402717590332       0.13189768791198730        2.8305198997259140E-002
  0.44999998807907104        948.75394589999996       0.16952827572822571       0.11935839802026749       0.12013765424489975        2.2062702104449272E-002
  0.47499999403953552        948.75394589999996       0.15018376708030701       0.10769865661859512       0.10832222551107407        1.6964612528681755E-002
  0.50000000000000000        948.75394589999996       0.13169895112514496        9.6163384616374969E-002   9.6648097038269043E-002   1.2856450863182545E-002
  0.52499997615814209        948.75394589999996       0.11425266414880753        8.4919348359107971E-002   8.5285760462284088E-002   9.5921633765101433E-003
  0.55000001192092896        948.75394589999996        9.7983151674270630E-002   7.4111491441726685E-002   7.4380889534950256E-002   7.0367655716836452E-003
  0.57499998807907104        948.75394589999996        8.2991465926170349E-002   6.3863053917884827E-002   6.4055562019348145E-002   5.0679799169301987E-003
  0.60000002384185791        948.75394589999996        6.9344595074653625E-002   5.4275728762149811E-002   5.4409254342317581E-002   3.5770793911069632E-003
  0.62500000000000000        948.75394589999996        5.7078499346971512E-002   4.5430012047290802E-002   4.5519720762968063E-002   2.4690895806998014E-003
  0.64999997615814209        948.75394589999996        4.6200964599847794E-002   3.7385586649179459E-002   3.7443794310092926E-002   1.6625068383291364E-003
  0.67500001192092896        948.75394589999996        3.6694411188364029E-002   3.0181845650076866E-002   3.0218187719583511E-002   1.0886366944760084E-003
  0.69999998807907104        948.75394589999996        2.8518568724393845E-002   2.3838546127080917E-002   2.3860273882746696E-002   6.9066410651430488E-004
  0.72500002384185791        948.75394589999996        2.1613126620650291E-002   1.8356589600443840E-002   1.8368950113654137E-002   4.2253805440850556E-004
  0.75000000000000000        948.75394589999996        1.5900323167443275E-002   1.3718948699533939E-002   1.3725585304200649E-002   2.4774635676294565E-004
  0.77499997615814209        948.75394589999996        1.1287509463727474E-002   9.8917372524738312E-003   9.8950685933232307E-003   1.3804336776956916E-004
  0.80000001192092896        948.75394589999996        7.6696979813277721E-003   6.8254796788096428E-003   6.8270298652350903E-003   7.2182941948994994E-005
  0.82499998807907104        948.75394589999996        4.9321367405354977E-003   4.4565489515662193E-003   4.4572274200618267E-003   3.4699911338975653E-005
  0.85000002384185791        948.75394589999996        2.9529144521802664E-003   2.7088422793895006E-003   2.7091559022665024E-003   1.4772774193261284E-005
  0.87500000000000000        948.75394589999996        1.6056523891165853E-003   1.4957193052396178E-003   1.4959303662180901E-003   5.1920651458203793E-006
  0.89999997615814209        948.75394589999996        7.6234975131228566E-004   7.2228361386805773E-004   7.2251353412866592E-004   1.4496350786430412E-006
  0.92500001192092896        948.75394589999996        2.9649841599166393E-004   2.8813822427764535E-004   2.8842940810136497E-004   9.5556879387004301E-007
  0.94999998807907104        948.75394589999996        8.6702595581300557E-005   9.0870358690153807E-005   9.1215661086607724E-005   2.3816023713152390E-006
  0.97500002384185791        948.75394589999996        2.1326311980374157E-005   3.0835355573799461E-005   3.1185849366011098E-005   5.1225852075731382E-006
   1.0000000000000000        948.75394589999996        5.7991087487607729E-006   1.8974542399519123E-005   1.9236289517721161E-005   8.8608621808816679E-006
   9.9999997171806854E-010   1216.5007900000001        3.0771940946578979E-003  -9.8099000751972198E-004  -1.2054599355906248E-003  -7.0612394483759999E-004
   1.3183000246996812E-009   1216.5007900000001        3.2218145206570625E-003  -9.8248664289712906E-004  -1.2313163606449962E-003  -7.2216958506032825E-004
   1.7378000150003459E-009   1216.5007900000001        3.3739146310836077E-003  -9.8172831349074841E-004  -1.2575224973261356E-003  -7.3869660263881087E-004
   2.2908999142146058E-009   1216.5007900000001        3.5339854657649994E-003  -9.7847578581422567E-004  -1.2841346906498075E-003  -7.5574632501229644E-004
   3.0200000278313155E-009   1216.5007900000001        3.7024475168436766E-003  -9.7247114172205329E-004  -1.3112057931721210E-003  -7.7334773959591985E-004
   3.9810998941902653E-009   1216.5007900000001        3.8797839079052210E-003  -9.6343562472611666E-004  -1.3388097286224365E-003  -7.9152925172820687E-004
   5.2481001766579993E-009   1216.5007900000001        4.0665180422365665E-003  -9.5106731168925762E-004  -1.3670396292582154E-003  -8.1031367881223559E-004
   6.9183001549788514E-009   1216.5007900000001        4.2631868273019791E-003  -9.3504128744825721E-004  -1.3960065552964807E-003  -8.2971173105761409E-004
   9.1201002305751899E-009   1216.5007900000001        4.4703762978315353E-003  -9.1500568669289351E-004  -1.4258489245548844E-003  -8.4972067270427942E-004
   1.2023000373062587E-008   1216.5007900000001        4.6887202188372612E-003  -8.9057901641353965E-004  -1.4567349571734667E-003  -8.7031850125640631E-004
   1.5849000334355878E-008   1216.5007900000001        4.9188011325895786E-003  -8.6136086611077189E-004  -1.4888540608808398E-003  -8.9144753292202950E-004
   2.0892999330612838E-008   1216.5007900000001        5.1613762043416500E-003  -8.2690338604152203E-004  -1.5224535018205643E-003  -9.1302616056054831E-004
   2.7542000680114143E-008   1216.5007900000001        5.4171551018953323E-003  -7.8673544339835644E-004  -1.5578126767650247E-003  -9.3491747975349426E-004
   3.6307998385609608E-008   1216.5007900000001        5.6869583204388618E-003  -7.4033951386809349E-004  -1.5952727990224957E-003  -9.5692969625815749E-004
   4.7863000673942224E-008   1216.5007900000001        5.9715718962252140E-003  -6.8717251997441053E-004  -1.6352237435057759E-003  -9.7878777887672186E-004
   6.3096003088958241E-008   1216.5007900000001        6.2719150446355343E-003  -6.2663538847118616E-004  -1.6781367594376206E-003  -1.0001268237829208E-003
   8.3175997644957533E-008   1216.5007900000001        6.5889079123735428E-003  -5.5809441255405545E-004  -1.7245556227862835E-003  -1.0204580612480640E-003
   1.0965000285523274E-007   1216.5007900000001        6.9236108101904392E-003  -4.8084917943924665E-004  -1.7751287668943405E-003  -1.0391488904133439E-003
   1.4453999597208167E-007   1216.5007900000001        7.2769657708704472E-003  -3.9419054519385099E-004  -1.8305825069546700E-003  -1.0553745087236166E-003
   1.9054999711443088E-007   1216.5007900000001        7.6503334566950798E-003  -2.9726760112680495E-004  -1.8918198766186833E-003  -1.0681021958589554E-003
   2.5118998792095226E-007   1216.5007900000001        8.0447215586900711E-003  -1.8927645578514785E-004  -1.9598142243921757E-003  -1.0760093573480844E-003
   3.3112999631157436E-007   1216.5007900000001        8.4615265950560570E-003  -6.9270019594114274E-005  -2.0357468165457249E-003  -1.0774555848911405E-003
   4.3651999703797628E-007   1216.5007900000001        8.9021679013967514E-003   6.3753992435522377E-005  -2.1209695842117071E-003  -1.0703973239287734E-003
   5.7544002629583701E-007   1216.5007900000001        9.3680629506707191E-003   2.1084405307192355E-004  -2.2170196752995253E-003  -1.0523159289732575E-003
   7.5857997217099182E-007   1216.5007900000001        9.8608648404479027E-003   3.7316983798518777E-004  -2.3256898857653141E-003  -1.0201183613389730E-003
   9.9999999747524271E-007   1216.5007900000001        1.0382253676652908E-002   5.5196130415424705E-004  -2.4490142241120338E-003  -9.7003520932048559E-004
   1.3182999509808724E-006   1216.5007900000001        1.0934151709079742E-002   7.4858544394373894E-004  -2.5893470738083124E-003  -8.9747749734669924E-004
   1.7377999483869644E-006   1216.5007900000001        1.1518331244587898E-002   9.6440740162506700E-004  -2.7492910157889128E-003  -7.9694704618304968E-004
   2.2909000563231530E-006   1216.5007900000001        1.2137167155742645E-002   1.2010687496513128E-003  -2.9319287277758121E-003  -6.6175626125186682E-004
   3.0199998946045525E-006   1216.5007900000001        1.2792843393981457E-002   1.4601997099816799E-003  -3.1406423076987267E-003  -4.8396873171441257E-004
   3.9810997805034276E-006   1216.5007900000001        1.3487868942320347E-002   1.7436132766306400E-003  -3.3792846370488405E-003  -2.5410213856957853E-004
   5.2481000238913111E-006   1216.5007900000001        1.4225024729967117E-002   2.0532894413918257E-003  -3.6522001028060913E-003   3.9116042898967862E-005
   6.9183001869532745E-006   1216.5007900000001        1.5007275156676769E-002   2.3913444019854069E-003  -3.9642201736569405E-003   4.0898192673921585E-004
   9.1201000032015145E-006   1216.5007900000001        1.5837945044040680E-002   2.7601029723882675E-003  -4.3207444250583649E-003   8.7117077782750130E-004
   1.2022999726468697E-005   1216.5007900000001        1.6720753163099289E-002   3.1621186062693596E-003  -4.7277677804231644E-003   1.4440927188843489E-003
   1.5849000192247331E-005   1216.5007900000001        1.7659466713666916E-002   3.6000087857246399E-003  -5.1916958764195442E-003   2.1489576902240515E-003
   2.0892999600619078E-005   1216.5007900000001        1.8658878281712532E-002   4.0769004262983799E-003  -5.7197706773877144E-003   3.0107949860394001E-003
   2.7542000680114143E-005   1216.5007900000001        1.9723987206816673E-002   4.5960494317114353E-003  -6.3196085393428802E-003   4.0582315996289253E-003
   3.6307999835116789E-005   1216.5007900000001        2.0860770717263222E-002   5.1611880771815777E-003  -6.9994730874896049E-003   5.3244503214955330E-003
   4.7862999053904787E-005   1216.5007900000001        2.2075701504945755E-002   5.7762805372476578E-003  -7.7678114175796509E-003   6.8469881080091000E-003
   6.3095998484641314E-005   1216.5007900000001        2.3376641795039177E-002   6.4459363929927349E-003  -8.6335027590394020E-003   8.6689209565520287E-003
   8.3175997133366764E-005   1216.5007900000001        2.4772508069872856E-002   7.1752145886421204E-003  -9.6052559092640877E-003   1.0838560760021210E-002
   1.0964999819407240E-004   1216.5007900000001        2.6274185627698898E-002   7.9700527712702751E-003  -1.0691672563552856E-002   1.3410673476755619E-002
   1.4453999756369740E-004   1216.5007900000001        2.7893742546439171E-002   8.8367853313684464E-003  -1.1899888515472412E-002   1.6444653272628784E-002
   1.9054999575018883E-004   1216.5007900000001        2.9647380113601685E-002   9.7836405038833618E-003  -1.3236723840236664E-002   2.0009078085422516E-002
   2.5119000929407775E-004   1216.5007900000001        3.1552515923976898E-002   1.0819078423082829E-002  -1.4705093577504158E-002   2.4174707010388374E-002
   3.3112999517470598E-004   1216.5007900000001        3.3632047474384308E-002   1.1953952722251415E-002  -1.6305403783917427E-002   2.9020747169852257E-002
   4.3652000022120774E-004   1216.5007900000001        3.5913720726966858E-002   1.3201026245951653E-002  -1.8032677471637726E-002   3.4630712121725082E-002
   5.7544000446796417E-004   1216.5007900000001        3.8431338965892792E-002   1.4575421810150146E-002  -1.9874364137649536E-002   4.1090283542871475E-002
   7.5857999036088586E-004   1216.5007900000001        4.1227702051401138E-002   1.6096014529466629E-002  -2.1808581426739693E-002   4.8488236963748932E-002
   1.0000000474974513E-003   1216.5007900000001        4.4355738908052444E-002   1.7785783857107162E-002  -2.3799885064363480E-002   5.6910660117864609E-002
   1.3183000264689326E-003   1216.5007900000001        4.7882594168186188E-002   1.9673762843012810E-002  -2.5795781984925270E-002   6.6440202295780182E-002
   1.7377999611198902E-003   1216.5007900000001        5.1890581846237183E-002   2.1795300766825676E-002  -2.7719892561435699E-002   7.7143661677837372E-002
   2.2909000981599092E-003   1216.5007900000001        5.6486532092094421E-002   2.4196861311793327E-002  -2.9467916116118431E-002   8.9078344404697418E-002
   3.0199999455362558E-003   1216.5007900000001        6.1801694333553314E-002   2.6935921981930733E-002  -3.0896900221705437E-002  0.10226846486330032     
   3.9810999296605587E-003   1216.5007900000001        6.8001367151737213E-002   3.0086299404501915E-002  -3.1817603856325150E-002  0.11670299619436264     
   5.2481000311672688E-003   1216.5007900000001        7.5291514396667480E-002   3.3742297440767288E-002  -3.1983602792024612E-002  0.13232021033763885     
   6.9182999432086945E-003   1216.5007900000001        8.3924822509288788E-002   3.8023408502340317E-002  -3.1080394983291626E-002  0.14898777008056641     
   9.1201001778244972E-003   1216.5007900000001        9.4207897782325745E-002   4.3080806732177734E-002  -2.8715815395116806E-002  0.16648378968238831     
   1.2023000046610832E-002   1216.5007900000001       0.10650356113910675        4.9103297293186188E-002  -2.4414001032710075E-002  0.18446959555149078     
   1.5848999843001366E-002   1216.5007900000001       0.12121811509132385        5.6318473070859909E-002  -1.7621552571654320E-002  0.20244827866554260     
   2.0893000066280365E-002   1216.5007900000001       0.13879135251045227        6.4998865127563477E-002  -7.7223279513418674E-003  0.21974150836467743     
   2.7542000636458397E-002   1216.5007900000001       0.15963007509708405        7.5444623827934265E-002   5.9085288085043430E-003  0.23542168736457825     
   3.6308001726865768E-002   1216.5007900000001       0.18401575088500977        8.7957784533500671E-002   2.3817660287022591E-002  0.24826622009277344     
   4.7862999141216278E-002   1216.5007900000001       0.21191032230854034       0.10276786983013153        4.6308111399412155E-002  0.25669553875923157     
   6.3096001744270325E-002   1216.5007900000001       0.24267572164535522       0.11990872025489807        7.3208883404731750E-002  0.25875851511955261     
   8.3176001906394958E-002   1216.5007900000001       0.27462223172187805       0.13898395001888275       0.10352743417024612       0.25220134854316711     
  0.10000000149011612        1216.5007900000001       0.29502916336059570       0.15223899483680725       0.12460491806268692       0.24190558493137360     
  0.12500000000000000        1216.5007900000001       0.31633982062339783       0.16782729327678680       0.14934906363487244       0.22217124700546265     
  0.15000000596046448        1216.5007900000001       0.32857567071914673       0.17899952828884125       0.16721194982528687       0.19987438619136810     
  0.17499999701976776        1216.5007900000001       0.33330336213111877       0.18624226748943329       0.17921975255012512       0.17690490186214447     
  0.20000000298023224        1216.5007900000001       0.33183792233467102       0.19000068306922913       0.18628005683422089       0.15441873669624329     
  0.22499999403953552        1216.5007900000001       0.32530930638313293       0.19069249927997589       0.18918426334857941       0.13312791287899017     
  0.25000000000000000        1216.5007900000001       0.31470045447349548       0.18871320784091949       0.18862140178680420       0.11345531791448593     
  0.27500000596046448        1216.5007900000001       0.30087161064147949       0.18443787097930908       0.18519304692745209        9.5627084374427795E-002
  0.30000001192092896        1216.5007900000001       0.28457731008529663       0.17822156846523285       0.17942647635936737        7.9732760787010193E-002
  0.32499998807907104        1216.5007900000001       0.26647892594337463       0.17039929330348969       0.17178574204444885        6.5766684710979462E-002
  0.34999999403953552        1216.5007900000001       0.24715480208396912       0.16128562390804291       0.16268049180507660        5.3657747805118561E-002
  0.37500000000000000        1216.5007900000001       0.22710834443569183       0.15117426216602325       0.15247322618961334        4.3291285634040833E-002
  0.40000000596046448        1216.5007900000001       0.20677484571933746       0.14033767580986023       0.14148493111133575        3.4525427967309952E-002
  0.42500001192092896        1216.5007900000001       0.18652752041816711       0.12902680039405823       0.12999971210956573        2.7203433215618134E-002
  0.44999998807907104        1216.5007900000001       0.16668269038200378       0.11747078597545624       0.11826835572719574        2.1162906661629677E-002
  0.47499999403953552        1216.5007900000001       0.14750456809997559       0.10587677359580994       0.10651123523712158        1.6242645680904388E-002
  0.50000000000000000        1216.5007900000001       0.12920953333377838        9.4429865479469299E-002   9.4920627772808075E-002   1.2287610210478306E-002
  0.52499997615814209        1216.5007900000001       0.11197004467248917        8.3293132483959198E-002   8.3662539720535278E-002   9.1523965820670128E-003
  0.55000001192092896        1216.5007900000001        9.5918312668800354E-002   7.2607658803462982E-002   7.2878256440162659E-002   6.7035369575023651E-003
  0.57499998807907104        1216.5007900000001        8.1149734556674957E-002   6.2492795288562775E-002   6.2685519456863403E-002   4.8208390362560749E-003
  0.60000002384185791        1216.5007900000001        6.7726112902164459E-002   5.3046379238367081E-002   5.3179655224084854E-002   3.3979888539761305E-003
  0.62500000000000000        1216.5007900000001        5.5678710341453552E-002   4.4345147907733917E-002   4.4434443116188049E-002   2.3425605613738298E-003
  0.64999997615814209        1216.5007900000001        4.5011196285486221E-002   3.6445211619138718E-002   3.6503005772829056E-002   1.5755799831822515E-003
  0.67500001192092896        1216.5007900000001        3.5702440887689590E-002   2.9382636770606041E-002   2.9418639838695526E-002   1.0307524353265762E-003
  0.69999998807907104        1216.5007900000001        2.7709249407052994E-002   2.3174168542027473E-002   2.3195644840598106E-002   6.5345293842256069E-004
  0.72500002384185791        1216.5007900000001        2.0969018340110779E-002   1.7818057909607887E-002   1.7830250784754753E-002   3.9956028922460973E-004
  0.75000000000000000        1216.5007900000001        1.5402332879602909E-002   1.3295046053826809E-002   1.3301581144332886E-002   2.3420690558850765E-004
  0.77499997615814209        1216.5007900000001        1.0915540158748627E-002   9.5694968476891518E-003   9.5727723091840744E-003   1.3050102279521525E-004
  0.80000001192092896        1216.5007900000001        7.4032959528267384E-003   6.5906904637813568E-003   6.5922131761908531E-003   6.8270623160060495E-005
  0.82499998807907104        1216.5007900000001        4.7511248849332333E-003   4.2943130247294903E-003   4.2949798516929150E-003   3.2867403206182644E-005
  0.85000002384185791        1216.5007900000001        2.8380176518112421E-003   2.6041604578495026E-003   2.6044696569442749E-003   1.4060395187698305E-005
  0.87500000000000000        1216.5007900000001        1.5390991466119885E-003   1.4341025380417705E-003   1.4343105722218752E-003   5.0399657993693836E-006
  0.89999997615814209        1216.5007900000001        7.2844390524551272E-004   6.9038209039717913E-004   6.9060671376064420E-004   1.5446299812538200E-006
  0.92500001192092896        1216.5007900000001        2.8215360362082720E-004   2.7437650715000927E-004   2.7465756284072995E-004   1.1151125818287255E-006
  0.94999998807907104        1216.5007900000001        8.1921563833020627E-005   8.6071486293803900E-005   8.6399792053271085E-005   2.4728067273827037E-006
  0.97500002384185791        1216.5007900000001        1.9594637706177309E-005   2.8798649509553798E-005   2.9124126740498468E-005   5.0132366595789790E-006
   1.0000000000000000        1216.5007900000001        4.3051695683971047E-006   1.6914082152652554E-005   1.7142963770311326E-005   8.3992508734809235E-006
   9.9999997171806854E-010   1559.8081870000001        3.0849005561321974E-003  -9.8078895825892687E-004  -1.2062889290973544E-003  -7.3878758121281862E-004
   1.3183000246996812E-009   1559.8081870000001        3.2299261074513197E-003  -9.8215090110898018E-004  -1.2321686372160912E-003  -7.5555691728368402E-004
   1.7378000150003459E-009   1559.8081870000001        3.3824546262621880E-003  -9.8124402575194836E-004  -1.2584052747115493E-003  -7.7281816629692912E-004
   2.2908999142146058E-009   1559.8081870000001        3.5429787822067738E-003  -9.7782840020954609E-004  -1.2850578641518950E-003  -7.9060991993173957E-004
   3.0200000278313155E-009   1559.8081870000001        3.7119206972420216E-003  -9.7164488397538662E-004  -1.3121814699843526E-003  -8.0895650899037719E-004
   3.9810998941902653E-009   1559.8081870000001        3.8897646591067314E-003  -9.6241338178515434E-004  -1.3398531591519713E-003  -8.2788057625293732E-004
   5.2481001766579993E-009   1559.8081870000001        4.0770363993942738E-003  -9.4983063172549009E-004  -1.3681697892025113E-003  -8.4739690646529198E-004
   6.9183001549788514E-009   1559.8081870000001        4.2742742225527763E-003  -9.3357032164931297E-004  -1.3972471933811903E-003  -8.6750544141978025E-004
   9.1201002305751899E-009   1559.8081870000001        4.4820667244493961E-003  -9.1327889822423458E-004  -1.4272289117798209E-003  -8.8818976655602455E-004
   1.2023000373062587E-008   1559.8081870000001        4.7010490670800209E-003  -8.8857323862612247E-004  -1.4582898002117872E-003  -9.0941030066460371E-004
   1.5849000334355878E-008   1559.8081870000001        4.9318065866827965E-003  -8.5905136074870825E-004  -1.4906267169862986E-003  -9.3108654255047441E-004
   2.0892999330612838E-008   1559.8081870000001        5.1750992424786091E-003  -8.2426314475014806E-004  -1.5244960086420178E-003  -9.5310894539579749E-004
   2.7542000680114143E-008   1559.8081870000001        5.4316390305757523E-003  -7.8373559517785907E-004  -1.5601877821609378E-003  -9.7530533093959093E-004
   3.6307998385609608E-008   1559.8081870000001        5.7022487744688988E-003  -7.3694880120456219E-004  -1.5980557072907686E-003  -9.9744042381644249E-004
   4.7863000673942224E-008   1559.8081870000001        5.9877187013626099E-003  -6.8335735704749823E-004  -1.6385043272748590E-003  -1.0191854089498520E-003
   6.3096003088958241E-008   1559.8081870000001        6.2889712862670422E-003  -6.2235962832346559E-004  -1.6820220043882728E-003  -1.0401101317256689E-003
   8.3175997644957533E-008   1559.8081870000001        6.6069290041923523E-003  -5.5331899784505367E-004  -1.7291724216192961E-003  -1.0596460197120905E-003
   1.0965000285523274E-007   1559.8081870000001        6.9426577538251877E-003  -4.7553196782246232E-004  -1.7806271789595485E-003  -1.0770641965791583E-003
   1.4453999597208167E-007   1559.8081870000001        7.2971028275787830E-003  -3.8828633842058480E-004  -1.8371390178799629E-003  -1.0914244921877980E-003
   1.9054999711443088E-007   1559.8081870000001        7.6716304756700993E-003  -2.9072724282741547E-004  -1.8996422877535224E-003  -1.1015543714165688E-003
   2.5118998792095226E-007   1559.8081870000001        8.0672530457377434E-003  -1.8204728257842362E-004  -1.9691449124366045E-003  -1.1059673270210624E-003
   3.3112999631157436E-007   1559.8081870000001        8.4853731095790863E-003  -6.1295031628105789E-005  -2.0468686707317829E-003  -1.1028257431462407E-003
   4.3651999703797628E-007   1559.8081870000001        8.9274160563945770E-003   7.2536473453510553E-005  -2.1342113614082336E-003  -1.0898539330810308E-003
   5.7544002629583701E-007   1559.8081870000001        9.3948068097233772E-003   2.2050061670597643E-004  -2.2327611222863197E-003  -1.0642614215612411E-003
   7.5857997217099182E-007   1559.8081870000001        9.8892077803611755E-003   3.8377268356271088E-004  -2.3443691898137331E-003  -1.0226346785202622E-003
   9.9999999747524271E-007   1559.8081870000001        1.0412306524813175E-002   5.6358869187533855E-004  -2.4711345322430134E-003  -9.6083222888410091E-004
   1.3182999509808724E-006   1559.8081870000001        1.0966037400066853E-002   7.6132256072014570E-004  -2.6154834777116776E-003  -8.7383022764697671E-004
   1.7377999483869644E-006   1559.8081870000001        1.1552182957530022E-002   9.7834644839167595E-004  -2.7800966054201126E-003  -7.5563660357147455E-004
   2.2909000563231530E-006   1559.8081870000001        1.2173132970929146E-002   1.2163107749074697E-003  -2.9681448359042406E-003  -5.9898191830143332E-004
   3.0199998946045525E-006   1559.8081870000001        1.2831087224185467E-002   1.4768551336601377E-003  -3.1831022351980209E-003  -3.9527652552351356E-004
   3.9810997805034276E-006   1559.8081870000001        1.3528574258089066E-002   1.7618028214201331E-003  -3.4289213363081217E-003  -1.3429047248791903E-004
   5.2481000238913111E-006   1559.8081870000001        1.4268396422266960E-002   2.0731461700052023E-003  -3.7100508343428373E-003   1.9609676382970065E-004
   6.9183001869532745E-006   1559.8081870000001        1.5053545124828815E-002   2.4130155798047781E-003  -4.0314304642379284E-003   6.1013101367279887E-004
   9.1201000032015145E-006   1559.8081870000001        1.5887375921010971E-002   2.7837511152029037E-003  -4.3985676020383835E-003   1.1245514033362269E-003
   1.2022999726468697E-005   1559.8081870000001        1.6773644834756851E-002   3.1879257876425982E-003  -4.8175645060837269E-003   1.7589512281119823E-003
   1.5849000192247331E-005   1559.8081870000001        1.7716161906719208E-002   3.6281773354858160E-003  -5.2949199452996254E-003   2.5358130224049091E-003
   2.0892999600619078E-005   1559.8081870000001        1.8719777464866638E-002   4.1076587513089180E-003  -5.8379624970257282E-003   3.4815925173461437E-003
   2.7542000680114143E-005   1559.8081870000001        1.9789554178714752E-002   4.6296557411551476E-003  -6.4543690532445908E-003   4.6264217235147953E-003
   3.6307999835116789E-005   1559.8081870000001        2.0931543782353401E-002   5.1979366689920425E-003  -7.1524330414831638E-003   6.0051083564758301E-003
   4.7862999053904787E-005   1559.8081870000001        2.2152317687869072E-002   5.8165071532130241E-003  -7.9405819997191429E-003   7.6568536460399628E-003
   6.3095998484641314E-005   1559.8081870000001        2.3459849879145622E-002   6.4900284633040428E-003  -8.8276201859116554E-003   9.6264742314815521E-003
   8.3175997133366764E-005   1559.8081870000001        2.4863194674253464E-002   7.2236200794577599E-003  -9.8220976069569588E-003   1.1963997036218643E-002
   1.0964999819407240E-004   1559.8081870000001        2.6373408734798431E-002   8.0232927575707436E-003  -1.0932357981801033E-002   1.4725890010595322E-002
   1.4453999756369740E-004   1559.8081870000001        2.8002757579088211E-002   8.8954688981175423E-003  -1.2165141291916370E-002   1.7973011359572411E-002
   1.9054999575018883E-004   1559.8081870000001        2.9767688363790512E-002   9.8484866321086884E-003  -1.3526731170713902E-002   2.1775383502244949E-002
   2.5119000929407775E-004   1559.8081870000001        3.1685903668403625E-002   1.0890930891036987E-002  -1.5019285492599010E-002   2.6204599067568779E-002
   3.3112999517470598E-004   1559.8081870000001        3.3780653029680252E-002   1.2033814564347267E-002  -1.6642238944768906E-002   3.1340397894382477E-002
   4.3652000022120774E-004   1559.8081870000001        3.6080095916986465E-002   1.3290086761116982E-002  -1.8389366567134857E-002   3.7266109138727188E-002
   5.7544000446796417E-004   1559.8081870000001        3.8618505001068115E-002   1.4675094746053219E-002  -2.0246541127562523E-002   4.4066276401281357E-002
   7.5857999036088586E-004   1559.8081870000001        4.1439250111579895E-002   1.6207981854677200E-002  -2.2189959883689880E-002   5.1827512681484222E-002
   1.0000000474974513E-003   1559.8081870000001        4.4595897197723389E-002   1.7912041395902634E-002  -2.4181867018342018E-002   6.0632243752479553E-002
   1.3183000264689326E-003   1559.8081870000001        4.8156306147575378E-002   1.9816676154732704E-002  -2.6167038828134537E-002   7.0557810366153717E-002
   1.7377999611198902E-003   1559.8081870000001        5.2203547209501266E-002   2.1957648918032646E-002  -2.8065977618098259E-002   8.1663452088832855E-002
   2.2909000981599092E-003   1559.8081870000001        5.6845266371965408E-002   2.4381902068853378E-002  -2.9770884662866592E-002   9.3996740877628326E-002
   3.0199999455362558E-003   1559.8081870000001        6.2213454395532608E-002   2.7147412300109863E-002  -3.1135071069002151E-002  0.10756914317607880     
   3.9810999296605587E-003   1559.8081870000001        6.8474017083644867E-002   3.0328497290611267E-002  -3.1965501606464386E-002  0.12235381454229355     
   5.2481000311672688E-003   1559.8081870000001        7.5833186507225037E-002   3.4019913524389267E-002  -3.2012209296226501E-002  0.13826981186866760     
   6.9182999432086945E-003   1559.8081870000001        8.4543325006961823E-002   3.8341447710990906E-002  -3.0957927927374840E-002  0.15516202151775360     
   9.1201001778244972E-003   1559.8081870000001        9.4909653067588806E-002   4.3444231152534485E-002  -2.8409227728843689E-002  0.17278233170509338     
   1.2023000046610832E-002   1559.8081870000001       0.10729201883077621        4.9516431987285614E-002  -2.3891501128673553E-002  0.19076277315616608     
   1.5848999843001366E-002   1559.8081870000001       0.12209115922451019        5.6783996522426605E-002  -1.6856618225574493E-002  0.20857533812522888     
   2.0893000066280365E-002   1559.8081870000001       0.13973772525787354        6.5516196191310883E-002  -6.6992109641432762E-003  0.22551052272319794     
   2.7542000636458397E-002   1559.8081870000001       0.16062426567077637        7.6007403433322906E-002   7.1871359832584858E-003  0.24061317741870880     
   3.6308001726865768E-002   1559.8081870000001       0.18501134216785431        8.8550314307212830E-002   2.5321278721094131E-002  0.25264218449592590     
   4.7862999141216278E-002   1559.8081870000001       0.21283219754695892       0.10336010903120041        4.7967977821826935E-002  0.26001781225204468     
   6.3096001744270325E-002   1559.8081870000001       0.24341233074665070       0.12045016884803772        7.4908614158630371E-002  0.26081928610801697     
   8.3176001906394958E-002   1559.8081870000001       0.27502158284187317       0.13939733803272247       0.10509858280420303       0.25287064909934998     
  0.10000000149011612        1559.8081870000001       0.29510137438774109       0.15250895917415619       0.12597358226776123       0.24164181947708130     
  0.12500000000000000        1559.8081870000001       0.31589776277542114       0.16784743964672089       0.15033377707004547       0.22086821496486664     
  0.15000000596046448        1559.8081870000001       0.32762455940246582       0.17874808609485626       0.16777254641056061       0.19788020849227905     
  0.17499999701976776        1559.8081870000001       0.33187657594680786       0.18571573495864868       0.17935638129711151       0.17449636757373810     
  0.20000000298023224        1559.8081870000001       0.32998612523078918       0.18920870125293732       0.18601660430431366       0.15180988609790802     
  0.22499999403953552        1559.8081870000001       0.32309332489967346       0.18965432047843933       0.18855838477611542       0.13047948479652405     
  0.25000000000000000        1559.8081870000001       0.31218618154525757       0.18745489418506622       0.18767838180065155       0.11088365316390991     
  0.27500000596046448        1559.8081870000001       0.29812645912170410       0.18299010396003723       0.18398174643516541        9.3212254345417023E-002
  0.30000001192092896        1559.8081870000001       0.28166756033897400       0.17661796510219574       0.17799672484397888        7.7525727450847626E-002
  0.32499998807907104        1559.8081870000001       0.26346796751022339       0.16867490112781525       0.17018648982048035        6.3795521855354309E-002
  0.34999999403953552        1559.8081870000001       0.24410162866115570       0.15947572886943817       0.16095864772796631        5.1932957023382187E-002
  0.37500000000000000        1559.8081870000001       0.22406661510467529       0.14931343495845795       0.15067279338836670        4.1810300201177597E-002
  0.40000000596046448        1559.8081870000001       0.20379233360290527       0.13845896720886230       0.13964644074440002        3.3276379108428955E-002
  0.42500001192092896        1559.8081870000001       0.18364565074443817       0.12716107070446014       0.12815982103347778        2.6168216019868851E-002
  0.44999998807907104        1559.8081870000001       0.16393639147281647       0.11564613878726959       0.11645959317684174        2.0319674164056778E-002
  0.47499999403953552        1559.8081870000001       0.14492228627204895       0.10411822050809860       0.10476189106702805        1.5567761845886707E-002
  0.50000000000000000        1559.8081870000001       0.12681327760219574        9.2758990824222565E-002   9.3254633247852325E-002   1.1757148429751396E-002
  0.52499997615814209        1559.8081870000001       0.10977567732334137        8.1727862358093262E-002   8.2099504768848419E-002   8.7432544678449631E-003
  0.55000001192092896        1559.8081870000001        9.3935862183570862E-002   7.1162194013595581E-002   7.1433492004871368E-002   6.3942088745534420E-003
  0.57499998807907104        1559.8081870000001        7.9383783042430878E-002   6.1177544295787811E-002   6.1370182782411575E-002   4.5919190160930157E-003
  0.60000002384185791        1559.8081870000001        6.6176250576972961E-002   5.1868025213479996E-002   5.2000872790813446E-002   3.2324451021850109E-003
  0.62500000000000000        1559.8081870000001        5.4340068250894547E-002   4.3306756764650345E-002   4.3395537883043289E-002   2.2258320823311806E-003
  0.64999997615814209        1559.8081870000001        4.3874960392713547E-002   3.5546422004699707E-002   3.5603750497102737E-002   1.4955340884625912E-003
  0.67500001192092896        1559.8081870000001        3.4756444394588470E-002   2.8619913384318352E-002   2.8655545786023140E-002   9.7754085436463356E-004
  0.69999998807907104        1559.8081870000001        2.6938579976558685E-002   2.2541100159287453E-002   2.2562313824892044E-002   6.1929755611345172E-004
  0.72500002384185791        1559.8081870000001        2.0356621593236923E-002   1.7305731773376465E-002   1.7317753285169601E-002   3.7849671207368374E-004
  0.75000000000000000        1559.8081870000001        1.4929639175534248E-002   1.2892462313175201E-002   1.2898894026875496E-002   2.2180791711434722E-004
  0.77499997615814209        1559.8081870000001        1.0563088580965996E-002   9.2640193179249763E-003   9.2672379687428474E-003   1.2359858374111354E-004
  0.80000001192092896        1559.8081870000001        7.1513531729578972E-003   6.3685528002679348E-003   6.3700485043227673E-003   6.4690902945585549E-005
  0.82499998807907104        1559.8081870000001        4.5802965760231018E-003   4.1411491110920906E-003   4.1418047621846199E-003   3.1189356377581134E-005
  0.85000002384185791        1559.8081870000001        2.7298384811729193E-003   2.5055680889636278E-003   2.5058726314455271E-003   1.3404867786448449E-005
  0.87500000000000000        1559.8081870000001        1.4766032109037042E-003   1.3762253802269697E-003   1.3764301547780633E-003   4.8933216021396220E-006
  0.89999997615814209        1559.8081870000001        6.9670216180384159E-004   6.6050654277205467E-004   6.6072575282305479E-004   1.6181547835003585E-006
  0.92500001192092896        1559.8081870000001        2.6877067284658551E-004   2.6152891223318875E-004   2.6179981068708003E-004   1.2393770703056362E-006
  0.94999998807907104        1559.8081870000001        7.7475422585848719E-005   8.1598176620900631E-005   8.1909871369134635E-005   2.5247013581974898E-006
  0.97500002384185791        1559.8081870000001        1.7987651517614722E-005   2.6894693291978911E-005   2.7196114388061687E-005   4.8725751184974797E-006
   1.0000000000000000        1559.8081870000001        2.9385471407294972E-006   1.5005631212261505E-005   1.5203422663034871E-005   7.9317533163703047E-006
   9.9999997171806854E-010   2000.0000000000000        3.0924626626074314E-003  -9.8058464936912060E-004  -1.2070906814187765E-003  -7.7159970533102751E-004
   1.3183000246996812E-009   2000.0000000000000        3.2378861214965582E-003  -9.8181376233696938E-004  -1.2329958844929934E-003  -7.8908627619966865E-004
   1.7378000150003459E-009   2000.0000000000000        3.3908353652805090E-003  -9.8076101858168840E-004  -1.2592662824317813E-003  -8.0707232700660825E-004
   2.2908999142146058E-009   2000.0000000000000        3.5518044605851173E-003  -9.7718485631048679E-004  -1.2859627604484558E-003  -8.2559307338669896E-004
   3.0200000278313155E-009   2000.0000000000000        3.7212171591818333E-003  -9.7082526190206409E-004  -1.3131435262039304E-003  -8.4466743282973766E-004
   3.9810998941902653E-009   2000.0000000000000        3.8995598442852497E-003  -9.6140091773122549E-004  -1.3408886734396219E-003  -8.6431094678118825E-004
   5.2481001766579993E-009   2000.0000000000000        4.0873591788113117E-003  -9.4860728131607175E-004  -1.3692992506548762E-003  -8.8452914496883750E-004
   6.9183001549788514E-009   2000.0000000000000        4.2851557955145836E-003  -9.3211641069501638E-004  -1.3984956312924623E-003  -9.0530986199155450E-004
   9.1201002305751899E-009   2000.0000000000000        4.4935396872460842E-003  -9.1157347196713090E-004  -1.4286271762102842E-003  -9.2662114184349775E-004
   1.2023000373062587E-008   2000.0000000000000        4.7131492756307125E-003  -8.8659347966313362E-004  -1.4598753768950701E-003  -9.4840343808755279E-004
   1.5849000334355878E-008   2000.0000000000000        4.9445712938904762E-003  -8.5677282186225057E-004  -1.4924452407285571E-003  -9.7055139485746622E-004
   2.0892999330612838E-008   2000.0000000000000        5.1885684952139854E-003  -8.2165939966216683E-004  -1.5266024274751544E-003  -9.9292432423681021E-004
   2.7542000680114143E-008   2000.0000000000000        5.4458547383546829E-003  -7.8077823854982853E-004  -1.5626482199877501E-003  -1.0153113398700953E-003
   3.6307998385609608E-008   2000.0000000000000        5.7172575034201145E-003  -7.3360709939152002E-004  -1.6009493265300989E-003  -1.0374297853559256E-003
   4.7863000673942224E-008   2000.0000000000000        6.0035679489374161E-003  -6.7959836451336741E-004  -1.6419254243373871E-003  -1.0588926961645484E-003
   6.3096003088958241E-008   2000.0000000000000        6.3057127408683300E-003  -6.1814766377210617E-004  -1.6860828036442399E-003  -1.0791992535814643E-003
   8.3175997644957533E-008   2000.0000000000000        6.6246185451745987E-003  -5.4861570242792368E-004  -1.7340056365355849E-003  -1.0976952034980059E-003
   1.0965000285523274E-007   2000.0000000000000        6.9613549858331680E-003  -4.7029598499648273E-004  -1.7863896209746599E-003  -1.1135485256090760E-003
   1.4453999597208167E-007   2000.0000000000000        7.3168706148862839E-003  -3.8247316842898726E-004  -1.8440145067870617E-003  -1.1256963480263948E-003
   1.9054999711443088E-007   2000.0000000000000        7.6925377361476421E-003  -2.8428860241547227E-004  -1.9078471232205629E-003  -1.1328170076012611E-003
   2.5118998792095226E-007   2000.0000000000000        8.0893728882074356E-003  -1.7493138147983700E-004  -1.9789305515587330E-003  -1.1332506546750665E-003
   3.3112999631157436E-007   2000.0000000000000        8.5087846964597702E-003  -5.3445764933712780E-005  -2.0585283637046814E-003  -1.1249522212892771E-003
   4.3651999703797628E-007   2000.0000000000000        8.9522050693631172E-003   8.1179772678297013E-005  -2.1480848081409931E-003  -1.1054015485569835E-003
   5.7544002629583701E-007   2000.0000000000000        9.4210673123598099E-003   2.3000343935564160E-004  -2.2492401767522097E-003  -1.0715234093368053E-003
   7.5857997217099182E-007   2000.0000000000000        9.9170394241809845E-003   3.9420611574314535E-004  -2.3639053106307983E-003  -1.0195698123425245E-003
   9.9999999747524271E-007   2000.0000000000000        1.0441818274557590E-002   5.7502975687384605E-004  -2.4942439049482346E-003  -9.4501208513975143E-004
   1.3182999509808724E-006   2000.0000000000000        1.0997351258993149E-002   7.7385501936078072E-004  -2.6427558623254299E-003  -8.4237550618126988E-004
   1.7377999483869644E-006   2000.0000000000000        1.1585430242121220E-002   9.9206122104078531E-004  -2.8121992945671082E-003  -7.0515775587409735E-004
   2.2909000563231530E-006   2000.0000000000000        1.2208460830152035E-002   1.2313073966652155E-003  -3.0058335978537798E-003  -5.2549020620062947E-004
   3.0199998946045525E-006   2000.0000000000000        1.2868655845522881E-002   1.4932422200217843E-003  -3.2272243406623602E-003  -2.9411303694359958E-004
   3.9810997805034276E-006   2000.0000000000000        1.3568566180765629E-002   1.7796995816752315E-003  -3.4804218448698521E-003  -3.2107283942650611E-008
   5.2481000238913111E-006   2000.0000000000000        1.4311013743281364E-002   2.0926839206367731E-003  -3.7699786480516195E-003   3.6973637179471552E-004
   6.9183001869532745E-006   2000.0000000000000        1.5099016949534416E-002   2.4343391414731741E-003  -4.1009383276104927E-003   8.3040131721645594E-004
   9.1201000032015145E-006   2000.0000000000000        1.5935961157083511E-002   2.8070213738828897E-003  -4.4789128005504608E-003   1.3997759670019150E-003
   1.2022999726468697E-005   2000.0000000000000        1.6825640574097633E-002   3.2133217900991440E-003  -4.9101058393716812E-003   2.0986425224691629E-003
   1.5849000192247331E-005   2000.0000000000000        1.7771910876035690E-002   3.6558993160724640E-003  -5.4011023603379726E-003   2.9507554136216640E-003
   2.0892999600619078E-005   2000.0000000000000        1.8779670819640160E-002   4.1379327885806561E-003  -5.9593096375465393E-003   3.9839888922870159E-003
   2.7542000680114143E-005   2000.0000000000000        1.9854051992297173E-002   4.6627363190054893E-003  -6.5924520604312420E-003   5.2299620583653450E-003
   3.6307999835116789E-005   2000.0000000000000        2.1001182496547699E-002   5.2341148257255554E-003  -7.3088416829705238E-003   6.7250779829919338E-003
   4.7862999053904787E-005   2000.0000000000000        2.2227725014090538E-002   5.8561153709888458E-003  -8.1168711185455322E-003   8.5101556032896042E-003
   6.3095998484641314E-005   2000.0000000000000        2.3541769012808800E-002   6.5334490500390530E-003  -9.0252496302127838E-003   1.0631688870489597E-002
   8.3175997133366764E-005   2000.0000000000000        2.4952504783868790E-002   7.2712949477136135E-003  -1.0042347945272923E-002   1.3141334056854248E-002
   1.0964999819407240E-004   2000.0000000000000        2.6471152901649475E-002   8.0757383257150650E-003  -1.1176230385899544E-002   1.6097152605652809E-002
   1.4453999756369740E-004   2000.0000000000000        2.8110172599554062E-002   8.9532863348722458E-003  -1.2433214113116264E-002   1.9561327993869781E-002
   1.9054999575018883E-004   2000.0000000000000        2.9886262491345406E-002   9.9123865365982056E-003  -1.3819020241498947E-002   2.3605160415172577E-002
   2.5119000929407775E-004   2000.0000000000000        3.1817402690649033E-002   1.0961747728288174E-002  -1.5335025265812874E-002   2.8300872072577477E-002
   3.3112999517470598E-004   2000.0000000000000        3.3927176147699356E-002   1.2112535536289215E-002  -1.6979666426777840E-002   3.3728495240211487E-002
   4.3652000022120774E-004   2000.0000000000000        3.6244157701730728E-002   1.3377887196838856E-002  -1.8745446577668190E-002   3.9970908313989639E-002
   5.7544000446796417E-004   2000.0000000000000        3.8803085684776306E-002   1.4773365110158920E-002  -2.0616656169295311E-002   4.7111216932535172E-002
   7.5857999036088586E-004   2000.0000000000000        4.1647870093584061E-002   1.6318377107381821E-002  -2.2567566484212875E-002   5.5233519524335861E-002
   1.0000000474974513E-003   2000.0000000000000        4.4832702726125717E-002   1.8036521971225739E-002  -2.4558117613196373E-002   6.4416237175464630E-002
   1.3183000264689326E-003   2000.0000000000000        4.8426140099763870E-002   1.9957564771175385E-002  -2.6530398055911064E-002   7.4731066823005676E-002
   1.7377999611198902E-003   2000.0000000000000        5.2511978894472122E-002   2.2117666900157928E-002  -2.8401855379343033E-002   8.6229294538497925E-002
   2.2909000981599092E-003   2000.0000000000000        5.7198643684387207E-002   2.4564234539866447E-002  -3.0061295256018639E-002   9.8948508501052856E-002
   3.0199999455362558E-003   2000.0000000000000        6.2618829309940338E-002   2.7355717495083809E-002  -3.1358443200588226E-002  0.11288717389106750     
   3.9810999296605587E-003   2000.0000000000000        6.8938992917537689E-002   3.0566917732357979E-002  -3.2096669077873230E-002  0.12800253927707672     
   5.2481000311672688E-003   2000.0000000000000        7.6365597546100616E-002   3.4293010830879211E-002  -3.2022725790739059E-002  0.14419457316398621     
   6.9182999432086945E-003   2000.0000000000000        8.5150606930255890E-002   3.8654033094644547E-002  -3.0816908925771713E-002  0.16128571331501007     
   9.1201001778244972E-003   2000.0000000000000        9.5597833395004272E-002   4.3801046907901764E-002  -2.8084889054298401E-002  0.17900234460830688     
   1.2023000046610832E-002   2000.0000000000000       0.10806407779455185        4.9921553581953049E-002  -2.3353718221187592E-002  0.19694839417934418     
   1.5848999843001366E-002   2000.0000000000000       0.12294454872608185        5.7239793241024017E-002  -1.6080915927886963E-002  0.21456639468669891     
   2.0893000066280365E-002   2000.0000000000000       0.14066082239151001        6.6021777689456940E-002  -5.6721684522926807E-003  0.23111803829669952     
   2.7542000636458397E-002   2000.0000000000000       0.16159138083457947        7.6556168496608734E-002   8.4604341536760330E-003  0.24562358856201172     
   3.6308001726865768E-002   2000.0000000000000       0.18597634136676788        8.9126408100128174E-002   2.6808278635144234E-002  0.25682702660560608     
   4.7862999141216278E-002   2000.0000000000000       0.21372091770172119       0.10393362492322922        4.9598753452301025E-002  0.26315224170684814     
   6.3096001744270325E-002   2000.0000000000000       0.24411539733409882       0.12097126990556717        7.6567292213439941E-002  0.26271235942840576     
   8.3176001906394958E-002   2000.0000000000000       0.27539074420928955       0.13979025185108185       0.10661977529525757       0.25341123342514038     
  0.10000000149011612        2000.0000000000000       0.29514870047569275       0.15275982022285461       0.12728966772556305       0.24128532409667969     
  0.12500000000000000        2000.0000000000000       0.31544169783592224       0.16785243153572083       0.15126796066761017       0.21952392160892487     
  0.15000000596046448        2000.0000000000000       0.32667240500450134       0.17848727107048035       0.16828951239585876       0.19588936865329742     
  0.17499999701976776        2000.0000000000000       0.33046272397041321       0.18518677353858948       0.17945928871631622       0.17212691903114319     
  0.20000000298023224        2000.0000000000000       0.32816141843795776       0.18842200934886932       0.18573090434074402       0.14926674962043762     
  0.22499999403953552        2000.0000000000000       0.32091802358627319       0.18862944841384888       0.18792234361171722       0.12791493535041809     
  0.25000000000000000        2000.0000000000000       0.30972516536712646       0.18621787428855896       0.18673714995384216       0.10840661823749542     
  0.27500000596046448        2000.0000000000000       0.29544577002525330       0.18157134950160980       0.18278357386589050        9.0896680951118469E-002
  0.30000001192092896        2000.0000000000000       0.27883192896842957       0.17505051195621490       0.17659044265747070        7.5417675077915192E-002
  0.32499998807907104        2000.0000000000000       0.26053890585899353       0.16699305176734924       0.16861988604068756        6.1919368803501129E-002
  0.34999999403953552        2000.0000000000000       0.24113631248474121       0.15771390497684479       0.15927727520465851        5.0296571105718613E-002
  0.37500000000000000        2000.0000000000000       0.22111691534519196       0.14750520884990692       0.14891922473907471        4.0409419685602188E-002
  0.40000000596046448        2000.0000000000000       0.20090417563915253       0.13663631677627563       0.13785977661609650        3.2098196446895599E-002
  0.42500001192092896        2000.0000000000000       0.18085874617099762       0.12535376846790314       0.12637530267238617        2.5194328278303146E-002
  0.44999998807907104        2000.0000000000000       0.16128411889076233       0.11388123780488968       0.11470840871334076        1.9528403878211975E-002
  0.47499999403953552        2000.0000000000000       0.14243160188198090       0.10241965949535370       0.10307102650403976        1.4936000108718872E-002
  0.50000000000000000        2000.0000000000000       0.12450496107339859        9.1147333383560181E-002   9.1646850109100342E-002   1.1261737905442715E-002
  0.52499997615814209        2000.0000000000000       0.10766450315713882        8.0220125615596771E-002   8.0593340098857880E-002   8.3620036020874977E-003
  0.55000001192092896        2000.0000000000000        9.2030964791774750E-002   6.9771744310855865E-002   7.0043325424194336E-002   6.1065889894962311E-003
  0.57499998807907104        2000.0000000000000        7.7689059078693390E-002   5.9914067387580872E-002   6.0106351971626282E-002   4.3795048259198666E-003
  0.60000002384185791        2000.0000000000000        6.4690813422203064E-002   5.0737597048282623E-002   5.0869856029748917E-002   3.0791417229920626E-003
  0.62500000000000000        2000.0000000000000        5.3058739751577377E-002   4.2311977595090866E-002   4.2400155216455460E-002   2.1179371979087591E-003
  0.64999997615814209        2000.0000000000000        4.2788825929164886E-002   3.4686598926782608E-002   3.4743413329124451E-002   1.4216754352673888E-003
  0.67500001192092896        2000.0000000000000        3.3853419125080109E-002   2.7891315519809723E-002   2.7926554903388023E-002   9.2852092348039150E-004
  0.69999998807907104        2000.0000000000000        2.6203978806734085E-002   2.1937271580100060E-002   2.1958209574222565E-002   5.8787723537534475E-004
  0.72500002384185791        2000.0000000000000        1.9773770123720169E-002   1.6817843541502953E-002   1.6829686239361763E-002   3.5914283944293857E-004
  0.75000000000000000        2000.0000000000000        1.4480474404990673E-002   1.2509719468653202E-002   1.2516045942902565E-002   2.1042556909378618E-004
  0.77499997615814209        2000.0000000000000        1.0228756815195084E-002   8.9741144329309464E-003   8.9772762730717659E-003   1.1726552475010976E-004
  0.80000001192092896        2000.0000000000000        6.9128093309700489E-003   6.1581442132592201E-003   6.1596124432981014E-003   6.1406608438119292E-005
  0.82499998807907104        2000.0000000000000        4.4188844040036201E-003   3.9963778108358383E-003   3.9970213547348976E-003   2.9648219424416311E-005
  0.85000002384185791        2000.0000000000000        2.6278563309460878E-003   2.4125948548316956E-003   2.4128947407007217E-003   1.2799557225662284E-005
  0.87500000000000000        2000.0000000000000        1.4178402489051223E-003   1.3217896921560168E-003   1.3219910906627774E-003   4.7514654397673439E-006
  0.89999997615814209        2000.0000000000000        6.6694547422230244E-004   6.3248997321352363E-004   6.3270359532907605E-004   1.6730610923332279E-006
  0.92500001192092896        2000.0000000000000        2.5626720162108541E-004   2.4951749946922064E-004   2.4977832799777389E-004   1.3336737083591288E-006
  0.94999998807907104        2000.0000000000000        7.3334922490175813E-005   7.7422599133569747E-005   7.7718112152069807E-005   2.5444412585784448E-006
  0.97500002384185791        2000.0000000000000        1.6495112504344434E-005   2.5113378796959296E-005   2.5391731469426304E-005   4.7086709855648223E-006
   1.0000000000000000        2000.0000000000000        1.6881781448319089E-006   1.3237067832960747E-005   1.3405519894149620E-005   7.4655804382928181E-006
   9.9999997171806854E-010   2564.4178769999999        3.0998867005109787E-003  -9.8037708085030317E-004  -1.2078681029379368E-003  -8.0455053830519319E-004
   1.3183000246996812E-009   2564.4178769999999        3.2457006163895130E-003  -9.8147569224238396E-004  -1.2338012456893921E-003  -8.2274642772972584E-004
   1.7378000150003459E-009   2564.4178769999999        3.3990631345659494E-003  -9.8027905914932489E-004  -1.2601084308698773E-003  -8.4144627908244729E-004
   2.2908999142146058E-009   2564.4178769999999        3.5604692529886961E-003  -9.7654503770172596E-004  -1.2868529884144664E-003  -8.6068094242364168E-004
   3.0200000278313155E-009   2564.4178769999999        3.7303443532437086E-003  -9.7001215908676386E-004  -1.3140958035364747E-003  -8.8046322343870997E-004
   3.9810998941902653E-009   2564.4178769999999        3.9091762155294418E-003  -9.6039811614900827E-004  -1.3419205788522959E-003  -9.0080045629292727E-004
   5.2481001766579993E-009   2564.4178769999999        4.0974938310682774E-003  -9.4739685300737619E-004  -1.3704325538128614E-003  -9.2168746050447226E-004
   6.9183001549788514E-009   2564.4178769999999        4.2958389967679977E-003  -9.3067926354706287E-004  -1.3997572241351008E-003  -9.4309845007956028E-004
   9.1201002305751899E-009   2564.4178769999999        4.5048044994473457E-003  -9.0988876763731241E-004  -1.4300496550276875E-003  -9.6498394850641489E-004
   1.2023000373062587E-008   2564.4178769999999        4.7250296920537949E-003  -8.8463892461732030E-004  -1.4614984393119812E-003  -9.8726246505975723E-004
   1.5849000334355878E-008   2564.4178769999999        4.9571045674383640E-003  -8.5452425992116332E-004  -1.4943170826882124E-003  -1.0098010534420609E-003
   2.0892999330612838E-008   2564.4178769999999        5.2017932757735252E-003  -8.1909098662436008E-004  -1.5287810238078237E-003  -1.0324249742552638E-003
   2.7542000680114143E-008   2564.4178769999999        5.4598134011030197E-003  -7.7786191832274199E-004  -1.5652031870558858E-003  -1.0548813734203577E-003
   3.6307998385609608E-008   2564.4178769999999        5.7319942861795425E-003  -7.3031277861446142E-004  -1.6039636684581637E-003  -1.0768359061330557E-003
   4.7863000673942224E-008   2564.4178769999999        6.0191312804818153E-003  -6.7589350510388613E-004  -1.6454982105642557E-003  -1.0978389764204621E-003
   6.3096003088958241E-008   2564.4178769999999        6.3221529126167297E-003  -6.1399728292599320E-004  -1.6903313808143139E-003  -1.1173137463629246E-003
   8.3175997644957533E-008   2564.4178769999999        6.6419900394976139E-003  -5.4398208158090711E-004  -1.7390685388818383E-003  -1.1345144594088197E-003
   1.0965000285523274E-007   2564.4178769999999        6.9797160103917122E-003  -4.6513834968209267E-004  -1.7924304120242596E-003  -1.1484990827739239E-003
   1.4453999597208167E-007   2564.4178769999999        7.3362840339541435E-003  -3.7674783379770815E-004  -1.8512244569137692E-003  -1.1580741265788674E-003
   1.9054999711443088E-007   2564.4178769999999        7.7130706049501896E-003  -2.7794804191216826E-004  -1.9164507975801826E-003  -1.1617605341598392E-003
   2.5118998792095226E-007   2564.4178769999999        8.1110978499054909E-003  -1.6792463429737836E-004  -1.9891888368874788E-003  -1.1577156838029623E-003
   3.3112999631157436E-007   2564.4178769999999        8.5317799821496010E-003  -4.5717661123489961E-005  -2.0707440562546253E-003  -1.1436757631599903E-003
   4.3651999703797628E-007   2564.4178769999999        8.9765544980764389E-003   8.9688946900423616E-005  -2.1626090165227652E-003  -1.1168649652972817E-003
   5.7544002629583701E-007   2564.4178769999999        9.4468612223863602E-003   2.3935815261211246E-004  -2.2664766293019056E-003  -1.0739106219261885E-003
   7.5857997217099182E-007   2564.4178769999999        9.9443783983588219E-003   4.0447633364237845E-004  -2.3843175731599331E-003  -1.0107164271175861E-003
   9.9999999747524271E-007   2564.4178769999999        1.0470811277627945E-002   5.8629125123843551E-004  -2.5183619000017643E-003  -9.2235219199210405E-004
   1.3182999509808724E-006   2564.4178769999999        1.1028115637600422E-002   7.8619044506922364E-004  -2.6711828541010618E-003  -8.0287666060030460E-004
   1.7377999483869644E-006   2564.4178769999999        1.1618097312748432E-002   1.0055599268525839E-003  -2.8456160798668861E-003  -6.4526189817115664E-004
   2.2909000563231530E-006   2564.4178769999999        1.2243174016475677E-002   1.2460676953196526E-003  -3.0450092162936926E-003  -4.4102355604991317E-004
   3.0199998946045525E-006   2564.4178769999999        1.2905576266348362E-002   1.5093710971996188E-003  -3.2730186358094215E-003  -1.8021593859884888E-004
   3.9810997805034276E-006   2564.4178769999999        1.3607871718704700E-002   1.7973146168515086E-003  -3.5337919835001230E-003   1.4893418119754642E-004
   5.2481000238913111E-006   2564.4178769999999        1.4352905564010143E-002   2.1119145676493645E-003  -3.8319819141179323E-003   5.6028785184025764E-004
   6.9183001869532745E-006   2564.4178769999999        1.5143720433115959E-002   2.4553281255066395E-003  -4.1727335192263126E-003   1.0700282873585820E-003
   9.1201000032015145E-006   2564.4178769999999        1.5983734279870987E-002   2.8299274854362011E-003  -4.5617599971592426E-003   1.6970507567748427E-003
   1.2022999726468697E-005   2564.4178769999999        1.6876777634024620E-002   3.2383222132921219E-003  -5.0053591839969158E-003   2.4633305147290230E-003
   1.5849000192247331E-005   2564.4178769999999        1.7826747149229050E-002   3.6831917241215706E-003  -5.5101960897445679E-003   3.3938889391720295E-003
   2.0892999600619078E-005   2564.4178769999999        1.8838599324226379E-002   4.1677397675812244E-003  -6.0837469063699245E-003   4.5180097222328186E-003
   2.7542000680114143E-005   2564.4178769999999        1.9917523488402367E-002   4.6953107230365276E-003  -6.7337742075324059E-003   5.8687780983746052E-003
   3.6307999835116789E-005   2564.4178769999999        2.1069729700684547E-002   5.2697435021400452E-003  -7.4685937725007534E-003   7.4841580353677273E-003
   4.7862999053904787E-005   2564.4178769999999        2.2301970049738884E-002   5.8951266109943390E-003  -8.2965474575757980E-003   9.4065368175506592E-003
   6.3095998484641314E-005   2564.4178769999999        2.3622447624802589E-002   6.5762214362621307E-003  -9.2262336984276772E-003   1.1684020049870014E-002
   8.3175997133366764E-005   2564.4178769999999        2.5040483102202415E-002   7.3182662017643452E-003  -1.0265822522342205E-002   1.4369807206094265E-002
   1.0964999819407240E-004   2564.4178769999999        2.6567466557025909E-002   8.1274192780256271E-003  -1.1423076502978802E-002   1.7523441463708878E-002
   1.4453999756369740E-004   2564.4178769999999        2.8216047212481499E-002   9.0102693066000938E-003  -1.2703864835202694E-002   2.1208290010690689E-002
   1.9054999575018883E-004   2564.4178769999999        3.0003162100911140E-002   9.9753746762871742E-003  -1.4113325625658035E-002   2.5496767833828926E-002
   2.5119000929407775E-004   2564.4178769999999        3.1947068870067596E-002   1.1031564325094223E-002  -1.5652025118470192E-002   3.0461523681879044E-002
   3.3112999517470598E-004   2564.4178769999999        3.4071687608957291E-002   1.2190156616270542E-002  -1.7317382618784904E-002   3.6182656884193420E-002
   4.3652000022120774E-004   2564.4178769999999        3.6405984312295914E-002   1.3464468531310558E-002  -1.9100612029433250E-002   4.2742326855659485E-002
   5.7544000446796417E-004   2564.4178769999999        3.8985159248113632E-002   1.4870278537273407E-002  -2.0984409376978874E-002   5.0221905112266541E-002
   7.5857999036088586E-004   2564.4178769999999        4.1853655129671097E-002   1.6427250578999519E-002  -2.2941121831536293E-002   5.8702666312456131E-002
   1.0000000474974513E-003   2564.4178769999999        4.5066263526678085E-002   1.8159285187721252E-002  -2.4928405880928040E-002   6.8258702754974365E-002
   1.3183000264689326E-003   2564.4178769999999        4.8692215234041214E-002   2.0096493884921074E-002  -2.6885697618126869E-002   7.8955702483654022E-002
   1.7377999611198902E-003   2564.4178769999999        5.2816014736890793E-002   2.2275427356362343E-002  -2.8727456927299500E-002   9.0836741030216217E-002
   2.2909000981599092E-003   2564.4178769999999        5.7546827942132950E-002   2.4743938818573952E-002  -3.0339198186993599E-002  0.10392911732196808     
   3.0199999455362558E-003   2564.4178769999999        6.3018016517162323E-002   2.7560938149690628E-002  -3.1567215919494629E-002  0.11821813881397247     
   3.9810999296605587E-003   2564.4178769999999        6.9396540522575378E-002   3.0801679939031601E-002  -3.2211475074291229E-002  0.13364510238170624     
   5.2481000311672688E-003   2564.4178769999999        7.6889052987098694E-002   3.4561730921268463E-002  -3.2015711069107056E-002  0.15009100735187531     
   6.9182999432086945E-003   2564.4178769999999        8.5747048258781433E-002   3.8961350917816162E-002  -3.0658077448606491E-002  0.16735628247261047     
   9.1201001778244972E-003   2564.4178769999999        9.6272900700569153E-002   4.4151488691568375E-002  -2.7743710204958916E-002  0.18514251708984375     
   1.2023000046610832E-002   2564.4178769999999       0.10882033407688141        5.0318934023380280E-002  -2.2801684215664864E-002  0.20302669703960419     
   1.5848999843001366E-002   2564.4178769999999       0.12377902120351791        5.7686213403940201E-002  -1.5295514836907387E-002  0.22042359411716461     
   2.0893000066280365E-002   2564.4178769999999       0.14156156778335571        6.6516071557998657E-002  -4.6421876177191734E-003  0.23656833171844482     
   2.7542000636458397E-002   2564.4178769999999       0.16253258287906647        7.7091477811336517E-002   9.7276819869875908E-003  0.25045940279960632     
   3.6308001726865768E-002   2564.4178769999999       0.18691211938858032        8.9686758816242218E-002   2.8278356418013573E-002  0.26082924008369446     
   4.7862999141216278E-002   2564.4178769999999       0.21457809209823608       0.10448927432298660        5.1200751215219498E-002  0.26610890030860901     
   6.3096001744270325E-002   2564.4178769999999       0.24478664994239807       0.12147300690412521        7.8186005353927612E-002  0.26444852352142334     
   8.3176001906394958E-002   2564.4178769999999       0.27573147416114807       0.14016377925872803       0.10809291154146194       0.25383335351943970     
  0.10000000149011612        2564.4178769999999       0.29517284035682678       0.15299266576766968       0.12855552136898041       0.24084506928920746     
  0.12500000000000000        2564.4178769999999       0.31497290730476379       0.16784334182739258       0.15215428173542023       0.21814481914043427     
  0.15000000596046448        2564.4178769999999       0.32572007179260254       0.17821794748306274       0.16876555979251862       0.19390556216239929     
  0.17499999701976776        2564.4178769999999       0.32906210422515869       0.18465602397918701       0.17953091859817505       0.16979762911796570     
  0.20000000298023224        2564.4178769999999       0.32636338472366333       0.18764089047908783       0.18542501330375671       0.14678816497325897     
  0.22499999403953552        2564.4178769999999       0.31878229975700378       0.18761780858039856       0.18727767467498779       0.12543126940727234     
  0.25000000000000000        2564.4178769999999       0.30731564760208130       0.18500170111656189       0.18579865992069244       0.10601989179849625     
  0.27500000596046448        2564.4178769999999       0.29282712936401367       0.18018071353435516       0.18159885704517365        8.8675096631050110E-002
  0.30000001192092896        2564.4178769999999       0.27606728672981262       0.17351791262626648       0.17520739138126373        7.3402807116508484E-002
  0.32499998807907104        2564.4178769999999       0.25768816471099854       0.16535207629203796       0.16708508133888245        6.0132216662168503E-002
  0.34999999403953552        2564.4178769999999       0.23825487494468689       0.15599809587001801       0.15763498842716217        4.8742651939392090E-002
  0.37500000000000000        2564.4178769999999       0.21825483441352844       0.14574721455574036       0.14721070230007172        3.9082970470190048E-002
  0.40000000596046448        2564.4178769999999       0.19810572266578674       0.13486711680889130       0.13612271845340729        3.0985638499259949E-002
  0.42500001192092896        2564.4178769999999       0.17816200852394104       0.12360207736492157       0.12464363127946854        2.4277042597532272E-002
  0.44999998807907104        2564.4178769999999       0.15872094035148621       0.11217307299375534       0.11301201581954956        1.8784945830702782E-002
  0.47499999403953552        2564.4178769999999       0.14002762734889984       0.10077797621488571       0.10143569856882095        1.4343801885843277E-002
  0.50000000000000000        2564.4178769999999       0.12227974832057953        8.9591749012470245E-002   9.0094238519668579E-002   1.0798396542668343E-002
  0.52499997615814209        2564.4178769999999       0.10563183575868607        7.8766778111457825E-002   7.9140968620777130E-002   8.0062020570039749E-003
  0.55000001192092896        2564.4178769999999        9.0199157595634460E-002   6.8433217704296112E-002   6.8704701960086823E-002   5.8387266471982002E-003
  0.57499998807907104        2564.4178769999999        7.6061375439167023E-002   5.8699373155832291E-002   5.8891084045171738E-002   4.1820756159722805E-003
  0.60000002384185791        2564.4178769999999        6.3265919685363770E-002   4.9652263522148132E-002   4.9783807247877121E-002   2.9369229450821877E-003
  0.62500000000000000        2564.4178769999999        5.1831204444169998E-002   4.1358172893524170E-002   4.1445676237344742E-002   2.0180225837975740E-003
  0.64999997615814209        2564.4178769999999        4.1749656200408936E-002   3.3863332122564316E-002   3.3919591456651688E-002   1.3533931924030185E-003
  0.67500001192092896        2564.4178769999999        3.2990608364343643E-002   2.7194686233997345E-002   2.7229513972997665E-002   8.8327046250924468E-004
  0.69999998807907104        2564.4178769999999        2.5503082200884819E-002   2.1360786631703377E-002   2.1381443366408348E-002   5.5891129886731505E-004
  0.72500002384185791        2564.4178769999999        1.9218485802412033E-002   1.6352767124772072E-002   1.6364431008696556E-002   3.4132009022869170E-004
  0.75000000000000000        2564.4178769999999        1.4053226448595524E-002   1.2145468965172768E-002   1.2151690199971199E-002   1.9995203183498234E-004
  0.77499997615814209        2564.4178769999999        9.9112745374441147E-003   8.6986972019076347E-003   8.7018022313714027E-003   1.1144061863888055E-004
  0.80000001192092896        2564.4178769999999        6.6867005079984665E-003   5.9586260467767715E-003   5.9600668027997017E-003   5.8385558077134192E-005
  0.82499998807907104        2564.4178769999999        4.2661936022341251E-003   3.8593814242631197E-003   3.8600133266299963E-003   2.8228860173840076E-005
  0.85000002384185791        2564.4178769999999        2.5315999519079924E-003   2.3248158395290375E-003   2.3251106031239033E-003   1.2238816452736501E-005
  0.87500000000000000        2564.4178769999999        1.3625174760818481E-003   1.2705266708508134E-003   1.2707244604825974E-003   4.6139161895553116E-006
  0.89999997615814209        2564.4178769999999        6.3901284011080861E-004   6.0618208954110742E-004   6.0639006551355124E-004   1.7118841242336202E-006
  0.92500001192092896        2564.4178769999999        2.4456926621496677E-004   2.3827246332075447E-004   2.3852335289120674E-004   1.4025901009517838E-006
  0.94999998807907104        2564.4178769999999        6.9473899202421308E-005   7.3519811849109828E-005   7.3799601523205638E-005   2.5380591068824288E-006
  0.97500002384185791        2564.4178769999999        1.5107768376765307E-005   2.3445505576091819E-005   2.3701786631136201E-005   4.5281099119165447E-006
   1.0000000000000000        2564.4178769999999        5.4406922345151543E-007   1.1597363481996581E-005   1.1738183275156189E-005   7.0062505983514711E-006
   9.9999997171806854E-010   3288.1195250000001        3.1071777921169996E-003  -9.8016671836376190E-004  -1.2086235219612718E-003  -8.3763030124828219E-004
   1.3183000246996812E-009   3288.1195250000001        3.2533754128962755E-003  -9.8113657440990210E-004  -1.2345875147730112E-003  -8.5652607958763838E-004
   1.7378000150003459E-009   3288.1195250000001        3.4071437548846006E-003  -9.7979838028550148E-004  -1.2609349796548486E-003  -8.7592698400840163E-004
   2.2908999142146058E-009   3288.1195250000001        3.5689792130142450E-003  -9.7590888617560267E-004  -1.2877319240942597E-003  -8.9585868408903480E-004
   3.0200000278313155E-009   3288.1195250000001        3.7393087986856699E-003  -9.6920551732182503E-004  -1.3150421436876059E-003  -9.1632670955732465E-004
   3.9810998941902653E-009   3288.1195250000001        3.9186216890811920E-003  -9.5940462779253721E-004  -1.3429532991722226E-003  -9.3732913956046104E-004
   5.2481001766579993E-009   3288.1195250000001        4.1074478067457676E-003  -9.4619911396875978E-004  -1.3715745881199837E-003  -9.5884880283847451E-004
   6.9183001549788514E-009   3288.1195250000001        4.3063326738774776E-003  -9.2925823992118239E-004  -1.4010370941832662E-003  -9.8084448836743832E-004
   9.1201002305751899E-009   3288.1195250000001        4.5158686116337776E-003  -9.0822414495050907E-004  -1.4315019361674786E-003  -1.0032473364844918E-003
   1.2023000373062587E-008   3288.1195250000001        4.7366991639137268E-003  -8.8270870037376881E-004  -1.4631653903052211E-003  -1.0259519331157207E-003
   1.5849000334355878E-008   3288.1195250000001        4.9694152548909187E-003  -8.5230480181053281E-004  -1.4962493441998959E-003  -1.0487947147339582E-003
   2.0892999330612838E-008   3288.1195250000001        5.2147838287055492E-003  -8.1655668327584863E-004  -1.5310395974665880E-003  -1.0715640382841229E-003
   2.7542000680114143E-008   3288.1195250000001        5.4735252633690834E-003  -7.7498535392805934E-004  -1.5678611816838384E-003  -1.0939615312963724E-003
   3.6307998385609608E-008   3288.1195250000001        5.7464707642793655E-003  -7.2706415085121989E-004  -1.6071083955466747E-003  -1.1155972024425864E-003
   4.7863000673942224E-008   3288.1195250000001        6.0344194062054157E-003  -6.7224097438156605E-004  -1.6492331633344293E-003  -1.1359542841091752E-003
   6.3096003088958241E-008   3288.1195250000001        6.3383029773831367E-003  -6.0990633210167289E-004  -1.6947791446000338E-003  -1.1543742148205638E-003
   8.3175997644957533E-008   3288.1195250000001        6.6590551286935806E-003  -5.3941569058224559E-004  -1.7443738179281354E-003  -1.1700142640620470E-003
   1.0965000285523274E-007   3288.1195250000001        6.9977538660168648E-003  -4.6005638432689011E-004  -1.7987631727010012E-003  -1.1818148195743561E-003
   1.4453999597208167E-007   3288.1195250000001        7.3553561232984066E-003  -3.7110727862454951E-004  -1.8587836530059576E-003  -1.1884450213983655E-003
   1.9054999711443088E-007   3288.1195250000001        7.7332435175776482E-003  -2.7170209796167910E-004  -1.9254690269008279E-003  -1.1882591061294079E-003
   2.5118998792095226E-007   3288.1195250000001        8.1324428319931030E-003  -1.6102319932542741E-004  -1.9999360665678978E-003  -1.1792223667725921E-003
   3.3112999631157436E-007   3288.1195250000001        8.5543729364871979E-003  -3.8106412830529734E-005  -2.0835336763411760E-003  -1.1588421184569597E-003
   4.3651999703797628E-007   3288.1195250000001        9.0004792436957359E-003   9.8068776424042881E-005  -2.1778021473437548E-003  -1.1240751482546329E-003
   5.7544002629583701E-007   3288.1195250000001        9.4722071662545204E-003   2.4857005337253213E-004  -2.2844888735562563E-003  -1.0712391231209040E-003
   7.5857997217099182E-007   3288.1195250000001        9.9712442606687546E-003   4.1458915802650154E-004  -2.4056248366832733E-003  -9.9587615113705397E-004
   9.9999999747524271E-007   3288.1195250000001        1.0499303229153156E-002   5.9737975243479013E-004  -2.5435062125325203E-003  -8.9264044072479010E-004
   1.3182999509808724E-006   3288.1195250000001        1.1058351956307888E-002   7.9833588097244501E-004  -2.7007805183529854E-003  -7.5510930037125945E-004
   1.7377999483869644E-006   3288.1195250000001        1.1650205589830875E-002   1.0188505984842777E-003  -2.8803611639887094E-003  -5.7571480283513665E-004
   2.2909000563231530E-006   3288.1195250000001        1.2277297675609589E-002   1.2606001691892743E-003  -3.0856833327561617E-003  -3.4534104634076357E-004
   3.0199998946045525E-006   3288.1195250000001        1.2941872701048851E-002   1.5252510784193873E-003  -3.3204935025423765E-003  -5.3342195315053686E-005
   3.9810997805034276E-006   3288.1195250000001        1.3646517880260944E-002   1.8146578222513199E-003  -3.5890340805053711E-003   3.1284795841202140E-004
   5.2481000238913111E-006   3288.1195250000001        1.4394098892807961E-002   2.1308488212525845E-003  -3.8960566744208336E-003   7.6797982910647988E-004
   6.9183001869532745E-006   3288.1195250000001        1.5187685377895832E-002   2.4759946390986443E-003  -4.2468043975532055E-003   1.3292202493175864E-003
   9.1201000032015145E-006   3288.1195250000001        1.6030725091695786E-002   2.8524829540401697E-003  -4.6470859088003635E-003   2.0165529567748308E-003
   1.2022999726468697E-005   3288.1195250000001        1.6927085816860199E-002   3.2629412598907948E-003  -5.1032896153628826E-003   2.8531467542052269E-003
   1.5849000192247331E-005   3288.1195250000001        1.7880707979202271E-002   3.7100696936249733E-003  -5.6221517734229565E-003   3.8652846124023199E-003
   2.0892999600619078E-005   3288.1195250000001        1.8896596506237984E-002   4.1970973834395409E-003  -6.2112091109156609E-003   5.0836461596190929E-003
   2.7542000680114143E-005   3288.1195250000001        1.9980007782578468E-002   4.7273966483771801E-003  -6.8782498128712177E-003   6.5427580848336220E-003
   3.6307999835116789E-005   3288.1195250000001        2.1137226372957230E-002   5.3048422560095787E-003  -7.6315826736390591E-003   8.2821100950241089E-003
   4.7862999053904787E-005   3288.1195250000001        2.2375095635652542E-002   5.9335632249712944E-003  -8.4794824942946434E-003   1.0345607064664364E-002
   6.3095998484641314E-005   3288.1195250000001        2.3701928555965424E-002   6.6183693706989288E-003  -9.4304177910089493E-003   1.2782895937561989E-002
   8.3175997133366764E-005   3288.1195250000001        2.5127179920673370E-002   7.3645589873194695E-003  -1.0492340661585331E-002   1.5648629516363144E-002
   1.0964999819407240E-004   3288.1195250000001        2.6662401854991913E-002   8.1783598288893700E-003  -1.1672688648104668E-002   1.9003720954060555E-002
   1.4453999756369740E-004   3288.1195250000001        2.8320431709289551E-002   9.0664476156234741E-003  -1.2976863421499729E-002   2.2912582382559776E-002
   1.9054999575018883E-004   3288.1195250000001        3.0118444934487343E-002   1.0037481784820557E-002  -1.4409392140805721E-002   2.7448577806353569E-002
   2.5119000929407775E-004   3288.1195250000001        3.2074969261884689E-002   1.1100414209067822E-002  -1.5970012173056602E-002   3.2684590667486191E-002
   3.3112999517470598E-004   3288.1195250000001        3.4214254468679428E-002   1.2266712263226509E-002  -1.7655104398727417E-002   3.8700550794601440E-002
   4.3652000022120774E-004   3288.1195250000001        3.6565650254487991E-002   1.3549871742725372E-002  -1.9454579800367355E-002   4.5577652752399445E-002
   5.7544000446796417E-004   3288.1195250000001        3.9164807647466660E-002   1.4965880662202835E-002  -2.1349530667066574E-002   5.3395256400108337E-002
   7.5857999036088586E-004   3288.1195250000001        4.2056694626808167E-002   1.6534652560949326E-002  -2.3310383781790733E-002   6.2231510877609253E-002
   1.0000000474974513E-003   3288.1195250000001        4.5296680182218552E-002   1.8280383199453354E-002  -2.5292530655860901E-002   7.2155863046646118E-002
   1.3183000264689326E-003   3288.1195250000001        4.8954650759696960E-002   2.0233521237969398E-002  -2.7232799679040909E-002   8.3227708935737610E-002
   1.7377999611198902E-003   3288.1195250000001        5.3115792572498322E-002   2.2431001067161560E-002  -2.9042737558484077E-002   9.5481611788272858E-002
   2.2909000981599092E-003   3288.1195250000001        5.7889979332685471E-002   2.4921098724007607E-002  -3.0604671686887741E-002  0.10893435776233673     
   3.0199999455362558E-003   3288.1195250000001        6.3411206007003784E-002   2.7763167396187782E-002  -3.1761601567268372E-002  0.12355796992778778     
   3.9810999296605587E-003   3288.1195250000001        6.9846905767917633E-002   3.1032895669341087E-002  -3.2310299575328827E-002  0.13927778601646423     
   5.2481000311672688E-003   3288.1195250000001        7.7403835952281952E-002   3.4826215356588364E-002  -3.1991712749004364E-002  0.15595602989196777     
   6.9182999432086945E-003   3288.1195250000001        8.6333021521568298E-002   3.9263568818569183E-002  -3.0482161790132523E-002  0.17337152361869812     
   9.1201001778244972E-003   3288.1195250000001        9.6935316920280457E-002   4.4495761394500732E-002  -2.7386564761400223E-002  0.19120183587074280     
   1.2023000046610832E-002   3288.1195250000001       0.10956135392189026        5.0708845257759094E-002  -2.2236377000808716E-002  0.20899820327758789     
   1.5848999843001366E-002   3288.1195250000001       0.12459529191255569        5.8123599737882614E-002  -1.4501415193080902E-002  0.22614926099777222     
   2.0893000066280365E-002   3288.1195250000001       0.14244082570075989        6.6999495029449463E-002  -3.6101725418120623E-003  0.24186567962169647     
   2.7542000636458397E-002   3288.1195250000001       0.16344892978668213        7.7613860368728638E-002   1.0988219641149044E-002  0.25512695312500000     
   3.6308001726865768E-002   3288.1195250000001       0.18781995773315430        9.0232029557228088E-002   2.9731271788477898E-002  0.26465699076652527     
   4.7862999141216278E-002   3288.1195250000001       0.21540521085262299       0.10502783954143524        5.2774336189031601E-002  0.26889732480049133     
   6.3096001744270325E-002   3288.1195250000001       0.24542775750160217       0.12195631861686707        7.9765833914279938E-002  0.26603788137435913     
   8.3176001906394958E-002   3288.1195250000001       0.27604544162750244       0.14051894843578339       0.10951980203390121       0.25414639711380005     
  0.10000000149011612        3288.1195250000001       0.29517534375190735       0.15320856869220734       0.12977336347103119       0.24032916128635406     
  0.12500000000000000        3288.1195250000001       0.31449267268180847       0.16782115399837494       0.15299527347087860       0.21673659980297089     
  0.15000000596046448        3288.1195250000001       0.32476830482482910       0.17794093489646912       0.16920319199562073       0.19193196296691895     
  0.17499999701976776        3288.1195250000001       0.32767486572265625       0.18412402272224426       0.17957356572151184       0.16750930249691010     
  0.20000000298023224        3288.1195250000001       0.32459160685539246       0.18686559796333313       0.18510077893733978       0.14437286555767059     
  0.22499999403953552        3288.1195250000001       0.31668508052825928       0.18661929666996002       0.18662571907043457       0.12302558124065399     
  0.25000000000000000        3288.1195250000001       0.30495586991310120       0.18380589783191681       0.18486371636390686       0.10371933877468109     
  0.27500000596046448        3288.1195250000001       0.29026821255683899       0.17881734669208527       0.18042786419391632        8.6542554199695587E-002
  0.30000001192092896        3288.1195250000001       0.27337083220481873       0.17201894521713257       0.17384725809097290        7.1475714445114136E-002
  0.32499998807907104        3288.1195250000001       0.25491240620613098       0.16375038027763367       0.16558127105236053        5.8428511023521423E-002
  0.34999999403953552        3288.1195250000001       0.23545353114604950       0.15432640910148621       0.15603052079677582        4.7265730798244476E-002
  0.37500000000000000        3288.1195250000001       0.21547631919384003       0.14403724670410156       0.14554549753665924        3.7825766950845718E-002
  0.40000000596046448        3288.1195250000001       0.19539263844490051       0.13314889371395111       0.13443320989608765        2.9933923855423927E-002
  0.42500001192092896        3288.1195250000001       0.17555093765258789       0.12190334498882294       0.12296244502067566        2.3412076756358147E-002
  0.44999998807907104        3288.1195250000001       0.15624231100082397       0.11051885783672333       0.11136783659458160        1.8085552379488945E-002
  0.47499999403953552        3288.1195250000001       0.13770578801631927        9.9190264940261841E-002   9.9853172898292542E-002   1.3787964358925819E-002
  0.50000000000000000        3288.1195250000001       0.12013316154479980        8.8089287281036377E-002   8.8593959808349609E-002   1.0364447720348835E-002
  0.52499997615814209        3288.1195250000001       0.10367334634065628        7.7364891767501831E-002   7.7739544212818146E-002   7.6736668124794960E-003
  0.55000001192092896        3288.1195250000001        8.8436312973499298E-002   6.7143745720386505E-002   6.7414820194244385E-002   5.5888798087835312E-003
  0.57499998807907104        3288.1195250000001        7.4496857821941376E-002   5.7530704885721207E-002   5.7721644639968872E-002   3.9982767775654793E-003
  0.60000002384185791        3288.1195250000001        6.1898000538349152E-002   4.8609413206577301E-002   4.8740126192569733E-002   2.8047631494700909E-003
  0.62500000000000000        3288.1195250000001        5.0654221326112747E-002   4.0442913770675659E-002   4.0529675781726837E-002   1.9253331702202559E-003
  0.64999997615814209        3288.1195250000001        4.0754556655883789E-002   3.3074397593736649E-002   3.3130072057247162E-002   1.2901485897600651E-003
  0.67500001192092896        3288.1195250000001        3.2165482640266418E-002   2.6528039947152138E-002   2.6562439277768135E-002   8.4141781553626060E-004
  0.69999998807907104        3288.1195250000001        2.4833725765347481E-002   2.0809911191463470E-002   2.0830279216170311E-002   5.3215323714539409E-004
  0.72500002384185791        3288.1195250000001        1.8688958138227463E-002   1.5909021720290184E-002   1.5920504927635193E-002   3.2487214775756001E-004
  0.75000000000000000        3288.1195250000001        1.3646422885358334E-002   1.1798479594290257E-002   1.1804594658315182E-002   1.9029311079066247E-004
  0.77499997615814209        3288.1195250000001        9.6094822511076927E-003   8.4367776289582253E-003   8.4398258477449417E-003   1.0607051808619872E-004
  0.80000001192092896        3288.1195250000001        6.4721498638391495E-003   5.7692355476319790E-003   5.7706488296389580E-003   5.5599786719540134E-005
  0.82499998807907104        3288.1195250000001        4.1215927340090275E-003   3.7296004593372345E-003   3.7302207201719284E-003   2.6918196454062127E-005
  0.85000002384185791        3288.1195250000001        2.4406432639807463E-003   2.2418452426791191E-003   2.2421351168304682E-003   1.1717811503331177E-005
  0.87500000000000000        3288.1195250000001        1.3103706296533346E-003   1.2221932411193848E-003   1.2223874218761921E-003   4.4803255150327459E-006
  0.89999997615814209        3288.1195250000001        6.1275914777070284E-004   5.8144750073552132E-004   5.8164977235719562E-004   1.7368697626807261E-006
  0.92500001192092896        3288.1195250000001        2.3361053899861872E-004   2.2773111413698643E-004   2.2797221026849002E-004   1.4500836869046907E-006
  0.94999998807907104        3288.1195250000001        6.5868880483321846E-005   6.9867404818069190E-005   7.0131973188836128E-005   2.5106346583925188E-006
  0.97500002384185791        3288.1195250000001        1.3817232684232295E-005   2.1882686269236729E-005   2.2117894332041033E-005   4.3362470023566857E-006
   1.0000000000000000        3288.1195250000001       -5.0281926178286085E-007   1.0076470061903819E-005   1.0191314686380792E-005   6.5579174588492606E-006
   9.9999997171806854E-010   4216.0562470000004        3.1143408268690109E-003  -9.7995356190949678E-004  -1.2093597324565053E-003  -8.7082904065027833E-004
   1.3183000246996812E-009   4216.0562470000004        3.2609156332910061E-003  -9.8079664167016745E-004  -1.2353574857115746E-003  -8.9041399769484997E-004
   1.7378000150003459E-009   4216.0562470000004        3.4150825813412666E-003  -9.7931921482086182E-004  -1.2617490720003843E-003  -9.1050134506076574E-004
   2.2908999142146058E-009   4216.0562470000004        3.5773401614278555E-003  -9.7527651814743876E-004  -1.2886029435321689E-003  -9.3111110618337989E-004
   3.0200000278313155E-009   4216.0562470000004        3.7481160834431648E-003  -9.6840516198426485E-004  -1.3159863883629441E-003  -9.5224042888730764E-004
   3.9810998941902653E-009   4216.0562470000004        3.9279013872146606E-003  -9.5842039445415139E-004  -1.3439906761050224E-003  -9.7387685673311353E-004
   5.2481001766579993E-009   4216.0562470000004        4.1172285564243793E-003  -9.4501365674659610E-004  -1.3727298937737942E-003  -9.9598977249115705E-004
   6.9183001549788514E-009   4216.0562470000004        4.3166428804397583E-003  -9.2785304877907038E-004  -1.4023402472957969E-003  -1.0185211431235075E-003
   9.1201002305751899E-009   4216.0562470000004        4.5267404057085514E-003  -9.0657908003777266E-004  -1.4329898403957486E-003  -1.0413805721327662E-003
   1.2023000373062587E-008   4216.0562470000004        4.7481656074523926E-003  -8.8080210844054818E-004  -1.4648823998868465E-003  -1.0644361609593034E-003
   1.5849000334355878E-008   4216.0562470000004        4.9815117381513119E-003  -8.5011351620778441E-004  -1.4982487773522735E-003  -1.0874915169551969E-003
   2.0892999330612838E-008   4216.0562470000004        5.2275485359132290E-003  -8.1405550008639693E-004  -1.5333858318626881E-003  -1.1102949501946568E-003
   2.7542000680114143E-008   4216.0562470000004        5.4869987070560455E-003  -7.7214714838191867E-004  -1.5706308186054230E-003  -1.1324986116960645E-003
   3.6307998385609608E-008   4216.0562470000004        5.7606962509453297E-003  -7.2385981911793351E-004  -1.6103928210213780E-003  -1.1536531383171678E-003
   4.7863000673942224E-008   4216.0562470000004        6.0494425706565380E-003  -6.6863902611657977E-004  -1.6531405271962285E-003  -1.1731694685295224E-003
   6.3096003088958241E-008   4216.0562470000004        6.3541731797158718E-003  -6.0587289044633508E-004  -1.6994375037029386E-003  -1.1903026606887579E-003
   8.3175997644957533E-008   4216.0562470000004        6.6758254542946815E-003  -5.3491420112550259E-004  -1.7499335808679461E-003  -1.2041062582284212E-003
   1.0965000285523274E-007   4216.0562470000004        7.0154811255633831E-003  -4.5504746958613396E-004  -1.8054011743515730E-003  -1.2133968994021416E-003
   1.4453999597208167E-007   4216.0562470000004        7.3741003870964050E-003  -3.6554853431880474E-004  -1.8667060649022460E-003  -1.2166982050985098E-003
   1.9054999711443088E-007   4216.0562470000004        7.7530699782073498E-003  -2.6554751093499362E-004  -1.9349169451743364E-003  -1.2121894396841526E-003
   2.5118998792095226E-007   4216.0562470000004        8.1534208729863167E-003  -1.5422343858517706E-004  -2.0111883059144020E-003  -1.1976346140727401E-003
   3.3112999631157436E-007   4216.0562470000004        8.5765793919563293E-003  -3.0607960070483387E-005  -2.0969130564481020E-003  -1.1703016934916377E-003
   4.3651999703797628E-007   4216.0562470000004        9.0239951387047768E-003   1.0632378689479083E-004  -2.1936809644103050E-003  -1.1268688831478357E-003
   5.7544002629583701E-007   4216.0562470000004        9.4971228390932083E-003   2.5764413294382393E-004  -2.3032936733216047E-003  -1.0633321944624186E-003
   7.5857997217099182E-007   4216.0562470000004        9.9976547062397003E-003   4.2455017683096230E-004  -2.4278431665152311E-003  -9.7485916921868920E-004
   9.9999999747524271E-007   4216.0562470000004        1.0527314618229866E-002   6.0830125585198402E-004  -2.5696926750242710E-003  -8.5567485075443983E-004
   1.3182999509808724E-006   4216.0562470000004        1.1088079772889614E-002   8.1029807915911078E-004  -2.7315637562423944E-003  -6.9886114215478301E-004
   1.7377999483869644E-006   4216.0562470000004        1.1681776493787766E-002   1.0319403372704983E-003  -2.9164471197873354E-003  -4.9629621207714081E-004
   2.2909000563231530E-006   4216.0562470000004        1.2310852296650410E-002   1.2749129673466086E-003  -3.1278654932975769E-003  -2.3821786453481764E-004
   3.0199998946045525E-006   4216.0562470000004        1.2977568432688713E-002   1.5408908948302269E-003  -3.3696538303047419E-003   8.6733074567746371E-005
   3.9810997805034276E-006   4216.0562470000004        1.3684527948498726E-002   1.8317390931770205E-003  -3.6461481358855963E-003   4.9192813457921147E-004
   5.2481000238913111E-006   4216.0562470000004        1.4434619806706905E-002   2.1494973916560411E-003  -3.9621964097023010E-003   9.9301780574023724E-004
   6.9183001869532745E-006   4216.0562470000004        1.5230939723551273E-002   2.4963500909507275E-003  -4.3231355957686901E-003   1.6081604408100247E-003
   9.1201000032015145E-006   4216.0562470000004        1.6076963394880295E-002   2.8746998868882656E-003  -4.7348663210868835E-003   2.3584314621984959E-003
   1.2022999726468697E-005   4216.0562470000004        1.6976596787571907E-002   3.2871926669031382E-003  -5.2038598805665970E-003   3.2681934535503387E-003
   1.5849000192247331E-005   4216.0562470000004        1.7933821305632591E-002   3.7365481257438660E-003  -5.7369181886315346E-003   4.3649817816913128E-003
   2.0892999600619078E-005   4216.0562470000004        1.8953695893287659E-002   4.2260210029780865E-003  -6.3416277989745140E-003   5.6808562949299812E-003
   2.7542000680114143E-005   4216.0562470000004        2.0041538402438164E-002   4.7590117901563644E-003  -7.0257936604321003E-003   7.2517585940659046E-003
   3.6307999835116789E-005   4216.0562470000004        2.1203707903623581E-002   5.3394301794469357E-003  -7.7977017499506474E-003   9.1186659410595894E-003
   4.7862999053904787E-005   4216.0562470000004        2.2447140887379646E-002   5.9714443050324917E-003  -8.6655467748641968E-003   1.1326944455504417E-002
   6.3095998484641314E-005   4216.0562470000004        2.3780254647135735E-002   6.6599147394299507E-003  -9.6376510336995125E-003   1.3927714899182320E-002
   8.3175997133366764E-005   4216.0562470000004        2.5212641805410385E-002   7.4101961217820644E-003  -1.0721726343035698E-002   1.6976989805698395E-002
   1.0964999819407240E-004   4216.0562470000004        2.6756005361676216E-002   8.2285879179835320E-003  -1.1924868449568748E-002   2.0536942407488823E-002
   1.4453999756369740E-004   4216.0562470000004        2.8423378244042397E-002   9.1218464076519012E-003  -1.3251987285912037E-002   2.4672890082001686E-002
   1.9054999575018883E-004   4216.0562470000004        3.0232165008783340E-002   1.0098737664520741E-002  -1.4706979505717754E-002   2.9458979144692421E-002
   2.5119000929407775E-004   4216.0562470000004        3.2201159745454788E-002   1.1168330907821655E-002  -1.6288731247186661E-002   3.4968134015798569E-002
   3.3112999517470598E-004   4216.0562470000004        3.4354936331510544E-002   1.2342239730060101E-002  -1.7992569133639336E-002   4.1279904544353485E-002
   4.3652000022120774E-004   4216.0562470000004        3.6723222583532333E-002   1.3634135015308857E-002  -1.9807085394859314E-002   4.8474274575710297E-002
   5.7544000446796417E-004   4216.0562470000004        3.9342109113931656E-002   1.5060211531817913E-002  -2.1711766719818115E-002   5.6628312915563583E-002
   7.5857999036088586E-004   4216.0562470000004        4.2257070541381836E-002   1.6640629619359970E-002  -2.3675125092267990E-002   6.5816767513751984E-002
   1.0000000474974513E-003   4216.0562470000004        4.5524042099714279E-002   1.8399866297841072E-002  -2.5650316849350929E-002   7.6104149222373962E-002
   1.3183000264689326E-003   4216.0562470000004        4.9213554710149765E-002   2.0368708297610283E-002  -2.7571599930524826E-002   8.7543278932571411E-002
   1.7377999611198902E-003   4216.0562470000004        5.3411435335874557E-002   2.2584451362490654E-002  -2.9347682371735573E-002  0.10015997290611267     
   2.2909000981599092E-003   4216.0562470000004        5.8228254318237305E-002   2.5095788761973381E-002  -3.0857808887958527E-002  0.11396031081676483     
   3.0199999455362558E-003   4216.0562470000004        6.3798591494560242E-002   2.7962496504187584E-002  -3.1941838562488556E-002  0.12890292704105377     
   3.9810999296605587E-003   4216.0562470000004        7.0290297269821167E-002   3.1260672956705093E-002  -3.2393522560596466E-002  0.14489722251892090     
   5.2481000311672688E-003   4216.0562470000004        7.7910237014293671E-002   3.5086590796709061E-002  -3.1951278448104858E-002  0.16178686916828156     
   6.9182999432086945E-003   4216.0562470000004        8.6908869445323944E-002   3.9560846984386444E-002  -3.0289860442280769E-002  0.17932955920696259     
   9.1201001778244972E-003   4216.0562470000004        9.7585506737232208E-002   4.4834069907665253E-002  -2.7014290913939476E-002  0.19717960059642792     
   1.2023000046610832E-002   4216.0562470000004       0.11028768122196198        5.1091540604829788E-002  -2.1658718585968018E-002  0.21486364305019379     
   1.5848999843001366E-002   4216.0562470000004       0.12539404630661011        5.8552272617816925E-002  -1.3699550181627274E-002  0.23174574971199036     
   2.0893000066280365E-002   4216.0562470000004       0.14329946041107178        6.7472450435161591E-002  -2.5769532658159733E-003  0.24701429903507233     
   2.7542000636458397E-002   4216.0562470000004       0.16434144973754883        7.8123822808265686E-002   1.2241463176906109E-002  0.25963225960731506     
   3.6308001726865768E-002   4216.0562470000004       0.18870107829570770        9.0762846171855927E-002   3.1166851520538330E-002  0.26831802725791931     
   4.7862999141216278E-002   4216.0562470000004       0.21620368957519531       0.10555008798837662        5.4319895803928375E-002  0.27152648568153381     
   6.3096001744270325E-002   4216.0562470000004       0.24604025483131409       0.12242206931114197        8.1307843327522278E-002  0.26748973131179810     
   8.3176001906394958E-002   4216.0562470000004       0.27633422613143921       0.14085672795772552       0.11090219020843506       0.25435894727706909     
  0.10000000149011612        4216.0562470000004       0.29515767097473145       0.15340849757194519       0.13094530999660492       0.23974497616291046     
  0.12500000000000000        4216.0562470000004       0.31400212645530701       0.16778674721717834       0.15379329025745392       0.21530437469482422     
  0.15000000596046448        4216.0562470000004       0.32381775975227356       0.17765694856643677       0.16960473358631134       0.18997125327587128     
  0.17499999701976776        4216.0562470000004       0.32630115747451782       0.18359129130840302       0.17958927154541016       0.16526240110397339     
  0.20000000298023224        4216.0562470000004       0.32284557819366455       0.18609634041786194       0.18475994467735291       0.14201945066452026     
  0.22499999403953552        4216.0562470000004       0.31462529301643372       0.18563379347324371       0.18596772849559784       0.12069502472877502     
  0.25000000000000000        4216.0562470000004       0.30264422297477722       0.18262997269630432       0.18393304944038391       0.10150101035833359     
  0.27500000596046448        4216.0562470000004       0.28776678442955017       0.17748042941093445       0.17927075922489166        8.4494419395923615E-002
  0.30000001192092896        4216.0562470000004       0.27073982357978821       0.17055243253707886       0.17250970005989075        6.9631375372409821E-002
  0.32499998807907104        4216.0562470000004       0.25220847129821777       0.16218647360801697       0.16410760581493378        5.6803114712238312E-002
  0.34999999403953552        4216.0562470000004       0.23272874951362610       0.15269704163074493       0.15446257591247559        4.5860785990953445E-002
  0.37500000000000000        4216.0562470000004       0.21277751028537750       0.14237326383590698       0.14392195641994476        3.6633063107728958E-002
  0.40000000596046448        4216.0562470000004       0.19276086986064911       0.13147936761379242       0.13278926908969879        2.8938701376318932E-002
  0.42500001192092896        4216.0562470000004       0.17302133142948151       0.12025508284568787       0.12132950127124786        2.2595537826418877E-002
  0.44999998807907104        4216.0562470000004       0.15384393930435181       0.10891596227884293       0.10977342724800110        1.7426827922463417E-002
  0.47499999403953552        4216.0562470000004       0.13546183705329895        9.7653843462467194E-002   9.8320864140987396E-002   1.3265595771372318E-002
  0.50000000000000000        4216.0562470000004       0.11806104332208633        8.6637228727340698E-002   8.7143376469612122E-002   9.9574849009513855E-003
  0.52499997615814209        4216.0562470000004       0.10178501158952713        7.6011739671230316E-002   7.6386407017707825E-002   7.3624379001557827E-003
  0.55000001192092896        4216.0562470000004        8.6738608777523041E-002   6.5900668501853943E-002   6.6171050071716309E-002   5.3554917685687542E-003
  0.57499998807907104        4216.0562470000004        7.2991937398910522E-002   5.6405510753393173E-002   5.6595511734485626E-002   3.8269008509814739E-003
  0.60000002384185791        4216.0562470000004        6.0583755373954773E-002   4.7606628388166428E-002   4.7736417502164841E-002   2.6817501056939363E-003
  0.62500000000000000        4216.0562470000004        4.9524806439876556E-002   3.9563950151205063E-002   3.9649926126003265E-002   1.8391989869996905E-003
  0.64999997615814209        4216.0562470000004        3.9800871163606644E-002   3.2317753881216049E-002   3.2372817397117615E-002   1.2314645573496819E-003
  0.67500001192092896        4216.0562470000004        3.1375721096992493E-002   2.5889545679092407E-002   2.5923511013388634E-002   8.0263504059985280E-004
  0.69999998807907104        4216.0562470000004        2.4193922057747841E-002   2.0283045247197151E-002   2.0303120836615562E-002   5.0738616846501827E-004
  0.72500002384185791        4216.0562470000004        1.8183529376983643E-002   1.5485244803130627E-002   1.5496545471251011E-002   3.0966170015744865E-004
  0.75000000000000000        4216.0562470000004        1.3258717022836208E-002   1.1467621661722660E-002   1.1473632417619228E-002   1.8136631115339696E-004
  0.77499997615814209        4216.0562470000004        9.3223219737410545E-003   8.1874513998627663E-003   8.1904446706175804E-003   1.0110859147971496E-004
  0.80000001192092896        4216.0562470000004        6.2683587893843651E-003   5.5892751552164555E-003   5.5906618945300579E-003   5.3024927183287218E-005
  0.82499998807907104        4216.0562470000004        3.9845067076385021E-003   3.6065250169485807E-003   3.6071336362510920E-003   2.5704866857267916E-005
  0.85000002384185791        4216.0562470000004        2.3545986041426659E-003   2.1633333526551723E-003   2.1636183373630047E-003   1.1232390534132719E-005
  0.87500000000000000        4216.0562470000004        1.2611602433025837E-003   1.1765694944187999E-003   1.1767598334699869E-003   4.3504451241460629E-006
  0.89999997615814209        4216.0562470000004        5.8805354638025165E-004   5.5816397070884705E-004   5.5836053797975183E-004   1.7500012745585991E-006
  0.92500001192092896        4216.0562470000004        2.2333132801577449E-004   2.1783696138300002E-004   2.1806842414662242E-004   1.4795635934206075E-006
  0.94999998807907104        4216.0562470000004        6.2498780607711524E-005   6.6445209085941315E-005   6.6695058194454759E-005   2.4664373086125124E-006
  0.97500002384185791        4216.0562470000004        1.2615902051038574E-005   2.0417261112015694E-005   2.0632382074836642E-005   4.1374132706550881E-006
   1.0000000000000000        4216.0562470000004       -1.4606747527068364E-006   8.6652235040673986E-006   8.7556891230633482E-006   6.1236396504682489E-006
   9.9999997171806854E-010   5405.8650060000000        3.1213806942105293E-003  -9.7973796073347330E-004  -1.2100789463147521E-003  -9.0413691941648722E-004
   1.3183000246996812E-009   5405.8650060000000        3.2683261670172215E-003  -9.8045624326914549E-004  -1.2361138360574841E-003  -9.2439859872683883E-004
   1.7378000150003459E-009   5405.8650060000000        3.4228852018713951E-003  -9.7884132992476225E-004  -1.2625535018742085E-003  -9.4515626551583409E-004
   2.2908999142146058E-009   5405.8650060000000        3.5855574533343315E-003  -9.7464781720191240E-004  -1.2894694227725267E-003  -9.6642313292250037E-004
   3.0200000278313155E-009   5405.8650060000000        3.7567724939435720E-003  -9.6761103486642241E-004  -1.3169321464374661E-003  -9.8818691913038492E-004
   3.9810998941902653E-009   5405.8650060000000        3.9370227605104446E-003  -9.5744506688788533E-004  -1.3450370170176029E-003  -1.0104234097525477E-003
   5.2481001766579993E-009   5405.8650060000000        4.1268412023782730E-003  -9.4384019030258060E-004  -1.3739028945565224E-003  -1.0330873774364591E-003
   6.9183001549788514E-009   5405.8650060000000        4.3267766013741493E-003  -9.2646310804411769E-004  -1.4036719221621752E-003  -1.0561015224084258E-003
   9.1201002305751899E-009   5405.8650060000000        4.5374259352684021E-003  -9.0495299082249403E-004  -1.4345188392326236E-003  -1.0793526889756322E-003
   1.2023000373062587E-008   5405.8650060000000        4.7594360075891018E-003  -8.7891850853338838E-004  -1.4666556380689144E-003  -1.1026797583326697E-003
   1.5849000334355878E-008   5405.8650060000000        4.9934019334614277E-003  -8.4794947179034352E-004  -1.5003224834799767E-003  -1.1258509475737810E-003
   2.0892999330612838E-008   5405.8650060000000        5.2400962449610233E-003  -8.1158627290278673E-004  -1.5358272939920425E-003  -1.1485710274428129E-003
   2.7542000680114143E-008   5405.8650060000000        5.5002430453896523E-003  -7.6934619573876262E-004  -1.5735203633084893E-003  -1.1704395292326808E-003
   3.6307998385609608E-008   5405.8650060000000        5.7746800594031811E-003  -7.2069827001541853E-004  -1.6138260252773762E-003  -1.1909431777894497E-003
   4.7863000673942224E-008   5405.8650060000000        6.0642110183835030E-003  -6.6508603049442172E-004  -1.6572303138673306E-003  -1.2094164267182350E-003
   6.3096003088958241E-008   5405.8650060000000        6.3697751611471176E-003  -6.0189503710716963E-004  -1.7043170519173145E-003  -1.2250220170244575E-003
   8.3175997644957533E-008   5405.8650060000000        6.6923121921718121E-003  -5.3047557594254613E-004  -1.7557594692334533E-003  -1.2367039453238249E-003
   1.0965000285523274E-007   5405.8650060000000        7.0329084992408752E-003  -4.5010916073806584E-004  -1.8123568734154105E-003  -1.2431482318788767E-003
   1.4453999597208167E-007   5405.8650060000000        7.3925280012190342E-003  -3.6006892332807183E-004  -1.8750050803646445E-003  -1.2427257606759667E-003
   1.9054999711443088E-007   5405.8650060000000        7.7725625596940517E-003  -2.5948122492991388E-004  -1.9448086386546493E-003  -1.2334318598732352E-003
   2.5118998792095226E-007   5405.8650060000000        8.1740478053689003E-003  -1.4752185961697251E-004  -2.0229604560881853E-003  -1.2128206435590982E-003
   3.3112999631157436E-007   5405.8650060000000        8.5984142497181892E-003  -2.3218446585815400E-005  -2.1108980290591717E-003  -1.1779101332649589E-003
   4.3651999703797628E-007   5405.8650060000000        9.0471189469099045E-003   1.1445824929978698E-004  -2.2102610673755407E-003  -1.1250890092924237E-003
   5.7544002629583701E-007   5405.8650060000000        9.5216222107410431E-003   2.6658512069843709E-004  -2.3229063954204321E-003  -1.0500202188268304E-003
   7.5857997217099182E-007   5405.8650060000000        1.0023626498878002E-002   4.3436457053758204E-004  -2.4509876966476440E-003  -9.4748393166810274E-004
   9.9999999747524271E-007   5405.8650060000000        1.0554862208664417E-002   6.1906158225610852E-004  -2.5969354901462793E-003  -8.1126345321536064E-004
   1.3182999509808724E-006   5405.8650060000000        1.1117317713797092E-002   8.2208338426426053E-004  -2.7635446749627590E-003  -6.3393136952072382E-004
   1.7377999483869644E-006   5405.8650060000000        1.1712829582393169E-002   1.0448362445458770E-003  -2.9538841918110847E-003  -4.0679908124729991E-004
   2.2909000563231530E-006   5405.8650060000000        1.2343860231339931E-002   1.2890135403722525E-003  -3.1715624500066042E-003  -1.1944440484512597E-004
   3.0199998946045525E-006   5405.8650060000000        1.3012684881687164E-002   1.5562989283353090E-003  -3.4205024130642414E-003   2.4021738499868661E-004
   3.9810997805034276E-006   5405.8650060000000        1.3721926137804985E-002   1.8485673936083913E-003  -3.7051318213343620E-003   6.8637426011264324E-004
   5.2481000238913111E-006   5405.8650060000000        1.4474493451416492E-002   2.1678705234080553E-003  -4.0303911082446575E-003   1.2355858925729990E-003
   6.9183001869532745E-006   5405.8650060000000        1.5273507684469223E-002   2.5164051912724972E-003  -4.4017094187438488E-003   1.9070078851655126E-003
   9.1201000032015145E-006   5405.8650060000000        1.6122475266456604E-002   2.8965903911739588E-003  -4.8250723630189896E-003   2.7228104881942272E-003
   1.2022999726468697E-005   5405.8650060000000        1.7025338485836983E-002   3.3110887743532658E-003  -5.3070308640599251E-003   3.7085458170622587E-003
   1.5849000192247331E-005   5405.8650060000000        1.7986118793487549E-002   3.7626407574862242E-003  -5.8544417843222618E-003   4.8929909244179726E-003
   2.0892999600619078E-005   5405.8650060000000        1.9009931012988091E-002   4.2545255273580551E-003  -6.4749345183372498E-003   6.3095688819885254E-003
   2.7542000680114143E-005   5405.8650060000000        2.0102150738239288E-002   4.7901724465191364E-003  -7.1763182058930397E-003   7.9956064000725746E-003
   3.6307999835116789E-005   5405.8650060000000        2.1269213408231735E-002   5.3735240362584591E-003  -7.9668452963232994E-003   9.9935280159115791E-003
   4.7862999053904787E-005   5405.8650060000000        2.2518141195178032E-002   6.0087898746132851E-003  -8.8546136394143105E-003   1.2350105680525303E-002
   6.3095998484641314E-005   5405.8650060000000        2.3857466876506805E-002   6.7008775658905506E-003  -9.8477825522422791E-003   1.5117858536541462E-002
   8.3175997133366764E-005   5405.8650060000000        2.5296906009316444E-002   7.4551999568939209E-003  -1.0953807272017002E-002   1.8354069441556931E-002
   1.0964999819407240E-004   5405.8650060000000        2.6848325505852699E-002   8.2781258970499039E-003  -1.2179421260952950E-002   2.2122055292129517E-002
   1.4453999756369740E-004   5405.8650060000000        2.8524935245513916E-002   9.1764926910400391E-003  -1.3529022224247456E-002   2.6487899944186211E-002
   1.9054999575018883E-004   5405.8650060000000        3.0344374477863312E-002   1.0159170255064964E-002  -1.5005855821073055E-002   3.1526379287242889E-002
   2.5119000929407775E-004   5405.8650060000000        3.2325692474842072E-002   1.1235342361032963E-002  -1.6607938334345818E-002   3.7310261279344559E-002
   3.3112999517470598E-004   5405.8650060000000        3.4493792802095413E-002   1.2416769750416279E-002  -1.8329527229070663E-002   4.3918509036302567E-002
   4.3652000022120774E-004   5405.8650060000000        3.6878768354654312E-002   1.3717294670641422E-002  -2.0157882943749428E-002   5.1429644227027893E-002
   5.7544000446796417E-004   5405.8650060000000        3.9517130702733994E-002   1.5153311192989349E-002  -2.2070890292525291E-002   5.9918209910392761E-002
   7.5857999036088586E-004   5405.8650060000000        4.2454861104488373E-002   1.6745222732424736E-002  -2.4035153910517693E-002   6.9455280900001526E-002
   1.0000000474974513E-003   5405.8650060000000        4.5748446136713028E-002   1.8517786636948586E-002  -2.6001613587141037E-002   8.0100156366825104E-002
   1.3183000264689326E-003   5405.8650060000000        4.9469027668237686E-002   2.0502109080553055E-002  -2.7902016416192055E-002   9.1898836195468903E-002
   1.7377999611198902E-003   5405.8650060000000        5.3703073412179947E-002   2.2735843434929848E-002  -2.9642296954989433E-002  0.10486815869808197     
   2.2909000981599092E-003   5405.8650060000000        5.8561790734529495E-002   2.5268085300922394E-002  -3.1098727136850357E-002  0.11900334060192108     
   3.0199999455362558E-003   5405.8650060000000        6.4180329442024231E-002   2.8159014880657196E-002  -3.2108161598443985E-002  0.13424955308437347     
   3.9810999296605587E-003   5405.8650060000000        7.0726945996284485E-002   3.1485121697187424E-002  -3.2461535185575485E-002  0.15050035715103149     
   5.2481000311672688E-003   5405.8650060000000        7.8408502042293549E-002   3.5342983901500702E-002  -3.1894944608211517E-002  0.16758106648921967     
   6.9182999432086945E-003   5405.8650060000000        8.7474904954433441E-002   3.9853341877460480E-002  -3.0081856995820999E-002  0.18522877991199493     
   9.1201001778244972E-003   5405.8650060000000        9.8223887383937836E-002   4.5166604220867157E-002  -2.6627689599990845E-002  0.20307533442974091     
   1.2023000046610832E-002   5405.8650060000000       0.11099982261657715        5.1467258483171463E-002  -2.1069584414362907E-002  0.22062388062477112     
   1.5848999843001366E-002   5405.8650060000000       0.12617591023445129        5.8972526341676712E-002  -1.2890788726508617E-002  0.23721557855606079     
   2.0893000066280365E-002   5405.8650060000000       0.14413824677467346        6.7935325205326080E-002  -1.5432898653671145E-003  0.25201839208602905     
   2.7542000636458397E-002   5405.8650060000000       0.16521109640598297        7.8621841967105865E-002   1.3486896641552448E-002  0.26398128271102905     
   3.6308001726865768E-002   5405.8650060000000       0.18955662846565247        9.1279782354831696E-002   3.2584968954324722E-002  0.27181971073150635     
   4.7862999141216278E-002   5405.8650060000000       0.21697482466697693       0.10605671256780624        5.5837839841842651E-002  0.27400475740432739     
   6.3096001744270325E-002   5405.8650060000000       0.24662555754184723       0.12287109345197678        8.2813076674938202E-002  0.26881280541419983     
   8.3176001906394958E-002   5405.8650060000000       0.27659925818443298       0.14117802679538727       0.11224175244569778       0.25447896122932434     
  0.10000000149011612        5405.8650060000000       0.29512116312980652       0.15359336137771606       0.13207335770130157       0.23909923434257507     
  0.12500000000000000        5405.8650060000000       0.31350225210189819       0.16774097084999084       0.15455056726932526       0.21385265886783600     
  0.15000000596046448        5405.8650060000000       0.32286909222602844       0.17736665904521942       0.16997236013412476       0.18802572786808014     
  0.17499999701976776        5405.8650060000000       0.32494103908538818       0.18305824697017670       0.17958000302314758       0.16305722296237946     
  0.20000000298023224        5405.8650060000000       0.32112485170364380       0.18533328175544739       0.18440403044223785       0.13972650468349457     
  0.22499999403953552        5405.8650060000000       0.31260195374488831       0.18466117978096008       0.18530482053756714       0.11843681335449219     
  0.25000000000000000        5405.8650060000000       0.30037909746170044       0.18147349357604980       0.18300725519657135        9.9361181259155273E-002
  0.27500000596046448        5405.8650060000000       0.28532078862190247       0.17616915702819824       0.17812767624855042        8.2526311278343201E-002
  0.30000001192092896        5405.8650060000000       0.26817169785499573       0.16911727190017700       0.17119437456130981        6.7865103483200073E-002
  0.32499998807907104        5405.8650060000000       0.24957336485385895       0.16065894067287445       0.16266331076622009        5.5251277983188629E-002
  0.34999999403953552        5405.8650060000000       0.23007720708847046       0.15110827982425690       0.15292996168136597        4.4523194432258606E-002
  0.37500000000000000        5405.8650060000000       0.21015481650829315       0.14075328409671783       0.14233854413032532        3.5500507801771164E-002
  0.40000000596046448        5405.8650060000000       0.19020663201808929       0.12985637784004211       0.13118901848793030        2.7995994314551353E-002
  0.42500001192092896        5405.8650060000000       0.17056927084922791       0.11865497380495071       0.11974270641803741        2.1823890507221222E-002
  0.44999998807907104        5405.8650060000000       0.15152190625667572       0.10736195743083954       0.10822650790214539        1.6805699095129967E-002
  0.47499999403953552        5405.8650060000000       0.13329182565212250        9.6166186034679413E-002   9.6836388111114502E-002   1.2774083763360977E-002
  0.50000000000000000        5405.8650060000000       0.11605951935052872        8.5233017802238464E-002   8.5740029811859131E-002   9.5753381028771400E-003
  0.52499997615814209        5405.8650060000000        9.9963098764419556E-002   7.4704796075820923E-002   7.5079090893268585E-002   7.0707546547055244E-003
  0.55000001192092896        5405.8650060000000        8.5102505981922150E-002   6.4701519906520844E-002   6.4970970153808594E-002   5.1371669396758080E-003
  0.57499998807907104        5405.8650060000000        7.1543291211128235E-002   5.5321414023637772E-002   5.5510338395833969E-002   3.6668684333562851E-003
  0.60000002384185791        5405.8650060000000        5.9320140630006790E-002   4.6641677618026733E-002   4.6770460903644562E-002   2.5670707691460848E-003
  0.62500000000000000        5405.8650060000000        4.8440195620059967E-002   3.8719218224287033E-002   3.8804367184638977E-002   1.7590244533494115E-003
  0.64999997615814209        5405.8650060000000        3.8886141031980515E-002   3.1591512262821198E-002   3.1645949929952621E-002   1.1769182747229934E-003
  0.67500001192092896        5405.8650060000000        3.0619183555245399E-002   2.5277525186538696E-002   2.5311045348644257E-002   7.6663197251036763E-004
  0.69999998807907104        5405.8650060000000        2.3581845685839653E-002   1.9778721034526825E-002   1.9798502326011658E-002   4.8441847320646048E-004
  0.72500002384185791        5405.8650060000000        1.7700675874948502E-002   1.5080186538398266E-002   1.5091305598616600E-002   2.9556790832430124E-004
  0.75000000000000000        5405.8650060000000        1.2888874858617783E-002   1.1151862330734730E-002   1.1157767847180367E-002   1.7309913528151810E-004
  0.77499997615814209        5405.8650060000000        9.0488251298666000E-003   7.9498915001749992E-003   7.9528288915753365E-003   9.6513977041468024E-005
  0.80000001192092896        5405.8650060000000        6.0745971277356148E-003   5.4181101731956005E-003   5.4194703698158264E-003   5.0639668188523501E-005
  0.82499998807907104        5405.8650060000000        3.8544130511581898E-003   3.4896899014711380E-003   3.4902871120721102E-003   2.4578972443123348E-005
  0.85000002384185791        5405.8650060000000        2.2731143981218338E-003   2.0889618899673223E-003   2.0892417524009943E-003   1.0778965588542633E-005
  0.87500000000000000        5405.8650060000000        1.2146692024543881E-003   1.1334556620568037E-003   1.1336421594023705E-003   4.2240963011863641E-006
  0.89999997615814209        5405.8650060000000        5.6477752514183521E-004   5.3622084669768810E-004   5.3641176782548428E-004   1.7530251170683187E-006
  0.92500001192092896        5405.8650060000000        2.1367774752434343E-004   2.0853902969975024E-004   2.0876107737421989E-004   1.4939637367206160E-006
  0.94999998807907104        5405.8650060000000        5.9344587498344481E-005   6.3235020206775516E-005   6.3470673921983689E-005   2.4090495571726933E-006
  0.97500002384185791        5405.8650060000000        1.1496863407955971E-005   1.9042226995225064E-005   1.9238232198404148E-005   3.9350957194983494E-006
   1.0000000000000000        5405.8650060000000       -2.3369223072222667E-006   7.3552550929889549E-006   7.4228764788131230E-006   5.7055985962506384E-006
   9.9999997171806854E-010   6931.4484320000001        3.1283015850931406E-003  -9.7952003125101328E-004  -1.2107838410884142E-003  -9.3754369299858809E-004
   1.3183000246996812E-009   6931.4484320000001        3.2756119035184383E-003  -9.8011526279151440E-004  -1.2368592433631420E-003  -9.5846835756674409E-004
   1.7378000150003459E-009   6931.4484320000001        3.4305562730878592E-003  -9.7836507484316826E-004  -1.2633514124900103E-003  -9.7987847402691841E-004
   2.2908999142146058E-009   6931.4484320000001        3.5936366766691208E-003  -9.7402278333902359E-004  -1.2903345050290227E-003  -1.0017793392762542E-003
   3.0200000278313155E-009   6931.4484320000001        3.7652833852916956E-003  -9.6682301955297589E-004  -1.3178829103708267E-003  -1.0241485433652997E-003
   3.9810998941902653E-009   6931.4484320000001        3.9459904655814171E-003  -9.5647852867841721E-004  -1.3460960472002625E-003  -1.0469486005604267E-003
   5.2481001766579993E-009   6931.4484320000001        4.1362927295267582E-003  -9.4267842359840870E-004  -1.3750980142503977E-003  -1.0701180435717106E-003
   6.9183001549788514E-009   6931.4484320000001        4.3367408215999603E-003  -9.2508812667801976E-004  -1.4050367753952742E-003  -1.0935589671134949E-003
   9.1201002305751899E-009   6931.4484320000001        4.5479326508939266E-003  -9.0334529522806406E-004  -1.4360944041982293E-003  -1.1171329533681273E-003
   1.2023000373062587E-008   6931.4484320000001        4.7705182805657387E-003  -8.7705714395269752E-004  -1.4684910420328379E-003  -1.1406474513933063E-003
   1.5849000334355878E-008   6931.4484320000001        5.0050937570631504E-003  -8.4581191185861826E-004  -1.5024767490103841E-003  -1.1638324940577149E-003
   2.0892999330612838E-008   6931.4484320000001        5.2524339407682419E-003  -8.0914818681776524E-004  -1.5383712016046047E-003  -1.1863462859764695E-003
   2.7542000680114143E-008   6931.4484320000001        5.5132661946117878E-003  -7.6658127363771200E-004  -1.5765378484502435E-003  -1.2077320134267211E-003
   3.6307998385609608E-008   6931.4484320000001        5.7884305715560913E-003  -7.1757822297513485E-004  -1.6174167394638062E-003  -1.2274081818759441E-003
   4.7863000673942224E-008   6931.4484320000001        6.0787335969507694E-003  -6.6158035770058632E-004  -1.6615119529888034E-003  -1.2446278706192970E-003
   6.3096003088958241E-008   6931.4484320000001        6.3851173035800457E-003  -5.9797096764668822E-004  -1.7094281502068043E-003  -1.2584564974531531E-003
   8.3175997644957533E-008   6931.4484320000001        6.7085255868732929E-003  -5.2609766134992242E-004  -1.7618626588955522E-003  -1.2677223421633244E-003
   1.0965000285523274E-007   6931.4484320000001        7.0500476285815239E-003  -4.4523915858007967E-004  -1.8196421442553401E-003  -1.2709741713479161E-003
   1.4453999597208167E-007   6931.4484320000001        7.4106510728597641E-003  -3.5466576809994876E-004  -1.8836935050785542E-003  -1.2664224486798048E-003
   1.9054999711443088E-007   6931.4484320000001        7.7917333692312241E-003  -2.5350027135573328E-004  -1.9551573786884546E-003  -1.2518701842054725E-003
   2.5118998792095226E-007   6931.4484320000001        8.1943338736891747E-003  -1.4091523189563304E-004  -2.0352660212665796E-003  -1.2246523983776569E-003
   3.3112999631157436E-007   6931.4484320000001        8.6198896169662476E-003  -1.5934234397718683E-005  -2.1255023311823606E-003  -1.1815276229754090E-003
   4.3651999703797628E-007   6931.4484320000001        9.0698637068271637E-003   1.2247620907146484E-004  -2.2275568917393684E-003  -1.1185841867700219E-003
   5.7544002629583701E-007   6931.4484320000001        9.5457220450043678E-003   2.7539752773009241E-004  -2.3433414753526449E-003  -1.0311404475942254E-003
   7.5857997217099182E-007   6931.4484320000001        1.0049175471067429E-002   4.4403734500519931E-004  -2.4750721640884876E-003  -9.1357744531705976E-004
   9.9999999747524271E-007   6931.4484320000001        1.0581962764263153E-002   6.2966620316728950E-004  -2.6252467650920153E-003  -7.5922388350591063E-004
   1.3182999509808724E-006   6931.4484320000001        1.1146082542836666E-002   8.3369773346930742E-004  -2.7967344503849745E-003  -5.6013040011748672E-004
   1.7377999483869644E-006   6931.4484320000001        1.1743383482098579E-002   1.0575449559837580E-003  -2.9926805291324854E-003  -3.0702934600412846E-004
   2.2909000563231530E-006   6931.4484320000001        1.2376340106129646E-002   1.3029093388468027E-003  -3.2167795579880476E-003   1.1174253813805990E-005
   3.0199998946045525E-006   6931.4484320000001        1.3047243468463421E-002   1.5714830951765180E-003  -3.4730401821434498E-003   4.0730170439928770E-004
   3.9810997805034276E-006   6931.4484320000001        1.3758733868598938E-002   1.8651514546945691E-003  -3.7659797817468643E-003   8.9636724442243576E-004
   5.2481000238913111E-006   6931.4484320000001        1.4513743110001087E-002   2.1859772969037294E-003  -4.1006295941770077E-003   1.4958474785089493E-003
   6.9183001869532745E-006   6931.4484320000001        1.5315415337681770E-002   2.5361706502735615E-003  -4.4825053773820400E-003   2.2259000688791275E-003
   9.1201000032015145E-006   6931.4484320000001        1.6167288646101952E-002   2.9181651771068573E-003  -4.9176751635968685E-003   3.1097892206162214E-003
   1.2022999726468697E-005   6931.4484320000001        1.7073338851332664E-002   3.3346421550959349E-003  -5.4127601906657219E-003   4.1742529720067978E-003
   1.5849000192247331E-005   6931.4484320000001        1.8037632107734680E-002   3.7883608601987362E-003  -5.9746671468019485E-003   5.4492964409291744E-003
   2.0892999600619078E-005   6931.4484320000001        1.9065329805016518E-002   4.2826253920793533E-003  -6.6110589541494846E-003   6.9696856662631035E-003
   2.7542000680114143E-005   6931.4484320000001        2.0161874592304230E-002   4.8208935186266899E-003  -7.3297368362545967E-003   8.7741026654839516E-003
   3.6307999835116789E-005   6931.4484320000001        2.1333774551749229E-002   5.4071410559117794E-003  -8.1389071419835091E-003   1.0906374081969261E-002
   4.7862999053904787E-005   6931.4484320000001        2.2588137537240982E-002   6.0456171631813049E-003  -9.0465573593974113E-003   1.3414620421826839E-002
   6.3095998484641314E-005   6931.4484320000001        2.3933602496981621E-002   6.7412778735160828E-003  -1.0060667991638184E-002   1.6352687031030655E-002
   8.3175997133366764E-005   6931.4484320000001        2.5380017235875130E-002   7.4995914474129677E-003  -1.1188419535756111E-002   1.9779032096266747E-002
   1.0964999819407240E-004   6931.4484320000001        2.6939399540424347E-002   8.3269970491528511E-003  -1.2436162680387497E-002   2.3758003488183022E-002
   1.4453999756369740E-004   6931.4484320000001        2.8625147417187691E-002   9.2304116114974022E-003  -1.3807765208184719E-002   2.8356313705444336E-002
   1.9054999575018883E-004   6931.4484320000001        3.0455118045210838E-002   1.0218805633485317E-002  -1.5305801294744015E-002   3.3649206161499023E-002
   2.5119000929407775E-004   6931.4484320000001        3.2448627054691315E-002   1.1301479302346706E-002  -1.6927406191825867E-002   3.9709117263555527E-002
   3.3112999517470598E-004   6931.4484320000001        3.4630879759788513E-002   1.2490334920585155E-002  -1.8665743991732597E-002   4.6614203602075577E-002
   4.3652000022120774E-004   6931.4484320000001        3.7032343447208405E-002   1.3799383305013180E-002  -2.0506748929619789E-002   5.4441314190626144E-002
   5.7544000446796417E-004   6931.4484320000001        3.9689943194389343E-002   1.5245217829942703E-002  -2.2426692768931389E-002   6.3262209296226501E-002
   7.5857999036088586E-004   6931.4484320000001        4.2650144547224045E-002   1.6848476603627205E-002  -2.4390289559960365E-002   7.3144041001796722E-002
   1.0000000474974513E-003   6931.4484320000001        4.5969977974891663E-002   1.8634188920259476E-002  -2.6346296072006226E-002   8.4140650928020477E-002
   1.3183000264689326E-003   6931.4484320000001        4.9721173942089081E-002   2.0633777603507042E-002  -2.8223987668752670E-002   9.6290990710258484E-002
   1.7377999611198902E-003   6931.4484320000001        5.3990811109542847E-002   2.2885238751769066E-002  -2.9926607385277748E-002  0.10960271954536438     
   2.2909000981599092E-003   6931.4484320000001        5.8890730142593384E-002   2.5438057258725166E-002  -3.1327556818723679E-002  0.12406005710363388     
   3.0199999455362558E-003   6931.4484320000001        6.4556606113910675E-002   2.8352800756692886E-002  -3.2260835170745850E-002  0.13959467411041260     
   3.9810999296605587E-003   6931.4484320000001        7.1157030761241913E-002   3.1706329435110092E-002  -3.2514728605747223E-002  0.15608438849449158     
   5.2481000311672688E-003   6931.4484320000001        7.8898891806602478E-002   3.5595517605543137E-002  -3.1823243945837021E-002  0.17333646118640900     
   6.9182999432086945E-003   6931.4484320000001        8.8031455874443054E-002   4.0141198784112930E-002  -2.9858812689781189E-002  0.19106787443161011     
   9.1201001778244972E-003   6931.4484320000001        9.8850838840007782E-002   4.5493550598621368E-002  -2.6227528229355812E-002  0.20888878405094147     
   1.2023000046610832E-002   6931.4484320000001       0.11169827729463577        5.1836229860782623E-002  -2.0469801500439644E-002  0.22628000378608704     
   1.5848999843001366E-002   6931.4484320000001       0.12694148719310760        5.9384658932685852E-002  -1.2075942941009998E-002  0.24256123602390289     
   2.0893000066280365E-002   6931.4484320000001       0.14495791494846344        6.8388476967811584E-002  -5.0987827125936747E-004  0.25688207149505615     
   2.7542000636458397E-002   6931.4484320000001       0.16605877876281738        7.9108364880084991E-002   1.4724065549671650E-002  0.26817962527275085     
   3.6308001726865768E-002   6931.4484320000001       0.19038766622543335        9.1783396899700165E-002   3.3985555171966553E-002  0.27516907453536987     
   4.7862999141216278E-002   6931.4484320000001       0.21771985292434692       0.10654837638139725        5.7328607887029648E-002  0.27634009718894958     
   6.3096001744270325E-002   6931.4484320000001       0.24718502163887024       0.12330414354801178        8.4282554686069489E-002  0.27001515030860901     
   8.3176001906394958E-002   6931.4484320000001       0.27684184908866882       0.14148364961147308       0.11354007571935654       0.25451365113258362     
  0.10000000149011612        6931.4484320000001       0.29506698250770569       0.15376397967338562       0.13315941393375397       0.23839803040027618     
  0.12500000000000000        6931.4484320000001       0.31299400329589844       0.16768458485603333       0.15526917576789856       0.21238549053668976     
  0.15000000596046448        6931.4484320000001       0.32192274928092957       0.17707069218158722       0.17030808329582214       0.18609735369682312     
  0.17499999701976776        6931.4484320000001       0.32359459996223450       0.18252530694007874       0.17954751849174500       0.16089382767677307     
  0.20000000298023224        6931.4484320000001       0.31942898035049438       0.18457657098770142       0.18403446674346924       0.13749252259731293     
  0.22499999403953552        6931.4484320000001       0.31061398983001709       0.18370127677917480       0.18463796377182007       0.11624825745820999     
  0.25000000000000000        6931.4484320000001       0.29815903306007385       0.18033599853515625       0.18208688497543335        9.7296290099620819E-002
  0.27500000596046448        6931.4484320000001       0.28292822837829590       0.17488276958465576       0.17699867486953735        8.0634154379367828E-002
  0.30000001192092896        6931.4484320000001       0.26566401124000549       0.16771239042282104       0.16990089416503906        6.6172540187835693E-002
  0.32499998807907104        6931.4484320000001       0.24700428545475006       0.15916641056537628       0.16124758124351501        5.3768604993820190E-002
  0.34999999403953552        6931.4484320000001       0.22749578952789307       0.14955852925777435       0.15143151581287384        4.3248698115348816E-002
  0.37500000000000000        6931.4484320000001       0.20760488510131836       0.13917548954486847       0.14079372584819794        3.4424114972352982E-002
  0.40000000596046448        6931.4484320000001       0.18772636353969574       0.12827788293361664       0.12963069975376129        2.7102170512080193E-002
  0.42500001192092896        6931.4484320000001       0.16819110512733459       0.11710082739591599       0.11820005625486374        2.1093906834721565E-002
  0.44999998807907104        6931.4484320000001       0.14927245676517487       0.10585454106330872       0.10672493278980255        1.6219370067119598E-002
  0.47499999403953552        6931.4484320000001       0.13119208812713623        9.4724945724010468E-002   9.5397479832172394E-002   1.2311061844229698E-002
  0.50000000000000000        6931.4484320000001       0.11412499099969864        8.3874277770519257E-002   8.4381610155105591E-002   9.2160487547516823E-003
  0.52499997615814209        6931.4484320000001        9.8204143345355988E-002   7.3441706597805023E-002   7.3815286159515381E-002   6.7970314994454384E-003
  0.55000001192092896        6931.4484320000001        8.3524711430072784E-002   6.3544005155563354E-002   6.3812315464019775E-002   4.9326508305966854E-003
  0.57499998807907104        6931.4484320000001        7.0147849619388580E-002   5.4276216775178909E-002   5.4463945329189301E-002   3.5172123461961746E-003
  0.60000002384185791        6931.4484320000001        5.8104332536458969E-002   4.5712478458881378E-002   4.5840196311473846E-002   2.4599977768957615E-003
  0.62500000000000000        6931.4484320000001        4.7397837042808533E-002   3.7906792014837265E-002   3.7991080433130264E-002   1.6842784825712442E-003
  0.64999997615814209        6931.4484320000001        3.8008105009794235E-002   3.0893931165337563E-002   3.0947726219892502E-002   1.1261334875598550E-003
  0.67500001192092896        6931.4484320000001        2.9893897473812103E-002   2.4690423160791397E-002   2.4723494425415993E-002   7.3315115878358483E-004
  0.69999998807907104        6931.4484320000001        2.2995810955762863E-002   1.9295584410429001E-002   1.9315073266625404E-002   4.6308079618029296E-004
  0.72500002384185791        6931.4484320000001        1.7238998785614967E-002   1.4692695811390877E-002   1.4703633263707161E-002   2.8248393209651113E-004
  0.75000000000000000        6931.4484320000001        1.2535762041807175E-002   1.0850249789655209E-002   1.0856051929295063E-002   1.6542771481908858E-004
  0.77499997615814209        6931.4484320000001        8.7881041690707207E-003   7.7233379706740379E-003   7.7262204140424728E-003   9.2250731540843844E-005
  0.80000001192092896        6931.4484320000001        5.8901966549456120E-003   5.2551571279764175E-003   5.2564907819032669E-003   4.8425317800138146E-005
  0.82499998807907104        6931.4484320000001        3.7308330647647381E-003   3.3786706626415253E-003   3.3792564645409584E-003   2.3531863917014562E-005
  0.85000002384185791        6931.4484320000001        2.1958693396300077E-003   2.0184407476335764E-003   2.0187154877930880E-003   1.0354428013670258E-005
  0.87500000000000000        6931.4484320000001        1.1707001831382513E-003   1.0926702525466681E-003   1.0928527917712927E-003   4.1011503526533488E-006
  0.89999997615814209        6931.4484320000001        5.4282380733639002E-004   5.1551789510995150E-004   5.1570311188697815E-004   1.7474754940849380E-006
  0.92500001192092896        6931.4484320000001        2.0460112136788666E-004   1.9979124772362411E-004   2.0000409858766943E-004   1.4958058045522193E-006
  0.94999998807907104        6931.4484320000001        5.6389148085145280E-005   6.0220372688490897E-005   6.0442351241363212E-005   2.3414709175995085E-006
  0.97500002384185791        6931.4484320000001        1.0453825780132320E-005   1.7751168343238533E-005   1.7929007299244404E-005   3.7320780847949209E-006
   1.0000000000000000        6931.4484320000001       -3.1383042369270697E-006   6.1389168877212796E-006   6.1851596910855733E-006   5.3052754083182663E-006
   9.9999997171806854E-010   8887.5651369999996        3.1351081561297178E-003  -9.7930012270808220E-004  -1.2114765122532845E-003  -9.7103940788656473E-004
   1.3183000246996812E-009   8887.5651369999996        3.2827770337462425E-003  -9.7977393306791782E-004  -1.2375963851809502E-003  -9.9261174909770489E-004
   1.7378000150003459E-009   8887.5651369999996        3.4381009172648191E-003  -9.7789021674543619E-004  -1.2641454814001918E-003  -1.0146545246243477E-003
   2.2908999142146058E-009   8887.5651369999996        3.6015824880450964E-003  -9.7340147476643324E-004  -1.2912014499306679E-003  -1.0371645912528038E-003
   3.0200000278313155E-009   8887.5651369999996        3.7736538797616959E-003  -9.6604099962860346E-004  -1.3188422890380025E-003  -1.0601076064631343E-003
   3.9810998941902653E-009   8887.5651369999996        3.9548105560243130E-003  -9.5552060520276427E-004  -1.3471718411892653E-003  -1.0834321146830916E-003
   5.2481001766579993E-009   8887.5651369999996        4.1455891914665699E-003  -9.4152812380343676E-004  -1.3763195602223277E-003  -1.1070584878325462E-003
   6.9183001549788514E-009   8887.5651369999996        4.3465406633913517E-003  -9.2372763901948929E-004  -1.4064396964386106E-003  -1.1308667017146945E-003
   9.1201002305751899E-009   8887.5651369999996        4.5582670718431473E-003  -9.0175552759319544E-004  -1.4377216575667262E-003  -1.1546906316652894E-003
   1.2023000373062587E-008   8887.5651369999996        4.7814180143177509E-003  -8.7521743262186646E-004  -1.4703944325447083E-003  -1.1783041991293430E-003
   1.5849000334355878E-008   8887.5651369999996        5.0165932625532150E-003  -8.4370002150535583E-004  -1.5047182096168399E-003  -1.2013961095362902E-003
   2.0892999330612838E-008   8887.5651369999996        5.2645695395767689E-003  -8.0674013588577509E-004  -1.5410245396196842E-003  -1.2235749745741487E-003
   2.7542000680114143E-008   8887.5651369999996        5.5260765366256237E-003  -7.6385127613320947E-004  -1.5796909574419260E-003  -1.2443240266293287E-003
   3.6307998385609608E-008   8887.5651369999996        5.8019566349685192E-003  -7.1449833922088146E-004  -1.6211733454838395E-003  -1.2629891280084848E-003
   4.7863000673942224E-008   8887.5651369999996        6.0930191539227962E-003  -6.5812061075121164E-004  -1.6659946413710713E-003  -1.2787375599145889E-003
   6.3096003088958241E-008   8887.5651369999996        6.4002098515629768E-003  -5.9409893583506346E-004  -1.7147809267044067E-003  -1.2905317125841975E-003
   8.3175997644957533E-008   8887.5651369999996        6.7244749516248703E-003  -5.2177853649482131E-004  -1.7682538600638509E-003  -1.2970783282071352E-003
   1.0965000285523274E-007   8887.5651369999996        7.0669078268110752E-003  -4.4043525122106075E-004  -1.8272686284035444E-003  -1.2967818183824420E-003
   1.4453999597208167E-007   8887.5651369999996        7.4284803122282028E-003  -3.4933662391267717E-004  -1.8927833298221231E-003  -1.2876853579655290E-003
   1.9054999711443088E-007   8887.5651369999996        7.8105940483510494E-003  -2.4760188534855843E-004  -1.9659758545458317E-003  -1.2673909077420831E-003
   2.5118998792095226E-007   8887.5651369999996        8.2142930477857590E-003  -1.3440042675938457E-004  -2.0481182727962732E-003  -1.2330058962106705E-003
   3.3112999631157436E-007   8887.5651369999996        8.6410194635391235E-003  -8.7518656073370948E-006  -2.1407394669950008E-003  -1.1810194700956345E-003
   4.3651999703797628E-007   8887.5651369999996        9.0922424569725990E-003   1.3038150791544467E-004  -2.2455814760178328E-003  -1.1072087800130248E-003
   5.7544002629583701E-007   8887.5651369999996        9.5694363117218018E-003   2.8408560319803655E-004  -2.3646117188036442E-003  -1.0065371170639992E-003
   7.5857997217099182E-007   8887.5651369999996        1.0074315592646599E-002   4.5357315684668720E-004  -2.5001089088618755E-003  -8.7297440040856600E-004
   9.9999999747524271E-007   8887.5651369999996        1.0608632117509842E-002   6.4012029906734824E-004  -2.6546379085630178E-003  -6.9938297383487225E-004
   1.3182999509808724E-006   8887.5651369999996        1.1174392886459827E-002   8.4514694754034281E-004  -2.8311419300734997E-003  -4.7727930359542370E-004
   1.7377999483869644E-006   8887.5651369999996        1.1773455888032913E-002   1.0700726415961981E-003  -3.0328426510095596E-003  -1.9680518016684800E-004
   2.2909000563231530E-006   8887.5651369999996        1.2408310547471046E-002   1.3166069984436035E-003  -3.2635196112096310E-003   1.5381909906864166E-004
   3.0199998946045525E-006   8887.5651369999996        1.3081263750791550E-002   1.5864509623497725E-003  -3.5272655077278614E-003   5.8816140517592430E-004
   3.9810997805034276E-006   8887.5651369999996        1.3794972561299801E-002   1.8814994255080819E-003  -3.8286854978650808E-003   1.1220708256587386E-003
   5.2481000238913111E-006   8887.5651369999996        1.4552389271557331E-002   2.2038267925381660E-003  -4.1728983633220196E-003   1.7739472677931190E-003
   6.9183001869532745E-006   8887.5651369999996        1.5356685034930706E-002   2.5556557811796665E-003  -4.5655025169253349E-003   2.5649529416114092E-003
   9.1201000032015145E-006   8887.5651369999996        1.6211425885558128E-002   2.9394354205578566E-003  -5.0126425921916962E-003   3.5194454248994589E-003
   1.2022999726468697E-005   8887.5651369999996        1.7120623961091042E-002   3.3578639850020409E-003  -5.5210054852068424E-003   4.6653407625854015E-003
   1.5849000192247331E-005   8887.5651369999996        1.8088385462760925E-002   3.8137210067361593E-003  -6.0975393280386925E-003   6.0338582843542099E-003
   2.0892999600619078E-005   8887.5651369999996        1.9119923934340477E-002   4.3103345669806004E-003  -6.7499298602342606E-003   7.6610855758190155E-003
   2.7542000680114143E-005   8887.5651369999996        2.0220743492245674E-002   4.8511899076402187E-003  -7.4859629385173321E-003   9.5870243385434151E-003
   3.6307999835116789E-005   8887.5651369999996        2.1397422999143600E-002   5.4402970708906651E-003  -8.3137843757867813E-003   1.1856861412525177E-002
   4.7862999053904787E-005   8887.5651369999996        2.2657159715890884E-002   6.0819438658654690E-003  -9.2412559315562248E-003   1.4520004391670227E-002
   6.3095998484641314E-005   8887.5651369999996        2.4008698761463165E-002   6.7811333574354649E-003  -1.0276164859533310E-002   1.7631549388170242E-002
   8.3175997133366764E-005   8887.5651369999996        2.5462010875344276E-002   7.5433906167745590E-003  -1.1425399221479893E-002   2.1251035854220390E-002
   1.0964999819407240E-004   8887.5651369999996        2.7029272168874741E-002   8.3752227947115898E-003  -1.2694911099970341E-002   2.5443729013204575E-002
   1.4453999756369740E-004   8887.5651369999996        2.8724055737257004E-002   9.2836255207657814E-003  -1.4088018797338009E-002   3.0276836827397346E-002
   1.9054999575018883E-004   8887.5651369999996        3.0564446002244949E-002   1.0277669876813889E-002  -1.5606609173119068E-002   3.5825915634632111E-002
   2.5119000929407775E-004   8887.5651369999996        3.2570008188486099E-002   1.1366768740117550E-002  -1.7246915027499199E-002   4.2162884026765823E-002
   3.3112999517470598E-004   8887.5651369999996        3.4766253083944321E-002   1.2562965042889118E-002  -1.9001007080078125E-002   4.9364898353815079E-002
   4.3652000022120774E-004   8887.5651369999996        3.7184007465839386E-002   1.3880435377359390E-002  -2.0853474736213684E-002   5.7506911456584930E-002
   5.7544000446796417E-004   8887.5651369999996        3.9860613644123077E-002   1.5335967764258385E-002  -2.2778984159231186E-002   6.6657669842243195E-002
   7.5857999036088586E-004   8887.5651369999996        4.2842995375394821E-002   1.6950428485870361E-002  -2.4740377441048622E-002   7.6880164444446564E-002
   1.0000000474974513E-003   8887.5651369999996        4.6188715845346451E-002   1.8749115988612175E-002  -2.6684254407882690E-002   8.8222570717334747E-002
   1.3183000264689326E-003   8887.5651369999996        4.9970086663961411E-002   2.0763760432600975E-002  -2.8537470847368240E-002  0.10071653872728348     
   1.7377999611198902E-003   8887.5651369999996        5.4274767637252808E-002   2.3032693192362785E-002  -3.0200654640793800E-002  0.11436042934656143     
   2.2909000981599092E-003   8887.5651369999996        5.9215206652879715E-002   2.5605769827961922E-002  -3.1544443219900131E-002  0.12912730872631073     
   3.0199999455362558E-003   8887.5651369999996        6.4927570521831512E-002   2.8543936088681221E-002  -3.2400112599134445E-002  0.14493538439273834     
   3.9810999296605587E-003   8887.5651369999996        7.1580767631530762E-002   3.1924400478601456E-002  -3.2553490251302719E-002  0.16164682805538177     
   5.2481000311672688E-003   8887.5651369999996        7.9381644725799561E-002   3.5844303667545319E-002  -3.1736694276332855E-002  0.17905116081237793     
   6.9182999432086945E-003   8887.5651369999996        8.8578812777996063E-002   4.0424562990665436E-002  -2.9621366411447525E-002  0.19684575498104095     
   9.1201001778244972E-003   8887.5651369999996        9.9466741085052490E-002   4.5815084129571915E-002  -2.5814540684223175E-002  0.21461988985538483     
   1.2023000046610832E-002   8887.5651369999996       0.11238349229097366        5.2198674529790878E-002  -1.9860148429870605E-002  0.23183315992355347     
   1.5848999843001366E-002   8887.5651369999996       0.12769135832786560        5.9788934886455536E-002  -1.1255769990384579E-002  0.24778532981872559     
   2.0893000066280365E-002   8887.5651369999996       0.14575919508934021        6.8832240998744965E-002   5.2264443365857005E-004  0.26160937547683716     
   2.7542000636458397E-002   8887.5651369999996       0.16688536107540131        7.9583816230297089E-002   1.5952570363879204E-002  0.27223280072212219     
   3.6308001726865768E-002   8887.5651369999996       0.19119521975517273        9.2274211347103119E-002   3.5368572920560837E-002  0.27837282419204712     
   4.7862999141216278E-002   8887.5651369999996       0.21843993663787842       0.10702571272850037        5.8792646974325180E-002  0.27853992581367493     
   6.3096001744270325E-002   8887.5651369999996       0.24771989881992340       0.12372194975614548        8.5717283189296722E-002  0.27110433578491211     
   8.3176001906394958E-002   8887.5651369999996       0.27706328034400940       0.14177441596984863       0.11479870229959488       0.25446972250938416     
  0.10000000149011612        8887.5651369999996       0.29499635100364685       0.15392114222049713       0.13420526683330536       0.23764689266681671     
  0.12500000000000000        8887.5651369999996       0.31247827410697937       0.16761828958988190       0.15595106780529022       0.21090644598007202     
  0.15000000596046448        8887.5651369999996       0.32097926735877991       0.17676962912082672       0.17061378061771393       0.18418774008750916     
  0.17499999701976776        8887.5651369999996       0.32226184010505676       0.18199284374713898       0.17949347198009491       0.15877211093902588     
  0.20000000298023224        8887.5651369999996       0.31775748729705811       0.18382631242275238       0.18365254998207092       0.13531598448753357     
  0.22499999403953552        8887.5651369999996       0.30866050720214844       0.18275395035743713       0.18396806716918945       0.11412673443555832     
  0.25000000000000000        8887.5651369999996       0.29598253965377808       0.17921704053878784       0.18117241561412811        9.5302946865558624E-002
  0.27500000596046448        8887.5651369999996       0.28058719635009766       0.17362053692340851       0.17588379979133606        7.8814081847667694E-002
  0.30000001192092896        8887.5651369999996       0.26321449875831604       0.16633675992488861       0.16862888634204865        6.4549610018730164E-002
  0.32499998807907104        8887.5651369999996       0.24449859559535980       0.15770763158798218       0.15985962748527527        5.2351009100675583E-002
  0.34999999403953552        8887.5651369999996       0.22498156130313873       0.14804625511169434       0.14996610581874847        4.2033359408378601E-002
  0.37500000000000000        8887.5651369999996       0.20512451231479645       0.13763813674449921       0.13928610086441040        3.3400211483240128E-002
  0.40000000596046448        8887.5651369999996       0.18531674146652222       0.12674199044704437       0.12811264395713806        2.6253899559378624E-002
  0.42500001192092896        8887.5651369999996       0.16588339209556580       0.11559061706066132       0.11669969558715820        2.0402645692229271E-002
  0.44999998807907104        8887.5651369999996       0.14709216356277466       0.10439157485961914       0.10526669025421143        1.5665298327803612E-002
  0.47499999403953552        8887.5651369999996       0.12915916740894318        9.3327909708023071E-002   9.4002030789852142E-002   1.1874382384121418E-002
  0.50000000000000000        8887.5651369999996       0.11225409060716629        8.2558803260326385E-002   8.3065964281558990E-002   8.8778426870703697E-003
  0.52499997615814209        8887.5651369999996        9.6504919230937958E-002   7.2220280766487122E-002   7.2592832148075104E-002   6.5398379229009151E-003
  0.55000001192092896        8887.5651369999996        8.2002162933349609E-002   6.2425982207059860E-002   6.2692977488040924E-002   4.7408160753548145E-003
  0.57499998807907104        8887.5651369999996        6.8802766501903534E-002   5.3267873823642731E-002   5.3454302251338959E-002   3.3770643640309572E-003
  0.60000002384185791        8887.5651369999996        5.6933712214231491E-002   4.4817112386226654E-002   4.4943708926439285E-002   2.3598806001245975E-003
  0.62500000000000000        8887.5651369999996        4.6395372599363327E-002   3.7124890834093094E-002   3.7208296358585358E-002   1.6144866822287440E-003
  0.64999997615814209        8887.5651369999996        3.7164665758609772E-002   3.0223393812775612E-002   3.0276536941528320E-002   1.0787749197334051E-003
  0.67500001192092896        8887.5651369999996        2.9198037460446358E-002   2.4126799777150154E-002   2.4159420281648636E-002   7.0196372689679265E-004
  0.69999998807907104        8887.5651369999996        2.2434270009398460E-002   1.8832385540008545E-002   1.8851580098271370E-002   4.4322269968688488E-004
  0.72500002384185791        8887.5651369999996        1.6797205433249474E-002   1.4321711845695972E-002   1.4332469552755356E-002   2.7031532954424620E-004
  0.75000000000000000        8887.5651369999996        1.2198337353765965E-002   1.0561910457909107E-002   1.0567609220743179E-002   1.5829561743885279E-004
  0.77499997615814209        8887.5651369999996        8.5393451154232025E-003   7.5070937164127827E-003   7.5099221430718899E-003   8.8287168182432652E-005
  0.80000001192092896        8887.5651369999996        5.7145454920828342E-003   5.0998823717236519E-003   5.1011904142796993E-003   4.6365428715944290E-005
  0.82499998807907104        8887.5651369999996        3.6133292596787214E-003   3.2730787061154842E-003   3.2736530993133783E-003   2.2555950636160560E-005
  0.85000002384185791        8887.5651369999996        2.1225709933787584E-003   1.9515048479661345E-003   1.9517744658514857E-003   9.9560666058096103E-006
  0.87500000000000000        8887.5651369999996        1.1290734400972724E-003   1.0540477233007550E-003   1.0542264208197594E-003   3.9815140553400852E-006
  0.89999997615814209        8887.5651369999996        5.2209472050890326E-004   4.9596390454098582E-004   4.9614353338256478E-004   1.7346967524645152E-006
  0.92500001192092896        8887.5651369999996        1.9605740089900792E-004   1.9155186600983143E-004   1.9175573834218085E-004   1.4872543943056371E-006
  0.94999998807907104        8887.5651369999996        5.3616946388501674E-005   5.7386358093935996E-005   5.7595188991399482E-005   2.2662068204226671E-006
  0.97500002384185791        8887.5651369999996        9.4810566224623471E-006   1.6538208001293242E-005   1.6698802937753499E-005   3.5305661185702775E-006
   1.0000000000000000        8887.5651369999996       -3.8709499676770065E-006   5.0092075980501249E-006   5.0354706218058709E-006   4.9235964070248883E-006
   9.9999997171806854E-010   11395.715459999999        3.1418041326105595E-003  -9.7907811868935823E-004  -1.2121596373617649E-003  -1.0046138195320964E-003
   1.3183000246996812E-009   11395.715459999999        3.2898259814828634E-003  -9.7943237051367760E-004  -1.2383277062326670E-003  -1.0268170153722167E-003
   1.7378000150003459E-009   11395.715459999999        3.4455228596925735E-003  -9.7741710487753153E-004  -1.2649386189877987E-003  -1.0494712041690946E-003
   2.2908999142146058E-009   11395.715459999999        3.6093995440751314E-003  -9.7278383327648044E-004  -1.2920732842758298E-003  -1.0725632309913635E-003
   3.0200000278313155E-009   11395.715459999999        3.7818888667970896E-003  -9.6526491688564420E-004  -1.3198135420680046E-003  -1.0960465297102928E-003
   3.9810998941902653E-009   11395.715459999999        3.9634876884520054E-003  -9.5457106363028288E-004  -1.3482681242749095E-003  -1.1198535794392228E-003
   5.2481001766579993E-009   11395.715459999999        4.1547347791492939E-003  -9.4038894167169929E-004  -1.3775717234238982E-003  -1.1438853107392788E-003
   6.9183001549788514E-009   11395.715459999999        4.3561826460063457E-003  -9.2238135403022170E-004  -1.4078852254897356E-003  -1.1679978342726827E-003
   9.1201002305751899E-009   11395.715459999999        4.5684343203902245E-003  -9.0018322225660086E-004  -1.4394058380275965E-003  -1.1919949902221560E-003
   1.2023000373062587E-008   11395.715459999999        4.7921426594257355E-003  -8.7339873425662518E-004  -1.4723715139552951E-003  -1.2156147276982665E-003
   1.5849000334355878E-008   11395.715459999999        5.0279083661735058E-003  -8.4161310223862529E-004  -1.5070531517267227E-003  -1.2385019799694419E-003
   2.0892999330612838E-008   11395.715459999999        5.2765104919672012E-003  -8.0436136340722442E-004  -1.5437944093719125E-003  -1.2602120405063033E-003
   2.7542000680114143E-008   11395.715459999999        5.5386810563504696E-003  -7.6115515548735857E-004  -1.5829871408641338E-003  -1.2801642296835780E-003
   3.6307998385609608E-008   11395.715459999999        5.8152657002210617E-003  -7.1145739639177918E-004  -1.6251042252406478E-003  -1.2976282741874456E-003
   4.7863000673942224E-008   11395.715459999999        6.1070760712027550E-003  -6.5470533445477486E-004  -1.6706873429939151E-003  -1.3116803020238876E-003
   6.3096003088958241E-008   11395.715459999999        6.4150607213377953E-003  -5.9027742827311158E-004  -1.7203848110511899E-003  -1.3211745535954833E-003
   8.3175997644957533E-008   11395.715459999999        6.7401695996522903E-003  -5.1751639693975449E-004  -1.7749433172866702E-003  -1.3246902963146567E-003
   1.0965000285523274E-007   11395.715459999999        7.0834998041391373E-003  -4.3569540139287710E-004  -1.8352469196543097E-003  -1.3204807182773948E-003
   1.4453999597208167E-007   11395.715459999999        7.4460259638726711E-003  -3.4407913335599005E-004  -1.9022859632968903E-003  -1.3064143713563681E-003
   1.9054999711443088E-007   11395.715459999999        7.8291548416018486E-003  -2.4178343301173300E-004  -1.9772760570049286E-003  -1.2798842508345842E-003
   2.5118998792095226E-007   11395.715459999999        8.2339355722069740E-003  -1.2797450472135097E-004  -2.0615293178707361E-003  -1.2377611128613353E-003
   3.3112999631157436E-007   11395.715459999999        8.6618149653077126E-003  -1.6680561429893714E-006  -2.1566220093518496E-003  -1.1762552894651890E-003
   4.3651999703797628E-007   11395.715459999999        9.1142691671848297E-003   1.3817778381053358E-004  -2.2643471602350473E-003  -1.0908227413892746E-003
   5.7544002629583701E-007   11395.715459999999        9.5927761867642403E-003   2.9265336343087256E-004  -2.3867290001362562E-003  -9.7606098279356956E-004
   7.5857997217099182E-007   11395.715459999999        1.0099062696099281E-002   4.6297645894810557E-004  -2.5261084083467722E-003  -8.2551734521985054E-004
   9.9999999747524271E-007   11395.715459999999        1.0634886100888252E-002   6.5042870119214058E-004  -2.6851180009543896E-003  -6.3157675322145224E-004
   1.3182999509808724E-006   11395.715459999999        1.1202262714505196E-002   8.5643626516684890E-004  -2.8667747974395752E-003  -3.8520956877619028E-004
   1.7377999483869644E-006   11395.715459999999        1.1803062632679939E-002   1.0824251221492887E-003  -3.0743756797164679E-003  -7.5956551881972700E-005
   2.2909000563231530E-006   11395.715459999999        1.2439789250493050E-002   1.3301131548359990E-003  -3.3117840066552162E-003   3.0865779262967408E-004
   3.0199998946045525E-006   11395.715459999999        1.3114763423800468E-002   1.6012096311897039E-003  -3.5831753630191088E-003   7.8295683488249779E-004
   3.9810997805034276E-006   11395.715459999999        1.3830659911036491E-002   1.8976191058754921E-003  -3.8932401221245527E-003   1.3636320363730192E-003
   5.2481000238913111E-006   11395.715459999999        1.4590453356504440E-002   2.2214273922145367E-003  -4.2471811175346375E-003   2.0700115710496902E-003
   6.9183001869532745E-006   11395.715459999999        1.5397338196635246E-002   2.5748698972165585E-003  -4.6506761573255062E-003   2.9242634773254395E-003
   9.1201000032015145E-006   11395.715459999999        1.6254909336566925E-002   2.9604106675833464E-003  -5.1099411211907864E-003   3.9518359117209911E-003
   1.2022999726468697E-005   11395.715459999999        1.7167216166853905E-002   3.3807654399424791E-003  -5.6317220441997051E-003   5.1818145439028740E-003
   1.5849000192247331E-005   11395.715459999999        1.8138404935598373E-002   3.8387328386306763E-003  -6.2230005860328674E-003   6.6466154530644417E-003
   2.0892999600619078E-005   11395.715459999999        1.9173739477992058E-002   4.3376651592552662E-003  -6.8914773873984814E-003   8.3836233243346214E-003
   2.7542000680114143E-005   11395.715459999999        2.0278783515095711E-002   4.8810755833983421E-003  -7.6449094340205193E-003   1.0434127412736416E-002
   3.6307999835116789E-005   11395.715459999999        2.1460188552737236E-002   5.4730069823563099E-003  -8.4913717582821846E-003   1.2844626791775227E-002
   4.7862999053904787E-005   11395.715459999999        2.2725239396095276E-002   6.1177858151495457E-003  -9.4385873526334763E-003   1.5665754675865173E-002
   6.3095998484641314E-005   11395.715459999999        2.4082785472273827E-002   6.8204621784389019E-003  -1.0494133457541466E-002   1.8953781574964523E-002
   8.3175997133366764E-005   11395.715459999999        2.5542924180626869E-002   7.5866165570914745E-003  -1.1664591729640961E-002   2.2769233211874962E-002
   1.0964999819407240E-004   11395.715459999999        2.7117978781461716E-002   8.4228236228227615E-003  -1.2955493293702602E-002   2.7178181335330009E-002
   1.4453999756369740E-004   11395.715459999999        2.8821703046560287E-002   9.3361567705869675E-003  -1.4369595795869827E-002   3.2248195260763168E-002
   1.9054999575018883E-004   11395.715459999999        3.0672399327158928E-002   1.0335786268115044E-002  -1.5908079221844673E-002   3.8054987788200378E-002
   2.5119000929407775E-004   11395.715459999999        3.2689880579710007E-002   1.1431236751377583E-002  -1.7566263675689697E-002   4.4669784605503082E-002
   3.3112999517470598E-004   11395.715459999999        3.4899964928627014E-002   1.2634688057005405E-002  -1.9335111603140831E-002   5.2168551832437515E-002
   4.3652000022120774E-004   11395.715459999999        3.7333820015192032E-002   1.3960480690002441E-002  -2.1197864785790443E-002   6.0624133795499802E-002
   5.7544000446796417E-004   11395.715459999999        4.0029194205999374E-002   1.5425592660903931E-002  -2.3127594962716103E-002   7.0102058351039886E-002
   7.5857999036088586E-004   11395.715459999999        4.3033476918935776E-002   1.7051119357347488E-002  -2.5085281580686569E-002   8.0660909414291382E-002
   1.0000000474974513E-003   11395.715459999999        4.6404737979173660E-002   1.8862614408135414E-002  -2.7015401050448418E-002   9.2342987656593323E-002
   1.3183000264689326E-003   11395.715459999999        5.0215851515531540E-002   2.0892109721899033E-002  -2.8842443600296974E-002  0.10517247021198273     
   1.7377999611198902E-003   11395.715459999999        5.4555047303438187E-002   2.3178260773420334E-002  -3.0464498326182365E-002  0.11913824081420898     
   2.2909000981599092E-003   11395.715459999999        5.9535339474678040E-002   2.5771288201212883E-002  -3.1749539077281952E-002  0.13420218229293823     
   3.0199999455362558E-003   11395.715459999999        6.5293371677398682E-002   2.8732493519783020E-002  -3.2526265829801559E-002  0.15026900172233582     
   3.9810999296605587E-003   11395.715459999999        7.1998327970504761E-002   3.2139420509338379E-002  -3.2578203827142715E-002  0.16718539595603943     
   5.2481000311672688E-003   11395.715459999999        7.9856991767883301E-002   3.6089453846216202E-002  -3.1635798513889313E-002  0.18472346663475037     
   6.9182999432086945E-003   11395.715459999999        8.9117258787155151E-002   4.0703561156988144E-002  -2.9370136559009552E-002  0.20256152749061584     
   9.1201001778244972E-003   11395.715459999999       0.10007193684577942        4.6131365001201630E-002  -2.5389427319169044E-002  0.22026877105236053     
   1.2023000046610832E-002   11395.715459999999       0.11305591464042664        5.2554797381162643E-002  -1.9241364672780037E-002  0.23728464543819427     
   1.5848999843001366E-002   11395.715459999999       0.12842606008052826        6.0185618698596954E-002  -1.0430974885821342E-002  0.25289043784141541     
   2.0893000066280365E-002   11395.715459999999       0.14654274284839630        6.9266952574253082E-002   1.5536954160779715E-003  0.26620423793792725     
   2.7542000636458397E-002   11395.715459999999       0.16769163310527802        8.0048598349094391E-002   1.7172062769532204E-002  0.27614605426788330     
   3.6308001726865768E-002   11395.715459999999       0.19198024272918701        9.2752717435359955E-002   3.6734025925397873E-002  0.28143730759620667     
   4.7862999141216278E-002   11395.715459999999       0.21913616359233856       0.10748930275440216        6.0230419039726257E-002  0.28061124682426453     
   6.3096001744270325E-002   11395.715459999999       0.24823136627674103       0.12412519007921219        8.7118245661258698E-002  0.27208733558654785     
   8.3176001906394958E-002   11395.715459999999       0.27726468443870544       0.14205102622509003       0.11601907759904861       0.25435331463813782     
  0.10000000149011612        11395.715459999999       0.29491028189659119       0.15406560897827148       0.13521264493465424       0.23685088753700256     
  0.12500000000000000        11395.715459999999       0.31195580959320068       0.16754275560379028       0.15659807622432709       0.20941872894763947     
  0.15000000596046448        11395.715459999999       0.32003903388977051       0.17646394670009613       0.17089121043682098       0.18229828774929047     
  0.17499999701976776        11395.715459999999       0.32094275951385498       0.18146114051342010       0.17941936850547791       0.15669186413288116     
  0.20000000298023224        11395.715459999999       0.31610989570617676       0.18308261036872864       0.18325948715209961       0.13319535553455353     
  0.22499999403953552        11395.715459999999       0.30674055218696594       0.18181902170181274       0.18329593539237976       0.11206971853971481     
  0.25000000000000000        11395.715459999999       0.29384824633598328       0.17811617255210876       0.18026421964168549        9.3377955257892609E-002
  0.27500000596046448        11395.715459999999       0.27829590439796448       0.17238175868988037       0.17478303611278534        7.7062480151653290E-002
  0.30000001192092896        11395.715459999999       0.26082095503807068       0.16498942673206329       0.16737793385982513        6.2992520630359650E-002
  0.32499998807907104        11395.715459999999       0.24205376207828522       0.15628135204315186       0.15849871933460236        5.0994709134101868E-002
  0.34999999403953552        11395.715459999999       0.22253172099590302       0.14657002687454224       0.14853264391422272        4.0873549878597260E-002
  0.37500000000000000        11395.715459999999       0.20271074771881104       0.13613958656787872       0.13781429827213287        3.2425422221422195E-002
  0.40000000596046448        11395.715459999999       0.18297463655471802       0.12524688243865967       0.12663324177265167        2.5448132306337357E-002
  0.42500001192092896        11395.715459999999       0.16364294290542603       0.11412239819765091       0.11523985117673874        1.9747413694858551E-002
  0.44999998807907104        11395.715459999999       0.14497777819633484       0.10297105461359024       0.10384987294673920        1.5141166746616364E-002
  0.47499999403953552        11395.715459999999       0.12718985974788666        9.1973029077053070E-002   9.2648074030876160E-002   1.1462094262242317E-002
  0.50000000000000000        11395.715459999999       0.11044368892908096        8.1284508109092712E-002   8.1791080534458160E-002   8.5591142997145653E-003
  0.52499997615814209        11395.715459999999        9.4862408936023712E-002   7.1038469672203064E-002   7.1409732103347778E-002   6.2978798523545265E-003
  0.55000001192092896        11395.715459999999        8.0532021820545197E-002   6.1345465481281281E-002   6.1610981822013855E-002   4.5606447383761406E-003
  0.57499998807907104        11395.715459999999        6.7505389451980591E-002   5.2294481545686722E-002   5.2479524165391922E-002   3.2456435728818178E-003
  0.60000002384185791        11395.715459999999        5.5805850774049759E-002   4.3953787535429001E-002   4.4079221785068512E-002   2.2661350667476654E-003
  0.62500000000000000        11395.715459999999        4.5430608093738556E-002   3.6371868103742599E-002   3.6454364657402039E-002   1.5492243692278862E-003
  0.64999997615814209        11395.715459999999        3.6353886127471924E-002   2.9578402638435364E-002   2.9630886390805244E-002   1.0345433838665485E-003
  0.67500001192092896        11395.715459999999        2.8529917821288109E-002   2.3585328832268715E-002   2.3617496713995934E-002   6.7286565899848938E-004
  0.69999998807907104        11395.715459999999        2.1895784884691238E-002   1.8387971445918083E-002   1.8406871706247330E-002   4.2471048072911799E-004
  0.72500002384185791        11395.715459999999        1.6374105587601662E-002   1.3966255821287632E-002   1.3976836577057838E-002   2.5897822342813015E-004
  0.75000000000000000        11395.715459999999        1.1875640600919724E-002   1.0286036878824234E-002   1.0291635058820248E-002   1.5165285731200129E-004
  0.77499997615814209        11395.715459999999        8.3017963916063309E-003   7.3005165904760361E-003   7.3032923974096775E-003   8.4595281805377454E-005
  0.80000001192092896        11395.715459999999        5.5470815859735012E-003   4.9517955631017685E-003   4.9530784599483013E-003   4.4445492676459253E-005
  0.82499998807907104        11395.715459999999        3.5015014000236988E-003   3.1725575681775808E-003   3.1731210183352232E-003   2.1644553271471523E-005
  0.85000002384185791        11395.715459999999        2.0529513712972403E-003   1.8879119306802750E-003   1.8881764262914658E-003   9.5815130407572724E-006
  0.87500000000000000        11395.715459999999        1.0896249441429973E-003   1.0174374328926206E-003   1.0176121722906828E-003   3.8651160139124840E-006
  0.89999997615814209        11395.715459999999        5.0250173080712557E-004   4.7747604548931122E-004   4.7765014460310340E-004   1.7158650962301181E-006
  0.92500001192092896        11395.715459999999        1.8800656835082918E-004   1.8378299137111753E-004   1.8397814710624516E-004   1.4701651025461615E-006
  0.94999998807907104        11395.715459999999        5.1013921620324254E-005   5.4719446779927239E-005   5.4915653890930116E-005   2.1853436464880360E-006
  0.97500002384185791        11395.715459999999        8.5733199739479460E-006   1.5397945389850065E-005   1.5542187611572444E-005   3.3322867238894105E-006
   1.0000000000000000        11395.715459999999       -4.5404381125990767E-006   3.9597157410753425E-006   3.9673277569818310E-006   4.5610499910253566E-006
   9.9999997171806854E-010   14611.688230000000        3.1483934726566076E-003  -9.7885436844080687E-004  -1.2128351954743266E-003  -1.0382566833868623E-003
   1.3183000246996812E-009   14611.688230000000        3.2967624720185995E-003  -9.7909057512879372E-004  -1.2390556512400508E-003  -1.0610724566504359E-003
   1.7378000150003459E-009   14611.688230000000        3.4528269898146391E-003  -9.7694550640881062E-004  -1.2657335028052330E-003  -1.0843147756531835E-003
   2.2908999142146058E-009   14611.688230000000        3.6170922685414553E-003  -9.7216974245384336E-004  -1.2929531512781978E-003  -1.1079600080847740E-003
   3.0200000278313155E-009   14611.688230000000        3.7899932358413935E-003  -9.6449465490877628E-004  -1.3208002783358097E-003  -1.1319473851472139E-003
   3.9810998941902653E-009   14611.688230000000        3.9720274507999420E-003  -9.5362978754565120E-004  -1.3493886217474937E-003  -1.1561926221475005E-003
   5.2481001766579993E-009   14611.688230000000        4.1637355461716652E-003  -9.3926064437255263E-004  -1.3788585783913732E-003  -1.1805754620581865E-003
   6.9183001549788514E-009   14611.688230000000        4.3656718917191029E-003  -9.2104880604892969E-004  -1.4093780191615224E-003  -1.2049257056787610E-003
   9.1201002305751899E-009   14611.688230000000        4.5784409157931805E-003  -8.9862785534933209E-004  -1.4411519514396787E-003  -1.2290156446397305E-003
   1.2023000373062587E-008   14611.688230000000        4.8026973381638527E-003  -8.7160052498802543E-004  -1.4744278742000461E-003  -1.2525445781648159E-003
   1.5849000334355878E-008   14611.688230000000        5.0390441901981831E-003  -8.3955045556649566E-004  -1.5094873961061239E-003  -1.2751104077324271E-003
   2.0892999330612838E-008   14611.688230000000        5.2882628515362740E-003  -8.0201093805953860E-004  -1.5466872137039900E-003  -1.2962123146280646E-003
   2.7542000680114143E-008   14611.688230000000        5.5510867387056351E-003  -7.5849192216992378E-004  -1.5864337328821421E-003  -1.3152020983397961E-003
   3.6307998385609608E-008   14611.688230000000        5.8283652178943157E-003  -7.0845428854227066E-004  -1.6292170621454716E-003  -1.3312684604898095E-003
   4.7863000673942224E-008   14611.688230000000        6.1209117993712425E-003  -6.5133319003507495E-004  -1.6755985561758280E-003  -1.3433920685201883E-003
   6.3096003088958241E-008   14611.688230000000        6.4296782948076725E-003  -5.8650481514632702E-004  -1.7262488836422563E-003  -1.3503135414794087E-003
   8.3175997644957533E-008   14611.688230000000        6.7556183785200119E-003  -5.1330949645489454E-004  -1.7819406930357218E-003  -1.3504785019904375E-003
   1.0965000285523274E-007   14611.688230000000        7.0998314768075943E-003  -4.3101754272356629E-004  -1.8435876118019223E-003  -1.3419825118035078E-003
   1.4453999597208167E-007   14611.688230000000        7.4632973410189152E-003  -3.3889108453877270E-004  -1.9122123485431075E-003  -1.3225122820585966E-003
   1.9054999711443088E-007   14611.688230000000        7.8474264591932297E-003  -2.3604241141583771E-004  -1.9890689291059971E-003  -1.2892433442175388E-003
   2.5118998792095226E-007   14611.688230000000        8.2532726228237152E-003  -1.2163465726189315E-004  -2.0755110308527946E-003  -1.2388018658384681E-003
   3.3112999631157436E-007   14611.688230000000        8.6822882294654846E-003   5.3203102652332745E-006  -2.1731613669544458E-003  -1.1671095853671432E-003
   4.3651999703797628E-007   14611.688230000000        9.1359540820121765E-003   1.4586851466447115E-004  -2.2838653530925512E-003  -1.0692917276173830E-003
   5.7544002629583701E-007   14611.688230000000        9.6157575026154518E-003   3.0110462103039026E-004  -2.4097037967294455E-003  -9.3956908676773310E-004
   7.5857997217099182E-007   14611.688230000000        1.0123429819941521E-002   4.7225150046870112E-004  -2.5530806742608547E-003  -7.7105633681640029E-004
   9.9999999747524271E-007   14611.688230000000        1.0660736821591854E-002   6.6059612436220050E-004  -2.7166958898305893E-003  -5.5564969079568982E-004
   1.3182999509808724E-006   14611.688230000000        1.1229706928133965E-002   8.6757092503830791E-004  -2.9036393389105797E-003  -2.8376257978379726E-004
   1.7377999483869644E-006   14611.688230000000        1.1832220479846001E-002   1.0946083348244429E-003  -3.1172828748822212E-003   5.5675278417766094E-005
   2.2909000563231530E-006   14611.688230000000        1.2470792979001999E-002   1.3434339780360460E-003  -3.3615725114941597E-003   4.7584529966115952E-004
   3.0199998946045525E-006   14611.688230000000        1.3147761113941669E-002   1.6157657373696566E-003  -3.6407650914043188E-003   9.9183432757854462E-004
   3.9810997805034276E-006   14611.688230000000        1.3865817338228226E-002   1.9135178299620748E-003  -3.9596334099769592E-003   1.6211824258789420E-003
   5.2481000238913111E-006   14611.688230000000        1.4627955853939056E-002   2.2387870121747255E-003  -4.3234610930085182E-003   2.3841497022658587E-003
   6.9183001869532745E-006   14611.688230000000        1.5437396243214607E-002   2.5938218459486961E-003  -4.7380011528730392E-003   3.3039101399481297E-003
   9.1201000032015145E-006   14611.688230000000        1.6297763213515282E-002   2.9811006970703602E-003  -5.2095362916588783E-003   4.4069979339838028E-003
   1.2022999726468697E-005   14611.688230000000        1.7213139683008194E-002   3.4033565316349268E-003  -5.7448646984994411E-003   5.7236575521528721E-003
   1.5849000192247331E-005   14611.688230000000        1.8187714740633965E-002   3.8634075317531824E-003  -6.3509936444461346E-003   7.2874850593507290E-003
   2.0892999600619078E-005   14611.688230000000        1.9226802513003349E-002   4.3646297417581081E-003  -7.0356288924813271E-003   9.1371359303593636E-003
   2.7542000680114143E-005   14611.688230000000        2.0336022600531578E-002   4.9105635844171047E-003  -7.8064901754260063E-003   1.1315150186419487E-002
   3.6307999835116789E-005   14611.688230000000        2.1522102877497673E-002   5.5052852258086205E-003  -8.6715677753090858E-003   1.3869290240108967E-002
   4.7862999053904787E-005   14611.688230000000        2.2792410105466843E-002   6.1531583778560162E-003  -9.6384333446621895E-003   1.6851352527737617E-002
   6.3095998484641314E-005   14611.688230000000        2.4155899882316589E-002   6.8592806346714497E-003  -1.0714439675211906E-002   2.0318707451224327E-002
   8.3175997133366764E-005   14611.688230000000        2.5622790679335594E-002   7.6292874291539192E-003  -1.1905843392014503E-002   2.4332772940397263E-002
   1.0964999819407240E-004   14611.688230000000        2.7205558493733406E-002   8.4698181599378586E-003  -1.3217744417488575E-002   2.8960313647985458E-002
   1.4453999756369740E-004   14611.688230000000        2.8918128460645676E-002   9.3880267813801765E-003  -1.4652318321168423E-002   3.4269124269485474E-002
   1.9054999575018883E-004   14611.688230000000        3.0779020860791206E-002   1.0393178090453148E-002  -1.6210025176405907E-002   4.0334928780794144E-002
   2.5119000929407775E-004   14611.688230000000        3.2808296382427216E-002   1.1494907550513744E-002  -1.7885258421301842E-002   4.7228086739778519E-002
   3.3112999517470598E-004   14611.688230000000        3.5032059997320175E-002   1.2705530971288681E-002  -1.9667865708470345E-002   5.5023193359375000E-002
   4.3652000022120774E-004   14611.688230000000        3.7481836974620819E-002   1.4039549045264721E-002  -2.1539743989706039E-002   6.3790775835514069E-002
   5.7544000446796417E-004   14611.688230000000        4.0195755660533905E-002   1.5514127910137177E-002  -2.3472368717193604E-002   7.3592923581600189E-002
   7.5857999036088586E-004   14611.688230000000        4.3221659958362579E-002   1.7150580883026123E-002  -2.5424880906939507E-002   8.4483645856380463E-002
   1.0000000474974513E-003   14611.688230000000        4.6618126332759857E-002   1.8974721431732178E-002  -2.7339663356542587E-002   9.6499130129814148E-002
   1.3183000264689326E-003   14611.688230000000        5.0458561629056931E-002   2.1018868312239647E-002  -2.9138898476958275E-002  0.10965592414140701     
   1.7377999611198902E-003   14611.688230000000        5.4831750690937042E-002   2.3321995511651039E-002  -3.0718209221959114E-002  0.12393332272768021     
   2.2909000981599092E-003   14611.688230000000        5.9851255267858505E-002   2.5934673845767975E-002  -3.1943012028932571E-002  0.13928194344043732     
   3.0199999455362558E-003   14611.688230000000        6.5654151141643524E-002   2.8918547555804253E-002  -3.2639566808938980E-002  0.15559305250644684     
   3.9810999296605587E-003   14611.688230000000        7.2409898042678833E-002   3.2351478934288025E-002  -3.2589256763458252E-002  0.17269805073738098     
   5.2481000311672688E-003   14611.688230000000        8.0325141549110413E-002   3.6331072449684143E-002  -3.1521059572696686E-002  0.19035193324089050     
   6.9182999432086945E-003   14611.688230000000        8.9647069573402405E-002   4.0978327393531799E-002  -2.9105717316269875E-002  0.20821449160575867     
   9.1201001778244972E-003   14611.688230000000       0.10066676884889603        4.6442557126283646E-002  -2.4952858686447144E-002  0.22583565115928650     
   1.2023000046610832E-002   14611.688230000000       0.11371596157550812        5.2904795855283737E-002  -1.8614146858453751E-002  0.24263581633567810     
   1.5848999843001366E-002   14611.688230000000       0.12914609909057617        6.0574959963560104E-002  -9.6022179350256920E-003  0.25787913799285889     
   2.0893000066280365E-002   14611.688230000000       0.14730918407440186        6.9692909717559814E-002   2.5827421341091394E-003  0.27067059278488159     
   2.7542000636458397E-002   14611.688230000000       0.16847836971282959        8.0503091216087341E-002   1.8382240086793900E-002  0.27992451190948486     
   3.6308001726865768E-002   14611.688230000000       0.19274364411830902        9.3219384551048279E-002   3.8081951439380646E-002  0.28436854481697083     
   4.7862999141216278E-002   14611.688230000000       0.21980957686901093       0.10793970525264740        6.1642393469810486E-002  0.28256073594093323     
   6.3096001744270325E-002   14611.688230000000       0.24872054159641266       0.12451450526714325        8.8486388325691223E-002  0.27297070622444153     
   8.3176001906394958E-002   14611.688230000000       0.27744716405868530       0.14231419563293457       0.11720262467861176       0.25417014956474304     
  0.10000000149011612        14611.688230000000       0.29480975866317749       0.15419802069664001       0.13618315756320953       0.23601463437080383     
  0.12500000000000000        14611.688230000000       0.31142735481262207       0.16745859384536743       0.15721192955970764       0.20792518556118011     
  0.15000000596046448        14611.688230000000       0.31910243630409241       0.17615415155887604       0.17114201188087463       0.18043012917041779     
  0.17499999701976776        14611.688230000000       0.31963732838630676       0.18093052506446838       0.17932663857936859       0.15465271472930908     
  0.20000000298023224        14611.688230000000       0.31448575854301453       0.18234550952911377       0.18285636603832245       0.13112908601760864     
  0.22499999403953552        14611.688230000000       0.30485323071479797       0.18089629709720612       0.18262231349945068       0.11007478088140488     
  0.25000000000000000        14611.688230000000       0.29175484180450439       0.17703296244144440       0.17936265468597412        9.1518260538578033E-002
  0.27500000596046448        14611.688230000000       0.27605262398719788       0.17116571962833405       0.17369635403156281        7.5375944375991821E-002
  0.30000001192092896        14611.688230000000       0.25848135352134705       0.16366945207118988       0.16614763438701630        6.1497732996940613E-002
  0.32499998807907104        14611.688230000000       0.23966744542121887       0.15488643944263458       0.15716409683227539        4.9696180969476700E-002
  0.34999999403953552        14611.688230000000       0.22014366090297699       0.14512847363948822       0.14713010191917419        3.9765905588865280E-002
  0.37500000000000000        14611.688230000000       0.20036077499389648       0.13467831909656525       0.13637703657150269        3.1496632844209671E-002
  0.40000000596046448        14611.688230000000       0.18069709837436676       0.12379088997840881       0.12519101798534393        2.4682065472006798E-002
  0.42500001192092896        14611.688230000000       0.16146670281887054       0.11269437521696091       0.11381885409355164        1.9125750288367271E-002
  0.44999998807907104        14611.688230000000       0.14292624592781067       0.10159108042716980       0.10247270017862320        1.4644861221313477E-002
  0.47499999403953552        14611.688230000000       0.12528114020824432        9.0658366680145264E-002   9.1333732008934021E-002   1.1072423309087753E-002
  0.50000000000000000        14611.688230000000       0.10869085788726807        8.0049455165863037E-002   8.0555059015750885E-002   8.2584042102098465E-003
  0.52499997615814209        14611.688230000000        9.3273796141147614E-002   6.9894343614578247E-002   7.0264093577861786E-002   6.0699861496686935E-003
  0.55000001192092896        14611.688230000000        7.9111620783805847E-002   6.0300588607788086E-002   6.0564503073692322E-002   4.3912185356020927E-003
  0.57499998807907104        14611.688230000000        6.6253237426280975E-002   5.1354262977838516E-002   5.1537852734327316E-002   3.1222461257129908E-003
  0.60000002384185791        14611.688230000000        5.4718486964702606E-002   4.3120842427015305E-002   4.3245073407888412E-002   2.1782361436635256E-003
  0.62500000000000000        14611.688230000000        4.4501505792140961E-002   3.5646181553602219E-002   3.5727761685848236E-002   1.4881105162203312E-003
  0.64999997615814209        14611.688230000000        3.5573955625295639E-002   2.8957568109035492E-002   2.9009386897087097E-002   9.9317054264247417E-004
  0.67500001192092896        14611.688230000000        2.7887977659702301E-002   2.3064777255058289E-002   2.3096492514014244E-002   6.4567476511001587E-004
  0.69999998807907104        14611.688230000000        2.1379031240940094E-002   1.7961269244551659E-002   1.7979880794882774E-002   4.0742493001744151E-004
  0.72500002384185791        14611.688230000000        1.5968604013323784E-002   1.3625423423945904E-002   1.3635828159749508E-002   2.4839793331921101E-004
  0.75000000000000000        14611.688230000000        1.1566784232854843E-002   1.0021885856986046E-002   1.0027385316789150E-002   1.4545502199325711E-004
  0.77499997615814209        14611.688230000000        8.0747697502374649E-003   7.1030156686902046E-003   7.1057393215596676E-003   8.1150232290383428E-005
  0.80000001192092896        14611.688230000000        5.3872880525887012E-003   4.8104459419846535E-003   4.8117041587829590E-003   4.2652660340536386E-005
  0.82499998807907104        14611.688230000000        3.3949813805520535E-003   3.0767803546041250E-003   3.0773330945521593E-003   2.0791776478290558E-005
  0.85000002384185791        14611.688230000000        1.9867650698870420E-003   1.8274399917572737E-003   1.8276994815096259E-003   9.2286854851408862E-006
  0.87500000000000000        14611.688230000000        1.0522049851715565E-003   9.8270131275057793E-004   9.8287209402769804E-004   3.7519005218200618E-006
  0.89999997615814209        14611.688230000000        4.8396392958238721E-004   4.5997870620340109E-004   4.6014733379706740E-004   1.6920065490921843E-006
  0.92500001192092896        14611.688230000000        1.8041228759102523E-004   1.7645017942413688E-004   1.7663688049651682E-004   1.4461265891441144E-006
  0.94999998807907104        14611.688230000000        4.8567315388936549E-005   5.2207331464160234E-005   5.2391424105735496E-005   2.1006130737077910E-006
  0.97500002384185791        14611.688230000000        7.7258337114471942E-006   1.4325418305816129E-005   1.4454168194788508E-005   3.1385723104904173E-006
   1.0000000000000000        14611.688230000000       -5.1518518375814892E-006   2.9845605240552686E-006   2.9747820917691570E-006   4.2177812247246038E-006
   9.9999997171806854E-010   18735.237260000002        3.1548794358968735E-003  -9.7862898837774992E-004  -1.2135055148974061E-003  -1.0719576384872198E-003
   1.3183000246996812E-009   18735.237260000002        3.3035906963050365E-003  -9.7874877974390984E-004  -1.2397828977555037E-003  -1.0953663149848580E-003
   1.7378000150003459E-009   18735.237260000002        3.4600168000906706E-003  -9.7647571237757802E-004  -1.2665330432355404E-003  -1.1191720841452479E-003
   2.2908999142146058E-009   18735.237260000002        3.6246650852262974E-003  -9.7155931871384382E-004  -1.2938439613208175E-003  -1.1433393228799105E-003
   3.0200000278313155E-009   18735.237260000002        3.7979709450155497E-003  -9.6373009728267789E-004  -1.3218057574704289E-003  -1.1677927104756236E-003
   3.9810998941902653E-009   18735.237260000002        3.9804340340197086E-003  -9.5269654411822557E-004  -1.3505369424819946E-003  -1.1924289865419269E-003
   5.2481001766579993E-009   18735.237260000002        4.1725961491465569E-003  -9.3814299907535315E-004  -1.3801843160763383E-003  -1.2171054258942604E-003
   6.9183001549788514E-009   18735.237260000002        4.3750135228037834E-003  -9.1972970403730869E-004  -1.4109225012362003E-003  -1.2416237732395530E-003
   9.1201002305751899E-009   18735.237260000002        4.5882919803261757E-003  -8.9708901941776276E-004  -1.4429650036618114E-003  -1.2657223269343376E-003
   1.2023000373062587E-008   18735.237260000002        4.8130885697901249E-003  -8.6982216453179717E-004  -1.4765688683837652E-003  -1.2890590587630868E-003
   1.5849000334355878E-008   18735.237260000002        5.0500072538852692E-003  -8.3751132478937507E-004  -1.5120271127671003E-003  -1.3111825101077557E-003
   2.0892999330612838E-008   18735.237260000002        5.2998326718807220E-003  -7.9968810314312577E-004  -1.5497094718739390E-003  -1.3315316755324602E-003
   2.7542000680114143E-008   18735.237260000002        5.5633005686104298E-003  -7.5586058665066957E-004  -1.5900378348305821E-003  -1.3493874575942755E-003
   3.6307998385609608E-008   18735.237260000002        5.8412621729075909E-003  -7.0548785151913762E-004  -1.6335196560248733E-003  -1.3638533418998122E-003
   4.7863000673942224E-008   18735.237260000002        6.1345342546701431E-003  -6.4800289692357183E-004  -1.6807364299893379E-003  -1.3738096458837390E-003
   6.3096003088958241E-008   18735.237260000002        6.4440709538757801E-003  -5.8277969947084785E-004  -1.7323822248727083E-003  -1.3778780121356249E-003
   8.3175997644957533E-008   18735.237260000002        6.7708292044699192E-003  -5.0915608881041408E-004  -1.7892556497827172E-003  -1.3743645977228880E-003
   1.0965000285523274E-007   18735.237260000002        7.1159126237034798E-003  -4.2639984167180955E-004  -1.8523004837334156E-003  -1.3612007023766637E-003
   1.4453999597208167E-007   18735.237260000002        7.4803037568926811E-003  -3.3377032377757132E-004  -1.9225727301090956E-003  -1.3358840951696038E-003
   1.9054999711443088E-007   18735.237260000002        7.8654186800122261E-003  -2.3037643404677510E-004  -2.0013654138892889E-003  -1.2953646946698427E-003
   2.5118998792095226E-007   18735.237260000002        8.2723144441843033E-003  -1.1537824320839718E-004  -2.0900736562907696E-003  -1.2360158143565059E-003
   3.3112999631157436E-007   18735.237260000002        8.7024485692381859E-003   1.2216199138492811E-005  -2.1903680171817541E-003  -1.1534615186974406E-003
   4.3651999703797628E-007   18735.237260000002        9.1573102399706841E-003   1.5345697465818375E-004  -2.3041460663080215E-003  -1.0424862848594785E-003
   5.7544002629583701E-007   18735.237260000002        9.6383895725011826E-003   3.0944307218305767E-004  -2.4335458874702454E-003  -8.9692504843696952E-004
   7.5857997217099182E-007   18735.237260000002        1.0147428140044212E-002   4.8140232684090734E-004  -2.5810343213379383E-003  -7.0944870822131634E-004
   9.9999999747524271E-007   18735.237260000002        1.0686200112104416E-002   6.7062705056741834E-004  -2.7493778616189957E-003  -4.7145475400611758E-004
   1.3182999509808724E-006   18735.237260000002        1.1256741359829903E-002   8.7855581659823656E-004  -2.9417399782687426E-003  -1.7278931045439094E-004
   1.7377999483869644E-006   18735.237260000002        1.1860944330692291E-002   1.1066272854804993E-003  -3.1615660991519690E-003   1.9823825277853757E-004
   2.2909000563231530E-006   18735.237260000002        1.2501338496804237E-002   1.3565754052251577E-003  -3.4128832630813122E-003   6.5552449086681008E-004
   3.0199998946045525E-006   18735.237260000002        1.3180272653698921E-002   1.6301258001476526E-003  -3.7000281736254692E-003   1.2149267131462693E-003
   3.9810997805034276E-006   18735.237260000002        1.3900459744036198E-002   1.9292024662718177E-003  -4.0278527885675430E-003   1.8948387587442994E-003
   5.2481000238913111E-006   18735.237260000002        1.4664913527667522E-002   2.2559135686606169E-003  -4.4017196632921696E-003   2.7164553757756948E-003
   6.9183001869532745E-006   18735.237260000002        1.5476877801120281E-002   2.6125197764486074E-003  -4.8274518921971321E-003   3.7039548624306917E-003
   9.1201000032015145E-006   18735.237260000002        1.6340006142854691E-002   3.0015143565833569E-003  -5.3113927133381367E-003   4.8849508166313171E-003
   1.2022999726468697E-005   18735.237260000002        1.7258418723940849E-002   3.4256472717970610E-003  -5.8603868819773197E-003   6.2908371910452843E-003
   1.5849000192247331E-005   18735.237260000002        1.8236339092254639E-002   3.8877557963132858E-003  -6.4814598299562931E-003   7.9563660547137260E-003
   2.0892999600619078E-005   18735.237260000002        1.9279135391116142E-002   4.3912399560213089E-003  -7.1823145262897015E-003   9.9214417859911919E-003
   2.7542000680114143E-005   18735.237260000002        2.0392486825585365E-002   4.9396660178899765E-003  -7.9706199467182159E-003   1.2229812331497669E-002
   3.6307999835116789E-005   18735.237260000002        2.1583190187811852E-002   5.5371443741023540E-003  -8.8542727753520012E-003   1.4930456876754761E-002
   4.7862999053904787E-005   18735.237260000002        2.2858697921037674E-002   6.1880764551460743E-003  -9.8406784236431122E-003   1.8076272681355476E-002
   6.3095998484641314E-005   18735.237260000002        2.4228068068623543E-002   6.8976050242781639E-003  -1.0936951264739037E-002   2.1725650876760483E-002
   8.3175997133366764E-005   18735.237260000002        2.5701642036437988E-002   7.6714195311069489E-003  -1.2149008922278881E-002   2.5940805673599243E-002
   1.0964999819407240E-004   18735.237260000002        2.7292042970657349E-002   8.5162268951535225E-003  -1.3481503352522850E-002   3.0789084732532501E-002
   1.4453999756369740E-004   18735.237260000002        2.9013367369771004E-002   9.4392541795969009E-003  -1.4936014078557491E-002   3.6338381469249725E-002
   1.9054999575018883E-004   18735.237260000002        3.0884349718689919E-002   1.0449866764247417E-002  -1.6512267291545868E-002   4.2664274573326111E-002
   2.5119000929407775E-004   18735.237260000002        3.2925289124250412E-002   1.1557805351912975E-002  -1.8203720450401306E-002   4.9836102873086929E-002
   3.3112999517470598E-004   18735.237260000002        3.5162586718797684E-002   1.2775519862771034E-002  -1.9999098032712936E-002   5.7926900684833527E-002
   4.3652000022120774E-004   18735.237260000002        3.7628099322319031E-002   1.4117669314146042E-002  -2.1878950297832489E-002   6.7004695534706116E-002
   5.7544000446796417E-004   18735.237260000002        4.0360346436500549E-002   1.5601602382957935E-002  -2.3813167586922646E-002   7.7127940952777863E-002
   7.5857999036088586E-004   18735.237260000002        4.3407607823610306E-002   1.7248852178454399E-002  -2.5759067386388779E-002   8.8345855474472046E-002
   1.0000000474974513E-003   18735.237260000002        4.6828944236040115E-002   1.9085476174950600E-002  -2.7656985446810722E-002  0.10068836063146591     
   1.3183000264689326E-003   18735.237260000002        5.0698295235633850E-002   2.1144080907106400E-002  -2.9426839202642441E-002  0.11416421830654144     
   1.7377999611198902E-003   18735.237260000002        5.5104970932006836E-002   2.3463945835828781E-002  -3.0961871147155762E-002  0.12874300777912140     
   2.2909000981599092E-003   18735.237260000002        6.0163062065839767E-002   2.6095982640981674E-002  -3.2125037163496017E-002  0.14436405897140503     
   3.0199999455362558E-003   18735.237260000002        6.6010065376758575E-002   2.9102165251970291E-002  -3.2740283757448196E-002  0.16090528666973114     
   3.9810999296605587E-003   18735.237260000002        7.2815641760826111E-002   3.2560650259256363E-002  -3.2587029039859772E-002  0.17818291485309601     
   5.2481000311672688E-003   18735.237260000002        8.0786302685737610E-002   3.6569252610206604E-002  -3.1392958015203476E-002  0.19593524932861328     
   6.9182999432086945E-003   18735.237260000002        9.0168491005897522E-002   4.1248984634876251E-002  -2.8828684240579605E-002  0.21380411088466644     
   9.1201001778244972E-003   18735.237260000002       0.10125155746936798        4.6748809516429901E-002  -2.4505469948053360E-002  0.23132094740867615     
   1.2023000046610832E-002   18735.237260000002       0.11436402797698975        5.3248859941959381E-002  -1.7979150637984276E-002  0.24788813292980194     
   1.5848999843001366E-002   18735.237260000002       0.12985199689865112        6.0957189649343491E-002  -8.7701110169291496E-003  0.26275408267974854     
   2.0893000066280365E-002   18735.237260000002       0.14805914461612701        7.0110417902469635E-002   3.6092980299144983E-003  0.27501216530799866     
   2.7542000636458397E-002   18735.237260000002       0.16924630105495453        8.0947667360305786E-002   1.9582837820053101E-002  0.28357297182083130     
   3.6308001726865768E-002   18735.237260000002       0.19348625838756561        9.3674659729003906E-002   3.9412412792444229E-002  0.28717228770256042     
   4.7862999141216278E-002   18735.237260000002       0.22046111524105072       0.10837744921445847        6.3029043376445770E-002  0.28439456224441528     
   6.3096001744270325E-002   18735.237260000002       0.24918843805789948       0.12489048391580582        8.9822642505168915E-002  0.27376058697700500     
   8.3176001906394958E-002   18735.237260000002       0.27761173248291016       0.14256456494331360       0.11835067719221115       0.25392544269561768     
  0.10000000149011612        18735.237260000002       0.29469570517539978       0.15431906282901764       0.13711832463741302       0.23514232039451599     
  0.12500000000000000        18735.237260000002       0.31089359521865845       0.16736637055873871       0.15779426693916321       0.20642833411693573     
  0.15000000596046448        18735.237260000002       0.31816983222961426       0.17584067583084106       0.17136770486831665       0.17858420312404633     
  0.17499999701976776        18735.237260000002       0.31834545731544495       0.18040123581886292       0.17921656370162964       0.15265424549579620     
  0.20000000298023224        18735.237260000002       0.31288459897041321       0.18161508440971375       0.18244418501853943       0.12911567091941833     
  0.22499999403953552        18735.237260000002       0.30299761891365051       0.17998562753200531       0.18194784224033356       0.10813957452774048     
  0.25000000000000000        18735.237260000002       0.28970101475715637       0.17596699297428131       0.17846801877021790        8.9720979332923889E-002
  0.27500000596046448        18735.237260000002       0.27385571599006653       0.16997179388999939       0.17262367904186249        7.3751285672187805E-002
  0.30000001192092896        18735.237260000002       0.25619366765022278       0.16237594187259674       0.16493760049343109        6.0061927884817123E-002
  0.32499998807907104        18735.237260000002       0.23733738064765930       0.15352176129817963       0.15585502982139587        4.8452161252498627E-002
  0.34999999403953552        18735.237260000002       0.21781492233276367       0.14372029900550842       0.14575748145580292        3.8707319647073746E-002
  0.37500000000000000        18735.237260000002       0.19807192683219910       0.13325282931327820       0.13497307896614075        3.0610980466008186E-002
  0.40000000596046448        18735.237260000002       0.17848137021064758       0.12237239629030228       0.12378453463315964        2.3953121155500412E-002
  0.42500001192092896        18735.237260000002       0.15935187041759491       0.11130484193563461       0.11243513226509094        1.8535396084189415E-002
  0.44999998807907104        18735.237260000002       0.14093473553657532       0.10024988651275635       0.10113348066806793        1.4174448326230049E-002
  0.47499999403953552        18735.237260000002       0.12343021482229233        8.9382097125053406E-002   9.0057261288166046E-002   1.0703748092055321E-002
  0.50000000000000000        18735.237260000002       0.10699285566806793        7.8851833939552307E-002   7.9356126487255096E-002   7.9743871465325356E-003
  0.52499997615814209        18735.237260000002        9.1736473143100739E-002   6.8786121904850006E-002   6.9154158234596252E-002   5.8550941757857800E-003
  0.55000001192092896        18735.237260000002        7.7738493680953979E-002   5.9289619326591492E-002   5.9551812708377838E-002   4.2317043989896774E-003
  0.57499998807907104        18735.237260000002        6.5044023096561432E-002   5.0445564091205597E-002   5.0627633929252625E-002   3.0062366276979446E-003
  0.60000002384185791        18735.237260000002        5.3669512271881104E-002   4.2316716164350510E-002   4.2439721524715424E-002   2.0957104861736298E-003
  0.62500000000000000        18735.237260000002        4.3606176972389221E-002   3.4946408122777939E-002   3.5027056932449341E-002   1.4308027457445860E-003
  0.64999997615814209        18735.237260000002        3.4823212772607803E-002   2.8359595686197281E-002   2.8410751372575760E-002   9.5441611483693123E-004
  0.67500001192092896        18735.237260000002        2.7270767837762833E-002   2.2563999518752098E-002   2.2595264017581940E-002   6.2022788915783167E-004
  0.69999998807907104        18735.237260000002        2.0882781594991684E-002   1.7551289871335030E-002   1.7569612711668015E-002   3.9125955663621426E-004
  0.72500002384185791        18735.237260000002        1.5579680912196636E-002   1.3298376463353634E-002   1.3308607973158360E-002   2.3850794241297990E-004
  0.75000000000000000        18735.237260000002        1.1270952410995960E-002   9.7687700763344765E-003   9.7741717472672462E-003   1.3966263213660568E-004
  0.77499997615814209        18735.237260000002        7.8576272353529930E-003   6.9140451960265636E-003   6.9167180918157101E-003   7.7929944382049143E-005
  0.80000001192092896        18735.237260000002        5.2346894517540932E-003   4.6754172071814537E-003   4.6766512095928192E-003   4.0975541196530685E-005
  0.82499998807907104        18735.237260000002        3.2934313639998436E-003   2.9854464810341597E-003   2.9859885107725859E-003   1.9992403395008296E-005
  0.85000002384185791        18735.237260000002        1.9237874075770378E-003   1.7698854207992554E-003   1.7701399046927691E-003   8.8957458501681685E-006
  0.87500000000000000        18735.237260000002        1.0166763095185161E-003   9.4971311045810580E-004   9.4988005002960563E-004   3.6418209674593527E-006
  0.89999997615814209        18735.237260000002        4.6640750952064991E-004   4.4340288150124252E-004   4.4356615399010479E-004   1.6640148032820434E-006
  0.92500001192092896        18735.237260000002        1.7324146756436676E-004   1.6952205623965710E-004   1.6970053547993302E-004   1.4164962749418919E-006
  0.94999998807907104        18735.237260000002        4.6265518903965130E-005   4.9838803533930331E-005   5.0011287385132164E-005   2.0134471014898736E-006
  0.97500002384185791        18735.237260000002        6.9342172537290026E-006   1.3316059266799130E-005   1.3430146282189526E-005   2.9504317353712395E-006
   1.0000000000000000        18735.237260000002       -5.7098291108559351E-006   2.0783434138138546E-006   2.0523684725048952E-006   3.8936700548219960E-006
   9.9999997171806854E-010   24022.488679999999        3.1612659804522991E-003  -9.7840209491550922E-004  -1.2141728075221181E-003  -1.1057065567001700E-003
   1.3183000246996812E-009   24022.488679999999        3.3103139139711857E-003  -9.7840686794370413E-004  -1.2405116576701403E-003  -1.1296868324279785E-003
   1.7378000150003459E-009   24022.488679999999        3.4670964814722538E-003  -9.7600754816085100E-004  -1.2673396850004792E-003  -1.1540292762219906E-003
   2.2908999142146058E-009   24022.488679999999        3.6321214865893126E-003  -9.7095244564116001E-004  -1.2947486247867346E-003  -1.1786858085542917E-003
   3.0200000278313155E-009   24022.488679999999        3.8058264181017876E-003  -9.6297118579968810E-004  -1.3228330062702298E-003  -1.2035644613206387E-003
   3.9810998941902653E-009   24022.488679999999        3.9887120947241783E-003  -9.5177121693268418E-004  -1.3517166953533888E-003  -1.2285424163565040E-003
   5.2481001766579993E-009   24022.488679999999        4.1813217103481293E-003  -9.3703571474179626E-004  -1.3815526617690921E-003  -1.2534520355984569E-003
   6.9183001549788514E-009   24022.488679999999        4.3842121958732605E-003  -9.1842375695705414E-004  -1.4125229790806770E-003  -1.2780654942616820E-003
   9.1201002305751899E-009   24022.488679999999        4.5979926362633705E-003  -8.9556630700826645E-004  -1.4448495348915458E-003  -1.3020848855376244E-003
   1.2023000373062587E-008   24022.488679999999        4.8233210109174252E-003  -8.6806312901899219E-004  -1.4787997351959348E-003  -1.3251240598037839E-003
   1.5849000334355878E-008   24022.488679999999        5.0608036108314991E-003  -8.3549512783065438E-004  -1.5146778896450996E-003  -1.3466791715472937E-003
   2.0892999330612838E-008   24022.488679999999        5.3112269379198551E-003  -7.9739204375073314E-004  -1.5528675867244601E-003  -1.3661263510584831E-003
   2.7542000680114143E-008   24022.488679999999        5.5753290653228760E-003  -7.5326033402234316E-004  -1.5938061987981200E-003  -1.3826709473505616E-003
   3.6307998385609608E-008   24022.488679999999        5.8539635501801968E-003  -7.0255703758448362E-004  -1.6380193410441279E-003  -1.3953276211395860E-003
   4.7863000673942224E-008   24022.488679999999        6.1479499563574791E-003  -6.4471323275938630E-004  -1.6861091135069728E-003  -1.4028713339939713E-003
   6.3096003088958241E-008   24022.488679999999        6.4582456834614277E-003  -5.7910062605515122E-004  -1.7387931002303958E-003  -1.4037992805242538E-003
   8.3175997644957533E-008   24022.488679999999        6.7858099937438965E-003  -5.0505466060712934E-004  -1.7968968022614717E-003  -1.3962725643068552E-003
   1.0965000285523274E-007   24022.488679999999        7.1317511610686779E-003  -4.2184049380011857E-004  -1.8613948486745358E-003  -1.3780513545498252E-003
   1.4453999597208167E-007   24022.488679999999        7.4970540590584278E-003  -3.2871484290808439E-004  -1.9333768868818879E-003  -1.3464376097545028E-003
   1.9054999711443088E-007   24022.488679999999        7.8831398859620094E-003  -2.2478321625385433E-004  -2.0141755230724812E-003  -1.2981477193534374E-003
   2.5118998792095226E-007   24022.488679999999        8.2910703495144844E-003  -1.0920270142378286E-004  -2.1052274387329817E-003  -1.2292942265048623E-003
   3.3112999631157436E-007   24022.488679999999        8.7223080918192863E-003   1.9022432752535678E-005  -2.2082519717514515E-003  -1.1351943248882890E-003
   4.3651999703797628E-007   24022.488679999999        9.1783478856086731E-003   1.6094629245344549E-004  -2.3251990787684917E-003  -1.0102826636284590E-003
   5.7544002629583701E-007   24022.488679999999        9.6606863662600517E-003   3.1767215114086866E-004  -2.4582641199231148E-003  -8.4799830801784992E-004
   7.5857997217099182E-007   24022.488679999999        1.0171071626245975E-002   4.9043272156268358E-004  -2.6099765673279762E-003  -6.4055877737700939E-004
   9.9999999747524271E-007   24022.488679999999        1.0711286216974258E-002   6.8052561255171895E-004  -2.7831702027469873E-003  -3.7885300116613507E-004
   1.3182999509808724E-006   24022.488679999999        1.1283378116786480E-002   8.8939548004418612E-004  -2.9810806736350060E-003  -5.2149840485071763E-005
   1.7377999483869644E-006   24022.488679999999        1.1889248155057430E-002   1.1184873292222619E-003  -3.2072258181869984E-003   3.5186996683478355E-004
   2.2909000563231530E-006   24022.488679999999        1.2531438842415810E-002   1.3695427915081382E-003  -3.4657134674489498E-003   8.4782671183347702E-004
   3.0199998946045525E-006   24022.488679999999        1.3212314806878567E-002   1.6442957567051053E-003  -3.7609569262713194E-003   1.4523541321977973E-003
   3.9810997805034276E-006   24022.488679999999        1.3934605754911900E-002   1.9446798833087087E-003  -4.0978859178721905E-003   2.1847041789442301E-003
   5.2481000238913111E-006   24022.488679999999        1.4701345935463905E-002   2.2728140465915203E-003  -4.4819372706115246E-003   3.0670070555061102E-003
   6.9183001869532745E-006   24022.488679999999        1.5515802428126335E-002   2.6309718377888203E-003  -4.9189999699592590E-003   4.1244430467486382E-003
   9.1201000032015145E-006   24022.488679999999        1.6381660476326942E-002   3.0216602608561516E-003  -5.4154731333255768E-003   5.3856987506151199E-003
   1.2022999726468697E-005   24022.488679999999        1.7303070053458214E-002   3.4476469736546278E-003  -5.9782415628433228E-003   6.8833013065159321E-003
   1.5849000192247331E-005   24022.488679999999        1.8284298479557037E-002   3.9117876440286636E-003  -6.6143409349024296E-003   8.6531424894928932E-003
   2.0892999600619078E-005   24022.488679999999        1.9330764189362526E-002   4.4175060465931892E-003  -7.3314621113240719E-003   1.0736341588199139E-002
   2.7542000680114143E-005   24022.488679999999        2.0448200404644012E-002   4.9683959223330021E-003  -8.1372149288654327E-003   1.3177819550037384E-002
   3.6307999835116789E-005   24022.488679999999        2.1643478423357010E-002   5.5685983970761299E-003  -9.0393871068954468E-003   1.6027720645070076E-002
   4.7862999053904787E-005   24022.488679999999        2.2924132645130157E-002   6.2225535511970520E-003  -1.0045208968222141E-002   1.9339978694915771E-002
   6.3095998484641314E-005   24022.488679999999        2.4299323558807373E-002   6.9354493170976639E-003  -1.1161540634930134E-002   2.3173924535512924E-002
   8.3175997133366764E-005   24022.488679999999        2.5779509916901588E-002   7.7130296267569065E-003  -1.2393946759402752E-002   2.7592478320002556E-002
   1.0964999819407240E-004   24022.488679999999        2.7377465739846230E-002   8.5620647296309471E-003  -1.3746616430580616E-002   3.2663460820913315E-002
   1.4453999756369740E-004   24022.488679999999        2.9107455164194107E-002   9.4898603856563568E-003  -1.5220519155263901E-002   3.8454733788967133E-002
   1.9054999575018883E-004   24022.488679999999        3.0988425016403198E-002   1.0505871847271919E-002  -1.6814636066555977E-002   4.5041594654321671E-002
   2.5119000929407775E-004   24022.488679999999        3.3040907233953476E-002   1.1619951575994492E-002  -1.8521478399634361E-002   5.2492186427116394E-002
   3.3112999517470598E-004   24022.488679999999        3.5291589796543121E-002   1.2844678945839405E-002  -2.0328640937805176E-002   6.0877814888954163E-002
   4.3652000022120774E-004   24022.488679999999        3.7772662937641144E-002   1.4194866642355919E-002  -2.2215330973267555E-002   7.0263825356960297E-002
   5.7544000446796417E-004   24022.488679999999        4.0523022413253784E-002   1.5688046813011169E-002  -2.4149861186742783E-002   8.0704852938652039E-002
   7.5857999036088586E-004   24022.488679999999        4.3591376394033432E-002   1.7345961183309555E-002  -2.6087753474712372E-002   9.2245139181613922E-002
   1.0000000474974513E-003   24022.488679999999        4.7037262469530106E-002   1.9194914028048515E-002  -2.7967324480414391E-002  0.10490818321704865     
   1.3183000264689326E-003   24022.488679999999        5.0935134291648865E-002   2.1267788484692574E-002  -2.9706286266446114E-002  0.11869479715824127     
   1.7377999611198902E-003   24022.488679999999        5.5374808609485626E-002   2.3604162037372589E-002  -3.1195577234029770E-002  0.13356480002403259     
   2.2909000981599092E-003   24022.488679999999        6.0470879077911377E-002   2.6255272328853607E-002  -3.2295793294906616E-002  0.14944618940353394     
   3.0199999455362558E-003   24022.488679999999        6.6361233592033386E-002   2.9283411800861359E-002  -3.2828699797391891E-002  0.16620360314846039     
   3.9810999296605587E-003   24022.488679999999        7.3215723037719727E-002   3.2767020165920258E-002  -3.2571896910667419E-002  0.18363834917545319     
   5.2481000311672688E-003   24022.488679999999        8.1240691244602203E-002   3.6804098635911942E-002  -3.1251963227987289E-002  0.20147234201431274     
   6.9182999432086945E-003   24022.488679999999        9.0681776404380798E-002   4.1515644639730453E-002  -2.8539592400193214E-002  0.21933002769947052     
   9.1201001778244972E-003   24022.488679999999       0.10182660818099976        4.7050271183252335E-002  -2.4047873914241791E-002  0.23672512173652649     
   1.2023000046610832E-002   24022.488679999999       0.11500049382448196        5.3587168455123901E-002  -1.7337001860141754E-002  0.25304305553436279     
   1.5848999843001366E-002   24022.488679999999       0.13054421544075012        6.1332534998655319E-002  -7.9352268949151039E-003  0.26751777529716492     
   2.0893000066280365E-002   24022.488679999999       0.14879317581653595        7.0519752800464630E-002   4.6329190954566002E-003  0.27923265099525452     
   2.7542000636458397E-002   24022.488679999999       0.16999609768390656        8.1382669508457184E-002   2.0773632451891899E-002  0.28709620237350464     
   3.6308001726865768E-002   24022.488679999999       0.19420890510082245        9.4118952751159668E-002   4.0725495666265488E-002  0.28985407948493958     
   4.7862999141216278E-002   24022.488679999999       0.22109170258045197       0.10880303382873535        6.4390853047370911E-002  0.28611859679222107     
   6.3096001744270325E-002   24022.488679999999       0.24963605403900146       0.12525370717048645        9.1127902269363403E-002  0.27446264028549194     
   8.3176001906394958E-002   24022.488679999999       0.27775931358337402       0.14280273020267487       0.11946451663970947       0.25362399220466614     
  0.10000000149011612        24022.488679999999       0.29456901550292969       0.15442928671836853       0.13801965117454529       0.23423777520656586     
  0.12500000000000000        24022.488679999999       0.31035509705543518       0.16726660728454590       0.15834660828113556       0.20493045449256897     
  0.15000000596046448        24022.488679999999       0.31724146008491516       0.17552390694618225       0.17156971991062164       0.17676126956939697     
  0.17499999701976776        24022.488679999999       0.31706711649894714       0.17987352609634399       0.17909036576747894       0.15069593489170074     
  0.20000000298023224        24022.488679999999       0.31130596995353699       0.18089134991168976       0.18202385306358337       0.12715356051921844     
  0.22499999403953552        24022.488679999999       0.30117294192314148       0.17908681929111481       0.18127310276031494       0.10626183450222015     
  0.25000000000000000        24022.488679999999       0.28768560290336609       0.17491787672042847       0.17758055031299591        8.7983362376689911E-002
  0.27500000596046448        24022.488679999999       0.27170363068580627       0.16879932582378387       0.17156492173671722        7.2185479104518890E-002
  0.30000001192092896        24022.488679999999       0.25395607948303223       0.16110804677009583       0.16374741494655609        5.8682005852460861E-002
  0.32499998807907104        24022.488679999999       0.23506143689155579       0.15218630433082581       0.15457084774971008        4.7259602695703506E-002
  0.34999999403953552        24022.488679999999       0.21554315090179443       0.14234425127506256       0.14441381394863129        3.7694901227951050E-002
  0.37500000000000000        24022.488679999999       0.19584172964096069       0.13186176121234894       0.13360124826431274        2.9765810817480087E-002
  0.40000000596046448        24022.488679999999       0.17632482945919037       0.12098989635705948       0.12241242825984955        2.3258928209543228E-002
  0.42500001192092896        24022.488679999999       0.15729574859142303       0.10995218157768250       0.11108718067407608        1.7974279820919037E-002
  0.44999998807907104        24022.488679999999       0.13900056481361389        9.8945789039134979E-002   9.9830634891986847E-002   1.3728156685829163E-002
  0.47499999403953552        24022.488679999999       0.12163442373275757        8.8142536580562592E-002   8.8817015290260315E-002   1.0354591533541679E-002
  0.50000000000000000        24022.488679999999       0.10534711182117462        7.7689923346042633E-002   7.8192621469497681E-002   7.7058542519807816E-003
  0.52499997615814209        24022.488679999999        9.0247966349124908E-002   6.7712113261222839E-002   6.8078264594078064E-002   5.6522386148571968E-003
  0.55000001192092896        24022.488679999999        7.6410323381423950E-002   5.8310925960540771E-002   5.8571305125951767E-002   4.0813493542373180E-003
  0.57499998807907104        24022.488679999999        6.3875593245029449E-002   4.9566831439733505E-002   4.9747336655855179E-002   2.8970399871468544E-003
  0.60000002384185791        24022.488679999999        5.2656967192888260E-002   4.1539963334798813E-002   4.1661724448204041E-002   2.0181313157081604E-003
  0.62500000000000000        24022.488679999999        4.2742859572172165E-002   3.4271210432052612E-002   3.4350920468568802E-002   1.3769923243671656E-003
  0.64999997615814209        24022.488679999999        3.4100096672773361E-002   2.7783285826444626E-002   2.7833776548504829E-002   9.1806397540494800E-004
  0.67500001192092896        24022.488679999999        2.6676941663026810E-002   2.2081930190324783E-002   2.2112749516963959E-002   5.9637869708240032E-004
  0.69999998807907104        24022.488679999999        2.0405894145369530E-002   1.7157111316919327E-002   1.7175149172544479E-002   3.7611898733302951E-004
  0.72500002384185791        24022.488679999999        1.5206394717097282E-002   1.2984339147806168E-002   1.2994399294257164E-002   2.2924876247998327E-004
  0.75000000000000000        24022.488679999999        1.0987387038767338E-002   9.5260534435510635E-003   9.5313582569360733E-003   1.3424039934761822E-004
  0.77499997615814209        24022.488679999999        7.6497821137309074E-003   6.7331013269722462E-003   6.7357239313423634E-003   7.4914758442901075E-005
  0.80000001192092896        24022.488679999999        5.0888471305370331E-003   4.5463270507752895E-003   4.5475368387997150E-003   3.9403996197506785E-005
  0.82499998807907104        24022.488679999999        3.1965402886271477E-003   2.8982788790017366E-003   2.8988104313611984E-003   1.9241795598645695E-005
  0.85000002384185791        24022.488679999999        1.8638116307556629E-003   1.7150610219687223E-003   1.7153106164187193E-003   8.5810688688070513E-006
  0.87500000000000000        24022.488679999999        9.8291342146694660E-004   9.1835716739296913E-004   9.1852026525884867E-004   3.5348348319530487E-006
  0.89999997615814209        24022.488679999999        4.4976503704674542E-004   4.2768544517457485E-004   4.2784344987012446E-004   1.6326666809618473E-006
  0.92500001192092896        24022.488679999999        1.6646395670250058E-004   1.6296996909659356E-004   1.6314048843923956E-004   1.3824326288158773E-006
  0.94999998807907104        24022.488679999999        4.4097960198996589E-005   4.7603636630810797E-005   4.7765006456756964E-005   1.9250235254730796E-006
  0.97500002384185791        24022.488679999999        6.1944592744112015E-006   1.2365660040813964E-005   1.2465877262002323E-005   2.7686082830769010E-006
   1.0000000000000000        24022.488679999999       -6.2186031755118165E-006   1.2361047083686572E-006   1.1950613725275616E-006   3.5883929285773775E-006
   9.9999997171806854E-010   30801.849719999998        3.1674804631620646E-003  -9.7817659843713045E-004  -1.2148311361670494E-003  -1.1390845756977797E-003
   1.3183000246996812E-009   30801.849719999998        3.3168564550578594E-003  -9.7806926351040602E-004  -1.2412355281412601E-003  -1.1636072304099798E-003
   1.7378000150003459E-009   30801.849719999998        3.4739857073873281E-003  -9.7554671810939908E-004  -1.2681462103500962E-003  -1.1884522391483188E-003
   2.2908999142146058E-009   30801.849719999998        3.6393776535987854E-003  -9.7035639919340611E-004  -1.2956588761880994E-003  -1.2135579017922282E-003
   3.0200000278313155E-009   30801.849719999998        3.8134709466248751E-003  -9.6222694264724851E-004  -1.3238724786788225E-003  -1.2388147879391909E-003
   3.9810998941902653E-009   30801.849719999998        3.9967675693333149E-003  -9.5086469082161784E-004  -1.3529165880754590E-003  -1.2640790082514286E-003
   5.2481001766579993E-009   30801.849719999998        4.1898125782608986E-003  -9.3595177168026567E-004  -1.3829503441229463E-003  -1.2891570804640651E-003
   6.9183001549788514E-009   30801.849719999998        4.3931645341217518E-003  -9.1714609880000353E-004  -1.4141632709652185E-003  -1.3137897476553917E-003
   9.1201002305751899E-009   30801.849719999998        4.6074334532022476E-003  -8.9407735504209995E-004  -1.4467862201854587E-003  -1.3376409187912941E-003
   1.2023000373062587E-008   30801.849719999998        4.8332796432077885E-003  -8.6634390754625201E-004  -1.4810968423262239E-003  -1.3602788094431162E-003
   1.5849000334355878E-008   30801.849719999998        5.0713107921183109E-003  -8.3352514775469899E-004  -1.5174112049862742E-003  -1.3811446260660887E-003
   2.0892999330612838E-008   30801.849719999998        5.3223161958158016E-003  -7.9514930257573724E-004  -1.5561267500743270E-003  -1.3995489571243525E-003
   2.7542000680114143E-008   30801.849719999998        5.5870357900857925E-003  -7.5072108302265406E-004  -1.5976966824382544E-003  -1.4146192697808146E-003
   3.6307998385609608E-008   30801.849719999998        5.8663254603743553E-003  -6.9969560718163848E-004  -1.6426651272922754E-003  -1.4252777909860015E-003
   4.7863000673942224E-008   30801.849719999998        6.1610070988535881E-003  -6.4150203252211213E-004  -1.6916545573621988E-003  -1.4301908668130636E-003
   6.3096003088958241E-008   30801.849719999998        6.4720418304204941E-003  -5.7550985366106033E-004  -1.7454068874940276E-003  -1.4277278678491712E-003
   8.3175997644957533E-008   30801.849719999998        6.8003912456333637E-003  -5.0105236005038023E-004  -1.8047746270895004E-003  -1.4159003039821982E-003
   1.0965000285523274E-007   30801.849719999998        7.1471673436462879E-003  -4.1739185689948499E-004  -1.8707627896219492E-003  -1.3922932557761669E-003
   1.4453999597208167E-007   30801.849719999998        7.5133587233722210E-003  -3.2378261676058173E-004  -1.9444952486082911E-003  -1.3540085637941957E-003
   1.9054999711443088E-007   30801.849719999998        7.9003907740116119E-003  -2.1932691743131727E-004  -2.0273439586162567E-003  -1.2975239660590887E-003
   2.5118998792095226E-007   30801.849719999998        8.3093279972672462E-003  -1.0317883425159380E-004  -2.1207877434790134E-003  -1.2186868116259575E-003
   3.3112999631157436E-007   30801.849719999998        8.7416414171457291E-003   2.5661036488600075E-005  -2.2265936713665724E-003  -1.1125024175271392E-003
   4.3651999703797628E-007   30801.849719999998        9.1988276690244675E-003   1.6825072816573083E-004  -2.3467643186450005E-003  -9.7305094823241234E-004
   5.7544002629583701E-007   30801.849719999998        9.6823927015066147E-003   3.2569764880463481E-004  -2.4835513904690742E-003  -7.9337158240377903E-004
   7.5857997217099182E-007   30801.849719999998        1.0194091126322746E-002   4.9923936603590846E-004  -2.6395462919026613E-003  -5.6522426893934608E-004
   9.9999999747524271E-007   30801.849719999998        1.0735712945461273E-002   6.9017859641462564E-004  -2.8176491614431143E-003  -2.7898646658286452E-004
   1.3182999509808724E-006   30801.849719999998        1.1309315450489521E-002   8.9996599126607180E-004  -3.0211657285690308E-003   7.6652155257761478E-005
   1.7377999483869644E-006   30801.849719999998        1.1916809715330601E-002   1.1300526093691587E-003  -3.2536853104829788E-003   5.1463965792208910E-004
   2.2909000563231530E-006   30801.849719999998        1.2560753151774406E-002   1.3821878237649798E-003  -3.5193930380046368E-003   1.0503188241273165E-003
   3.0199998946045525E-006   30801.849719999998        1.3243523426353931E-002   1.6581136733293533E-003  -3.8227764889597893E-003   1.7010953743010759E-003
   3.9810997805034276E-006   30801.849719999998        1.3967866078019142E-002   1.9597730133682489E-003  -4.1688391938805580E-003   2.4870720226317644E-003
   5.2481000238913111E-006   30801.849719999998        1.4736837707459927E-002   2.2892954293638468E-003  -4.5630880631506443E-003   3.4313036594539881E-003
   6.9183001869532745E-006   30801.849719999998        1.5553727746009827E-002   2.6489666197448969E-003  -5.0114733166992664E-003   4.5599564909934998E-003
   9.1201000032015145E-006   30801.849719999998        1.6422249376773834E-002   3.0413081403821707E-003  -5.5204438976943493E-003   5.9027676470577717E-003
   1.2022999726468697E-005   30801.849719999998        1.7346587032079697E-002   3.4691037144511938E-003  -6.0969167388975620E-003   7.4933725409209728E-003
   1.5849000192247331E-005   30801.849719999998        1.8331049010157585E-002   3.9352281019091606E-003  -6.7479312419891357E-003   9.3687633052468300E-003
   2.0892999600619078E-005   30801.849719999998        1.9381096586585045E-002   4.4431276619434357E-003  -7.4811563827097416E-003   1.1571231298148632E-002
   2.7542000680114143E-005   30801.849719999998        2.0502526313066483E-002   4.9964226782321930E-003  -8.3041349425911903E-003   1.4146816916763783E-002
   3.6307999835116789E-005   30801.849719999998        2.1702276542782784E-002   5.5992864072322845E-003  -9.2245368286967278E-003   1.7146764323115349E-002
   4.7862999053904787E-005   30801.849719999998        2.2987963631749153E-002   6.2561943195760250E-003  -1.0249403305351734E-002   2.0625969395041466E-002
   6.3095998484641314E-005   30801.849719999998        2.4368844926357269E-002   6.9723799824714661E-003  -1.1385334655642509E-002   2.4644615128636360E-002
   8.3175997133366764E-005   30801.849719999998        2.5855502113699913E-002   7.7536394819617271E-003  -1.2637531384825706E-002   2.9266225174069405E-002
   1.0964999819407240E-004   30801.849719999998        2.7460847049951553E-002   8.6068073287606239E-003  -1.4009711332619190E-002   3.4558981657028198E-002
   1.4453999756369740E-004   30801.849719999998        2.9199309647083282E-002   9.5392605289816856E-003  -1.5502230264246464E-002   4.0590584278106689E-002
   1.9054999575018883E-004   30801.849719999998        3.1090043485164642E-002   1.0560550726950169E-002  -1.7113320529460907E-002   4.7435924410820007E-002
   2.5119000929407775E-004   30801.849719999998        3.3153809607028961E-002   1.1680630035698414E-002  -1.8834548071026802E-002   5.5161811411380768E-002
   3.3112999517470598E-004   30801.849719999998        3.5417579114437103E-002   1.2912209145724773E-002  -2.0652396604418755E-002   6.3837669789791107E-002
   4.3652000022120774E-004   30801.849719999998        3.7913855165243149E-002   1.4270251616835594E-002  -2.2544737905263901E-002   7.3526032269001007E-002
   5.7544000446796417E-004   30801.849719999998        4.0681902319192886E-002   1.5772461891174316E-002  -2.4478349834680557E-002   8.4277577698230743E-002
   7.5857999036088586E-004   30801.849719999998        4.3770845979452133E-002   1.7440790310502052E-002  -2.6406990364193916E-002   9.6131488680839539E-002
   1.0000000474974513E-003   30801.849719999998        4.7240678220987320E-002   1.9301773980259895E-002  -2.8267027810215950E-002  0.10910473018884659     
   1.3183000264689326E-003   30801.849719999998        5.1166344434022903E-002   2.1388564258813858E-002  -2.9974047094583511E-002  0.12319017946720123     
   1.7377999611198902E-003   30801.849719999998        5.5638145655393600E-002   2.3741023615002632E-002  -3.1416781246662140E-002  0.13833793997764587     
   2.2909000981599092E-003   30801.849719999998        6.0771156102418900E-002   2.6410706341266632E-002  -3.2453600317239761E-002  0.15446481108665466     
   3.0199999455362558E-003   30801.849719999998        6.6703617572784424E-002   2.9460204765200615E-002  -3.2904230058193207E-002  0.17142237722873688     
   3.9810999296605587E-003   30801.849719999998        7.3605552315711975E-002   3.2968219369649887E-002  -3.2544635236263275E-002  0.18899747729301453     
   5.2481000311672688E-003   30801.849719999998        8.1683106720447540E-002   3.7032920867204666E-002  -3.1100464984774590E-002  0.20689623057842255     
   6.9182999432086945E-003   30801.849719999998        9.1181106865406036E-002   4.1775271296501160E-002  -2.8242673724889755E-002  0.22472637891769409     
   9.1201001778244972E-003   30801.849719999998       0.10238543152809143        4.7343518584966660E-002  -2.3586349561810493E-002  0.24198496341705322     
   1.2023000046610832E-002   30801.849719999998       0.11561823636293411        5.3915910422801971E-002  -1.6696156933903694E-002  0.25804162025451660     
   1.5848999843001366E-002   30801.849719999998       0.13121505081653595        6.1696793884038925E-002  -7.1082236245274544E-003  0.27211725711822510     
   2.0893000066280365E-002   30801.849719999998       0.14950324594974518        7.0916369557380676E-002   5.6408955715596676E-003  0.28328678011894226     
   2.7542000636458397E-002   30801.849719999998       0.17071969807147980        8.1803329288959503E-002   2.1940229460597038E-002  0.29045829176902771     
   3.6308001726865768E-002   30801.849719999998       0.19490396976470947        9.4547480344772339E-002   4.2005762457847595E-002  0.29238876700401306     
   4.7862999141216278E-002   30801.849719999998       0.22169496119022369       0.10921199619770050        6.5712280571460724E-002  0.28771942853927612     
   6.3096001744270325E-002   30801.849719999998       0.25005924701690674       0.12560053169727325        9.2387832701206207E-002  0.27507516741752625     
   8.3176001906394958E-002   30801.849719999998       0.27788934111595154       0.14302659034729004       0.12053251266479492       0.25327482819557190     
  0.10000000149011612        30801.849719999998       0.29443213343620300       0.15452814102172852       0.13887818157672882       0.23331595957279205     
  0.12500000000000000        30801.849719999998       0.30981904268264771       0.16716115176677704       0.15886424481868744       0.20345157384872437     
  0.15000000596046448        30801.849719999998       0.31632876396179199       0.17520810663700104       0.17174735665321350       0.17498350143432617     
  0.17499999701976776        30801.849719999998       0.31581741571426392       0.17935390770435333       0.17895096540451050       0.14880016446113586     
  0.20000000298023224        30801.849719999998       0.30976808071136475       0.18018294870853424       0.18160144984722137       0.12526406347751617     
  0.22499999403953552        30801.849719999998       0.29939985275268555       0.17821031808853149       0.18060678243637085       0.10446108877658844     
  0.25000000000000000        30801.849719999998       0.28573110699653625       0.17389754951000214       0.17671105265617371        8.6322784423828125E-002
  0.27500000596046448        30801.849719999998       0.26962012052536011       0.16766150295734406       0.17053250968456268        7.0693612098693848E-002
  0.30000001192092896        30801.849719999998       0.25179293751716614       0.15987981855869293       0.16259068250656128        5.7370793074369431E-002
  0.32499998807907104        30801.849719999998       0.23286418616771698       0.15089465677738190       0.15332593023777008        4.6129208058118820E-002
  0.34999999403953552        30801.849719999998       0.21335260570049286       0.14101526141166687       0.14311394095420837        3.6737438291311264E-002
  0.37500000000000000        30801.849719999998       0.19369372725486755       0.13052001595497131       0.13227644562721252        2.8968205675482750E-002
  0.40000000596046448        30801.849719999998       0.17425006628036499       0.11965803802013397       0.12108940631151199        2.2605106234550476E-002
  0.42500001192092896        30801.849719999998       0.15531967580318451       0.10865059494972229       0.10978926718235016        1.7446788027882576E-002
  0.44999998807907104        30801.849719999998       0.13714358210563660        9.7692340612411499E-002   9.8577775061130524E-002   1.3309356756508350E-002
  0.47499999403953552        30801.849719999998       0.11991203576326370        8.6952410638332367E-002   8.7625809013843536E-002   1.0027496144175529E-002
  0.50000000000000000        30801.849719999998       0.10377021133899689        7.6575547456741333E-002   7.7076420187950134E-002   7.4546914547681808E-003
  0.52499997615814209        30801.849719999998        8.8823132216930389E-002   6.6683143377304077E-002   6.7047283053398132E-002   5.4627931676805019E-003
  0.55000001192092896        30801.849719999998        7.5140215456485748E-002   5.7374261319637299E-002   5.7632766664028168E-002   3.9411336183547974E-003
  0.57499998807907104        30801.849719999998        6.2759362161159515E-002   4.8726726323366165E-002   4.8905648291110992E-002   2.7953430544584990E-003
  0.60000002384185791        30801.849719999998        5.1690638065338135E-002   4.0798153728246689E-002   4.0918663144111633E-002   1.9459686009213328E-003
  0.62500000000000000        30801.849719999998        4.1919790208339691E-002   3.3627081662416458E-002   3.3705867826938629E-002   1.3269940391182899E-003
  0.64999997615814209        30801.849719999998        3.3411432057619095E-002   2.7234112843871117E-002   2.7283947914838791E-002   8.8431948097422719E-004
  0.67500001192092896        30801.849719999998        2.6112027466297150E-002   2.1623088046908379E-002   2.1653469651937485E-002   5.7425774866715074E-004
  0.69999998807907104        30801.849719999998        1.9952744245529175E-002   1.6782373189926147E-002   1.6800133511424065E-002   3.6208395613357425E-004
  0.72500002384185791        30801.849719999998        1.4852118678390980E-002   1.2686164118349552E-002   1.2696058489382267E-002   2.2066876408644021E-004
  0.75000000000000000        30801.849719999998        1.0718607343733311E-002   9.2959022149443626E-003   9.3011148273944855E-003   1.2921630695927888E-004
  0.77499997615814209        30801.849719999998        7.4530444107949734E-003   6.5617682412266731E-003   6.5643428824841976E-003   7.2120223194360733E-005
  0.80000001192092896        30801.849719999998        4.9510044045746326E-003   4.4242800213396549E-003   4.4254674576222897E-003   3.7946269003441557E-005
  0.82499998807907104        30801.849719999998        3.1051137484610081E-003   2.8160058427602053E-003   2.8165271505713463E-003   1.8544104023021646E-005
  0.85000002384185791        30801.849719999998        1.8073221435770392E-003   1.6634112689644098E-003   1.6636559739708900E-003   8.2867127275676467E-006
  0.87500000000000000        30801.849719999998        9.5117941964417696E-004   8.8887882884591818E-004   8.8903814321383834E-004   3.4321390103286831E-006
  0.89999997615814209        30801.849719999998        4.3416055268608034E-004   4.1294420952908695E-004   4.1309712105430663E-004   1.5990605106708244E-006
  0.92500001192092896        30801.849719999998        1.6012754349503666E-004   1.5684071695432067E-004   1.5700362564530224E-004   1.3453919791572844E-006
  0.94999998807907104        30801.849719999998        4.2078965634573251E-005   4.5517281250795349E-005   4.5668144593946636E-005   1.8373759758105734E-006
  0.97500002384185791        30801.849719999998        5.5109585446189158E-006   1.1480838111310732E-005   1.1568102308956441E-005   2.5956996978493407E-006
   1.0000000000000000        30801.849719999998       -6.6767029238690156E-006   4.6240177198342280E-007   4.0751771734903741E-007   3.3048336263163947E-006
   9.9999997171806854E-010   39494.407030000002        3.1731426715850830E-003  -9.7796705085784197E-004  -1.2154405703768134E-003  -1.1699568713083863E-003
   1.3183000246996812E-009   39494.407030000002        3.3228176180273294E-003  -9.7775738686323166E-004  -1.2419099221006036E-003  -1.1949597392231226E-003
   1.7378000150003459E-009   39494.407030000002        3.4802628215402365E-003  -9.7512238426133990E-004  -1.2689022114500403E-003  -1.2202432844787836E-003
   2.2908999142146058E-009   39494.407030000002        3.6459893453866243E-003  -9.6980860689654946E-004  -1.2965169735252857E-003  -1.2457320699468255E-003
   3.0200000278313155E-009   39494.407030000002        3.8204365409910679E-003  -9.6154375933110714E-004  -1.3248575851321220E-003  -1.2712995521724224E-003
   3.9810998941902653E-009   39494.407030000002        4.0041082538664341E-003  -9.5003342721611261E-004  -1.3540586223825812E-003  -1.2967810034751892E-003
   5.2481001766579993E-009   39494.407030000002        4.1975495405495167E-003  -9.3495857436209917E-004  -1.3842855114489794E-003  -1.3219575630500913E-003
   6.9183001549788514E-009   39494.407030000002        4.4013219885528088E-003  -9.1597612481564283E-004  -1.4157349942252040E-003  -1.3465391239151359E-003
   9.1201002305751899E-009   39494.407030000002        4.6160360798239708E-003  -8.9271448086947203E-004  -1.4486461877822876E-003  -1.3701526913791895E-003
   1.2023000373062587E-008   39494.407030000002        4.8423539847135544E-003  -8.6477084551006556E-004  -1.4833065215498209E-003  -1.3923214282840490E-003
   1.5849000334355878E-008   39494.407030000002        5.0808857195079327E-003  -8.3172332961112261E-004  -1.5200432389974594E-003  -1.4124336885288358E-003
   2.0892999330612838E-008   39494.407030000002        5.3324215114116669E-003  -7.9309853026643395E-004  -1.5592670533806086E-003  -1.4297361485660076E-003
   2.7542000680114143E-008   39494.407030000002        5.5977036245167255E-003  -7.4839970329776406E-004  -1.6014459542930126E-003  -1.4432813040912151E-003
   3.6307998385609608E-008   39494.407030000002        5.8775907382369041E-003  -6.9708027876913548E-004  -1.6471416456624866E-003  -1.4519019750878215E-003
   4.7863000673942224E-008   39494.407030000002        6.1729070730507374E-003  -6.3856755150482059E-004  -1.6969962744042277E-003  -1.4541604323312640E-003
   6.3096003088958241E-008   39494.407030000002        6.4846151508390903E-003  -5.7222903706133366E-004  -1.7517739906907082E-003  -1.4483028789982200E-003
   8.3175997644957533E-008   39494.407030000002        6.8136807531118393E-003  -4.9739587120711803E-004  -1.8123527988791466E-003  -1.4321978669613600E-003
   1.0965000285523274E-007   39494.407030000002        7.1612177416682243E-003  -4.1332814726047218E-004  -1.8797666998580098E-003  -1.4032630715519190E-003
   1.4453999597208167E-007   39494.407030000002        7.5282189063727856E-003  -3.1927763484418392E-004  -1.9551711156964302E-003  -1.3584092957898974E-003
   1.9054999711443088E-007   39494.407030000002        7.9161133617162704E-003  -2.1434370137285441E-004  -2.0399754866957664E-003  -1.2938871514052153E-003
   2.5118998792095226E-007   39494.407030000002        8.3259698003530502E-003  -9.7677686426322907E-005  -2.1356972865760326E-003  -1.2052920646965504E-003
   3.3112999631157436E-007   39494.407030000002        8.7592629715800285E-003   3.1723167921882123E-005  -2.2441479377448559E-003  -1.0873342398554087E-003
   4.3651999703797628E-007   39494.407030000002        9.2174969613552094E-003   1.7492048209533095E-004  -2.3673791438341141E-003  -9.3375786673277617E-004
   5.7544002629583701E-007   39494.407030000002        9.7021805122494698E-003   3.3302546944469213E-004  -2.5076947640627623E-003  -7.3722528759390116E-004
   7.5857997217099182E-007   39494.407030000002        1.0215075686573982E-002   5.0728005589917302E-004  -2.6677434798330069E-003  -4.8906559823080897E-004
   9.9999999747524271E-007   39494.407030000002        1.0757981799542904E-002   6.9899181835353374E-004  -2.8504854999482632E-003  -1.7917581135407090E-004
   1.3182999509808724E-006   39494.407030000002        1.1332963593304157E-002   9.0961670503020287E-004  -3.0592917464673519E-003   2.0429711730685085E-004
   1.7377999483869644E-006   39494.407030000002        1.1941941455006599E-002   1.1406114790588617E-003  -3.2978162635117769E-003   6.7488854983821511E-004
   2.2909000563231530E-006   39494.407030000002        1.2587483972311020E-002   1.3937324983999133E-003  -3.5703142639249563E-003   1.2486148625612259E-003
   3.0199998946045525E-006   39494.407030000002        1.3271983712911606E-002   1.6707291360944510E-003  -3.8813399150967598E-003   1.9435994327068329E-003
   3.9810997805034276E-006   39494.407030000002        1.3998201116919518E-002   1.9735528621822596E-003  -4.2359628714621067E-003   2.7807324659079313E-003
   5.2481000238913111E-006   39494.407030000002        1.4769210480153561E-002   2.3043430410325527E-003  -4.6397512778639793E-003   3.7839233409613371E-003
   6.9183001869532745E-006   39494.407030000002        1.5588324517011642E-002   2.6653965469449759E-003  -5.0987084396183491E-003   4.9802446737885475E-003
   9.1201000032015145E-006   39494.407030000002        1.6459280624985695E-002   3.0592479743063450E-003  -5.6193242780864239E-003   6.4003965817391872E-003
   1.2022999726468697E-005   39494.407030000002        1.7386296764016151E-002   3.4886964131146669E-003  -6.2085404060781002E-003   8.0790240317583084E-003
   1.5849000192247331E-005   39494.407030000002        1.8373712897300720E-002   3.9566331543028355E-003  -6.8733924999833107E-003   1.0054115206003189E-002
   2.0892999600619078E-005   39494.407030000002        1.9427040591835976E-002   4.4665266759693623E-003  -7.6215225271880627E-003   1.2369021773338318E-002
   2.7542000680114143E-005   39494.407030000002        2.0552122965455055E-002   5.0220200791954994E-003  -8.4604006260633469E-003   1.5070778317749500E-002
   3.6307999835116789E-005   39494.407030000002        2.1755965426564217E-002   5.6273164227604866E-003  -9.3975802883505821E-003   1.8211603164672852E-002
   4.7862999053904787E-005   39494.407030000002        2.3046256974339485E-002   6.2869247049093246E-003  -1.0439919307827950E-002   2.1847218275070190E-002
   6.3095998484641314E-005   39494.407030000002        2.4432349950075150E-002   7.0061194710433483E-003  -1.1593760922551155E-002   2.6038534939289093E-002
   8.3175997133366764E-005   39494.407030000002        2.5924928486347198E-002   7.7907438389956951E-003  -1.2863961979746819E-002   3.0849551782011986E-002
   1.0964999819407240E-004   39494.407030000002        2.7537038549780846E-002   8.6476914584636688E-003  -1.4253794215619564E-002   3.6348685622215271E-002
   1.4453999756369740E-004   39494.407030000002        2.9283259063959122E-002   9.5844073221087456E-003  -1.5763033181428909E-002   4.2603392153978348E-002
   1.9054999575018883E-004   39494.407030000002        3.1182931736111641E-002   1.0610524564981461E-002  -1.7389209941029549E-002   4.9688052386045456E-002
   2.5119000929407775E-004   39494.407030000002        3.3257026225328445E-002   1.1736094020307064E-002  -1.9123015925288200E-002   5.7668115943670273E-002
   3.3112999517470598E-004   39494.407030000002        3.5532765090465546E-002   1.2973940931260586E-002  -2.0949898287653923E-002   6.6611140966415405E-002
   4.3652000022120774E-004   39494.407030000002        3.8042947649955750E-002   1.4339165762066841E-002  -2.2846505045890808E-002   7.6576896011829376E-002
   5.7544000446796417E-004   39494.407030000002        4.0827162563800812E-002   1.5849631279706955E-002  -2.4778196588158607E-002   8.7612278759479523E-002
   7.5857999036088586E-004   39494.407030000002        4.3934922665357590E-002   1.7527477815747261E-002  -2.6697136461734772E-002   9.9751636385917664E-002
   1.0000000474974513E-003   39494.407030000002        4.7426618635654449E-002   1.9399452954530716E-002  -2.8537914156913757E-002  0.11300580203533173     
   1.3183000264689326E-003   39494.407030000002        5.1377642899751663E-002   2.1498948335647583E-002  -3.0214201658964157E-002  0.12736022472381592     
   1.7377999611198902E-003   39494.407030000002        5.5878732353448868E-002   2.3866085335612297E-002  -3.1612757593393326E-002  0.14275594055652618     
   2.2909000981599092E-003   39494.407030000002        6.1045385897159576E-002   2.6552697643637657E-002  -3.2589983195066452E-002  0.15909947454929352     
   3.0199999455362558E-003   39494.407030000002        6.7016154527664185E-002   2.9621645808219910E-002  -3.2963827252388000E-002  0.17623044550418854     
   3.9810999296605587E-003   39494.407030000002        7.3961190879344940E-002   3.3151861280202866E-002  -3.2508861273527145E-002  0.19392247498035431     
   5.2481000311672688E-003   39494.407030000002        8.2086421549320221E-002   3.7241652607917786E-002  -3.0950032174587250E-002  0.21186740696430206     
   6.9182999432086945E-003   39494.407030000002        9.1635920107364655E-002   4.2011942714452744E-002  -2.7958685532212257E-002  0.22965811192989349     
   9.1201001778244972E-003   39494.407030000002       0.10289393365383148        4.7610610723495483E-002  -2.3151915520429611E-002  0.24677683413028717     
   1.2023000046610832E-002   39494.407030000002       0.11617969721555710        5.4215028882026672E-002  -1.6098646447062492E-002  0.26257950067520142     
   1.5848999843001366E-002   39494.407030000002       0.13182391226291656        6.2027830630540848E-002  -6.3423682004213333E-003  0.27627596259117126     
   2.0893000066280365E-002   39494.407030000002       0.15014658868312836        7.1276277303695679E-002   6.5692691132426262E-003  0.28693461418151855     
   2.7542000636458397E-002   39494.407030000002       0.17137381434440613        8.2184344530105591E-002   2.3009600117802620E-002  0.29346439242362976     
   3.6308001726865768E-002   39494.407030000002       0.19553029537200928        9.4934672117233276E-002   4.3174117803573608E-002  0.29463413357734680     
   4.7862999141216278E-002   39494.407030000002       0.22223573923110962       0.10958018898963928        6.6912814974784851E-002  0.28911283612251282     
   6.3096001744270325E-002   39494.407030000002       0.25043424963951111       0.12591089308261871        9.3526862561702728E-002  0.27557384967803955     
   8.3176001906394958E-002   39494.407030000002       0.27799627184867859       0.14322385191917419       0.12149193137884140       0.25291025638580322     
  0.10000000149011612        39494.407030000002       0.29429596662521362       0.15461106598377228       0.13964456319808960       0.23244175314903259     
  0.12500000000000000        39494.407030000002       0.30932044982910156       0.16705794632434845       0.15931901335716248       0.20208710432052612     
  0.15000000596046448        39494.407030000002       0.31548935174942017       0.17491400241851807       0.17189319431781769       0.17336134612560272     
  0.17499999701976776        39494.407030000002       0.31467399001121521       0.17887537181377411       0.17880997061729431       0.14708189666271210     
  0.20000000298023224        39494.407030000002       0.30836549401283264       0.17953407764434814       0.18120536208152771       0.12355978041887283     
  0.22499999403953552        39494.407030000002       0.29778656363487244       0.17741021513938904       0.17999161779880524       0.10284307599067688     
  0.25000000000000000        39494.407030000002       0.28395611047744751       0.17296850681304932       0.17591400444507599        8.4835521876811981E-002
  0.27500000596046448        39494.407030000002       0.26773092150688171       0.16662751138210297       0.16959023475646973        6.9361202418804169E-002
  0.30000001192092896        39494.407030000002       0.24983428418636322       0.15876556932926178       0.16153813898563385        5.6202668696641922E-002
  0.32499998807907104        39494.407030000002       0.23087710142135620       0.14972458779811859       0.15219579637050629        4.5124471187591553E-002
  0.34999999403953552        39494.407030000002       0.21137386560440063       0.13981294631958008       0.14193616807460785        3.5888206213712692E-002
  0.37500000000000000        39494.407030000002       0.19175551831722260       0.12930764257907867       0.13107804954051971        2.8262158855795860E-002
  0.40000000596046448        39494.407030000002       0.17237983644008636       0.11845598369836807       0.11989434808492661        2.2027408704161644E-002
  0.42500001192092896        39494.407030000002       0.15354017913341522       0.10747715085744858       0.10861842334270477        1.6981527209281921E-002
  0.44999998807907104        39494.407030000002       0.13547293841838837        9.6563480794429779E-002   9.7448937594890594E-002   1.2940575368702412E-002
  0.47499999403953552        39494.407030000002       0.11836393922567368        8.5881680250167847E-002   8.6553744971752167E-002   9.7399195656180382E-003
  0.50000000000000000        39494.407030000002       0.10235418379306793        7.5573980808258057E-002   7.6072953641414642E-002   7.2342022322118282E-003
  0.52499997615814209        39494.407030000002        8.7544843554496765E-002   6.5759249031543732E-002   6.6121414303779602E-002   5.2967169322073460E-003
  0.55000001192092896        39494.407030000002        7.4001811444759369E-002   5.6534081697463989E-002   5.6790791451931000E-002   3.8183771539479494E-003
  0.57499998807907104        39494.407030000002        6.1759803444147110E-002   4.7973908483982086E-002   4.8151336610317230E-002   2.7064180467277765E-003
  0.60000002384185791        39494.407030000002        5.0826139748096466E-002   4.0134083479642868E-002   4.0253430604934692E-002   1.8829394830390811E-003
  0.62500000000000000        39494.407030000002        4.1184175759553909E-002   3.3051054924726486E-002   3.3128980547189713E-002   1.2833678629249334E-003
  0.64999997615814209        39494.407030000002        3.2796550542116165E-002   2.6743510738015175E-002   2.6792744174599648E-002   8.5490121273323894E-004
  0.67500001192092896        39494.407030000002        2.5608159601688385E-002   2.1213628351688385E-002   2.1243609488010406E-002   5.5498653091490269E-004
  0.69999998807907104        39494.407030000002        1.9549001008272171E-002   1.6448343172669411E-002   1.6465850174427032E-002   3.4986331593245268E-004
  0.72500002384185791        39494.407030000002        1.4536825940012932E-002   1.2420692481100559E-002   1.2430435977876186E-002   2.1320019732229412E-004
  0.75000000000000000        39494.407030000002        1.0479691438376904E-002   9.0912487357854843E-003   9.0963765978813171E-003   1.2484319449868053E-004
  0.77499997615814209        39494.407030000002        7.2783916257321835E-003   6.4096194691956043E-003   6.4121503382921219E-003   6.9687062932644039E-005
  0.80000001192092896        39494.407030000002        4.8288069665431976E-003   4.3160552158951759E-003   4.3172212317585945E-003   3.6676028685178608E-005
  0.82499998807907104        39494.407030000002        3.0241890344768763E-003   2.7431650087237358E-003   2.7436770033091307E-003   1.7934942661668174E-005
  0.85000002384185791        39494.407030000002        1.7574073281139135E-003   1.6177628422155976E-003   1.6180032398551702E-003   8.0281797636416741E-006
  0.87500000000000000        39494.407030000002        9.2319393297657371E-004   8.6287711746990681E-004   8.6303293937817216E-004   3.3398416690033628E-006
  0.89999997615814209        39494.407030000002        4.2043082066811621E-004   3.9997056592255831E-004   4.0011884993873537E-004   1.5661620409446186E-006
  0.92500001192092896        39494.407030000002        1.5456763503607363E-004   1.5145957877393812E-004   1.5161569172050804E-004   1.3088700825392152E-006
  0.94999998807907104        39494.407030000002        4.0313738281838596E-005   4.3689513404387981E-005   4.3831074435729533E-005   1.7567737131685135E-006
  0.97500002384185791        39494.407030000002        4.9182372094946913E-006   1.0707874025683850E-005   1.0783796824398451E-005   2.4421303805866046E-006
   1.0000000000000000        39494.407030000002       -7.0637079261359759E-006  -2.0461527583393035E-007  -2.7141825853504997E-007   3.0582082217733841E-006
   9.9999997171806854E-010   50640.081729999998        3.1787294428795576E-003  -9.7775657195597887E-004  -1.2160525657236576E-003  -1.2008439516648650E-003
   1.3183000246996812E-009   50640.081729999998        3.3286991529166698E-003  -9.7744574304670095E-004  -1.2425913009792566E-003  -1.2263057287782431E-003
   1.7378000150003459E-009   50640.081729999998        3.4864563494920731E-003  -9.7469950560480356E-004  -1.2696704361587763E-003  -1.2520015006884933E-003
   2.2908999142146058E-009   50640.081729999998        3.6525130271911621E-003  -9.6926366677507758E-004  -1.2973934644833207E-003  -1.2778412783518434E-003
   3.0200000278313155E-009   50640.081729999998        3.8273094687610865E-003  -9.6086511621251702E-004  -1.3258685357868671E-003  -1.3036803575232625E-003
   3.9810998941902653E-009   50640.081729999998        4.0113506838679314E-003  -9.4920839183032513E-004  -1.3552352320402861E-003  -1.3293316587805748E-003
   5.2481001766579993E-009   50640.081729999998        4.2051840573549271E-003  -9.3397352611646056E-004  -1.3856654986739159E-003  -1.3545496622100472E-003
   6.9183001549788514E-009   50640.081729999998        4.4093709439039230E-003  -9.1481633717194200E-004  -1.4173635281622410E-003  -1.3790117809548974E-003
   9.1201002305751899E-009   50640.081729999998        4.6245246194303036E-003  -8.9136412134394050E-004  -1.4505768194794655E-003  -1.4023056719452143E-003
   1.2023000373062587E-008   50640.081729999998        4.8513086512684822E-003  -8.6321280105039477E-004  -1.4856031630188227E-003  -1.4239079318940639E-003
   1.5849000334355878E-008   50640.081729999998        5.0903339870274067E-003  -8.2993920659646392E-004  -1.5227809781208634E-003  -1.4431511517614126E-003
   2.0892999330612838E-008   50640.081729999998        5.3423931822180748E-003  -7.9106842167675495E-004  -1.5625347150489688E-003  -1.4592156512662768E-003
   2.7542000680114143E-008   50640.081729999998        5.6082312949001789E-003  -7.4610224692150950E-004  -1.6053477302193642E-003  -1.4710754621773958E-003
   3.6307998385609608E-008   50640.081729999998        5.8887079358100891E-003  -6.9449224974960089E-004  -1.6517990734428167E-003  -1.4774707378819585E-003
   4.7863000673942224E-008   50640.081729999998        6.1846501193940639E-003  -6.3566421158611774E-004  -1.7025512643158436E-003  -1.4768552500754595E-003
   6.3096003088958241E-008   50640.081729999998        6.4970231615006924E-003  -5.6898349430412054E-004  -1.7583911539986730E-003  -1.4673480764031410E-003
   8.3175997644957533E-008   50640.081729999998        6.8267951719462872E-003  -4.9377925461158156E-004  -1.8202227074652910E-003  -1.4466699212789536E-003
   1.0965000285523274E-007   50640.081729999998        7.1750842034816742E-003  -4.0930908289737999E-004  -1.8891093786805868E-003  -1.4120655832812190E-003
   1.4453999597208167E-007   50640.081729999998        7.5428844429552555E-003  -3.1482262420468032E-004  -1.9662382546812296E-003  -1.3602495891973376E-003
   1.9054999711443088E-007   50640.081729999998        7.9316310584545135E-003  -2.0941614639014006E-004  -2.0530563779175282E-003  -1.2872390216216445E-003
   2.5118998792095226E-007   50640.081729999998        8.3423955366015434E-003  -9.2238369688857347E-005  -2.1511204540729523E-003  -1.1883709812536836E-003
   3.3112999631157436E-007   50640.081729999998        8.7766563519835472E-003   3.7716778024332598E-005  -2.2622870746999979E-003  -1.0580535745248199E-003
   4.3651999703797628E-007   50640.081729999998        9.2359231784939766E-003   1.8151449330616742E-004  -2.3886566050350666E-003  -8.8968838099390268E-004
   5.7544002629583701E-007   50640.081729999998        9.7217122092843056E-003   3.4026976209133863E-004  -2.5325850583612919E-003  -6.7555322311818600E-004
   7.5857997217099182E-007   50640.081729999998        1.0235791094601154E-002   5.1522889407351613E-004  -2.6967781595885754E-003  -4.0653941687196493E-004
   9.9999999747524271E-007   50640.081729999998        1.0779965668916702E-002   7.0770399179309607E-004  -2.8842561878263950E-003  -7.2056413046084344E-005
   1.3182999509808724E-006   50640.081729999998        1.1356309056282043E-002   9.1915659140795469E-004  -3.0984545592218637E-003   3.4029819653369486E-004
   1.7377999483869644E-006   50640.081729999998        1.1966753751039505E-002   1.1510489275678992E-003  -3.3430906478315592E-003   8.4465247346088290E-004
   2.2909000563231530E-006   50640.081729999998        1.2613877654075623E-002   1.4051444595679641E-003  -3.6224888172000647E-003   1.4577017864212394E-003
   3.0199998946045525E-006   50640.081729999998        1.3300087302923203E-002   1.6831995453685522E-003  -3.9412677288055420E-003   2.1982893813401461E-003
   3.9810997805034276E-006   50640.081729999998        1.4028158038854599E-002   1.9871743861585855E-003  -4.3045608326792717E-003   3.0880952253937721E-003
   5.2481000238913111E-006   50640.081729999998        1.4801183715462685E-002   2.3192181251943111E-003  -4.7179940156638622E-003   4.1518802754580975E-003
   6.9183001869532745E-006   50640.081729999998        1.5622497536242008E-002   2.6816385798156261E-003  -5.1876204088330269E-003   5.4176193661987782E-003
   9.1201000032015145E-006   50640.081729999998        1.6495862975716591E-002   3.0769836157560349E-003  -5.7199662551283836E-003   6.9169667549431324E-003
   1.2022999726468697E-005   50640.081729999998        1.7425529658794403E-002   3.5080669913440943E-003  -6.3219931907951832E-003   8.6855618283152580E-003
   1.5849000192247331E-005   50640.081729999998        1.8415872007608414E-002   3.9777974598109722E-003  -7.0007257163524628E-003   1.0762370191514492E-002
   2.0892999600619078E-005   50640.081729999998        1.9472446292638779E-002   4.4896635226905346E-003  -7.7637718059122562E-003   1.3191774487495422E-002
   2.7542000680114143E-005   50640.081729999998        2.0601147785782814E-002   5.0473329611122608E-003  -8.6185215041041374E-003   1.6021769493818283E-002
   3.6307999835116789E-005   50640.081729999998        2.1809043362736702E-002   5.6550367735326290E-003  -9.5724025741219521E-003   1.9305502995848656E-002
   4.7862999053904787E-005   50640.081729999998        2.3103900253772736E-002   6.3173184171319008E-003  -1.0632077232003212E-002   2.3099474608898163E-002
   6.3095998484641314E-005   50640.081729999998        2.4495154619216919E-002   7.0394924841821194E-003  -1.1803626082837582E-002   2.7465246617794037E-002
   8.3175997133366764E-005   50640.081729999998        2.5993604212999344E-002   7.8274495899677277E-003  -1.3091549277305603E-002   3.2467223703861237E-002
   1.0964999819407240E-004   50640.081729999998        2.7612417936325073E-002   8.6881406605243683E-003  -1.4498661272227764E-002   3.8173969835042953E-002
   1.4453999756369740E-004   50640.081729999998        2.9366327449679375E-002   9.6290763467550278E-003  -1.6024149954319000E-002   4.4652588665485382E-002
   1.9054999575018883E-004   50640.081729999998        3.1274855136871338E-002   1.0659975931048393E-002  -1.7664836719632149E-002   5.1976844668388367E-002
   2.5119000929407775E-004   50640.081729999998        3.3359184861183167E-002   1.1790981516242027E-002  -1.9410531967878342E-002   6.0210704803466797E-002
   3.3112999517470598E-004   50640.081729999998        3.5646777600049973E-002   1.3035034760832787E-002  -2.1245645359158516E-002   6.9419726729393005E-002
   4.3652000022120774E-004   50640.081729999998        3.8170728832483292E-002   1.4407370239496231E-002  -2.3145608603954315E-002   7.9660795629024506E-002
   5.7544000446796417E-004   50640.081729999998        4.0970951318740845E-002   1.5926009044051170E-002  -2.5074379518628120E-002   9.0976886451244354E-002
   7.5857999036088586E-004   50640.081729999998        4.4097315520048141E-002   1.7613271251320839E-002  -2.6982536539435387E-002  0.10339737683534622     
   1.0000000474974513E-003   50640.081729999998        4.7610625624656677E-002   1.9496114924550056E-002  -2.8802931308746338E-002  0.11692689359188080     
   1.3183000264689326E-003   50640.081729999998        5.1586706191301346E-002   2.1608170121908188E-002  -3.0447367578744888E-002  0.13154333829879761     
   1.7377999611198902E-003   50640.081729999998        5.6116703897714615E-002   2.3989805951714516E-002  -3.1800698488950729E-002  0.14717870950698853     
   2.2909000981599092E-003   50640.081729999998        6.1316534876823425E-002   2.6693129912018776E-002  -3.2717425376176834E-002  0.16372920572757721     
   3.0199999455362558E-003   50640.081729999998        6.7325033247470856E-002   2.9781257733702660E-002  -3.3013828098773956E-002  0.18102265894412994     
   3.9810999296605587E-003   50640.081729999998        7.4312463402748108E-002   3.3333342522382736E-002  -3.2463207840919495E-002  0.19881963729858398     
   5.2481000311672688E-003   50640.081729999998        8.2484520971775055E-002   3.7447817623615265E-002  -3.0789932236075401E-002  0.21679806709289551     
   6.9182999432086945E-003   50640.081729999998        9.2084504663944244E-002   4.2245544493198395E-002  -2.7665888890624046E-002  0.23453640937805176     
   9.1201001778244972E-003   50640.081729999998       0.10339500010013580        4.7874029725790024E-002  -2.2710314020514488E-002  0.25150269269943237     
   1.2023000046610832E-002   50640.081729999998       0.11673232167959213        5.4509751498699188E-002  -1.5496514737606049E-002  0.26703998446464539     
   1.5848999843001366E-002   50640.081729999998       0.13242238759994507        6.2353622168302536E-002  -5.5754045024514198E-003  0.28034809231758118     
   2.0893000066280365E-002   50640.081729999998       0.15077790617942810        7.1629986166954041E-002   7.4942973442375660E-003  0.29048994183540344     
   2.7542000636458397E-002   50640.081729999998       0.17201432585716248        8.2558132708072662E-002   2.4070404469966888E-002  0.29637658596038818     
   3.6308001726865768E-002   50640.081729999998       0.19614171981811523        9.5313630998134613E-002   4.4328290969133377E-002  0.29678985476493835     
   4.7862999141216278E-002   50640.081729999998       0.22276103496551514       0.10993932187557220        6.8093799054622650E-002  0.29042738676071167     
   6.3096001744270325E-002   50640.081729999998       0.25079447031021118       0.12621183693408966        9.4642117619514465E-002  0.27601143717765808     
   8.3176001906394958E-002   50640.081729999998       0.27809110283851624       0.14341224730014801       0.12242569029331207       0.25250840187072754     
  0.10000000149011612        50640.081729999998       0.29415103793144226       0.15468625724315643       0.14038592576980591       0.23154848814010620     
  0.12500000000000000        50640.081729999998       0.30881920456886292       0.16694958508014679       0.15975208580493927       0.20072610676288605     
  0.15000000596046448        50640.081729999998       0.31465402245521545       0.17461797595024109       0.17202232778072357       0.17175951600074768     
  0.17499999701976776        50640.081729999998       0.31354159116744995       0.17839859426021576       0.17865808308124542       0.14539560675621033     
  0.20000000298023224        50640.081729999998       0.30698063969612122       0.17889080941677094       0.18080438673496246       0.12189470231533051     
  0.22499999403953552        50640.081729999998       0.29619714617729187       0.17661954462528229       0.17937739193439484       0.10126792639493942     
  0.25000000000000000        50640.081729999998       0.28221040964126587       0.17205254733562469       0.17512336373329163        8.3391994237899780E-002
  0.27500000596046448        50640.081729999998       0.26587563753128052       0.16561000049114227       0.16865925490856171        6.8071372807025909E-002
  0.30000001192092896        50640.081729999998       0.24791327118873596       0.15767076611518860       0.16050116717815399        5.5074527859687805E-002
  0.32499998807907104        50640.081729999998       0.22893048822879791       0.14857654273509979       0.15108481049537659        4.4156204909086227E-002
  0.34999999403953552        50640.081729999998       0.20943753421306610       0.13863474130630493       0.14078040421009064        3.5071417689323425E-002
  0.37500000000000000        50640.081729999998       0.18986076116561890       0.12812094390392303       0.12990383803844452        2.7584336698055267E-002
  0.40000000596046448        50640.081729999998       0.17055332660675049       0.11728065460920334       0.11872498691082001        2.1473767235875130E-002
  0.42500001192092896        50640.081729999998       0.15180389583110809       0.10633097589015961       0.10747414827346802        1.6536368057131767E-002
  0.44999998807907104        50640.081729999998       0.13384433090686798        9.5461942255496979E-002   9.6346974372863770E-002   1.2588273733854294E-002
  0.47499999403953552        50640.081729999998       0.11685614287853241        8.4837868809700012E-002   8.5508324205875397E-002   9.4655966386198997E-003
  0.50000000000000000        50640.081729999998       0.10097623616456985        7.4598520994186401E-002   7.5095437467098236E-002   7.0241666398942471E-003
  0.52499997615814209        50640.081729999998        8.6302019655704498E-002   6.4860284328460693E-002   6.5220378339290619E-002   5.1387217827141285E-003
  0.55000001192092896        50640.081729999998        7.2895951569080353E-002   5.5717337876558304E-002   5.5972207337617874E-002   3.7017362192273140E-003
  0.57499998807907104        50640.081729999998        6.0789681971073151E-002   4.7242775559425354E-002   4.7418691217899323E-002   2.6220190338790417E-003
  0.60000002384185791        50640.081729999998        4.9987848848104477E-002   3.9489757269620895E-002   3.9607934653759003E-002   1.8231804715469480E-003
  0.62500000000000000        50640.081729999998        4.0471512824296951E-002   3.2492686063051224E-002   3.2569754868745804E-002   1.2420432176440954E-003
  0.64999997615814209        50640.081729999998        3.2201416790485382E-002   2.6268422603607178E-002   2.6317059993743896E-002   8.2705687964335084E-004
  0.67500001192092896        50640.081729999998        2.5120951235294342E-002   2.0817521959543228E-002   2.0847106352448463E-002   5.3675792878493667E-004
  0.69999998807907104        50640.081729999998        1.9159004092216492E-002   1.6125548630952835E-002   1.6142806038260460E-002   3.3830915344879031E-004
  0.72500002384185791        50640.081729999998        1.4232594519853592E-002   1.2164436280727386E-002   1.2174030765891075E-002   2.0614069944713265E-004
  0.75000000000000000        50640.081729999998        1.0249419137835503E-002   8.8939322158694267E-003   8.8989771902561188E-003   1.2070962111465633E-004
  0.77499997615814209        50640.081729999998        7.1102632209658623E-003   6.2631098553538322E-003   6.2655978836119175E-003   6.7386485170572996E-005
  0.80000001192092896        50640.081729999998        4.7113299369812012E-003   4.2119827121496201E-003   4.2131287045776844E-003   3.5474051401251927E-005
  0.82499998807907104        50640.081729999998        2.9465034604072571E-003   2.6732233818620443E-003   2.6737265288829803E-003   1.7357424439978786E-005
  0.85000002384185791        50640.081729999998        1.7095685470849276E-003   1.5740039525553584E-003   1.5742399264127016E-003   7.7817176133976318E-006
  0.87500000000000000        50640.081729999998        8.9642207603901625E-004   8.3799799904227257E-004   8.3815038669854403E-004   3.2500229281140491E-006
  0.89999997615814209        50640.081729999998        4.0732487104833126E-004   3.8758327718824148E-004   3.8772707921452820E-004   1.5318940995712182E-006
  0.92500001192092896        50640.081729999998        1.4927415759302676E-004   1.4633359387516975E-004   1.4648311480414122E-004   1.2707114365184680E-006
  0.94999998807907104        50640.081729999998        3.8638936530333012E-005   4.1952080209739506E-005   4.2084713641088456E-005   1.6770585489211953E-006
  0.97500002384185791        50640.081729999998        4.3605095925158821E-006   9.9753333415719680E-006   1.0040496817964595E-005   2.2947181150811957E-006
   1.0000000000000000        50640.081729999998       -7.4183244578307495E-006  -8.2852290006485418E-007  -9.0645249883891665E-007   2.8258994007046567E-006
   9.9999997171806854E-010   64931.165450000000        3.1842426396906376E-003  -9.7754516173154116E-004  -1.2166686356067657E-003  -1.2317379005253315E-003
   1.3183000246996812E-009   64931.165450000000        3.3345033880323172E-003  -9.7713433206081390E-004  -1.2432811781764030E-003  -1.2576362350955606E-003
   1.7378000150003459E-009   64931.165450000000        3.4925683867186308E-003  -9.7427814034745097E-004  -1.2704526307061315E-003  -1.2837168760597706E-003
   2.2908999142146058E-009   64931.165450000000        3.6589507944881916E-003  -9.6872163703665137E-004  -1.2982904445379972E-003  -1.3098740018904209E-003
   3.0200000278313155E-009   64931.165450000000        3.8340922910720110E-003  -9.6019083866849542E-004  -1.3269074261188507E-003  -1.3359438162297010E-003
   3.9810998941902653E-009   64931.165450000000        4.0184985846281052E-003  -9.4838941004127264E-004  -1.3564488617703319E-003  -1.3617157237604260E-003
   5.2481001766579993E-009   64931.165450000000        4.2127184569835663E-003  -9.3299639411270618E-004  -1.3870929833501577E-003  -1.3869160320609808E-003
   6.9183001549788514E-009   64931.165450000000        4.4173146598041058E-003  -9.1366650303825736E-004  -1.4190517831593752E-003  -1.4111878117546439E-003
   9.1201002305751899E-009   64931.165450000000        4.6329023316502571E-003  -8.9002592721953988E-004  -1.4525816077366471E-003  -1.4340777415782213E-003
   1.2023000373062587E-008   64931.165450000000        4.8601459711790085E-003  -8.6166930850595236E-004  -1.4879903756082058E-003  -1.4550132909789681E-003
   1.5849000334355878E-008   64931.165450000000        5.0996588543057442E-003  -8.2817225484177470E-004  -1.5256284968927503E-003  -1.4732690760865808E-003
   2.0892999330612838E-008   64931.165450000000        5.3522353991866112E-003  -7.8905845293775201E-004  -1.5659341588616371E-003  -1.4879559166729450E-003
   2.7542000680114143E-008   64931.165450000000        5.6186215952038765E-003  -7.4382801540195942E-004  -1.6094063175842166E-003  -1.4979664701968431E-003
   3.6307998385609608E-008   64931.165450000000        5.8996803127229214E-003  -6.9193093804642558E-004  -1.6566423000767827E-003  -1.5019443817436695E-003
   4.7863000673942224E-008   64931.165450000000        6.1962404288351536E-003  -6.3279125606641173E-004  -1.7083247657865286E-003  -1.4982315478846431E-003
   6.3096003088958241E-008   64931.165450000000        6.5092700533568859E-003  -5.6577241048216820E-004  -1.7652640817686915E-003  -1.4848150312900543E-003
   8.3175997644957533E-008   64931.165450000000        6.8397400900721550E-003  -4.9020134611055255E-004  -1.8283901736140251E-003  -1.4592633815482259E-003
   1.0965000285523274E-007   64931.165450000000        7.1887713856995106E-003  -4.0533355786465108E-004  -1.8987964140251279E-003  -1.4186430489644408E-003
   1.4453999597208167E-007   64931.165450000000        7.5573613867163658E-003  -3.1041624606586993E-004  -1.9777023699134588E-003  -1.3594666961580515E-003
   1.9054999711443088E-007   64931.165450000000        7.9469485208392143E-003  -2.0454279729165137E-004  -2.0665924530476332E-003  -1.2775119394063950E-003
   2.5118998792095226E-007   64931.165450000000        8.3586098626255989E-003  -8.6859283328521997E-005  -2.1670632995665073E-003  -1.1678515002131462E-003
   3.3112999631157436E-007   64931.165450000000        8.7938271462917328E-003   4.3643667595461011E-005  -2.2810166701674461E-003  -1.0245841694995761E-003
   4.3651999703797628E-007   64931.165450000000        9.2541147023439407E-003   1.8803475541062653E-004  -2.4106015916913748E-003  -8.4076245548203588E-004
   5.7544002629583701E-007   64931.165450000000        9.7409961745142937E-003   3.4743273863568902E-004  -2.5582262314856052E-003  -6.0827273409813643E-004
   7.5857997217099182E-007   64931.165450000000        1.0256243869662285E-002   5.2308815065771341E-004  -2.7266533579677343E-003  -3.1756146927364171E-004
   9.9999999747524271E-007   64931.165450000000        1.0801671072840691E-002   7.1631785249337554E-004  -2.9189630877226591E-003   4.2455903894733638E-005
   1.3182999509808724E-006   64931.165450000000        1.1379362083971500E-002   9.2858861899003386E-004  -3.1386539340019226E-003   4.8473753849975765E-004
   1.7377999483869644E-006   64931.165450000000        1.1991254985332489E-002   1.1613683309406042E-003  -3.3895059023052454E-003   1.0240090778097510E-003
   2.2909000563231530E-006   64931.165450000000        1.2639943510293961E-002   1.4164270833134651E-003  -3.6759108770638704E-003   1.6776494449004531E-003
   3.0199998946045525E-006   64931.165450000000        1.3327843509614468E-002   1.6955289756879210E-003  -4.0025506168603897E-003   2.4652243591845036E-003
   3.9810997805034276E-006   64931.165450000000        1.4057748019695282E-002   2.0006420090794563E-003  -4.3746191076934338E-003   3.4092029090970755E-003
   5.2481000238913111E-006   64931.165450000000        1.4832767657935619E-002   2.3339255712926388E-003  -4.7977985814213753E-003   4.5351968146860600E-003
   6.9183001869532745E-006   64931.165450000000        1.5656258910894394E-002   2.6976980734616518E-003  -5.2781859412789345E-003   5.8720759116113186E-003
   9.1201000032015145E-006   64931.165450000000        1.6532009467482567E-002   3.0945204198360443E-003  -5.8223409578204155E-003   7.4524390511214733E-003
   1.2022999726468697E-005   64931.165450000000        1.7464298754930496E-002   3.5272212699055672E-003  -6.4372383058071136E-003   9.3129063025116920E-003
   1.5849000192247331E-005   64931.165450000000        1.8457539379596710E-002   3.9987261407077312E-003  -7.1298861876130104E-003   1.1493398807942867E-002
   2.0892999600619078E-005   64931.165450000000        1.9517328590154648E-002   4.5125447213649750E-003  -7.9078515991568565E-003   1.4039300382137299E-002
   2.7542000680114143E-005   64931.165450000000        2.0649615675210953E-002   5.0723678432404995E-003  -8.7784370407462120E-003   1.6999533399939537E-002
   3.6307999835116789E-005   64931.165450000000        2.1861528977751732E-002   5.6824558414518833E-003  -9.7489329054951668E-003   2.0428128540515900E-002
   4.7862999053904787E-005   64931.165450000000        2.3160908371210098E-002   6.3473843038082123E-003  -1.0825799778103828E-002   2.4382308125495911E-002
   6.3095998484641314E-005   64931.165450000000        2.4557279422879219E-002   7.0725078694522381E-003  -1.2014844454824924E-002   2.8924226760864258E-002
   8.3175997133366764E-005   64931.165450000000        2.6061546057462692E-002   7.8637655824422836E-003  -1.3320200145244598E-002   3.4118611365556717E-002
   1.0964999819407240E-004   64931.165450000000        2.7687005698680878E-002   8.7281642481684685E-003  -1.4744212850928307E-002   4.0034085512161255E-002
   1.4453999756369740E-004   64931.165450000000        2.9448535293340683E-002   9.6732806414365768E-003  -1.6285475343465805E-002   4.6737302094697952E-002
   1.9054999575018883E-004   64931.165450000000        3.1365841627120972E-002   1.0708916932344437E-002  -1.7940094694495201E-002   5.4301302880048752E-002
   2.5119000929407775E-004   64931.165450000000        3.3460307866334915E-002   1.1845306493341923E-002  -1.9696995615959167E-002   6.2788456678390503E-002
   3.3112999517470598E-004   64931.165450000000        3.5759646445512772E-002   1.3095505535602570E-002  -2.1539548411965370E-002   7.2262182831764221E-002
   4.3652000022120774E-004   64931.165450000000        3.8297232240438461E-002   1.4474882744252682E-002  -2.3441970348358154E-002   8.2776367664337158E-002
   5.7544000446796417E-004   64931.165450000000        4.1113294661045074E-002   1.6001610085368156E-002  -2.5366833433508873E-002   9.4369925558567047E-002
   7.5857999036088586E-004   64931.165450000000        4.4258069247007370E-002   1.7698192968964577E-002  -2.7263155207037926E-002  0.10706719011068344     
   1.0000000474974513E-003   64931.165450000000        4.7792751342058182E-002   1.9591787829995155E-002  -2.9062081128358841E-002  0.12086642533540726     
   1.3183000264689326E-003   64931.165450000000        5.1793579012155533E-002   2.1716257557272911E-002  -3.0673591420054436E-002  0.13573797047138214     
   1.7377999611198902E-003   64931.165450000000        5.6352119892835617E-002   2.4112217128276825E-002  -3.1980697065591812E-002  0.15160474181175232     
   2.2909000981599092E-003   64931.165450000000        6.1584666371345520E-002   2.6832038536667824E-002  -3.2836079597473145E-002  0.16835269331932068     
   3.0199999455362558E-003   64931.165450000000        6.7630343139171600E-002   2.9939083382487297E-002  -3.3054444938898087E-002  0.18579788506031036     
   3.9810999296605587E-003   64931.165450000000        7.4659481644630432E-002   3.3512711524963379E-002  -3.2407939434051514E-002  0.20368815958499908     
   5.2481000311672688E-003   64931.165450000000        8.2877546548843384E-002   3.7651471793651581E-002  -3.0620485544204712E-002  0.22168777883052826     
   6.9182999432086945E-003   64931.165450000000        9.2527009546756744E-002   4.2476151138544083E-002  -2.7364647015929222E-002  0.23936128616333008     
   9.1201001778244972E-003   64931.165450000000       0.10388881713151932        4.8133868724107742E-002  -2.2261934354901314E-002  0.25616315007209778     
   1.2023000046610832E-002   64931.165450000000       0.11727636307477951        5.4800193756818771E-002  -1.4890142716467381E-002  0.27142432332038879     
   1.5848999843001366E-002   64931.165450000000       0.13301078975200653        6.2674313783645630E-002  -4.8076650127768517E-003  0.28433555364608765     
   2.0893000066280365E-002   64931.165450000000       0.15139757096767426        7.1977674961090088E-002   8.4157455712556839E-003  0.29395529627799988     
   2.7542000636458397E-002   64931.165450000000       0.17264166474342346        8.2924909889698029E-002   2.5122560560703278E-002  0.29919794201850891     
   3.6308001726865768E-002   64931.165450000000       0.19673876464366913        9.5684617757797241E-002   4.5468404889106750E-002  0.29885938763618469     
   4.7862999141216278E-002   64931.165450000000       0.22327141463756561       0.11028971523046494        6.9255590438842773E-002  0.29166671633720398     
   6.3096001744270325E-002   64931.165450000000       0.25114047527313232       0.12650372087955475        9.5734223723411560E-002  0.27639123797416687     
   8.3176001906394958E-002   64931.165450000000       0.27817434072494507       0.14359213411808014       0.12333460897207260       0.25207200646400452     
  0.10000000149011612        64931.165450000000       0.29399782419204712       0.15475408732891083       0.14110317826271057       0.23063823580741882     
  0.12500000000000000        64931.165450000000       0.30831560492515564       0.16683635115623474       0.16016440093517303       0.19936965405941010     
  0.15000000596046448        64931.165450000000       0.31382295489311218       0.17432026565074921       0.17213562130928040       0.17017820477485657     
  0.17499999701976776        64931.165450000000       0.31242009997367859       0.17792369425296783       0.17849598824977875       0.14374075829982758     
  0.20000000298023224        64931.165450000000       0.30561313033103943       0.17825311422348022       0.18039903044700623       0.12026774883270264     
  0.22499999403953552        64931.165450000000       0.29463097453117371       0.17583815753459930       0.17876441776752472        9.9734164774417877E-002
  0.25000000000000000        64931.165450000000       0.28049319982528687       0.17114938795566559       0.17433920502662659        8.1990517675876617E-002
  0.27500000596046448        64931.165450000000       0.26405325531959534       0.16460852324962616       0.16773946583271027        6.6822305321693420E-002
  0.30000001192092896        64931.165450000000       0.24602875113487244       0.15659490227699280       0.15947945415973663        5.3984541445970535E-002
  0.32499998807907104        64931.165450000000       0.22702305018901825       0.14744985103607178       0.14999246597290039        4.3222639709711075E-002
  0.34999999403953552        64931.165450000000       0.20754215121269226       0.13747985661029816       0.13964600861072540        3.4285422414541245E-002
  0.37500000000000000        64931.165450000000       0.18800795078277588       0.12695904076099396       0.12875305116176605        2.6933239772915840E-002
  0.40000000596046448        64931.165450000000       0.16876892745494843       0.11613111943006516       0.11758046597242355        2.0942851901054382E-002
  0.42500001192092896        64931.165450000000       0.15010920166969299       0.10521107912063599       0.10635553300380707        1.6110165044665337E-002
  0.44999998807907104        64931.165450000000       0.13225615024566650        9.4386719167232513E-002   9.5270901918411255E-002   1.2251482345163822E-002
  0.47499999403953552        64931.165450000000       0.11538705229759216        8.3819955587387085E-002   8.4488540887832642E-002   9.2037245631217957E-003
  0.50000000000000000        64931.165450000000        9.9634818732738495E-002   7.3648139834403992E-002   7.4142850935459137E-002   6.8239341489970684E-003
  0.52499997615814209        64931.165450000000        8.5093177855014801E-002   6.3985243439674377E-002   6.4343191683292389E-002   4.9882917664945126E-003
  0.55000001192092896        64931.165450000000        7.1821257472038269E-002   5.4923057556152344E-002   5.5176049470901489E-002   3.5908122081309557E-003
  0.57499998807907104        64931.165450000000        5.9847723692655563E-002   4.6532411128282547E-002   4.6706799417734146E-002   2.5418445002287626E-003
  0.60000002384185791        64931.165450000000        4.9174614250659943E-002   3.8864314556121826E-002   3.8981318473815918E-002   1.7664687475189567E-003
  0.62500000000000000        64931.165450000000        3.9780776947736740E-002   3.1951203942298889E-002   3.2027415931224823E-002   1.2028604978695512E-003
  0.64999997615814209        64931.165450000000        3.1625125557184219E-002   2.5808148086071014E-002   2.5856191292405128E-002   8.0067553790286183E-004
  0.67500001192092896        64931.165450000000        2.4649623781442642E-002   2.0434152334928513E-002   2.0463343709707260E-002   5.1949743647128344E-004
  0.69999998807907104        64931.165450000000        1.8782095983624458E-002   1.5813458710908890E-002   1.5830470249056816E-002   3.2737318542785943E-004
  0.72500002384185791        64931.165450000000        1.3938884250819683E-002   1.1916949413716793E-002   1.1926398612558842E-002   1.9946035172324628E-004
  0.75000000000000000        64931.165450000000        1.0027359239757061E-002   8.7035894393920898E-003   8.7085533887147903E-003   1.1679794260999188E-004
  0.77499997615814209        64931.165450000000        6.9483257830142975E-003   6.1219525523483753E-003   6.1243991367518902E-003   6.5208681917283684E-005
  0.80000001192092896        64931.165450000000        4.5983255840837955E-003   4.1118469089269638E-003   4.1129728779196739E-003   3.4335313102928922E-005
  0.82499998807907104        64931.165450000000        2.8718828689306974E-003   2.6060258969664574E-003   2.6065201964229345E-003   1.6809264707262628E-005
  0.85000002384185791        64931.165450000000        1.6636907821521163E-003   1.5320302918553352E-003   1.5322619583457708E-003   7.5465250120032579E-006
  0.87500000000000000        64931.165450000000        8.7079452350735664E-004   8.1417761975899339E-004   8.1432668957859278E-004   3.1626489089831011E-006
  0.89999997615814209        64931.165450000000        3.9480588748119771E-004   3.7574785528704524E-004   3.7588723353110254E-004   1.4965935406507924E-006
  0.92500001192092896        64931.165450000000        1.4423078391700983E-004   1.4144722081255168E-004   1.4159035345073789E-004   1.2313829529375653E-006
  0.94999998807907104        64931.165450000000        3.7048863305244595E-005   4.0299437387147918E-005   4.0423510654363781E-005   1.5986248627086752E-006
  0.97500002384185791        64931.165450000000        3.8355701690306887E-006   9.2808559202239849E-006   9.3358175945468247E-006   2.1535438463615719E-006
   1.0000000000000000        64931.165450000000       -7.7428430813597515E-006  -1.4120686273599858E-006  -1.5003755606812774E-006   2.6073628305312013E-006
   9.9999997171806854E-010   83255.320739999996        3.1896843574941158E-003  -9.7733293659985065E-004  -1.2172904098406434E-003  -1.2626310344785452E-003
   1.3183000246996812E-009   83255.320739999996        3.3402324188500643E-003  -9.7682315390557051E-004  -1.2439814163371921E-003  -1.2889422941952944E-003
   1.7378000150003459E-009   83255.320739999996        3.4986014943569899E-003  -9.7385828848928213E-004  -1.2712507741525769E-003  -1.3153788167983294E-003
   2.2908999142146058E-009   83255.320739999996        3.6653056740760803E-003  -9.6818245947360992E-004  -1.2992100091651082E-003  -1.3418183661997318E-003
   3.0200000278313155E-009   83255.320739999996        3.8407875690609217E-003  -9.5952092669904232E-004  -1.3279765844345093E-003  -1.3680765405297279E-003
   3.9810998941902653E-009   83255.320739999996        4.0255542844533920E-003  -9.4757642364129424E-004  -1.3577018398791552E-003  -1.3939181808382273E-003
   5.2481001766579993E-009   83255.320739999996        4.2201555334031582E-003  -9.3202700372785330E-004  -1.3885706430301070E-003  -1.4190394431352615E-003
   6.9183001549788514E-009   83255.320739999996        4.4251563958823681E-003  -9.1252644779160619E-004  -1.4208026695996523E-003  -1.4430476585403085E-003
   9.1201002305751899E-009   83255.320739999996        4.6411720104515553E-003  -8.8869966566562653E-004  -1.4546634629368782E-003  -1.4654466649517417E-003
   1.2023000373062587E-008   83255.320739999996        4.8688701353967190E-003  -8.6014013504609466E-004  -1.4904716517776251E-003  -1.4856125926598907E-003
   1.5849000334355878E-008   83255.320739999996        5.1088640466332436E-003  -8.2642218330875039E-004  -1.5285895206034184E-003  -1.5027592889964581E-003
   2.0892999330612838E-008   83255.320739999996        5.3619509562849998E-003  -7.8706810018047690E-004  -1.5694693429395556E-003  -1.5159253962337971E-003
   2.7542000680114143E-008   83255.320739999996        5.6288787163794041E-003  -7.4157642666250467E-004  -1.6136262565851212E-003  -1.5239191707223654E-003
   3.6307998385609608E-008   83255.320739999996        5.9105125255882740E-003  -6.8939564516767859E-004  -1.6616759821772575E-003  -1.5252842567861080E-003
   4.7863000673942224E-008   83255.320739999996        6.2076831236481667E-003  -6.2994792824611068E-004  -1.7143217846751213E-003  -1.5182463685050607E-003
   6.3096003088958241E-008   83255.320739999996        6.5213614143431187E-003  -5.6259479606524110E-004  -1.7723978962749243E-003  -1.5006565954536200E-003
   8.3175997644957533E-008   83255.320739999996        6.8525201641023159E-003  -4.8666130169294775E-004  -1.8368606688454747E-003  -1.4699263265356421E-003
   1.0965000285523274E-007   83255.320739999996        7.2022844105958939E-003  -4.0140046621672809E-004  -1.9088335102424026E-003  -1.4229388907551765E-003
   1.4453999597208167E-007   83255.320739999996        7.5716543942689896E-003  -3.0605727806687355E-004  -1.9895688164979219E-003  -1.3559997314587235E-003
   1.9054999711443088E-007   83255.320739999996        7.9620731994509697E-003  -1.9972228619735688E-004  -2.0805895328521729E-003  -1.2646404793485999E-003
   2.5118998792095226E-007   83255.320739999996        8.3746183663606644E-003  -8.1538877566345036E-005  -2.1835314109921455E-003  -1.1436635395511985E-003
   3.3112999631157436E-007   83255.320739999996        8.8107809424400330E-003   4.9505546485306695E-005  -2.3003416135907173E-003  -9.8685245029628277E-004
   4.3651999703797628E-007   83255.320739999996        9.2720780521631241E-003   1.9448317470960319E-004  -2.4332182947546244E-003  -7.8690331429243088E-004
   5.7544002629583701E-007   83255.320739999996        9.7600379958748817E-003   3.5451646544970572E-004  -2.5846217758953571E-003  -5.3530483273789287E-004
   7.5857997217099182E-007   83255.320739999996        1.0276440531015396E-002   5.3086021216586232E-004  -2.7573716361075640E-003  -2.2205171990208328E-004
   9.9999999747524271E-007   83255.320739999996        1.0823108255863190E-002   7.2483590338379145E-004  -2.9546068981289864E-003   1.6444064385723323E-004
   1.3182999509808724E-006   83255.320739999996        1.1402130126953125E-002   9.3791558174416423E-004  -3.1798887066543102E-003   6.3769205007702112E-004
   1.7377999483869644E-006   83255.320739999996        1.2015455402433872E-002   1.1715725995600224E-003  -3.4370585344731808E-003   1.2130301911383867E-003
   2.2909000563231530E-006   83255.320739999996        1.2665689922869205E-002   1.4275839785113931E-003  -3.7305743899196386E-003   1.9085215171799064E-003
   3.0199998946045525E-006   83255.320739999996        1.3355262577533722E-002   1.7077208030968904E-003  -4.0651792660355568E-003   2.7444558218121529E-003
   3.9810997805034276E-006   83255.320739999996        1.4086980372667313E-002   2.0139599218964577E-003  -4.4461246579885483E-003   3.7440913729369640E-003
   5.2481000238913111E-006   83255.320739999996        1.4863974414765835E-002   2.3484695702791214E-003  -4.8791458830237389E-003   4.9338866956532001E-003
   6.9183001869532745E-006   83255.320739999996        1.5689618885517120E-002   2.7135796844959259E-003  -5.3703808225691319E-003   6.3436017371714115E-003
   9.1201000032015145E-006   83255.320739999996        1.6567731276154518E-002   3.1118635088205338E-003  -5.9264176525175571E-003   8.0067683011293411E-003
   1.2022999726468697E-005   83255.320739999996        1.7502618953585625E-002   3.5461650695651770E-003  -6.5542384982109070E-003   9.9609708413481712E-003
   1.5849000192247331E-005   83255.320739999996        1.8498728051781654E-002   4.0194261819124222E-003  -7.2608301416039467E-003   1.2247064150869846E-002
   2.0892999600619078E-005   83255.320739999996        1.9561704248189926E-002   4.5351772569119930E-003  -8.0537106841802597E-003   1.4911406673491001E-002
   2.7542000680114143E-005   83255.320739999996        2.0697543397545815E-002   5.0971326418220997E-003  -8.9400857686996460E-003   1.8003810197114944E-002
   3.6307999835116789E-005   83255.320739999996        2.1913437172770500E-002   5.7095806114375591E-003  -9.9271032959222794E-003   2.1579144522547722E-002
   4.7862999053904787E-005   83255.320739999996        2.3217298090457916E-002   6.3771302811801434E-003  -1.1021010577678680E-002   2.5695297867059708E-002
   6.3095998484641314E-005   83255.320739999996        2.4618742987513542E-002   7.1051758714020252E-003  -1.2227331288158894E-002   3.0414951965212822E-002
   8.3175997133366764E-005   83255.320739999996        2.6128774508833885E-002   7.8997015953063965E-003  -1.3549821451306343E-002   3.5803079605102539E-002
   1.0964999819407240E-004   83255.320739999996        2.7760822325944901E-002   8.7677733972668648E-003  -1.4990353025496006E-002   4.1928287595510483E-002
   1.4453999756369740E-004   83255.320739999996        2.9529904946684837E-002   9.7170313820242882E-003  -1.6546914353966713E-002   4.8856671899557114E-002
   1.9054999575018883E-004   83255.320739999996        3.1455911695957184E-002   1.0757359676063061E-002  -1.8214887008070946E-002   5.6660443544387817E-002
   2.5119000929407775E-004   83255.320739999996        3.3560425043106079E-002   1.1899082921445370E-002  -1.9982308149337769E-002   6.5400257706642151E-002
   3.3112999517470598E-004   83255.320739999996        3.5871397703886032E-002   1.3155370019376278E-002  -2.1831514313817024E-002   7.5137294828891754E-002
   4.3652000022120774E-004   83255.320739999996        3.8422483950853348E-002   1.4541719108819962E-002  -2.3735515773296356E-002   8.5922293365001678E-002
   5.7544000446796417E-004   83255.320739999996        4.1254226118326187E-002   1.6076456755399704E-002  -2.5655504316091537E-002   9.7790010273456573E-002
   7.5857999036088586E-004   83255.320739999996        4.4417217373847961E-002   1.7782259732484818E-002  -2.7538964524865150E-002  0.11075960099697113     
   1.0000000474974513E-003   83255.320739999996        4.7973033040761948E-002   1.9686492159962654E-002  -2.9315365478396416E-002  0.12482292205095291     
   1.3183000264689326E-003   83255.320739999996        5.1998317241668701E-002   2.1823236718773842E-002  -3.0892916023731232E-002  0.13994266092777252     
   1.7377999611198902E-003   83255.320739999996        5.6585036218166351E-002   2.4233350530266762E-002  -3.2152839004993439E-002  0.15603266656398773     
   2.2909000981599092E-003   83255.320739999996        6.1849858611822128E-002   2.6969458907842636E-002  -3.2946087419986725E-002  0.17296864092350006     
   3.0199999455362558E-003   83255.320739999996        6.7932158708572388E-002   3.0095163732767105E-002  -3.3085878938436508E-002  0.19055509567260742     
   3.9810999296605587E-003   83255.320739999996        7.5002342462539673E-002   3.3690024167299271E-002  -3.2343316823244095E-002  0.20852728188037872     
   5.2481000311672688E-003   83255.320739999996        8.3265602588653564E-002   3.7852682173252106E-002  -3.0442005023360252E-002  0.22653618454933167     
   6.9182999432086945E-003   83255.320739999996        9.2963591217994690E-002   4.2703840881586075E-002  -2.7055310085415840E-002  0.24413287639617920     
   9.1201001778244972E-003   83255.320739999996       0.10437558591365814        4.8390217125415802E-002  -2.1807145327329636E-002  0.26075887680053711     
   1.2023000046610832E-002   83255.320739999996       0.11781204491853714        5.5086463689804077E-002  -1.4279888942837715E-002  0.27573379874229431     
   1.5848999843001366E-002   83255.320739999996       0.13358938694000244        6.2990047037601471E-002  -4.0394598618149757E-003  0.28824016451835632     
   2.0893000066280365E-002   83255.320739999996       0.15200591087341309        7.2319515049457550E-002   9.3333981931209564E-003  0.29733315110206604     
   2.7542000636458397E-002   83255.320739999996       0.17325623333454132        8.3284892141819000E-002   2.6165995746850967E-002  0.30193141102790833     
   3.6308001726865768E-002   83255.320739999996       0.19732190668582916        9.6047878265380859E-002   4.6594586223363876E-002  0.30084598064422607     
   4.7862999141216278E-002   83255.320739999996       0.22376739978790283       0.11063165217638016        7.0398546755313873E-002  0.29283416271209717     
   6.3096001744270325E-002   83255.320739999996       0.25147280097007751       0.12678687274456024        9.6803769469261169E-002  0.27671644091606140     
   8.3176001906394958E-002   83255.320739999996       0.27824661135673523       0.14376387000083923       0.12421949207782745       0.25160357356071472     
  0.10000000149011612        83255.320739999996       0.29383683204650879       0.15481489896774292       0.14179718494415283       0.22971285879611969     
  0.12500000000000000        83255.320739999996       0.30781000852584839       0.16671855747699738       0.16055682301521301       0.19801869988441467     
  0.15000000596046448        83255.320739999996       0.31299626827239990       0.17402108013629913       0.17223386466503143       0.16861754655838013     
  0.17499999701976776        83255.320739999996       0.31130945682525635       0.17745076119899750       0.17832434177398682       0.14211681485176086     
  0.20000000298023224        83255.320739999996       0.30426266789436340       0.17762100696563721       0.17998974025249481       0.11867785453796387     
  0.22499999403953552        83255.320739999996       0.29308757185935974       0.17506590485572815       0.17815296351909637        9.8240382969379425E-002
  0.25000000000000000        83255.320739999996       0.27880370616912842       0.17025874555110931       0.17356160283088684        8.0629438161849976E-002
  0.27500000596046448        83255.320739999996       0.26226288080215454       0.16362267732620239       0.16683073341846466        6.5612271428108215E-002
  0.30000001192092896        83255.320739999996       0.24417959153652191       0.15553741157054901       0.15847268700599670        5.2930977195501328E-002
  0.32499998807907104        83255.320739999996       0.22515349090099335       0.14634388685226440       0.14891831576824188        4.2322102934122086E-002
  0.34999999403953552        83255.320739999996       0.20568637549877167       0.13634757697582245       0.13853240013122559        3.3528663218021393E-002
  0.37500000000000000        83255.320739999996       0.18619561195373535       0.12582114338874817       0.12762497365474701        2.6307465508580208E-002
  0.40000000596046448        83255.320739999996       0.16702513396739960       0.11500648409128189       0.11645997315645218        2.0433427765965462E-002
  0.42500001192092896        83255.320739999996       0.14845454692840576       0.10411652922630310       0.10526167601346970        1.5701849013566971E-002
  0.44999998807907104        83255.320739999996       0.13070686161518097        9.3336828052997589E-002   9.4219803810119629E-002   1.1929298751056194E-002
  0.47499999403953552        83255.320739999996       0.11395516246557236        8.2826964557170868E-002   8.3493456244468689E-002   8.9535592123866081E-003
  0.50000000000000000        83255.320739999996        9.8328486084938049E-002   7.2721876204013824E-002   7.3214240372180939E-002   6.6329031251370907E-003
  0.52499997615814209        83255.320739999996        8.3916954696178436E-002   6.3133172690868378E-002   6.3488900661468506E-002   4.8449509777128696E-003
  0.55000001192092896        83255.320739999996        7.0776440203189850E-002   5.4150331765413284E-002   5.4401408880949020E-002   3.4852367825806141E-003
  0.57499998807907104        83255.320739999996        5.8932736515998840E-002   4.5841947197914124E-002   4.6014796942472458E-002   2.4656164459884167E-003
  0.60000002384185791        83255.320739999996        4.8385348170995712E-002   3.8256954401731491E-002   3.8372784852981567E-002   1.7126003513112664E-003
  0.62500000000000000        83255.320739999996        3.9110992103815079E-002   3.1425863504409790E-002   3.1501226127147675E-002   1.1656734859570861E-003
  0.64999997615814209        83255.320739999996        3.1066829338669777E-002   2.5362025946378708E-002   2.5409480556845665E-002   7.7565573155879974E-004
  0.67500001192092896        83255.320739999996        2.4193443357944489E-002   2.0062934607267380E-002   2.0091740414500237E-002   5.0313689280301332E-004
  0.69999998807907104        83255.320739999996        1.8417662009596825E-002   1.5511574223637581E-002   1.5528343617916107E-002   3.1701137777417898E-004
  0.72500002384185791        83255.320739999996        1.3655188493430614E-002   1.1677813716232777E-002   1.1687119491398335E-002   1.9313188386149704E-004
  0.75000000000000000        83255.320739999996        9.8131075501441956E-003   8.5198786109685898E-003   8.5247624665498734E-003   1.1309210822219029E-004
  0.77499997615814209        83255.320739999996        6.7922663874924183E-003   5.9858802706003189E-003   5.9882858768105507E-003   6.3144761952571571E-005
  0.80000001192092896        83255.320739999996        4.4895634055137634E-003   4.0154452435672283E-003   4.0165516547858715E-003   3.3255244488827884E-005
  0.82499998807907104        83255.320739999996        2.8001645114272833E-003   2.5414275005459785E-003   2.5419129524379969E-003   1.6288384358631447E-005
  0.85000002384185791        83255.320739999996        1.6196669312193990E-003   1.4917446533218026E-003   1.4919721288606524E-003   7.3218725447077304E-006
  0.87500000000000000        83255.320739999996        8.4624689770862460E-004   7.9135660780593753E-004   7.9150230158120394E-004   3.0776834591961233E-006
  0.89999997615814209        83255.320739999996        3.8283964386209846E-004   3.6443225690163672E-004   3.6456729867495596E-004   1.4605529941036366E-006
  0.92500001192092896        83255.320739999996        1.3942236546427011E-004   1.3678611139766872E-004   1.3692305947188288E-004   1.1912841273442609E-006
  0.94999998807907104        83255.320739999996        3.5538261727197096E-005   3.8726448110537603E-005   3.8842317735543475E-005   1.5217898408081965E-006
  0.97500002384185791        83255.320739999996        3.3413725759601220E-006   8.6222426034510136E-006   8.6675318016204983E-006   2.0186209894745843E-006
   1.0000000000000000        83255.320739999996       -8.0393811003887095E-006  -1.9578060346248094E-006  -2.0557820334943244E-006   2.4020289401960326E-006
   9.9999997171806854E-010   106750.71640000000        3.1950566917657852E-003  -9.7711989656090736E-004  -1.2179192854091525E-003  -1.2935152044519782E-003
   1.3183000246996812E-009   106750.71640000000        3.3458885736763477E-003  -9.7651226678863168E-004  -1.2446936452761292E-003  -1.3202148256823421E-003
   1.7378000150003459E-009   106750.71640000000        3.5045575350522995E-003  -9.7343995003029704E-004  -1.2720666127279401E-003  -1.3469773111864924E-003
   2.2908999142146058E-009   106750.71640000000        3.6715792957693338E-003  -9.6764613408595324E-004  -1.3001539045944810E-003  -1.3736627297475934E-003
   3.0200000278313155E-009   106750.71640000000        3.8473973982036114E-003  -9.5885532209649682E-004  -1.3290783390402794E-003  -1.4000652590766549E-003
   3.9810998941902653E-009   106750.71640000000        4.0325201116502285E-003  -9.4676937442272902E-004  -1.3589967275038362E-003  -1.4259236631914973E-003
   5.2481001766579993E-009   106750.71640000000        4.2274980805814266E-003  -9.3106529675424099E-004  -1.3901011552661657E-003  -1.4509026659652591E-003
   6.9183001549788514E-009   106750.71640000000        4.4328980147838593E-003  -9.1139593860134482E-004  -1.4226192142814398E-003  -1.4745721127837896E-003
   9.1201002305751899E-009   106750.71640000000        4.6493373811244965E-003  -8.8738504564389586E-004  -1.4568258775398135E-003  -1.4963907888159156E-003
   1.2023000373062587E-008   106750.71640000000        4.8774834722280502E-003  -8.5862487321719527E-004  -1.4930503675714135E-003  -1.5156811568886042E-003
   1.5849000334355878E-008   106750.71640000000        5.1179528236389160E-003  -8.2468858454376459E-004  -1.5316677745431662E-003  -1.5315942000597715E-003
   2.0892999330612838E-008   106750.71640000000        5.3715440444648266E-003  -7.8509689774364233E-004  -1.5731444582343102E-003  -1.5430935891345143E-003
   2.7542000680114143E-008   106750.71640000000        5.6390063837170601E-003  -7.3934707324951887E-004  -1.6180118545889854E-003  -1.5488994540646672E-003
   3.6307998385609608E-008   106750.71640000000        5.9212082996964455E-003  -6.8688578903675079E-004  -1.6669046599417925E-003  -1.5474520623683929E-003
   4.7863000673942224E-008   106750.71640000000        6.2189814634621143E-003  -6.2713352963328362E-004  -1.7205470940098166E-003  -1.5368574531748891E-003
   6.3096003088958241E-008   106750.71640000000        6.5333000384271145E-003  -5.5944995256140828E-004  -1.7797976033762097E-003  -1.5148264355957508E-003
   8.3175997644957533E-008   106750.71640000000        6.8651400506496429E-003  -4.8315810272470117E-004  -1.8456391990184784E-003  -1.4786083484068513E-003
   1.0965000285523274E-007   106750.71640000000        7.2156284004449844E-003  -3.9750870200805366E-004  -1.9192259060218930E-003  -1.4248982770368457E-003
   1.4453999597208167E-007   106750.71640000000        7.5857690535485744E-003  -3.0174455605447292E-004  -2.0018431823700666E-003  -1.3497892068699002E-003
   1.9054999711443088E-007   106750.71640000000        7.9770078882575035E-003  -1.9495325977914035E-004  -2.0950522739440203E-003  -1.2485609622672200E-003
   2.5118998792095226E-007   106750.71640000000        8.3904294297099113E-003  -7.6275675382930785E-005  -2.2005292121320963E-003  -1.1157399276271462E-003
   3.3112999631157436E-007   106750.71640000000        8.8275242596864700E-003   5.5304066336248070E-005  -2.3202663287520409E-003  -9.4478746177628636E-004
   4.3651999703797628E-007   106750.71640000000        9.2898188158869743E-003   2.0086158474441618E-004  -2.4565109051764011E-003  -7.2803732473403215E-004
   5.7544002629583701E-007   106750.71640000000        9.7788451239466667E-003   3.6152300890535116E-004  -2.6117749512195587E-003  -4.5657387818209827E-004
   7.5857997217099182E-007   106750.71640000000        1.0296390391886234E-002   5.3854734869673848E-004  -2.7889348566532135E-003  -1.1993407679256052E-004
   9.9999999747524271E-007   106750.71640000000        1.0844281874597073E-002   7.3326064739376307E-004  -2.9911876190453768E-003   2.9397281468845904E-004
   1.3182999509808724E-006   106750.71640000000        1.1424620635807514E-002   9.4714021543040872E-004  -3.2221572473645210E-003   7.9923367593437433E-004
   1.7377999483869644E-006   106750.71640000000        1.2039363384246826E-002   1.1816647602245212E-003  -3.4857443533837795E-003   1.4117821119725704E-003
   2.2909000563231530E-006   106750.71640000000        1.2691126205027103E-002   1.4386182883754373E-003  -3.7864723708480597E-003   2.1503756288439035E-003
   3.0199998946045525E-006   106750.71640000000        1.3382352888584137E-002   1.7197788693010807E-003  -4.1291425004601479E-003   3.0360289383679628E-003
   3.9810997805034276E-006   106750.71640000000        1.4115866273641586E-002   2.0271316170692444E-003  -4.5190630480647087E-003   4.0927892550826073E-003
   5.2481000238913111E-006   106750.71640000000        1.4894812367856503E-002   2.3628543131053448E-003  -4.9620168283581734E-003   5.3479578346014023E-003
   6.9183001869532745E-006   106750.71640000000        1.5722591429948807E-002   2.7292878367006779E-003  -5.4641813039779663E-003   6.8321772851049900E-003
   9.1201000032015145E-006   106750.71640000000        1.6603039577603340E-002   3.1290180049836636E-003  -6.0321660712361336E-003   8.5799004882574081E-003
   1.2022999726468697E-005   106750.71640000000        1.7540499567985535E-002   3.5649037454277277E-003  -6.6729579120874405E-003   1.0629661381244659E-002
   1.5849000192247331E-005   106750.71640000000        1.8539452925324440E-002   4.0399031713604927E-003  -7.3935138061642647E-003   1.3023222796618938E-002
   2.0892999600619078E-005   106750.71640000000        1.9605584442615509E-002   4.5575671829283237E-003  -8.2012973725795746E-003   1.5807893127202988E-002
   2.7542000680114143E-005   106750.71640000000        2.0744942128658295E-002   5.1216338761150837E-003  -9.1034099459648132E-003   1.9034333527088165E-002
   3.6307999835116789E-005   106750.71640000000        2.1964782848954201E-002   5.7364189997315407E-003  -1.0106847621500492E-002   2.2758208215236664E-002
   4.7862999053904787E-005   106750.71640000000        2.3273086175322533E-002   6.4065647311508656E-003  -1.1217635124921799E-002   2.7038017287850380E-002
   6.3095998484641314E-005   106750.71640000000        2.4679558351635933E-002   7.1375044062733650E-003  -1.2441004626452923E-002   3.1936906278133392E-002
   8.3175997133366764E-005   106750.71640000000        2.6195308193564415E-002   7.9352688044309616E-003  -1.3780327513813972E-002   3.7520017474889755E-002
   1.0964999819407240E-004   106750.71640000000        2.7833886444568634E-002   8.8069792836904526E-003  -1.5236988663673401E-002   4.3855849653482437E-002
   1.4453999756369740E-004   106750.71640000000        2.9610458761453629E-002   9.7603406757116318E-003  -1.6808366402983665E-002   5.1009859889745712E-002
   1.9054999575018883E-004   106750.71640000000        3.1545087695121765E-002   1.0805317200720310E-002  -1.8489116802811623E-002   5.9053316712379456E-002
   2.5119000929407775E-004   106750.71640000000        3.3659555017948151E-002   1.1952324770390987E-002  -2.0266382023692131E-002   6.8045049905776978E-002
   3.3112999517470598E-004   106750.71640000000        3.5982057452201843E-002   1.3214641250669956E-002  -2.2121466696262360E-002   7.8043878078460693E-002
   4.3652000022120774E-004   106750.71640000000        3.8546517491340637E-002   1.4607896097004414E-002  -2.4026177823543549E-002   8.9097291231155396E-002
   5.7544000446796417E-004   106750.71640000000        4.1393786668777466E-002   1.6150563955307007E-002  -2.5940345600247383E-002  0.10123576968908310     
   7.5857999036088586E-004   106750.71640000000        4.4574800878763199E-002   1.7865495756268501E-002  -2.7809944003820419E-002  0.11447320133447647     
   1.0000000474974513E-003   106750.71640000000        4.8151511698961258E-002   1.9780250266194344E-002  -2.9562801122665405E-002  0.12879493832588196     
   1.3183000264689326E-003   106750.71640000000        5.2200969308614731E-002   2.1929133683443069E-002  -3.1105395406484604E-002  0.14415600895881653     
   1.7377999611198902E-003   106750.71640000000        5.6815512478351593E-002   2.4353232234716415E-002  -3.2317236065864563E-002  0.16046114265918732     
   2.2909000981599092E-003   106750.71640000000        6.2112171202898026E-002   2.7105424553155899E-002  -3.3047601580619812E-002  0.17757590115070343     
   3.0199999455362558E-003   106750.71640000000        6.8230561912059784E-002   3.0249537900090218E-002  -3.3108334988355637E-002  0.19529333710670471     
   3.9810999296605587E-003   106750.71640000000        7.5341150164604187E-002   3.3865317702293396E-002  -3.2269600778818130E-002  0.21333634853363037     
   5.2481000311672688E-003   106750.71640000000        8.3648815751075745E-002   3.8051497191190720E-002  -3.0254794284701347E-002  0.23134300112724304     
   6.9182999432086945E-003   106750.71640000000        9.3394391238689423E-002   4.2928677052259445E-002  -2.6738218963146210E-002  0.24885131418704987     
   9.1201001778244972E-003   106750.71640000000       0.10485547035932541        4.8643156886100769E-002  -2.1346298977732658E-002  0.26529052853584290     
   1.2023000046610832E-002   106750.71640000000       0.11833959072828293        5.5368669331073761E-002  -1.3666093349456787E-002  0.27996957302093506     
   1.5848999843001366E-002   106750.71640000000       0.13415846228599548        6.3300952315330505E-002  -3.2710800878703594E-003  0.29206377267837524     
   2.0893000066280365E-002   106750.71640000000       0.15260328352451324        7.2655670344829559E-002   1.0247059166431427E-002  0.30062583088874817     
   2.7542000636458397E-002   106750.71640000000       0.17385844886302948        8.3638273179531097E-002   2.7200657874345779E-002  0.30457985401153564     
   3.6308001726865768E-002   106750.71640000000       0.19789157807826996        9.6403665840625763E-002   4.7706965357065201E-002  0.30275282263755798     
   4.7862999141216278E-002   106750.71640000000       0.22424951195716858       0.11096541583538055        7.1523025631904602E-002  0.29393294453620911     
   6.3096001744270325E-002   106750.71640000000       0.25179201364517212       0.12706160545349121        9.7851350903511047E-002  0.27698999643325806     
   8.3176001906394958E-002   106750.71640000000       0.27830833196640015       0.14392778277397156       0.12508110702037811       0.25110548734664917     
  0.10000000149011612        106750.71640000000       0.29366844892501831       0.15486899018287659       0.14246881008148193       0.22877416014671326     
  0.12500000000000000        106750.71640000000       0.30730265378952026       0.16659645736217499       0.16093020141124725       0.19667412340641022     
  0.15000000596046448        106750.71640000000       0.31217405200004578       0.17372059822082520       0.17231780290603638       0.16707761585712433     
  0.17499999701976776        106750.71640000000       0.31020957231521606       0.17697989940643311       0.17814373970031738       0.14052321016788483     
  0.20000000298023224        106750.71640000000       0.30292892456054688       0.17699444293975830       0.17957696318626404       0.11712399125099182     
  0.22499999403953552        106750.71640000000       0.29156634211540222       0.17430263757705688       0.17754329741001129        9.6785224974155426E-002
  0.25000000000000000        106750.71640000000       0.27714124321937561       0.16938038170337677       0.17279063165187836        7.9307228326797485E-002
  0.27500000596046448        106750.71640000000       0.26050353050231934       0.16265209019184113       0.16593293845653534        6.4439631998538971E-002
  0.30000001192092896        106750.71640000000       0.24236470460891724       0.15449781715869904       0.15748056769371033        5.1912199705839157E-002
  0.32499998807907104        106750.71640000000       0.22332063317298889       0.14525802433490753       0.14786191284656525        4.1453037410974503E-002
  0.34999999403953552        106750.71640000000       0.20386886596679688       0.13523718714714050       0.13743898272514343        3.2799690961837769E-002
  0.37500000000000000        106750.71640000000       0.18442234396934509       0.12470644712448120       0.12651893496513367        2.5705700740218163E-002
  0.40000000596046448        106750.71640000000       0.16532051563262939       0.11390591412782669       0.11536273360252380        1.9944336265325546E-002
  0.42500001192092896        106750.71640000000       0.14683850109577179       0.10304644703865051       0.10419175028800964        1.5310424380004406E-002
  0.44999998807907104        106750.71640000000       0.12919500470161438        9.2311367392539978E-002   9.3192800879478455E-002   1.1620886623859406E-002
  0.47499999403953552        106750.71640000000       0.11255905777215958        8.1857956945896149E-002   8.2522146403789520E-002   8.7144104763865471E-003
  0.50000000000000000        106750.71640000000        9.7055852413177490E-002   7.1818806231021881E-002   7.2308711707592010E-002   6.4505171030759811E-003
  0.52499997615814209        106750.71640000000        8.2772023975849152E-002   6.2303178012371063E-002   6.2656626105308533E-002   4.7082607634365559E-003
  0.55000001192092896        106750.71640000000        6.9760277867317200E-002   5.3398292511701584E-002   5.3647428750991821E-002   3.3846711739897728E-003
  0.57499998807907104        106750.71640000000        5.8043591678142548E-002   4.5170571655035019E-002   4.5341871678829193E-002   2.3930799216032028E-003
  0.60000002384185791        106750.71640000000        4.7619029879570007E-002   3.7666916847229004E-002   3.7781577557325363E-002   1.6613876214250922E-003
  0.62500000000000000        106750.71640000000        3.8461253046989441E-002   3.0915977433323860E-002   3.0990494415163994E-002   1.1303480714559555E-003
  0.64999997615814209        106750.71640000000        3.0525723472237587E-002   2.4929432198405266E-002   2.4976305663585663E-002   7.5190444476902485E-004
  0.67500001192092896        106750.71640000000        2.3751720786094666E-002   1.9703326746821404E-002   1.9731748849153519E-002   4.8761398647911847E-004
  0.69999998807907104        106750.71640000000        1.8065121024847031E-002   1.5219425782561302E-002   1.5235956758260727E-002   3.0718353809788823E-004
  0.72500002384185791        106750.71640000000        1.3381032273173332E-002   1.1446636170148849E-002   1.1455801315605640E-002   1.8713042663875967E-004
  0.75000000000000000        106750.71640000000        9.6062850207090378E-003   8.3424802869558334E-003   8.3472868427634239E-003   1.0957748600048944E-004
  0.77499997615814209        106750.71640000000        6.6417935304343700E-003   5.8546410873532295E-003   5.8570066466927528E-003   6.1186612583696842E-005
  0.80000001192092896        106750.71640000000        4.3848268687725067E-003   3.9225881919264793E-003   3.9236759766936302E-003   3.2229698263108730E-005
  0.82499998807907104        106750.71640000000        2.7311970479786396E-003   2.4792926851660013E-003   2.4797699879854918E-003   1.5792893464094959E-005
  0.85000002384185791        106750.71640000000        1.5773972263559699E-003   1.4530566986650229E-003   1.4532800996676087E-003   7.1070962803787552E-006
  0.87500000000000000        106750.71640000000        8.2271918654441833E-004   7.6947960769757628E-004   7.6962204184383154E-004   2.9950883799756411E-006
  0.89999997615814209        106750.71640000000        3.7139438791200519E-004   3.5360670881345868E-004   3.5373755963519216E-004   1.4240266636988963E-006
  0.92500001192092896        106750.71640000000        1.3483494694810361E-004   1.3233692152425647E-004   1.3246790331322700E-004   1.1507551107570180E-006
  0.94999998807907104        106750.71640000000        3.4102253266610205E-005   3.7228361179586500E-005   3.7336369132390246E-005   1.4468046174442861E-006
  0.97500002384185791        106750.71640000000        2.8760155146301258E-006   7.9974397522164509E-006   8.0335657912655734E-006   1.8899095266533550E-006
   1.0000000000000000        106750.71640000000       -8.3098966570105404E-006  -2.4681098693690728E-006  -2.5750862278073328E-006   2.2093149709689897E-006
   9.9999997171806854E-010   136876.72279999999        3.2003612723201513E-003  -9.7690615803003311E-004  -1.2185566592961550E-003  -1.3243827270343900E-003
   1.3183000246996812E-009   136876.72279999999        3.3514734823256731E-003  -9.7620178712531924E-004  -1.2454193783923984E-003  -1.3514449819922447E-003
   1.7378000150003459E-009   136876.72279999999        3.5104388371109962E-003  -9.7302306676283479E-004  -1.2729018926620483E-003  -1.3785019982606173E-003
   2.2908999142146058E-009   136876.72279999999        3.6777744535356760E-003  -9.6711260266602039E-004  -1.3011243427172303E-003  -1.4053955674171448E-003
   3.0200000278313155E-009   136876.72279999999        3.8539245724678040E-003  -9.5819390844553709E-004  -1.3302146689966321E-003  -1.4318968169391155E-003
   3.9810998941902653E-009   136876.72279999999        4.0393983945250511E-003  -9.4596802955493331E-004  -1.3603358529508114E-003  -1.4577172696590424E-003
   5.2481001766579993E-009   136876.72279999999        4.2347488924860954E-003  -9.3011109856888652E-004  -1.3916870811954141E-003  -1.4824888203293085E-003
   6.9183001549788514E-009   136876.72279999999        4.4405432417988777E-003  -9.1027474263682961E-004  -1.4245040947571397E-003  -1.5057419659569860E-003
   9.1201002305751899E-009   136876.72279999999        4.6574003063142300E-003  -8.8608177611604333E-004  -1.4590716455131769E-003  -1.5268883435055614E-003
   1.2023000373062587E-008   136876.72279999999        4.8859892413020134E-003  -8.5712323198094964E-004  -1.4957300154492259E-003  -1.5451947692781687E-003
   1.5849000334355878E-008   136876.72279999999        5.1269284449517727E-003  -8.2297105109319091E-004  -1.5348667511716485E-003  -1.5597466845065355E-003
   2.0892999330612838E-008   136876.72279999999        5.3810174576938152E-003  -7.8314443817362189E-004  -1.5769631136208773E-003  -1.5694297617301345E-003
   2.7542000680114143E-008   136876.72279999999        5.6490083225071430E-003  -7.3713931487873197E-004  -1.6225673025473952E-003  -1.5728732105344534E-003
   3.6307998385609608E-008   136876.72279999999        5.9317708946764469E-003  -6.8440067116171122E-004  -1.6723327571526170E-003  -1.5684104291722178E-003
   4.7863000673942224E-008   136876.72279999999        6.2301396392285824E-003  -6.2434730352833867E-004  -1.7270053504034877E-003  -1.5540237072855234E-003
   6.3096003088958241E-008   136876.72279999999        6.5450915135443211E-003  -5.5633706506341696E-004  -1.7874679761007428E-003  -1.5272791497409344E-003
   8.3175997644957533E-008   136876.72279999999        6.8776039406657219E-003  -4.7969087609089911E-004  -1.8547307699918747E-003  -1.4852598542347550E-003
   1.0965000285523274E-007   136876.72279999999        7.2288075461983681E-003  -3.9365730481222272E-004  -1.9299787236377597E-003  -1.4244676567614079E-003
   1.4453999597208167E-007   136876.72279999999        7.5997095555067062E-003  -2.9747691587544978E-004  -2.0145303569734097E-003  -1.3407776132225990E-003
   1.9054999711443088E-007   136876.72279999999        7.9917600378394127E-003  -1.9023446657229215E-004  -2.1099860314279795E-003  -1.2292118044570088E-003
   2.5118998792095226E-007   136876.72279999999        8.4060449153184891E-003  -7.1068236138671637E-005  -2.2180613595992327E-003  -1.0840152390301228E-003
   3.3112999631157436E-007   136876.72279999999        8.8440636172890663E-003   6.1040816945023835E-005  -2.3407950066030025E-003  -8.9832092635333538E-004
   4.3651999703797628E-007   136876.72279999999        9.3073435127735138E-003   2.0717173174489290E-004  -2.4804824497550726E-003  -6.6409370629116893E-004
   5.7544002629583701E-007   136876.72279999999        9.7974231466650963E-003   3.6845426075160503E-004  -2.6396883185952902E-003  -3.7200786755420268E-004
   7.5857997217099182E-007   136876.72279999999        1.0316097177565098E-002   5.4615165572613478E-004  -2.8213441837579012E-003  -1.1136346074636094E-005
   9.9999999747524271E-007   136876.72279999999        1.0865200310945511E-002   7.4159441282972693E-004  -3.0287054833024740E-003   4.3112310231663287E-004
   1.3182999509808724E-006   136876.72279999999        1.1446840129792690E-002   9.5626508118584752E-004  -3.2654572278261185E-003   9.6942944219335914E-004
   1.7377999483869644E-006   136876.72279999999        1.2062984518706799E-002   1.1916477233171463E-003  -3.5355591680854559E-003   1.6203257255256176E-003
   2.2909000563231530E-006   136876.72279999999        1.2716260738670826E-002   1.4495331561192870E-003  -3.8435976020991802E-003   2.4032634682953358E-003
   3.0199998946045525E-006   136876.72279999999        1.3409123755991459E-002   1.7317064339295030E-003  -4.1944305412471294E-003   3.3399835228919983E-003
   3.9810997805034276E-006   136876.72279999999        1.4144413173198700E-002   2.0401608198881149E-003  -4.5934189110994339E-003   4.4553191401064396E-003
   5.2481000238913111E-006   136876.72279999999        1.4925292693078518E-002   2.3770839907228947E-003  -5.0463927909731865E-003   5.7774106971919537E-003
   6.9183001869532745E-006   136876.72279999999        1.5755182132124901E-002   2.7448271866887808E-003  -5.5595627054572105E-003   7.3377750813961029E-003
   9.1201000032015145E-006   136876.72279999999        1.6637947410345078E-002   3.1459887977689505E-003  -6.1395564116537571E-003   9.1717746108770370E-003
   1.2022999726468697E-005   136876.72279999999        1.7577953636646271E-002   3.5834424197673798E-003  -6.7933597601950169E-003   1.1318875476717949E-002
   1.5849000192247331E-005   136876.72279999999        1.8579723313450813E-002   4.0601626969873905E-003  -7.5278938747942448E-003   1.3821726664900780E-002
   2.0892999600619078E-005   136876.72279999999        1.9648980349302292E-002   4.5797210186719894E-003  -8.3505604416131973E-003   1.6728552058339119E-002
   2.7542000680114143E-005   136876.72279999999        2.0791828632354736E-002   5.1458780653774738E-003  -9.2683499678969383E-003   2.0090831443667412E-002
   3.6307999835116789E-005   136876.72279999999        2.2015579044818878E-002   5.7629784569144249E-003  -1.0288098827004433E-002   2.3964975029230118E-002
   4.7862999053904787E-005   136876.72279999999        2.3328287526965141E-002   6.4356955699622631E-003  -1.1415600776672363E-002   2.8410039842128754E-002
   6.3095998484641314E-005   136876.72279999999        2.4739746004343033E-002   7.1695023216307163E-003  -1.2655785307288170E-002   3.3489570021629333E-002
   8.3175997133366764E-005   136876.72279999999        2.6261163875460625E-002   7.9704755917191505E-003  -1.4011631719768047E-002   3.9268806576728821E-002
   1.0964999819407240E-004   136876.72279999999        2.7906216681003571E-002   8.8457902893424034E-003  -1.5484032221138477E-002   4.5816056430339813E-002
   1.4453999756369740E-004   136876.72279999999        2.9690211638808250E-002   9.8032178357243538E-003  -1.7069745808839798E-002   5.3196031600236893E-002
   1.9054999575018883E-004   136876.72279999999        3.1633388251066208E-002   1.0852799750864506E-002  -1.8762694671750069E-002   6.1478976160287857E-002
   2.5119000929407775E-004   136876.72279999999        3.3757727593183517E-002   1.2005043216049671E-002  -2.0549131557345390E-002   7.0721775293350220E-002
   3.3112999517470598E-004   136876.72279999999        3.6091651767492294E-002   1.3273334130644798E-002  -2.2409325465559959E-002   8.0980785191059113E-002
   4.3652000022120774E-004   136876.72279999999        3.8669358938932419E-002   1.4673429541289806E-002  -2.4313891306519508E-002   9.2300124466419220E-002
   5.7544000446796417E-004   136876.72279999999        4.1531994938850403E-002   1.6223948448896408E-002  -2.6221314445137978E-002  0.10470590740442276     
   7.5857999036088586E-004   136876.72279999999        4.4730845838785172E-002   1.7947915941476822E-002  -2.8076076880097389E-002  0.11820665001869202     
   1.0000000474974513E-003   136876.72279999999        4.8328228294849396E-002   1.9873082637786865E-002  -2.9804401099681854E-002  0.13278114795684814     
   1.3183000264689326E-003   136876.72279999999        5.2401576191186905E-002   2.2033970803022385E-002  -3.1311087310314178E-002  0.14837668836116791     
   1.7377999611198902E-003   136876.72279999999        5.7043597102165222E-002   2.4471892043948174E-002  -3.2473977655172348E-002  0.16488894820213318     
   2.2909000981599092E-003   136876.72279999999        6.2371674925088882E-002   2.7239969000220299E-002  -3.3140771090984344E-002  0.18217338621616364     
   3.0199999455362558E-003   136876.72279999999        6.8525642156600952E-002   3.0402246862649918E-002  -3.3122014254331589E-002  0.20001173019409180     
   3.9810999296605587E-003   136876.72279999999        7.5675986707210541E-002   3.4038648009300232E-002  -3.2187033444643021E-002  0.21811477839946747     
   5.2481000311672688E-003   136876.72279999999        8.4027312695980072E-002   3.8247980177402496E-002  -3.0059147626161575E-002  0.23610799014568329     
   6.9182999432086945E-003   136876.72279999999        9.3819558620452881E-002   4.3150730431079865E-002  -2.6413697749376297E-002  0.25351685285568237     
   9.1201001778244972E-003   136876.72279999999       0.10532865673303604        4.8892777413129807E-002  -2.0879736170172691E-002  0.26975882053375244     
   1.2023000046610832E-002   136876.72279999999       0.11885921657085419        5.5646914988756180E-002  -1.3049080967903137E-002  0.28413295745849609     
   1.5848999843001366E-002   136876.72279999999       0.13471826910972595        6.3607156276702881E-002  -2.5027976371347904E-003  0.29580816626548767     
   2.0893000066280365E-002   136876.72279999999       0.15319000184535980        7.2986282408237457E-002   1.1156548745930195E-002  0.30383571982383728     
   2.7542000636458397E-002   136876.72279999999       0.17444866895675659        8.3985239267349243E-002   2.8226507827639580E-002  0.30714598298072815     
   3.6308001726865768E-002   136876.72279999999       0.19844824075698853        9.6752196550369263E-002   4.8805683851242065E-002  0.30458292365074158     
   4.7862999141216278E-002   136876.72279999999       0.22471821308135986       0.11129127442836761        7.2629377245903015E-002  0.29496613144874573     
   6.3096001744270325E-002   136876.72279999999       0.25209859013557434       0.12732821702957153        9.8877511918544769E-002  0.27721470594406128     
   8.3176001906394958E-002   136876.72279999999       0.27836003899574280       0.14408418536186218       0.12592017650604248       0.25057995319366455     
  0.10000000149011612        136876.72279999999       0.29349315166473389       0.15491667389869690       0.14311882853507996       0.22782370448112488     
  0.12500000000000000        136876.72279999999       0.30679389834403992       0.16647030413150787       0.16128534078598022       0.19533669948577881     
  0.15000000596046448        136876.72279999999       0.31135639548301697       0.17341901361942291       0.17238815128803253       0.16555844247341156     
  0.17499999701976776        136876.72279999999       0.30912026762962341       0.17651118338108063       0.17795476317405701       0.13895937800407410     
  0.20000000298023224        136876.72279999999       0.30161157250404358       0.17637339234352112       0.17916111648082733       0.11560515314340591     
  0.22499999403953552        136876.72279999999       0.29006677865982056       0.17354822158813477       0.17693561315536499        9.5367372035980225E-002
  0.25000000000000000        136876.72279999999       0.27550506591796875       0.16851399838924408       0.17202632129192352        7.8022390604019165E-002
  0.27500000596046448        136876.72279999999       0.25877436995506287       0.16169637441635132       0.16504594683647156        6.3302844762802124E-002
  0.30000001192092896        136876.72279999999       0.24058307707309723       0.15347561240196228       0.15650281310081482        5.0926662981510162E-002
  0.32499998807907104        136876.72279999999       0.22152329981327057       0.14419168233871460       0.14682281017303467        4.0613960474729538E-002
  0.34999999403953552        136876.72279999999       0.20208837091922760       0.13414800167083740       0.13636519014835358        3.2097138464450836E-002
  0.37500000000000000        136876.72279999999       0.18268685042858124       0.12361421436071396       0.12543423473834991        2.5126717984676361E-002
  0.40000000596046448        136876.72279999999       0.16365368664264679       0.11282858997583389       0.11428800970315933        1.9474500790238380E-002
  0.42500001192092896        136876.72279999999       0.14525964856147766       0.10199996829032898       0.10314495116472244        1.4934965409338474E-002
  0.44999998807907104        136876.72279999999       0.12771920859813690        9.1309465467929840E-002   9.2189036309719086E-002   1.1325467377901077E-002
  0.47499999403953552        136876.72279999999       0.11119738221168518        8.0912061035633087E-002   8.1573761999607086E-002   8.4856376051902771E-003
  0.50000000000000000        136876.72279999999        9.5815628767013550E-002   7.0938043296337128E-002   7.1425393223762512E-002   6.2762610614299774E-003
  0.52499997615814209        136876.72279999999        8.1657163798809052E-002   6.1494402587413788E-002   6.1845522373914719E-002   4.5778141357004642E-003
  0.55000001192092896        136876.72279999999        6.8771615624427795E-002   5.2666120231151581E-002   5.2913296967744827E-002   3.2888026908040047E-003
  0.57499998807907104        136876.72279999999        5.7179220020771027E-002   4.4517505913972855E-002   4.4687252491712570E-002   2.3239990696310997E-003
  0.60000002384185791        136876.72279999999        4.6874690800905228E-002   3.7093482911586761E-002   3.7206970155239105E-002   1.6126577975228429E-003
  0.62500000000000000        136876.72279999999        3.7830688059329987E-002   3.0420886352658272E-002   3.0494563281536102E-002   1.0967613197863102E-003
  0.64999997615814209        136876.72279999999        3.0001055449247360E-002   2.4509781971573830E-002   2.4556079879403114E-002   7.2933657793328166E-004
  0.67500001192092896        136876.72279999999        2.3323809728026390E-002   1.9354810938239098E-002   1.9382858648896217E-002   4.7287167399190366E-004
  0.69999998807907104        136876.72279999999        1.7723929136991501E-002   1.4936571940779686E-002   1.4952868223190308E-002   2.9785287915728986E-004
  0.72500002384185791        136876.72279999999        1.3115968555212021E-002   1.1223046109080315E-002   1.1232073418796062E-002   1.8143327906727791E-004
  0.75000000000000000        136876.72279999999        9.4065349549055099E-003   8.1710945814847946E-003   8.1758257001638412E-003   1.0624072456266731E-004
  0.77499997615814209        136876.72279999999        6.4966334030032158E-003   5.7280003093183041E-003   5.7303262874484062E-003   5.9326852351659909E-005
  0.80000001192092896        136876.72279999999        4.2839138768613338E-003   3.8330992683768272E-003   3.8341681938618422E-003   3.1254887289833277E-005
  0.82499998807907104        136876.72279999999        2.6648379862308502E-003   2.4194954894483089E-003   2.4199641775339842E-003   1.5321071259677410E-005
  0.85000002384185791        136876.72279999999        1.5367887681350112E-003   1.4158820267766714E-003   1.4161013532429934E-003   6.9015886765555479E-006
  0.87500000000000000        136876.72279999999        8.0015556886792183E-004   7.4849516386166215E-004   7.4863439658656716E-004   2.9148238809284521E-006
  0.89999997615814209        136876.72279999999        3.6044057924300432E-004   3.4324356238357723E-004   3.4337030956521630E-004   1.3872343060938874E-006
  0.92500001192092896        136876.72279999999        1.3045550440438092E-004   1.2808731116820127E-004   1.2821251584682614E-004   1.1100845540568116E-006
  0.94999998807907104        136876.72279999999        3.2736323191784322E-005   3.5800756450043991E-005   3.5901233786717057E-005   1.3738645066041499E-006
  0.97500002384185791        136876.72279999999        2.4377313820878044E-006   7.4045301516889594E-006   7.4319764280517120E-006   1.7673260117589962E-006
   1.0000000000000000        136876.72279999999       -8.5562032836605795E-006  -2.9451903174049221E-006  -3.0605353913415456E-006   2.0286320250306744E-006
   9.9999997171806854E-010   175504.55750000000        3.2055999618023634E-003  -9.7669183742254972E-004  -1.2192041613161564E-003  -1.3552255695685744E-003
   1.3183000246996812E-009   175504.55750000000        3.3569890074431896E-003  -9.7589165670797229E-004  -1.2461603619158268E-003  -1.3826235663145781E-003
   1.7378000150003459E-009   175504.55750000000        3.5162472631782293E-003  -9.7260775510221720E-004  -1.2737583601847291E-003  -1.4099427498877048E-003
   2.2908999142146058E-009   175504.55750000000        3.6838927771896124E-003  -9.6658180700615048E-004  -1.3021230697631836E-003  -1.4370050048455596E-003
   3.0200000278313155E-009   175504.55750000000        3.8603709544986486E-003  -9.5753662753850222E-004  -1.3313876697793603E-003  -1.4635579427704215E-003
   3.9810998941902653E-009   175504.55750000000        4.0461923927068710E-003  -9.4517238903790712E-004  -1.3617215445265174E-003  -1.4892840990796685E-003
   5.2481001766579993E-009   175504.55750000000        4.2419102974236012E-003  -9.2916417634114623E-004  -1.3933309819549322E-003  -1.5137810260057449E-003
   6.9183001549788514E-009   175504.55750000000        4.4480944052338600E-003  -9.0916274348273873E-004  -1.4264602214097977E-003  -1.5365380095317960E-003
   9.1201002305751899E-009   175504.55750000000        4.6653640456497669E-003  -8.8478974066674709E-004  -1.4614039100706577E-003  -1.5569179086014628E-003
   1.2023000373062587E-008   175504.55750000000        4.8943907022476196E-003  -8.5563497850671411E-004  -1.4985138550400734E-003  -1.5741293318569660E-003
   1.5849000334355878E-008   175504.55750000000        5.1357932388782501E-003  -8.2126923371106386E-004  -1.5381901757791638E-003  -1.5871897339820862E-003
   2.0892999330612838E-008   175504.55750000000        5.3903744556009769E-003  -7.8121031401678920E-004  -1.5809293836355209E-003  -1.5949038788676262E-003
   2.7542000680114143E-008   175504.55750000000        5.6588877923786640E-003  -7.3495268588885665E-004  -1.6272964421659708E-003  -1.5958072617650032E-003
   3.6307998385609608E-008   175504.55750000000        5.9422040358185768E-003  -6.8193976767361164E-004  -1.6779644647613168E-003  -1.5881224535405636E-003
   4.7863000673942224E-008   175504.55750000000        6.2411618418991566E-003  -6.2158866785466671E-004  -1.7337010940536857E-003  -1.5697043854743242E-003
   6.3096003088958241E-008   175504.55750000000        6.5567386336624622E-003  -5.5325531866401434E-004  -1.7954136710613966E-003  -1.5379703836515546E-003
   8.3175997644957533E-008   175504.55750000000        6.8899155594408512E-003  -4.7625874867662787E-004  -1.8641402712091804E-003  -1.4898326480761170E-003
   1.0965000285523274E-007   175504.55750000000        7.2418265044689178E-003  -3.8984528509899974E-004  -1.9410967361181974E-003  -1.4215945266187191E-003
   1.4453999597208167E-007   175504.55750000000        7.6134805567562580E-003  -2.9325328068807721E-004  -2.0276352297514677E-003  -1.3289086055010557E-003
   1.9054999711443088E-007   175504.55750000000        8.0063324421644211E-003  -1.8556466966401786E-004  -2.1253952290862799E-003  -1.2065334012731910E-003
   2.5118998792095226E-007   175504.55750000000        8.4214722737669945E-003  -6.5915206505451351E-005  -2.2361325100064278E-003  -1.0484264930710196E-003
   3.3112999631157436E-007   175504.55750000000        8.8604027405381203E-003   6.6717308072838932E-005  -2.3619313724339008E-003  -8.4738701116293669E-004
   4.3651999703797628E-007   175504.55750000000        9.3246567994356155E-003   2.1341531828511506E-004  -2.5051364209502935E-003  -5.9500470524653792E-004
   5.7544002629583701E-007   175504.55750000000        9.8157795146107674E-003   3.7531214184127748E-004  -2.6683635078370571E-003  -2.8153799939900637E-004
   7.5857997217099182E-007   175504.55750000000        1.0335569269955158E-002   5.5367522872984409E-004  -2.8546003159135580E-003   1.0440996265970170E-004
   9.9999999747524271E-007   175504.55750000000        1.0885870084166527E-002   7.4983946979045868E-004  -3.0671595595777035E-003   5.7595805265009403E-004
   1.3182999509808724E-006   175504.55750000000        1.1468797922134399E-002   9.6529268193989992E-004  -3.3097863197326660E-003   1.1483419220894575E-003
   1.7377999483869644E-006   175504.55750000000        1.2086328119039536E-002   1.2015242828056216E-003  -3.5864976234734058E-003   1.8387172603979707E-003
   2.2909000563231530E-006   175504.55750000000        1.2741100974380970E-002   1.4603316085413098E-003  -3.9019419346004725E-003   2.6672319509088993E-003
   3.0199998946045525E-006   175504.55750000000        1.3435584492981434E-002   1.7435068730264902E-003  -4.2610312812030315E-003   3.6563524045050144E-003
   3.9810997805034276E-006   175504.55750000000        1.4172630384564400E-002   2.0530514884740114E-003  -4.6691773459315300E-003   4.8316963948309422E-003
   5.2481000238913111E-006   175504.55750000000        1.4955423772335052E-002   2.3911623284220695E-003  -5.1322537474334240E-003   6.2222392298281193E-003
   6.9183001869532745E-006   175504.55750000000        1.5787404030561447E-002   2.7602016925811768E-003  -5.6564998812973499E-003   7.8603615984320641E-003
   9.1201000032015145E-006   175504.55750000000        1.6672460362315178E-002   3.1627803109586239E-003  -6.2485584057867527E-003   9.7823254764080048E-003
   1.2022999726468697E-005   175504.55750000000        1.7614992335438728E-002   3.6017862148582935E-003  -6.9154072552919388E-003   1.2028506956994534E-002
   1.5849000192247331E-005   175504.55750000000        1.8619552254676819E-002   4.0802108123898506E-003  -7.6639270409941673E-003   1.4642421156167984E-002
   2.0892999600619078E-005   175504.55750000000        1.9691908732056618E-002   4.6016443520784378E-003  -8.5014505311846733E-003   1.7673177644610405E-002
   2.7542000680114143E-005   175504.55750000000        2.0838214084506035E-002   5.1698721945285797E-003  -9.4348499551415443E-003   2.1173032000660896E-002
   3.6307999835116789E-005   175504.55750000000        2.2065840661525726E-002   5.7892655022442341E-003  -1.0470792651176453E-002   2.5199102237820625E-002
   4.7862999053904787E-005   175504.55750000000        2.3382917046546936E-002   6.4645302481949329E-003  -1.1614834889769554E-002   2.9810940846800804E-002
   6.3095998484641314E-005   175504.55750000000        2.4799318984150887E-002   7.2011775337159634E-003  -1.2871596962213516E-002   3.5072430968284607E-002
   8.3175997133366764E-005   175504.55750000000        2.6326358318328857E-002   8.0053294077515602E-003  -1.4243653044104576E-002   4.1048839688301086E-002
   1.0964999819407240E-004   175504.55750000000        2.7977829799056053E-002   8.8842175900936127E-003  -1.5731396153569221E-002   4.7808192670345306E-002
   1.4453999756369740E-004   175504.55750000000        2.9769187793135643E-002   9.8456740379333496E-003  -1.7330965027213097E-002   5.5414382368326187E-002
   1.9054999575018883E-004   175504.55750000000        3.1720839440822601E-002   1.0899820365011692E-002  -1.9035536795854568E-002   6.3936509191989899E-002
   2.5119000929407775E-004   175504.55750000000        3.3854957669973373E-002   1.2057251296937466E-002  -2.0830476656556129E-002   7.3429428040981293E-002
   3.3112999517470598E-004   175504.55750000000        3.6200203001499176E-002   1.3331461697816849E-002  -2.2695021703839302E-002   8.3946913480758667E-002
   4.3652000022120774E-004   175504.55750000000        3.8791030645370483E-002   1.4738331548869610E-002  -2.4598602205514908E-002   9.5529608428478241E-002
   5.7544000446796417E-004   175504.55750000000        4.1668891906738281E-002   1.6296626999974251E-002  -2.6498373597860336E-002  0.10819916427135468     
   7.5857999036088586E-004   175504.55750000000        4.4885396957397461E-002   1.8029540777206421E-002  -2.8337350115180016E-002  0.12195864319801331     
   1.0000000474974513E-003   175504.55750000000        4.8503220081329346E-002   1.9965011626482010E-002  -3.0040187761187553E-002  0.13678021728992462     
   1.3183000264689326E-003   175504.55750000000        5.2600182592868805E-002   2.2137772291898727E-002  -3.1510047614574432E-002  0.15260343253612518     
   1.7377999611198902E-003   175504.55750000000        5.7269349694252014E-002   2.4589357897639275E-002  -3.2623168081045151E-002  0.16931489109992981     
   2.2909000981599092E-003   175504.55750000000        6.2628425657749176E-002   2.7373122051358223E-002  -3.3225748687982559E-002  0.18676005303859711     
   3.0199999455362558E-003   175504.55750000000        6.8817459046840668E-002   3.0553324148058891E-002  -3.3127117902040482E-002  0.20470945537090302     
   3.9810999296605587E-003   175504.55750000000        7.6006956398487091E-002   3.4210052341222763E-002  -3.2095871865749359E-002  0.22286203503608704     
   5.2481000311672688E-003   175504.55750000000        8.4401182830333710E-002   3.8442179560661316E-002  -2.9855351895093918E-002  0.24083098769187927     
   6.9182999432086945E-003   175504.55750000000        9.4239227473735809E-002   4.3370068073272705E-002  -2.6082063093781471E-002  0.25812968611717224     
   9.1201001778244972E-003   175504.55750000000       0.10579530894756317        4.9139156937599182E-002  -2.0407779142260551E-002  0.27416446805000305     
   1.2023000046610832E-002   175504.55750000000       0.11937113106250763        5.5921301245689392E-002  -1.2429156340658665E-002  0.28822517395019531     
   1.5848999843001366E-002   175504.55750000000       0.13526907563209534        6.3908778131008148E-002  -1.7348685069009662E-003  0.29947513341903687     
   2.0893000066280365E-002   175504.55750000000       0.15376634895801544        7.3311522603034973E-002   1.2061703950166702E-002  0.30696502327919006     
   2.7542000636458397E-002   175504.55750000000       0.17502726614475250        8.4325984120368958E-002   2.9243515804409981E-002  0.30963248014450073     
   3.6308001726865768E-002   175504.55750000000       0.19899231195449829        9.7093693912029266E-002   4.9890894442796707E-002  0.30633917450904846     
   4.7862999141216278E-002   175504.55750000000       0.22517399489879608       0.11160948127508163        7.3717951774597168E-002  0.29593664407730103     
   6.3096001744270325E-002   175504.55750000000       0.25239303708076477       0.12758700549602509        9.9882811307907104E-002  0.27739319205284119     
   8.3176001906394958E-002   175504.55750000000       0.27840217947959900       0.14423337578773499       0.12673740088939667       0.25002896785736084     
  0.10000000149011612        175504.55750000000       0.29331126809120178       0.15495824813842773       0.14374800026416779       0.22686302661895752     
  0.12500000000000000        175504.55750000000       0.30628392100334167       0.16634035110473633       0.16162298619747162       0.19400708377361298     
  0.15000000596046448        175504.55750000000       0.31054335832595825       0.17311649024486542       0.17244558036327362       0.16406001150608063     
  0.17499999701976776        175504.55750000000       0.30804151296615601       0.17604470252990723       0.17775793373584747       0.13742475211620331     
  0.20000000298023224        175504.55750000000       0.30031031370162964       0.17575784027576447       0.17874254286289215       0.11412035673856735     
  0.22499999403953552        175504.55750000000       0.28858840465545654       0.17280250787734985       0.17633011937141418        9.3985579907894135E-002
  0.25000000000000000        175504.55750000000       0.27389451861381531       0.16765937209129333       0.17126868665218353        7.6773509383201599E-002
  0.27500000596046448        175504.55750000000       0.25707453489303589       0.16075515747070312       0.16416962444782257        6.2200427055358887E-002
  0.30000001192092896        175504.55750000000       0.23883372545242310       0.15247033536434174       0.15553914010524750        4.9972910434007645E-002
  0.32499998807907104        175504.55750000000       0.21976038813591003       0.14314430952072144       0.14580059051513672        3.9803486317396164E-002
  0.34999999403953552        175504.55750000000       0.20034371316432953       0.13307937979698181       0.13531050086021423        3.1419727951288223E-002
  0.37500000000000000        175504.55750000000       0.18098784983158112       0.12254372239112854       0.12437026947736740        2.4569364264607430E-002
  0.40000000596046448        175504.55750000000       0.16202336549758911       0.11177375912666321       0.11323507875204086        1.9022909924387932E-002
  0.42500001192092896        175504.55750000000       0.14371669292449951       0.10097629576921463       0.10212051123380661        1.4574609696865082E-002
  0.44999998807907104        175504.55750000000       0.12627816200256348        9.0330272912979126E-002   9.1207712888717651E-002   1.1042317375540733E-002
  0.47499999403953552        175504.55750000000       0.10986884683370590        7.9988427460193634E-002   8.0647483468055725E-002   8.2666464149951935E-003
  0.50000000000000000        175504.55750000000        9.4606563448905945E-002   7.0078775286674500E-002   7.0563465356826782E-002   6.1096558347344398E-003
  0.52499997615814209        175504.55750000000        8.0571196973323822E-002   6.0706038028001785E-002   6.1054777354001999E-002   4.4532357715070248E-003
  0.55000001192092896        175504.55750000000        6.7809343338012695E-002   5.1953036338090897E-002   5.2198234945535660E-002   3.1973419245332479E-003
  0.57499998807907104        175504.55750000000        5.6338615715503693E-002   4.3882016092538834E-002   4.4050209224224091E-002   2.2581568919122219E-003
  0.60000002384185791        175504.55750000000        4.6151418238878250E-002   3.6535967141389847E-002   3.6648295819759369E-002   1.5662519726902246E-003
  0.62500000000000000        175504.55750000000        3.7218488752841949E-002   2.9939970001578331E-002   3.0012816190719604E-002   1.0647998424246907E-003
  0.64999997615814209        175504.55750000000        2.9492110013961792E-002   2.4102520197629929E-002   2.4148248136043549E-002   7.0787372533231974E-004
  0.67500001192092896        175504.55750000000        2.2909097373485565E-002   1.9016904756426811E-002   1.9044579938054085E-002   4.5885762665420771E-004
  0.69999998807907104        175504.55750000000        1.7393572255969048E-002   1.4662595465779305E-002   1.4678661711513996E-002   2.8898569871671498E-004
  0.72500002384185791        175504.55750000000        1.2859577313065529E-002   1.1006698012351990E-002   1.1015589348971844E-002   1.7601964646019042E-004
  0.75000000000000000        175504.55750000000        9.2135248705744743E-003   8.0054402351379395E-003   8.0100959166884422E-003   1.0306962940376252E-004
  0.77499997615814209        175504.55750000000        6.3565289601683617E-003   5.6057362817227840E-003   5.6080245412886143E-003   5.7558732805773616E-005
  0.80000001192092896        175504.55750000000        4.1866349056363106E-003   3.7468117661774158E-003   3.7478627637028694E-003   3.0327353670145385E-005
  0.82499998807907104        175504.55750000000        2.6009550783783197E-003   2.3619169369339943E-003   2.3623777087777853E-003   1.4871343410050031E-005
  0.85000002384185791        175504.55750000000        1.4977544778957963E-003   1.3801415916532278E-003   1.3803569599986076E-003   6.7047931224806234E-006
  0.87500000000000000        175504.55750000000        7.7850400703027844E-004   7.2835525497794151E-004   7.2849134448915720E-004   2.8368478979245992E-006
  0.89999997615814209        175504.55750000000        3.4995080204680562E-004   3.3331711892969906E-004   3.3343984978273511E-004   1.3503654372470919E-006
  0.92500001192092896        175504.55750000000        1.2627200339920819E-004   1.2402579886838794E-004   1.2414541561156511E-004   1.0695162018237170E-006
  0.94999998807907104        175504.55750000000        3.1436287827091292E-005   3.4439537557773292E-005   3.4532804420450702E-005   1.3031170738031506E-006
  0.97500002384185791        175504.55750000000        2.0248762666597031E-006   6.8417216425586957E-006   6.8609506342909299E-006   1.6507525515407906E-006
   1.0000000000000000        175504.55750000000       -8.7799799075582996E-006  -3.3911053378687939E-006  -3.5142238630214706E-006   1.8593931372379302E-006
   9.9999997171806854E-010   225033.51250000001        3.2107748556882143E-003  -9.7647687653079629E-004  -1.2198630720376968E-003  -1.3860359322279692E-003
   1.3183000246996812E-009   225033.51250000001        3.3624372445046902E-003  -9.7558199195191264E-004  -1.2469179928302765E-003  -1.4137417310848832E-003
   1.7378000150003459E-009   225033.51250000001        3.5219849087297916E-003  -9.7219401504844427E-004  -1.2746377615258098E-003  -1.4412892051041126E-003
   2.2908999142146058E-009   225033.51250000001        3.6899365950375795E-003  -9.6605380531400442E-004  -1.3031520647928119E-003  -1.4684797497466207E-003
   3.0200000278313155E-009   225033.51250000001        3.8667386397719383E-003  -9.5688347937539220E-004  -1.3325995532795787E-003  -1.4950355980545282E-003
   3.9810998941902653E-009   225033.51250000001        4.0529030375182629E-003  -9.4438233645632863E-004  -1.3631560141220689E-003  -1.5206092502921820E-003
   5.2481001766579993E-009   225033.51250000001        4.2489846237003803E-003  -9.2822447186335921E-004  -1.3950351858511567E-003  -1.5447625191882253E-003
   6.9183001549788514E-009   225033.51250000001        4.4555533677339554E-003  -9.0805970830842853E-004  -1.4284902717918158E-003  -1.5669415006414056E-003
   9.1201002305751899E-009   225033.51250000001        4.6732309274375439E-003  -8.8350859005004168E-004  -1.4638255815953016E-003  -1.5864581800997257E-003
   1.2023000373062587E-008   225033.51250000001        4.9026901833713055E-003  -8.5415976354852319E-004  -1.5014047967270017E-003  -1.6024610958993435E-003
   1.5849000334355878E-008   225033.51250000001        5.1445509307086468E-003  -8.1958278315141797E-004  -1.5416411915794015E-003  -1.6138968057930470E-003
   2.0892999330612838E-008   225033.51250000001        5.3996182978153229E-003  -7.7929411781951785E-004  -1.5850466443225741E-003  -1.6194866038858891E-003
   2.7542000680114143E-008   225033.51250000001        5.6686475872993469E-003  -7.3278672061860561E-004  -1.6322032315656543E-003  -1.6176687786355615E-003
   3.6307998385609608E-008   225033.51250000001        5.9525119140744209E-003  -6.7950249649584293E-004  -1.6838039737194777E-003  -1.6065520467236638E-003
   4.7863000673942224E-008   225033.51250000001        6.2520508654415607E-003  -6.1885692412033677E-004  -1.7406383994966745E-003  -1.5838599065318704E-003
   6.3096003088958241E-008   225033.51250000001        6.5682455897331238E-003  -5.5020401487126946E-004  -1.8036391120404005E-003  -1.5468568308278918E-003
   8.3175997644957533E-008   225033.51250000001        6.9020795635879040E-003  -4.7286090557463467E-004  -1.8738718936219811E-003  -1.4922796981409192E-003
   1.0965000285523274E-007   225033.51250000001        7.2546890005469322E-003  -3.8607171154581010E-004  -1.9525842508301139E-003  -1.4162283623591065E-003
   1.4453999597208167E-007   225033.51250000001        7.6270871795713902E-003  -2.8907257365062833E-004  -2.0411619916558266E-003  -1.3141280505806208E-003
   1.9054999711443088E-007   225033.51250000001        8.0207316204905510E-003  -1.8094267579726875E-004  -2.1412840578705072E-003  -1.1804678943008184E-003
   2.5118998792095226E-007   225033.51250000001        8.4367161616683006E-003  -6.0815254983026534E-005  -2.2547463886439800E-003  -1.0089130373671651E-003
   3.3112999631157436E-007   225033.51250000001        8.8765481486916542E-003   7.2335024015046656E-005  -2.3836786858737469E-003  -7.9192250268533826E-004
   4.3651999703797628E-007   225033.51250000001        9.3417661264538765E-003   2.1959395962767303E-004  -2.5304753798991442E-003  -5.2070542005822062E-004
   5.7544002629583701E-007   225033.51250000001        9.8339179530739784E-003   3.8209842750802636E-004  -2.6978028472512960E-003  -1.8509870278649032E-004
   7.5857997217099182E-007   225033.51250000001        1.0354813188314438E-002   5.6111998856067657E-004  -2.8887041844427586E-003   2.2676971275359392E-004
   9.9999999747524271E-007   225033.51250000001        1.0906297713518143E-002   7.5799803016707301E-004  -3.1065489165484905E-003   7.2854018071666360E-004
   1.3182999509808724E-006   225033.51250000001        1.1490498669445515E-002   9.7422540420666337E-004  -3.3551410306245089E-003   1.3360292650759220E-003
   1.7377999483869644E-006   225033.51250000001        1.2109400704503059E-002   1.2112968834117055E-003  -3.6385543644428253E-003   2.0670075900852680E-003
   2.2909000563231530E-006   225033.51250000001        1.2765654362738132E-002   1.4710164396092296E-003  -3.9614969864487648E-003   2.9423220548778772E-003
   3.0199998946045525E-006   225033.51250000001        1.3461740687489510E-002   1.7551832133904099E-003  -4.3289330787956715E-003   3.9851637557148933E-003
   3.9810997805034276E-006   225033.51250000001        1.4200527220964432E-002   2.0658066496253014E-003  -4.7463234513998032E-003   5.2219321951270103E-003
   5.2481000238913111E-006   225033.51250000001        1.4985215850174427E-002   2.4050932843238115E-003  -5.2195796743035316E-003   6.6824313253164291E-003
   6.9183001869532745E-006   225033.51250000001        1.5819266438484192E-002   2.7754157781600952E-003  -5.7549681514501572E-003   8.3998991176486015E-003
   9.1201000032015145E-006   225033.51250000001        1.6706593334674835E-002   3.1793972011655569E-003  -6.3591413199901581E-003   1.0411477647721767E-002
   1.2022999726468697E-005   225033.51250000001        1.7651626840233803E-002   3.6199400201439857E-003  -7.0390640757977962E-003   1.2758444063365459E-002
   1.5849000192247331E-005   225033.51250000001        1.8658949062228203E-002   4.1000517085194588E-003  -7.8015709295868874E-003   1.5485145151615143E-002
   2.0892999600619078E-005   225033.51250000001        1.9734378904104233E-002   4.6233432367444038E-003  -8.6539182811975479E-003   1.8641553819179535E-002
   2.7542000680114143E-005   225033.51250000001        2.0884111523628235E-002   5.1936218515038490E-003  -9.6028540283441544E-003   2.2280659526586533E-002
   3.6307999835116789E-005   225033.51250000001        2.2115580737590790E-002   5.8152871206402779E-003  -1.0654867626726627E-002   2.6460239663720131E-002
   4.7862999053904787E-005   225033.51250000001        2.3436987772583961E-002   6.4930757507681847E-003  -1.1815270408987999E-002   3.1240295618772507E-002
   6.3095998484641314E-005   225033.51250000001        2.4858292192220688E-002   7.2325379587709904E-003  -1.3088363222777843E-002   3.6684978753328323E-002
   8.3175997133366764E-005   225033.51250000001        2.6390904560685158E-002   8.0398404970765114E-003  -1.4476311393082142E-002   4.2859513312578201E-002
   1.0964999819407240E-004   225033.51250000001        2.8048746287822723E-002   8.9222695678472519E-003  -1.5979001298546791E-002   4.9831569194793701E-002
   1.4453999756369740E-004   225033.51250000001        2.9847402125597000E-002   9.8877185955643654E-003  -1.7591938376426697E-002   5.7664114981889725E-002
   1.9054999575018883E-004   225033.51250000001        3.1807456165552139E-002   1.0946388356387615E-002  -1.9307561218738556E-002   6.6425025463104248E-002
   2.5119000929407775E-004   225033.51250000001        3.3951271325349808E-002   1.2108961120247841E-002  -2.1110340952873230E-002   7.6167009770870209E-002
   3.3112999517470598E-004   225033.51250000001        3.6307737231254578E-002   1.3389036059379578E-002  -2.2978488355875015E-002   8.6941175162792206E-002
   4.3652000022120774E-004   225033.51250000001        3.8911562412977219E-002   1.4802618883550167E-002  -2.4880258366465569E-002   9.8784588277339935E-002
   5.7544000446796417E-004   225033.51250000001        4.1804496198892593E-002   1.6368616372346878E-002  -2.6771493256092072E-002  0.11171433329582214     
   7.5857999036088586E-004   225033.51250000001        4.5038476586341858E-002   1.8110388889908791E-002  -2.8593761846423149E-002  0.12572795152664185     
   1.0000000474974513E-003   225033.51250000001        4.8676528036594391E-002   2.0056055858731270E-002  -3.0270185321569443E-002  0.14079093933105469     
   1.3183000264689326E-003   225033.51250000001        5.2796836942434311E-002   2.2240562364459038E-002  -3.1702335923910141E-002  0.15683506429195404     
   1.7377999611198902E-003   225033.51250000001        5.7492811232805252E-002   2.4705652147531509E-002  -3.2764919102191925E-002  0.17373789846897125     
   2.2909000981599092E-003   225033.51250000001        6.2882483005523682E-002   2.7504913508892059E-002  -3.3302679657936096E-002  0.19133496284484863     
   3.0199999455362558E-003   225033.51250000001        6.9106094539165497E-002   3.0702807009220123E-002  -3.3123832195997238E-002  0.20938578248023987     
   3.9810999296605587E-003   225033.51250000001        7.6334141194820404E-002   3.4379575401544571E-002  -3.1996343284845352E-002  0.22757767140865326     
   5.2481000311672688E-003   225033.51250000001        8.4770552814006805E-002   3.8634147495031357E-002  -2.9643682762980461E-002  0.24551187455654144     
   6.9182999432086945E-003   225033.51250000001        9.4653531908988953E-002   4.3586753308773041E-002  -2.5743614882230759E-002  0.26269015669822693     
   9.1201001778244972E-003   225033.51250000001       0.10625559091567993        4.9382373690605164E-002  -1.9930738955736160E-002  0.27850821614265442     
   1.2023000046610832E-002   225033.51250000001       0.11987552791833878        5.6191921234130859E-002  -1.1806612834334373E-002  0.29224747419357300     
   1.5848999843001366E-002   225033.51250000001       0.13581110537052155        6.4205944538116455E-002  -9.6753105754032731E-004  0.30306637287139893     
   2.0893000066280365E-002   225033.51250000001       0.15433262288570404        7.3631525039672852E-002   1.2962375767529011E-002  0.31001591682434082     
   2.7542000636458397E-002   225033.51250000001       0.17559456825256348        8.4660679101943970E-002   3.0251665040850639E-002  0.31204187870025635     
   3.6308001726865768E-002   225033.51250000001       0.19952416419982910        9.7428373992443085E-002   5.0962738692760468E-002  0.30802431702613831     
   4.7862999141216278E-002   225033.51250000001       0.22561727464199066       0.11192028969526291        7.4789091944694519E-002  0.29684722423553467     
   6.3096001744270325E-002   225033.51250000001       0.25267583131790161       0.12783823907375336       0.10086777061223984       0.27752798795700073     
   8.3176001906394958E-002   225033.51250000001       0.27843514084815979       0.14437563717365265       0.12753348052501678       0.24945451319217682     
  0.10000000149011612        225033.51250000001       0.29312321543693542       0.15499395132064819       0.14435708522796631       0.22589348256587982     
  0.12500000000000000        225033.51250000001       0.30577298998832703       0.16620682179927826       0.16194385290145874       0.19268590211868286     
  0.15000000596046448        225033.51250000001       0.30973505973815918       0.17281317710876465       0.17249073088169098       0.16258224844932556     
  0.17499999701976776        225033.51250000001       0.30697312951087952       0.17558050155639648       0.17755378782749176       0.13591875135898590     
  0.20000000298023224        225033.51250000001       0.29902485013008118       0.17514774203300476       0.17832162976264954       0.11266864091157913     
  0.22499999403953552        225033.51250000001       0.28713071346282959       0.17206536233425140       0.17572700977325439        9.2638634145259857E-002
  0.25000000000000000        225033.51250000001       0.27230894565582275       0.16681621968746185       0.17051777243614197        7.5559251010417938E-002
  0.27500000596046448        225033.51250000001       0.25540322065353394       0.15982809662818909       0.16330382227897644        6.1130981892347336E-002
  0.30000001192092896        225033.51250000001       0.23711569607257843       0.15148152410984039       0.15458925068378448        4.9049559980630875E-002
  0.32499998807907104        225033.51250000001       0.21803085505962372       0.14211533963680267       0.14479485154151917        3.9020303636789322E-002
  0.34999999403953552        225033.51250000001       0.19863373041152954       0.13203071057796478       0.13427437841892242        3.0766244977712631E-002
  0.37500000000000000        225033.51250000001       0.17932413518428802       0.12149428576231003       0.12332642078399658        2.4032561108469963E-002
  0.40000000596046448        225033.51250000001       0.16042828559875488       0.11074067652225494       0.11220327019691467        1.8588623031973839E-002
  0.42500001192092896        225033.51250000001       0.14220836758613586        9.9974654614925385E-002  0.10111769288778305        1.4228548854589462E-002
  0.44999998807907104        225033.51250000001       0.12487060576677322        8.9373022317886353E-002   9.0248070657253265E-002   1.0770759545266628E-002
  0.47499999403953552        225033.51250000001       0.10857222974300385        7.9086273908615112E-002   7.9742535948753357E-002   8.0568846315145493E-003
  0.50000000000000000        225033.51250000001        9.3427494168281555E-002   6.9240190088748932E-002   6.9722153246402740E-002   5.9502585791051388E-003
  0.52499997615814209        225033.51250000001        7.9512998461723328E-002   5.9937309473752975E-002   6.0283638536930084E-002   4.3341768905520439E-003
  0.55000001192092896        225033.51250000001        6.6872432827949524E-002   5.1258306950330734E-002   5.1501516252756119E-002   3.1100213527679443E-003
  0.57499998807907104        225033.51250000001        5.5520821362733841E-002   4.3263409286737442E-002   4.3430048972368240E-002   2.1953529212623835E-003
  0.60000002384185791        225033.51250000001        4.5448344200849533E-002   3.5993732511997223E-002   3.6104902625083923E-002   1.5220235800370574E-003
  0.62500000000000000        225033.51250000001        3.6623883992433548E-002   2.9472645372152328E-002   2.9544666409492493E-002   1.0343594476580620E-003
  0.64999997615814209        225033.51250000001        2.8998218476772308E-002   2.3707123473286629E-002   2.3752290755510330E-002   6.8744400050491095E-004
  0.67500001192092896        225033.51250000001        2.2507008165121078E-002   1.8689146265387535E-002   1.8716456368565559E-002   4.4552382314577699E-004
  0.69999998807907104        225033.51250000001        1.7073569819331169E-002   1.4397105202078819E-002   1.4412946067750454E-002   2.8055111761204898E-004
  0.72500002384185791        225033.51250000001        1.2611463665962219E-002   1.0797263123095036E-002   1.0806022211909294E-002   1.7087048036046326E-004
  0.75000000000000000        225033.51250000001        9.0269390493631363E-003   7.8452518209815025E-003   7.8498348593711853E-003   1.0005302465287969E-004
  0.77499997615814209        225033.51250000001        6.2212394550442696E-003   5.4876422509551048E-003   5.4898927919566631E-003   5.5876073020044714E-005
  0.80000001192092896        225033.51250000001        4.0928125381469727E-003   3.6635706201195717E-003   3.6646036896854639E-003   2.9443941457429901E-005
  0.82499998807907104        225033.51250000001        2.5394239928573370E-003   2.3064466658979654E-003   2.3068995214998722E-003   1.4442272913584020E-005
  0.85000002384185791        225033.51250000001        1.4602130977436900E-003   1.3457618188112974E-003   1.3459731126204133E-003   6.5161989368789364E-006
  0.87500000000000000        225033.51250000001        7.5771595584228635E-004   7.0901506114751101E-004   7.0914800744503736E-004   2.7611165478447219E-006
  0.89999997615814209        225033.51250000001        3.3989947405643761E-004   3.2380336779169738E-004   3.2392219873145223E-004   1.3135828567101271E-006
  0.92500001192092896        225033.51250000001        1.2227323895785958E-004   1.2014170351903886E-004   1.2025594332953915E-004   1.0292546903656330E-006
  0.94999998807907104        225033.51250000001        3.0198258173186332E-005   3.3140891900984570E-005   3.3227257517864928E-005   1.2346697531029349E-006
  0.97500002384185791        225033.51250000001        1.6359185792680364E-006   6.3073384808376431E-006   6.3187917476170696E-006   1.5400445363411563E-006
   1.0000000000000000        225033.51250000001       -8.9827835836331360E-006  -3.8077735098340781E-006  -3.9381034184771124E-006   1.7010182773447013E-006
   9.9999997171806854E-010   288539.98119999998        3.2158871181309223E-003  -9.7626144997775555E-004  -1.2205347884446383E-003  -1.4168058987706900E-003
   1.3183000246996812E-009   288539.98119999998        3.3678200561553240E-003  -9.7527273464947939E-004  -1.2476939009502530E-003  -1.4447905123233795E-003
   1.7378000150003459E-009   288539.98119999998        3.5276534035801888E-003  -9.7178173018619418E-004  -1.2755418429151177E-003  -1.4725314686074853E-003
   2.2908999142146058E-009   288539.98119999998        3.6959075368940830E-003  -9.6552848117426038E-004  -1.3042131904512644E-003  -1.4998081605881453E-003
   3.0200000278313155E-009   288539.98119999998        3.8730299565941095E-003  -9.5623434754088521E-004  -1.3338522985577583E-003  -1.5263166278600693E-003
   3.9810998941902653E-009   288539.98119999998        4.0595335885882378E-003  -9.4359775539487600E-004  -1.3646414736285806E-003  -1.5516781713813543E-003
   5.2481001766579993E-009   288539.98119999998        4.2559741996228695E-003  -9.2729186872020364E-004  -1.3968022540211678E-003  -1.5754165360704064E-003
   6.9183001549788514E-009   288539.98119999998        4.4629233889281750E-003  -9.0696546249091625E-004  -1.4305966906249523E-003  -1.5969335800036788E-003
   9.1201002305751899E-009   288539.98119999998        4.6810037456452847E-003  -8.8223814964294434E-004  -1.4663395704701543E-003  -1.6154883196577430E-003
   1.2023000373062587E-008   288539.98119999998        4.9108900129795074E-003  -8.5269729606807232E-004  -1.5044062165543437E-003  -1.6301664290949702E-003
   1.5849000334355878E-008   288539.98119999998        5.1532043144106865E-003  -8.1791135016828775E-004  -1.5452234074473381E-003  -1.6398415900766850E-003
   2.0892999330612838E-008   288539.98119999998        5.4087522439658642E-003  -7.7739538392052054E-004  -1.5893185045570135E-003  -1.6431487165391445E-003
   2.7542000680114143E-008   288539.98119999998        5.6782909668982029E-003  -7.3064095340669155E-004  -1.6372915124520659E-003  -1.6384256305173039E-003
   3.6307998385609608E-008   288539.98119999998        5.9626963920891285E-003  -6.7708833375945687E-004  -1.6898551257327199E-003  -1.6236635856330395E-003
   4.7863000673942224E-008   288539.98119999998        6.2628104351460934E-003  -6.1615143204107881E-004  -1.7478214576840401E-003  -1.5964513877406716E-003
   6.3096003088958241E-008   288539.98119999998        6.5796156413853168E-003  -5.4718245519325137E-004  -1.8121484899893403E-003  -1.5538961160928011E-003
   8.3175997644957533E-008   288539.98119999998        6.9140992127358913E-003  -4.6949656098149717E-004  -1.8839301774278283E-003  -1.4925547875463963E-003
   1.0965000285523274E-007   288539.98119999998        7.2673996910452843E-003  -3.8233565283007920E-004  -1.9644456915557384E-003  -1.4083195710554719E-003
   1.4453999597208167E-007   288539.98119999998        7.6405326835811138E-003  -2.8493377612903714E-004  -2.0551150664687157E-003  -1.2963828630745411E-003
   1.9054999711443088E-007   288539.98119999998        8.0349612981081009E-003  -1.7636736447457224E-004  -2.1576562430709600E-003  -1.1509591713547707E-003
   2.5118998792095226E-007   288539.98119999998        8.4517812356352806E-003  -5.5767122830729932E-005  -2.2739062551409006E-003  -9.6541608218103647E-004
   3.3112999631157436E-007   288539.98119999998        8.8925044983625412E-003   7.7895354479551315E-005  -2.4060404393821955E-003  -7.3186657391488552E-004
   4.3651999703797628E-007   288539.98119999998        9.3586742877960205E-003   2.2570919827558100E-004  -2.5565014220774174E-003  -4.4113368494436145E-004
   5.7544002629583701E-007   288539.98119999998        9.8518459126353264E-003   3.8881486398167908E-004  -2.7280070353299379E-003  -8.2627535448409617E-005
   7.5857997217099182E-007   288539.98119999998        1.0373832657933235E-002   5.6848785607144237E-004  -2.9236553236842155E-003   3.5600431147031486E-004
   9.9999999747524271E-007   288539.98119999998        1.0926489718258381E-002   7.6607213122770190E-004  -3.1468714587390423E-003   8.8892807252705097E-004
   1.3182999509808724E-006   288539.98119999998        1.1511950753629208E-002   9.8306557629257441E-004  -3.4015178680419922E-003   1.5325451968237758E-003
   1.7377999483869644E-006   288539.98119999998        1.2132209725677967E-002   1.2209680862724781E-003  -3.6917235702276230E-003   2.3052436299622059E-003
   2.2909000563231530E-006   288539.98119999998        1.2789929285645485E-002   1.4815904432907701E-003  -4.0222541429102421E-003   3.2285701017826796E-003
   3.0199998946045525E-006   288539.98119999998        1.3487602584064007E-002   1.7667384818196297E-003  -4.3981242924928665E-003   4.3264399282634258E-003
   3.9810997805034276E-006   288539.98119999998        1.4228112064301968E-002   2.0784300286322832E-003  -4.8248404636979103E-003   5.6260311976075172E-003
   5.2481000238913111E-006   288539.98119999998        1.5014676377177238E-002   2.4188803508877754E-003  -5.3083505481481552E-003   7.1579702198505402E-003
   6.9183001869532745E-006   288539.98119999998        1.5850776806473732E-002   2.7904729358851910E-003  -5.8549428358674049E-003   8.9563401415944099E-003
   9.1201000032015145E-006   288539.98119999998        1.6740353778004646E-002   3.1958434265106916E-003  -6.4712748862802982E-003   1.1059155687689781E-002
   1.2022999726468697E-005   288539.98119999998        1.7687864601612091E-002   3.6379082594066858E-003  -7.1642948314547539E-003   1.3508566655218601E-002
   1.5849000192247331E-005   288539.98119999998        1.8697928637266159E-002   4.1196909733116627E-003  -7.9407831653952599E-003   1.6349736601114273E-002
   2.0892999600619078E-005   288539.98119999998        1.9776400178670883E-002   4.6448227949440479E-003  -8.8079152628779411E-003   1.9633460789918900E-002
   2.7542000680114143E-005   288539.98119999998        2.0929532125592232E-002   5.2171335555613041E-003  -9.7723063081502914E-003   2.3413434624671936E-002
   3.6307999835116789E-005   288539.98119999998        2.2164814174175262E-002   5.8410493656992912E-003  -1.0840262286365032E-002   2.7748042717576027E-002
   4.7862999053904787E-005   288539.98119999998        2.3490514606237411E-002   6.5213390626013279E-003  -1.2016839347779751E-002   3.2697681337594986E-002
   6.3095998484641314E-005   288539.98119999998        2.4916680529713631E-002   7.2635905817151070E-003  -1.3306013308465481E-002   3.8326710462570190E-002
   8.3175997133366764E-005   288539.98119999998        2.6454823091626167E-002   8.0740163102746010E-003  -1.4709531329572201E-002   4.4700238853693008E-002
   1.0964999819407240E-004   288539.98119999998        2.8118977323174477E-002   8.9599536731839180E-003  -1.6226766631007195E-002   5.1885496824979782E-002
   1.4453999756369740E-004   288539.98119999998        2.9924873262643814E-002   9.9293608218431473E-003  -1.7852589488029480E-002   5.9944447129964828E-002
   1.9054999575018883E-004   288539.98119999998        3.1893260776996613E-002   1.0992515832185745E-002  -1.9578693434596062E-002   6.8943642079830170E-002
   2.5119000929407775E-004   288539.98119999998        3.4046687185764313E-002   1.2160182930529118E-002  -2.1388655528426170E-002   7.8933566808700562E-002
   3.3112999517470598E-004   288539.98119999998        3.6414273083209991E-002   1.3446070253849030E-002  -2.3259665817022324E-002   8.9962519705295563E-002
   4.3652000022120774E-004   288539.98119999998        3.9030980318784714E-002   1.4866304583847523E-002  -2.5158815085887909E-002  0.10206393897533417     
   5.7544000446796417E-004   288539.98119999998        4.1938845068216324E-002   1.6439931467175484E-002  -2.7040643617510796E-002  0.11525023728609085     
   7.5857999036088586E-004   288539.98119999998        4.5190121978521347E-002   1.8190473318099976E-002  -2.8845306485891342E-002  0.12951338291168213     
   1.0000000474974513E-003   288539.98119999998        4.8848185688257217E-002   2.0146233960986137E-002  -3.0494425445795059E-002  0.14481212198734283     
   1.3183000264689326E-003   288539.98119999998        5.2991572767496109E-002   2.2342357784509659E-002  -3.1888023018836975E-002  0.16107043623924255     
   1.7377999611198902E-003   288539.98119999998        5.7714041322469711E-002   2.4820802733302116E-002  -3.2899327576160431E-002  0.17815692722797394     
   2.2909000981599092E-003   288539.98119999998        6.3133910298347473E-002   2.7635373175144196E-002  -3.3371713012456894E-002  0.19589722156524658     
   3.0199999455362558E-003   288539.98119999998        6.9391615688800812E-002   3.0850728973746300E-002  -3.3112362027168274E-002  0.21404004096984863     
   3.9810999296605587E-003   288539.98119999998        7.6657623052597046E-002   3.4547261893749237E-002  -3.1888693571090698E-002  0.23226125538349152     
   5.2481000311672688E-003   288539.98119999998        8.5135512053966522E-002   3.8823936134576797E-002  -2.9424410313367844E-002  0.25015059113502502     
   6.9182999432086945E-003   288539.98119999998        9.5062591135501862E-002   4.3800842016935349E-002  -2.5398647412657738E-002  0.26719853281974792     
   9.1201001778244972E-003   288539.98119999998       0.10670965164899826        4.9622502177953720E-002  -1.9448911771178246E-002  0.28279083967208862     
   1.2023000046610832E-002   288539.98119999998       0.12037260085344315        5.6458864361047745E-002  -1.1181724257767200E-002  0.29620105028152466     
   1.5848999843001366E-002   288539.98119999998       0.13634459674358368        6.4498752355575562E-002  -2.0100905385334045E-004  0.30658355355262756     
   2.0893000066280365E-002   288539.98119999998       0.15488912165164948        7.3946431279182434E-002   1.3858430087566376E-002  0.31299054622650146     
   2.7542000636458397E-002   288539.98119999998       0.17615093290805817        8.4989495575428009E-002   3.1250946223735809E-002  0.31437662243843079     
   3.6308001726865768E-002   288539.98119999998       0.20004419982433319        9.7756430506706238E-002   5.2021376788616180E-002  0.30964100360870361     
   4.7862999141216278E-002   288539.98119999998       0.22604848444461823       0.11222392320632935        7.5843125581741333E-002  0.29770049452781677     
   6.3096001744270325E-002   288539.98119999998       0.25294736027717590       0.12808217108249664       0.10183291882276535       0.27762138843536377     
   8.3176001906394958E-002   288539.98119999998       0.27845937013626099       0.14451122283935547       0.12830907106399536       0.24885833263397217     
  0.10000000149011612        288539.98119999998       0.29292929172515869       0.15502406656742096       0.14494678378105164       0.22491635382175446     
  0.12500000000000000        288539.98119999998       0.30526131391525269       0.16606990993022919       0.16224865615367889       0.19137369096279144     
  0.15000000596046448        288539.98119999998       0.30893152952194214       0.17250922322273254       0.17252419888973236       0.16112507879734039     
  0.17499999701976776        288539.98119999998       0.30591505765914917       0.17511864006519318       0.17734275758266449       0.13444079458713531     
  0.20000000298023224        288539.98119999998       0.29775488376617432       0.17454306781291962       0.17789867520332336       0.11124907433986664     
  0.22499999403953552        288539.98119999998       0.28569325804710388       0.17133663594722748       0.17512643337249756        9.1325365006923676E-002
  0.25000000000000000        288539.98119999998       0.27074766159057617       0.16598433256149292       0.16977356374263763        7.4378311634063721E-002
  0.27500000596046448        288539.98119999998       0.25375962257385254       0.15891483426094055       0.16244840621948242        6.0093175619840622E-002
  0.30000001192092896        288539.98119999998       0.23542806506156921       0.15050874650478363       0.15365287661552429        4.8155307769775391E-002
  0.32499998807907104        288539.98119999998       0.21633367240428925       0.14110426604747772       0.14380517601966858        3.8263171911239624E-002
  0.34999999403953552        288539.98119999998       0.19695733487606049       0.13100139796733856       0.13325633108615875        3.0135564506053925E-002
  0.37500000000000000        288539.98119999998       0.17769455909729004       0.12046525627374649       0.12230209261178970        2.3515295237302780E-002
  0.40000000596046448        288539.98119999998       0.15886726975440979       0.10972864180803299       0.11119192838668823        1.8170753493905067E-002
  0.42500001192092896        288539.98119999998       0.14073346555233002        9.8994314670562744E-002  0.10013579577207565        1.3896028511226177E-002
  0.44999998807907104        288539.98119999998       0.12349536269903183        8.8436938822269440E-002   8.9309379458427429E-002   1.0510165244340897E-002
  0.47499999403953552        288539.98119999998       0.10730638355016708        7.8204825520515442E-002   7.8858166933059692E-002   7.8558353707194328E-003
  0.50000000000000000        288539.98119999998        9.2277303338050842E-002   6.8421557545661926E-002   6.8900719285011292E-002   5.7976562529802322E-003
  0.52499997615814209        288539.98119999998        7.8481525182723999E-002   5.9187490493059158E-002   5.9531379491090775E-002   4.2203143239021301E-003
  0.55000001192092896        288539.98119999998        6.5959900617599487E-002   5.0581231713294983E-002   5.0822444260120392E-002   3.0265934765338898E-003
  0.57499998807907104        288539.98119999998        5.4724931716918945E-002   4.2661029845476151E-002   4.2826116085052490E-002   2.1354018244892359E-003
  0.60000002384185791        288539.98119999998        4.4764652848243713E-002   3.5466168075799942E-002   3.5576187074184418E-002   1.4798372285440564E-003
  0.62500000000000000        288539.98119999998        3.6046147346496582E-002   2.9018355533480644E-002   2.9089562594890594E-002   1.0053438600152731E-003
  0.64999997615814209        288539.98119999998        2.8518741950392723E-002   2.3323096334934235E-002   2.3367710411548615E-002   6.6798110492527485E-004
  0.67500001192092896        288539.98119999998        2.2116998210549355E-002   1.8371105194091797E-002   1.8398053944110870E-002   4.3282605474814773E-004
  0.69999998807907104        288539.98119999998        1.6763463616371155E-002   1.4139731414616108E-002   1.4155349694192410E-002   2.7252073050476611E-004
  0.72500002384185791        288539.98119999998        1.2371256016194820E-002   1.0594433173537254E-002   1.0603061877191067E-002   1.6596831846982241E-004
  0.75000000000000000        288539.98119999998        8.8464831933379173E-003   7.6902792789041996E-003   7.6947906054556370E-003   9.7180673037655652E-005
  0.77499997615814209        288539.98119999998        6.0905381105840206E-003   5.3735231049358845E-003   5.3757368586957455E-003   5.4273219575406983E-005
  0.80000001192092896        288539.98119999998        4.0022800676524639E-003   3.5832293797284365E-003   3.5842452198266983E-003   2.8601754820556380E-005
  0.82499998807907104        288539.98119999998        2.4801283143460751E-003   2.2529806010425091E-003   2.2534255404025316E-003   1.4032541002961807E-005
  0.85000002384185791        288539.98119999998        1.4240886084735394E-003   1.3126734411343932E-003   1.3128808932378888E-003   6.3353354562423192E-006
  0.87500000000000000        288539.98119999998        7.3774601332843304E-004   6.9043267285451293E-004   6.9056259235367179E-004   2.6875845833274070E-006
  0.89999997615814209        288539.98119999998        3.3026270102709532E-004   3.1467995722778141E-004   3.1479500466957688E-004   1.2770256034855265E-006
  0.92500001192092896        288539.98119999998        1.1844878463307396E-004   1.1642510071396828E-004   1.1653413093881682E-004   9.8947077731281752E-007
  0.94999998807907104        288539.98119999998        2.9018621717114002E-005   3.1901268812362105E-005   3.1981031497707590E-005   1.1685963272611843E-006
  0.97500002384185791        288539.98119999998        1.2694314364125603E-006   5.7998136071546469E-006   5.8039099712914322E-006   1.4350367791848839E-006
   1.0000000000000000        288539.98119999998       -9.1660567704821005E-006  -4.1969833546318114E-006  -4.3339950934750959E-006   1.5529388974755420E-006
   9.9999997171806854E-010   369968.54300000001        3.2209386117756367E-003  -9.7604549955576658E-004  -1.2212207075208426E-003  -1.4475275529548526E-003
   1.3183000246996812E-009   369968.54300000001        3.3731386065483093E-003  -9.7496400121599436E-004  -1.2484894832596183E-003  -1.4757610624656081E-003
   1.7378000150003459E-009   369968.54300000001        3.5332546103745699E-003  -9.7137101693078876E-004  -1.2764721177518368E-003  -1.5036591794341803E-003
   2.2908999142146058E-009   369968.54300000001        3.7018076982349157E-003  -9.6500589279457927E-004  -1.3053081929683685E-003  -1.5309787122532725E-003
   3.0200000278313155E-009   369968.54300000001        3.8792465347796679E-003  -9.5558923203498125E-004  -1.3351477682590485E-003  -1.5573882265016437E-003
   3.9810998941902653E-009   369968.54300000001        4.0660849772393703E-003  -9.4281852943822742E-004  -1.3661800185218453E-003  -1.5824759611859918E-003
   5.2481001766579993E-009   369968.54300000001        4.2628808878362179E-003  -9.2636619228869677E-004  -1.3986345147714019E-003  -1.6057267785072327E-003
   6.9183001549788514E-009   369968.54300000001        4.4702058658003807E-003  -9.0587988961488008E-004  -1.4327822718769312E-003  -1.6264958539977670E-003
   9.1201002305751899E-009   369968.54300000001        4.6886848285794258E-003  -8.8097818661481142E-004  -1.4689485542476177E-003  -1.6439873725175858E-003
   1.2023000373062587E-008   369968.54300000001        4.9189934507012367E-003  -8.5124734323471785E-004  -1.5075209084898233E-003  -1.6572221647948027E-003
   1.5849000334355878E-008   369968.54300000001        5.1617552526295185E-003  -8.1625464372336864E-004  -1.5489397337660193E-003  -1.6649983590468764E-003
   2.0892999330612838E-008   369968.54300000001        5.4177781566977501E-003  -7.7551382128149271E-004  -1.5937484567984939E-003  -1.6658614622429013E-003
   2.7542000680114143E-008   369968.54300000001        5.6878211908042431E-003  -7.2851497679948807E-004  -1.6425646608695388E-003  -1.6580460360273719E-003
   3.6307998385609608E-008   369968.54300000001        5.9727616608142853E-003  -6.7469681380316615E-004  -1.6961217625066638E-003  -1.6394223785027862E-003
   4.7863000673942224E-008   369968.54300000001        6.2734438106417656E-003  -6.1347166774794459E-004  -1.7552542267367244E-003  -1.6074405284598470E-003
   6.3096003088958241E-008   369968.54300000001        6.5908529795706272E-003  -5.4418994113802910E-004  -1.8209458794444799E-003  -1.5590464463457465E-003
   8.3175997644957533E-008   369968.54300000001        6.9259786978363991E-003  -4.6616489998996258E-004  -1.8943191971629858E-003  -1.4906130963936448E-003
   1.0965000285523274E-007   369968.54300000001        7.2799618355929852E-003  -3.7863626494072378E-004  -1.9766851328313351E-003  -1.3978199567645788E-003
   1.4453999597208167E-007   369968.54300000001        7.6538221910595894E-003  -2.8083592769689858E-004  -2.0694981794804335E-003  -1.2756218202412128E-003
   1.9054999711443088E-007   369968.54300000001        8.0490252003073692E-003  -1.7183761519845575E-004  -2.1745159756392241E-003  -1.1179532157257199E-003
   2.5118998792095226E-007   369968.54300000001        8.4666712209582329E-003  -5.0769587687682360E-005  -2.2936158347874880E-003  -9.1787893325090408E-004
   3.3112999631157436E-007   369968.54300000001        8.9082755148410797E-003   8.3399674622341990E-005  -2.4290187284350395E-003  -6.6716072615236044E-004
   4.3651999703797628E-007   369968.54300000001        9.3753887340426445E-003   2.3176257673185319E-004  -2.5832164101302624E-003  -3.5623001167550683E-004
   5.7544002629583701E-007   369968.54300000001        9.8695680499076843E-003   3.9546305197291076E-004  -2.7589772362262011E-003   2.5934932637028396E-005
   7.5857997217099182E-007   369968.54300000001        1.0392635129392147E-002   5.7578075211495161E-004  -2.9594532679766417E-003   4.9217173364013433E-004
   9.9999999747524271E-007   369968.54300000001        1.0946451686322689E-002   7.7406386844813824E-004  -3.1881253235042095E-003   1.0571766179054976E-003
   1.3182999509808724E-006   369968.54300000001        1.1533159762620926E-002   9.9181535188108683E-004  -3.4489131066948175E-003   1.7379394266754389E-003
   1.7377999483869644E-006   369968.54300000001        1.2154761701822281E-002   1.2305404525250196E-003  -3.7459984887391329E-003   2.5534671731293201E-003
   2.2909000563231530E-006   369968.54300000001        1.2813932262361050E-002   1.4920562971383333E-003  -4.0842038579285145E-003   3.5260075237601995E-003
   3.0199998946045525E-006   369968.54300000001        1.3513175770640373E-002   1.7781757051125169E-003  -4.4685928151011467E-003   4.6801981516182423E-003
   3.9810997805034276E-006   369968.54300000001        1.4255391433835030E-002   2.0909244194626808E-003  -4.9047125503420830E-003   6.0439924709498882E-003
   5.2481000238913111E-006   369968.54300000001        1.5043813735246658E-002   2.4325270205736160E-003  -5.3985458798706532E-003   7.6488321647047997E-003
   6.9183001869532745E-006   369968.54300000001        1.5881946310400963E-002   2.8053773567080498E-003  -5.9563987888395786E-003   9.5296362414956093E-003
   9.1201000032015145E-006   369968.54300000001        1.6773751005530357E-002   3.2121231779456139E-003  -6.5849297679960728E-003   1.1725273914635181E-002
   1.2022999726468697E-005   369968.54300000001        1.7723716795444489E-002   3.6556953564286232E-003  -7.2910632006824017E-003   1.4278754591941833E-002
   1.5849000192247331E-005   369968.54300000001        1.8736496567726135E-002   4.1391337290406227E-003  -8.0815227702260017E-003   1.7236026003956795E-002
   2.0892999600619078E-005   369968.54300000001        1.9817987456917763E-002   4.6660886146128178E-003  -8.9633939787745476E-003   2.0648680627346039E-002
   2.7542000680114143E-005   369968.54300000001        2.0974488928914070E-002   5.2404119633138180E-003  -9.9431537091732025E-003   2.4571076035499573E-002
   3.6307999835116789E-005   369968.54300000001        2.2213550284504890E-002   5.8665582910180092E-003  -1.1026916094124317E-002   2.9062163084745407E-002
   4.7862999053904787E-005   369968.54300000001        2.3543510586023331E-002   6.5493267029523849E-003  -1.2219475582242012E-002   3.4182678908109665E-002
   6.3095998484641314E-005   369968.54300000001        2.4974497035145760E-002   7.2943433187901974E-003  -1.3524475507438183E-002   3.9997126907110214E-002
   8.3175997133366764E-005   369968.54300000001        2.6518123224377632E-002   8.1078642979264259E-003  -1.4943239279091358E-002   4.6570427715778351E-002
   1.0964999819407240E-004   369968.54300000001        2.8188543394207954E-002   8.9972810819745064E-003  -1.6474615782499313E-002   5.3969301283359528E-002
   1.4453999756369740E-004   369968.54300000001        3.0001619830727577E-002   9.9706118926405907E-003  -1.8112841993570328E-002   6.2254618853330612E-002
   1.9054999575018883E-004   369968.54300000001        3.1978268176317215E-002   1.1038210242986679E-002  -1.9848857074975967E-002   7.1491517126560211E-002
   2.5119000929407775E-004   369968.54300000001        3.4141227602958679E-002   1.2210928834974766E-002  -2.1665353327989578E-002   8.1728145480155945E-002
   3.3112999517470598E-004   369968.54300000001        3.6519832909107208E-002   1.3502576388418674E-002  -2.3538498207926750E-002   9.3009948730468750E-002
   4.3652000022120774E-004   369968.54300000001        3.9149306714534760E-002   1.4929400756955147E-002  -2.5434227660298347E-002  0.10536659508943558     
   5.7544000446796417E-004   369968.54300000001        4.2071957141160965E-002   1.6510585322976112E-002  -2.7305804193019867E-002  0.11880577355623245     
   7.5857999036088586E-004   369968.54300000001        4.5340362936258316E-002   1.8269812688231468E-002  -2.9091989621520042E-002  0.13331378996372223     
   1.0000000474974513E-003   369968.54300000001        4.9018222838640213E-002   2.0235564559698105E-002  -3.0712936073541641E-002  0.14884263277053833     
   1.3183000264689326E-003   369968.54300000001        5.3184438496828079E-002   2.2443184629082680E-002  -3.2067175954580307E-002  0.16530847549438477     
   1.7377999611198902E-003   369968.54300000001        5.7933077216148376E-002   2.4934833869338036E-002  -3.3026501536369324E-002  0.18257099390029907     
   2.2909000981599092E-003   369968.54300000001        6.3382767140865326E-002   2.7764530852437019E-002  -3.3432997763156891E-002  0.20044600963592529     
   3.0199999455362558E-003   369968.54300000001        6.9674089550971985E-002   3.0997125431895256E-002  -3.3092886209487915E-002  0.21867159008979797     
   3.9810999296605587E-003   369968.54300000001        7.6977491378784180E-002   3.4713145345449448E-002  -3.1773142516613007E-002  0.23691247403621674     
   5.2481000311672688E-003   369968.54300000001        8.5496172308921814E-002   3.9011593908071518E-002  -2.9197797179222107E-002  0.25474709272384644     
   6.9182999432086945E-003   369968.54300000001        9.5466531813144684E-002   4.4012393802404404E-002  -2.5047441944479942E-002  0.27165523171424866     
   9.1201001778244972E-003   369968.54300000001       0.10715764760971069        4.9859609454870224E-002  -1.8962582573294640E-002  0.28701311349868774     
   1.2023000046610832E-002   369968.54300000001       0.12086253613233566        5.6722223758697510E-002  -1.0554753243923187E-002  0.30008715391159058     
   1.5848999843001366E-002   369968.54300000001       0.13686977326869965        6.4787328243255615E-002   5.6448829127475619E-004  0.31002840399742126     
   2.0893000066280365E-002   369968.54300000001       0.15543608367443085        7.4256375432014465E-002   1.4749744907021523E-002  0.31589093804359436     
   2.7542000636458397E-002   369968.54300000001       0.17669664323329926        8.5312590003013611E-002   3.2241366803646088E-002  0.31663909554481506     
   3.6308001726865768E-002   369968.54300000001       0.20055277645587921        9.8078064620494843E-002   5.3066965192556381E-002  0.31119182705879211     
   4.7862999141216278E-002   369968.54300000001       0.22646802663803101       0.11252061277627945        7.6880387961864471E-002  0.29849898815155029     
   6.3096001744270325E-002   369968.54300000001       0.25320804119110107       0.12831903994083405       0.10277874767780304       0.27767565846443176     
   8.3176001906394958E-002   369968.54300000001       0.27847522497177124       0.14464041590690613       0.12906478345394135       0.24824212491512299     
  0.10000000149011612        369968.54300000001       0.29272988438606262       0.15504883229732513       0.14551773667335510       0.22393280267715454     
  0.12500000000000000        369968.54300000001       0.30474910140037537       0.16592983901500702       0.16253800690174103       0.19007091224193573     
  0.15000000596046448        369968.54300000001       0.30813282728195190       0.17220476269721985       0.17254655063152313       0.15968839824199677     
  0.17499999701976776        369968.54300000001       0.30486711859703064       0.17465919256210327       0.17712531983852386       0.13299030065536499     
  0.20000000298023224        369968.54300000001       0.29650014638900757       0.17394377291202545       0.17747397720813751       0.10986074805259705     
  0.22499999403953552        369968.54300000001       0.28427556157112122       0.17061619460582733       0.17452855408191681        9.0044669806957245E-002
  0.25000000000000000        369968.54300000001       0.26921012997627258       0.16516344249248505       0.16903606057167053        7.3229469358921051E-002
  0.27500000596046448        369968.54300000001       0.25214302539825439       0.15801505744457245       0.16160324215888977        5.9085749089717865E-002
  0.30000001192092896        369968.54300000001       0.23376998305320740       0.14955158531665802       0.15272973477840424        4.7288913279771805E-002
  0.32499998807907104        369968.54300000001       0.21466788649559021       0.14011058211326599       0.14283119142055511        3.7530932575464249E-002
  0.34999999403953552        369968.54300000001       0.19531346857547760       0.12999087572097778       0.13225586712360382        2.9526611790060997E-002
  0.37500000000000000        369968.54300000001       0.17609801888465881       0.11945600807666779       0.12129672616720200        2.3016616702079773E-002
  0.40000000596046448        369968.54300000001       0.15733920037746429       0.10873698443174362       0.11020042002201080        1.7768476158380508E-002
  0.42500001192092896        369968.54300000001       0.13929086923599243        9.8034575581550598E-002   9.9174156785011292E-002   1.3576344586908817E-002
  0.44999998807907104        369968.54300000001       0.12215128540992737        8.7521322071552277E-002   8.8390938937664032E-002   1.0259946808218956E-002
  0.47499999403953552        369968.54300000001       0.10607019066810608        7.7343374490737915E-002   7.7993668615818024E-002   7.6630194671452045E-003
  0.50000000000000000        369968.54300000001        9.1154918074607849E-002   6.7622147500514984E-002   6.8098455667495728E-002   5.6514660827815533E-003
  0.52499997615814209        369968.54300000001        7.7475771307945251E-002   5.8455888181924820E-002   5.8797307312488556E-002   4.1113477200269699E-003
  0.55000001192092896        369968.54300000001        6.5070807933807373E-002   4.9921147525310516E-002   5.0160355865955353E-002   2.9468282591551542E-003
  0.57499998807907104        369968.54300000001        5.3950089961290359E-002   4.2074248194694519E-002   4.2237792164087296E-002   2.0781315397471189E-003
  0.60000002384185791        369968.54300000001        4.4099573045969009E-002   3.4952696412801743E-002   3.5061575472354889E-002   1.4395677717402577E-003
  0.62500000000000000        369968.54300000001        3.5484589636325836E-002   2.8576578944921494E-002   2.8646977618336678E-002   9.7766448743641376E-004
  0.64999997615814209        369968.54300000001        2.8053082525730133E-002   2.2949971258640289E-002   2.2994039580225945E-002   6.4942392054945230E-004
  0.67500001192092896        369968.54300000001        2.1738553419709206E-002   1.8062371760606766E-002   1.8088968470692635E-002   4.2072366341017187E-004
  0.69999998807907104        369968.54300000001        1.6462825238704681E-002   1.3890124857425690E-002   1.3905525207519531E-002   2.6486846036277711E-004
  0.72500002384185791        369968.54300000001        1.2138603255152702E-002   1.0397918522357941E-002   1.0406419634819031E-002   1.6129711002577096E-004
  0.75000000000000000        369968.54300000001        8.6718797683715820E-003   7.5402879156172276E-003   7.5447293929755688E-003   9.4443174020852894E-005
  0.77499997615814209        369968.54300000001        5.9642116539180279E-003   5.2631949074566364E-003   5.2653728052973747E-003   5.2744981076102704E-005
  0.80000001192092896        369968.54300000001        3.9148805662989616E-003   3.5056509077548981E-003   3.5066495183855295E-003   2.7798136216006242E-005
  0.82499998807907104        369968.54300000001        2.4229586124420166E-003   2.2014211863279343E-003   2.2018584422767162E-003   1.3640938050230034E-005
  0.85000002384185791        369968.54300000001        1.3893097639083862E-003   1.2808118481189013E-003   1.2810155749320984E-003   6.1617688515980262E-006
  0.87500000000000000        369968.54300000001        7.1855168789625168E-004   6.7256891634315252E-004   6.7269586725160480E-004   2.6162053927691886E-006
  0.89999997615814209        369968.54300000001        3.2101830583997071E-004   3.0592604889534414E-004   3.0603737104684114E-004   1.2408117981976829E-006
  0.92500001192092896        369968.54300000001        1.1478891974547878E-004   1.1286672815913334E-004   1.1297073797322810E-004   9.5030588909139624E-007
  0.94999998807907104        369968.54300000001        2.7894016966456547E-005   3.0717365007149056E-005   3.0790808523306623E-005   1.1049417025787989E-006
  0.97500002384185791        369968.54300000001        9.2408419050116208E-007   5.3176768233242910E-006   5.3148164624872152E-006   1.3355488590605091E-006
   1.0000000000000000        369968.54300000001       -9.3311391538009048E-006  -4.5604033402923960E-006  -4.7035982788656838E-006   1.4146011153570726E-006
   9.9999997171806854E-010   474376.97289999999        3.2259309664368629E-003  -9.7582908347249031E-004  -1.2219223426654935E-003  -1.4781932113692164E-003
   1.3183000246996812E-009   474376.97289999999        3.3783949911594391E-003  -9.7465573344379663E-004  -1.2493063695728779E-003  -1.5066444175317883E-003
   1.7378000150003459E-009   474376.97289999999        3.5387901589274406E-003  -9.7096181707456708E-004  -1.2774303322657943E-003  -1.5346624422818422E-003
   2.2908999142146058E-009   474376.97289999999        3.7076389417052269E-003  -9.6448598196730018E-004  -1.3064389349892735E-003  -1.5619802288711071E-003
   3.0200000278313155E-009   474376.97289999999        3.8853907026350498E-003  -9.5494801644235849E-004  -1.3364880578592420E-003  -1.5882373554632068E-003
   3.9810998941902653E-009   474376.97289999999        4.0725604631006718E-003  -9.4204465858638287E-004  -1.3677740935236216E-003  -1.6129883006215096E-003
   5.2481001766579993E-009   474376.97289999999        4.2697070166468620E-003  -9.2544726794585586E-004  -1.4005344128236175E-003  -1.6356767155230045E-003
   6.9183001549788514E-009   474376.97289999999        4.4774035923182964E-003  -9.0480275684967637E-004  -1.4350494602695107E-003  -1.6556099290028214E-003
   9.1201002305751899E-009   474376.97289999999        4.6962765045464039E-003  -8.7972846813499928E-004  -1.4716553268954158E-003  -1.6719349659979343E-003
   1.2023000373062587E-008   474376.97289999999        4.9270028248429298E-003  -8.4980967221781611E-004  -1.5107518993318081E-003  -1.6836053691804409E-003
   1.5849000334355878E-008   474376.97289999999        5.1702070049941540E-003  -8.1461231457069516E-004  -1.5527935465797782E-003  -1.6893416177481413E-003
   2.0892999330612838E-008   474376.97289999999        5.4266997613012791E-003  -7.7364896424114704E-004  -1.5983398770913482E-003  -1.6875966684892774E-003
   2.7542000680114143E-008   474376.97289999999        5.6972405873239040E-003  -7.2640820872038603E-004  -1.6480264021083713E-003  -1.6764987958595157E-003
   3.6307998385609608E-008   474376.97289999999        5.9827105142176151E-003  -6.7232735455036163E-004  -1.7026074929162860E-003  -1.6537940828129649E-003
   4.7863000673942224E-008   474376.97289999999        6.2839542515575886E-003  -6.1081704916432500E-004  -1.7629404319450259E-003  -1.6167900757864118E-003
   6.3096003088958241E-008   474376.97289999999        6.6019608639180660E-003  -5.4122583242133260E-004  -1.8300351221114397E-003  -1.5622675418853760E-003
   8.3175997644957533E-008   474376.97289999999        6.9377208128571510E-003  -4.6286519500426948E-004  -1.9050426781177521E-003  -1.4864110853523016E-003
   1.0965000285523274E-007   474376.97289999999        7.2923796251416206E-003  -3.7497267476283014E-004  -1.9893064163625240E-003  -1.3846826041117311E-003
   1.4453999597208167E-007   474376.97289999999        7.6669589616358280E-003  -2.7677809703163803E-004  -2.0843150559812784E-003  -1.2517950963228941E-003
   1.9054999711443088E-007   474376.97289999999        8.0629279837012291E-003  -1.6735240933485329E-004  -2.1918662823736668E-003  -1.0813974076882005E-003
   2.5118998792095226E-007   474376.97289999999        8.4813907742500305E-003  -4.5821474486729130E-005  -2.3138776887208223E-003  -8.6624693358317018E-004
   3.3112999631157436E-007   474376.97289999999        8.9238677173852921E-003   8.8849279563874006E-005  -2.4526163470000029E-003  -5.9774878900498152E-004
   4.3651999703797628E-007   474376.97289999999        9.3919122591614723E-003   2.3775552108418196E-004  -2.6106222067028284E-003  -2.6593750226311386E-004
   5.7544002629583701E-007   474376.97289999999        9.8870899528264999E-003   4.0204465040005744E-004  -2.7907139156013727E-003   1.4064522110857069E-004
   7.5857997217099182E-007   474376.97289999999        1.0411225259304047E-002   5.8300036471337080E-004  -2.9960977844893932E-003   6.3532678177580237E-004
   9.9999999747524271E-007   474376.97289999999        1.0966189205646515E-002   7.8197510447353125E-004  -3.2303084153681993E-003   1.2333372142165899E-003
   1.3182999509808724E-006   474376.97289999999        1.1554131284356117E-002   1.0004768846556544E-003  -3.4973218571394682E-003   1.9522578222677112E-003
   1.7377999483869644E-006   474376.97289999999        1.2177063152194023E-002   1.2400161940604448E-003  -3.8013726007193327E-003   2.8117161709815264E-003
   2.2909000563231530E-006   474376.97289999999        1.2837669812142849E-002   1.5024164458736777E-003  -4.1473372839391232E-003   3.8346615619957447E-003
   3.0199998946045525E-006   474376.97289999999        1.3538468629121780E-002   1.7894975608214736E-003  -4.5403251424431801E-003   5.0464519299566746E-003
   3.9810997805034276E-006   474376.97289999999        1.4282373711466789E-002   2.1032928489148617E-003  -4.9859238788485527E-003   6.4758113585412502E-003
   5.2481000238913111E-006   474376.97289999999        1.5072636306285858E-002   2.4460363201797009E-003  -5.4901456460356712E-003   8.1549901515245438E-003
   6.9183001869532745E-006   474376.97289999999        1.5912782400846481E-002   2.8201323002576828E-003  -6.0593108646571636E-003   1.0119731537997723E-002
   9.1201000032015145E-006   474376.97289999999        1.6806796193122864E-002   3.2282404135912657E-003  -6.7000747658312321E-003   1.2409745715558529E-002
   1.2022999726468697E-005   474376.97289999999        1.7759194597601891E-002   3.6733057349920273E-003  -7.4193337932229042E-003   1.5068879351019859E-002
   1.5849000192247331E-005   474376.97289999999        1.8774665892124176E-002   4.1583841666579247E-003  -8.2237469032406807E-003   1.8143840134143829E-002
   2.0892999600619078E-005   474376.97289999999        1.9859150052070618E-002   4.6871448867022991E-003  -9.1203078627586365E-003   2.1686987951397896E-002
   2.7542000680114143E-005   474376.97289999999        2.1018991246819496E-002   5.2634635940194130E-003  -1.0115343146026134E-002   2.5753302499651909E-002
   3.6307999835116789E-005   474376.97289999999        2.2261802107095718E-002   5.8918199501931667E-003  -1.1214771308004856E-002   3.0402254313230515E-002
   4.7862999053904787E-005   474376.97289999999        2.3595986887812614E-002   6.5770456567406654E-003  -1.2423116713762283E-002   3.5694863647222519E-002
   6.3095998484641314E-005   474376.97289999999        2.5031756609678268E-002   7.3248026892542839E-003  -1.3743683695793152E-002   4.1695728898048401E-002
   8.3175997133366764E-005   474376.97289999999        2.6580823585391045E-002   8.1413919106125832E-003  -1.5177362598478794E-002   4.8469502478837967E-002
   1.0964999819407240E-004   474376.97289999999        2.8257457539439201E-002   9.0342573821544647E-003  -1.6722477972507477E-002   5.6082319468259811E-002
   1.4453999756369740E-004   474376.97289999999        3.0077654868364334E-002   1.0011478327214718E-002  -1.8372621387243271E-002   6.4593881368637085E-002
   1.9054999575018883E-004   474376.97289999999        3.2062500715255737E-002   1.1083483695983887E-002  -2.0117986947298050E-002   7.4067808687686920E-002
   2.5119000929407775E-004   474376.97289999999        3.4234911203384399E-002   1.2261208146810532E-002  -2.1940371021628380E-002   8.4549844264984131E-002
   3.3112999517470598E-004   474376.97289999999        3.6624442785978317E-002   1.3558565638959408E-002  -2.3814931511878967E-002   9.6082463860511780E-002
   4.3652000022120774E-004   474376.97289999999        3.9266563951969147E-002   1.4991920441389084E-002  -2.5706462562084198E-002  0.10869149863719940     
   5.7544000446796417E-004   474376.97289999999        4.2203862220048904E-002   1.6580594703555107E-002  -2.7566956356167793E-002  0.12237984687089920     
   7.5857999036088586E-004   474376.97289999999        4.5489225536584854E-002   1.8348423764109612E-002  -2.9333814978599548E-002  0.13712806999683380     
   1.0000000474974513E-003   474376.97289999999        4.9186680465936661E-002   2.0324066281318665E-002  -3.0925758183002472E-002  0.15288138389587402     
   1.3183000264689326E-003   474376.97289999999        5.3375467658042908E-002   2.2543061524629593E-002  -3.2239858061075211E-002  0.16954818367958069     
   1.7377999611198902E-003   474376.97289999999        5.8149971067905426E-002   2.5047766044735909E-002  -3.3146549016237259E-002  0.18697917461395264     
   2.2909000981599092E-003   474376.97289999999        6.3629090785980225E-002   2.7892412617802620E-002  -3.3486679196357727E-002  0.20498056709766388     
   3.0199999455362558E-003   474376.97289999999        6.9953575730323792E-002   3.1142028048634529E-002  -3.3065602183341980E-002  0.22327989339828491     
   3.9810999296605587E-003   474376.97289999999        7.7293813228607178E-002   3.4877266734838486E-002  -3.1649921089410782E-002  0.24153099954128265     
   5.2481000311672688E-003   474376.97289999999        8.5852622985839844E-002   3.9197161793708801E-002  -2.8964094817638397E-002  0.25930142402648926     
   6.9182999432086945E-003   474376.97289999999        9.5865473151206970E-002   4.4221471995115280E-002  -2.4690268561244011E-002  0.27606058120727539     
   9.1201001778244972E-003   474376.97289999999       0.10759972780942917        5.0093770027160645E-002  -1.8472019582986832E-002  0.29117584228515625     
   1.2023000046610832E-002   474376.97289999999       0.12134550511837006        5.6982081383466721E-002  -9.9259475246071815E-003  0.30390697717666626     
   1.5848999843001366E-002   474376.97289999999       0.13738685846328735        6.5071769058704376E-002   1.3287652982398868E-003  0.31340253353118896     
   2.0893000066280365E-002   474376.97289999999       0.15597380697727203        7.4561476707458496E-002   1.5636211261153221E-002  0.31871914863586426     
   2.7542000636458397E-002   474376.97289999999       0.17723204195499420        8.5630118846893311E-002   3.3222932368516922E-002  0.31883159279823303     
   3.6308001726865768E-002   474376.97289999999       0.20105025172233582        9.8393455147743225E-002   5.4099664092063904E-002  0.31267911195755005     
   4.7862999141216278E-002   474376.97289999999       0.22687628865242004       0.11281057447195053        7.7901214361190796E-002  0.29924505949020386     
   6.3096001744270325E-002   474376.97289999999       0.25345832109451294       0.12854911386966705       0.10370574891567230       0.27769288420677185     
   8.3176001906394958E-002   474376.97289999999       0.27848309278488159       0.14476342499256134       0.12980122864246368       0.24760742485523224     
  0.10000000149011612        474376.97289999999       0.29252523183822632       0.15506847202777863       0.14607061445713043       0.22294390201568604     
  0.12500000000000000        474376.97289999999       0.30423653125762939       0.16578677296638489       0.16281256079673767       0.18877798318862915     
  0.15000000596046448        474376.97289999999       0.30733898282051086       0.17189989984035492       0.17255832254886627       0.15827202796936035     
  0.17499999701976776        474376.97289999999       0.30382925271987915       0.17420217394828796       0.17690189182758331       0.13156668841838837     
  0.20000000298023224        474376.97289999999       0.29526031017303467       0.17334981262683868       0.17704781889915466       0.10850279033184052     
  0.22499999403953552        474376.97289999999       0.28287717700004578       0.16990388929843903       0.17393349111080170        8.8795468211174011E-002
  0.25000000000000000        474376.97289999999       0.26769569516181946       0.16435334086418152       0.16830526292324066        7.2111546993255615E-002
  0.27500000596046448        474376.97289999999       0.25055268406867981       0.15712842345237732       0.16076816618442535        5.8107495307922363E-002
  0.30000001192092896        474376.97289999999       0.23214060068130493       0.14860965311527252       0.15181955695152283        4.6449203044176102E-002
  0.32499998807907104        474376.97289999999       0.21303254365921021       0.13913381099700928       0.14187251031398773        3.6822475492954254E-002
  0.34999999403953552        474376.97289999999       0.19370113313198090       0.12899857759475708       0.13127252459526062        2.8938384726643562E-002
  0.37500000000000000        474376.97289999999       0.17453345656394958       0.11846593022346497       0.12030977010726929        2.2535627707839012E-002
  0.40000000596046448        474376.97289999999       0.15584297478199005       0.10776506364345551       0.10922814905643463        1.7381010577082634E-002
  0.42500001192092896        474376.97289999999       0.13787946105003357        9.7094759345054626E-002   9.8232135176658630E-002   1.3268836773931980E-002
  0.44999998807907104        474376.97289999999       0.12083730846643448        8.6625471711158752E-002   8.7492085993289948E-002   1.0019554756581783E-002
  0.47499999403953552        474376.97289999999       0.10486261546611786        7.6501220464706421E-002   7.7148370444774628E-002   7.4779903516173363E-003
  0.50000000000000000        474376.97289999999        9.0059347450733185E-002   6.6841289401054382E-002   6.7314691841602325E-002   5.5113299749791622E-003
  0.52499997615814209        474376.97289999999        7.6494783163070679E-002   5.7741835713386536E-002   5.8080773800611496E-002   4.0069981478154659E-003
  0.55000001192092896        474376.97289999999        6.4204268157482147E-002   4.9277421087026596E-002   4.9514625221490860E-002   2.8705128934234381E-003
  0.57499998807907104        474376.97289999999        5.3195483982563019E-002   4.1502475738525391E-002   4.1664481163024902E-002   2.0233832765370607E-003
  0.60000002384185791        474376.97289999999        4.3452363461256027E-002   3.4452769905328751E-002   3.4560516476631165E-002   1.4010993763804436E-003
  0.62500000000000000        474376.97289999999        3.4938562661409378E-002   2.8146816417574883E-002   2.8216417878866196E-002   9.5123919891193509E-004
  0.64999997615814209        474376.97289999999        2.7600670233368874E-002   2.2587308660149574E-002   2.2630836814641953E-002   6.3171616056933999E-004
  0.67500001192092896        474376.97289999999        2.1371189504861832E-002   1.7762560397386551E-002   1.7788808792829514E-002   4.0917919250205159E-004
  0.69999998807907104        474376.97289999999        1.6171248629689217E-002   1.3647955842316151E-002   1.3663141988217831E-002   2.5757029652595520E-004
  0.72500002384185791        474376.97289999999        1.1913173831999302E-002   1.0207444429397583E-002   1.0215820744633675E-002   1.5684209938626736E-004
  0.75000000000000000        474376.97289999999        8.5028652101755142E-003   7.3950570076704025E-003   7.3994295671582222E-003   9.1831891040783376E-005
  0.77499997615814209        474376.97289999999        5.8420598506927490E-003   5.1564853638410568E-003   5.1586283370852470E-003   5.1286591769894585E-005
  0.80000001192092896        474376.97289999999        3.8304671179503202E-003   3.4307057503610849E-003   3.4316880628466606E-003   2.7030650016968139E-005
  0.82499998807907104        474376.97289999999        2.3678124416619539E-003   2.1516769193112850E-003   2.1521067246794701E-003   1.3266350833873730E-005
  0.85000002384185791        474376.97289999999        1.3558098580688238E-003   1.2501165037974715E-003   1.2503165053203702E-003   5.9950975810352247E-006
  0.87500000000000000        474376.97289999999        7.0009339833632112E-004   6.5538717899471521E-004   6.5551116131246090E-004   2.5469310003245482E-006
  0.89999997615814209        474376.97289999999        3.1214542104862630E-004   2.9752208502031863E-004   2.9762979829683900E-004   1.2050413715769537E-006
  0.92500001192092896        474376.97289999999        1.1128460027975962E-004   1.0945796384476125E-004   1.0955712059512734E-004   9.1187581574558862E-007
  0.94999998807907104        474376.97289999999        2.6821317078429274E-005   2.9586102755274624E-005   2.9653496312675998E-005   1.0437272521812702E-006
  0.97500002384185791        474376.97289999999        5.9863498336198973E-007   4.8595529733574949E-006   4.8501160563318990E-006   1.2413893273333088E-006
   1.0000000000000000        474376.97289999999       -9.4792758318362758E-006  -4.8995921133609954E-006  -5.0484995881561190E-006   1.2854682154284092E-006
   9.9999997171806854E-010   608250.39500000002        3.2308653462678194E-003  -9.7561231814324856E-004  -1.2226407416164875E-003  -1.5087950741872191E-003
   1.3183000246996812E-009   608250.39500000002        3.3835903741419315E-003  -9.7434798954054713E-004  -1.2501459568738937E-003  -1.5374318463727832E-003
   1.7378000150003459E-009   608250.39500000002        3.5442616790533066E-003  -9.7055413061752915E-004  -1.2784181162714958E-003  -1.5655312454327941E-003
   2.2908999142146058E-009   608250.39500000002        3.7134026642888784E-003  -9.6396869048476219E-004  -1.3076070463284850E-003  -1.5928011853247881E-003
   3.0200000278313155E-009   608250.39500000002        3.8914638571441174E-003  -9.5431070076301694E-004  -1.3378750300034881E-003  -1.6188514418900013E-003
   3.9810998941902653E-009   608250.39500000002        4.0789609774947166E-003  -9.4127596821635962E-004  -1.3694254448637366E-003  -1.6432006377726793E-003
   5.2481001766579993E-009   608250.39500000002        4.2764544486999512E-003  -9.2453509569168091E-004  -1.4025040436536074E-003  -1.6652502818033099E-003
   6.9183001549788514E-009   608250.39500000002        4.4845184311270714E-003  -9.0373388957232237E-004  -1.4374007005244493E-003  -1.6842576442286372E-003
   9.1201002305751899E-009   608250.39500000002        4.7037806361913681E-003  -8.7848881958052516E-004  -1.4744625659659505E-003  -1.6993106110021472E-003
   1.2023000373062587E-008   608250.39500000002        4.9349199980497360E-003  -8.4838393377140164E-004  -1.5141019830480218E-003  -1.7092934576794505E-003
   1.5849000334355878E-008   608250.39500000002        5.1785618998110294E-003  -8.1298412987962365E-004  -1.5567877562716603E-003  -1.7128461040556431E-003
   2.0892999330612838E-008   608250.39500000002        5.4355189204216003E-003  -7.7180046355351806E-004  -1.6030957922339439E-003  -1.7083266284316778E-003
   2.7542000680114143E-008   608250.39500000002        5.7065528817474842E-003  -7.2432041633874178E-004  -1.6536801122128963E-003  -1.6937535256147385E-003
   3.6307998385609608E-008   608250.39500000002        5.9925457462668419E-003  -6.6997949033975601E-004  -1.7093159258365631E-003  -1.6667452873662114E-003
   4.7863000673942224E-008   608250.39500000002        6.2943450175225735E-003  -6.0818693600594997E-004  -1.7708837985992432E-003  -1.6244634753093123E-003
   6.3096003088958241E-008   608250.39500000002        6.6129420883953571E-003  -5.3828948875889182E-004  -1.8394199432805181E-003  -1.5635197050869465E-003
   8.3175997644957533E-008   608250.39500000002        6.9493297487497330E-003  -4.5959671842865646E-004  -1.9161044619977474E-003  -1.4799057971686125E-003
   1.0965000285523274E-007   608250.39500000002        7.3046567849814892E-003  -3.7134409649297595E-004  -2.0023130346089602E-003  -1.3688618782907724E-003
   1.4453999597208167E-007   608250.39500000002        7.6799467206001282E-003  -2.7275932370685041E-004  -2.0995691884309053E-003  -1.2248542625457048E-003
   1.9054999711443088E-007   608250.39500000002        8.0766733735799789E-003  -1.6291069914586842E-004  -2.2097101900726557E-003  -1.0412411065772176E-003
   2.5118998792095226E-007   608250.39500000002        8.4959445521235466E-003  -4.0921644540503621E-005  -2.3346946109086275E-003  -8.1046752166002989E-004
   3.3112999631157436E-007   608250.39500000002        8.9392848312854767E-003   9.4245428044814616E-005  -2.4768351577222347E-003  -5.2357674576342106E-004
   4.3651999703797628E-007   608250.39500000002        9.4082513824105263E-003   2.4368942831642926E-004  -2.6387197431176901E-003  -1.7020174709614366E-004
   5.7544002629583701E-007   608250.39500000002        9.9044153466820717E-003   4.0856120176613331E-004  -2.8232175391167402E-003   2.6155702653340995E-004
   7.5857997217099182E-007   608250.39500000002        1.0429608635604382E-002   5.9014838188886642E-004  -3.0335870105773211E-003   7.8552105696871877E-004
   9.9999999747524271E-007   608250.39500000002        1.0985707864165306E-002   7.8980781836435199E-004  -3.2734177075326443E-003   1.4174578245729208E-003
   1.3182999509808724E-006   608250.39500000002        1.1574871838092804E-002   1.0090523865073919E-003  -3.5467399284243584E-003   2.1755425259470940E-003
   1.7377999483869644E-006   608250.39500000002        1.2199119664728642E-002   1.2493975227698684E-003  -3.8578386884182692E-003   3.0800243839621544E-003
   2.2909000563231530E-006   608250.39500000002        1.2861148454248905E-002   1.5126735670492053E-003  -4.2116441763937473E-003   4.1545550338923931E-003
   3.0199998946045525E-006   608250.39500000002        1.3563487678766251E-002   1.8007068429142237E-003  -4.6133087016642094E-003   5.4252096451818943E-003
   3.9810997805034276E-006   608250.39500000002        1.4309065416455269E-002   2.1155385766178370E-003  -5.0684572197496891E-003   6.9214776158332825E-003
   5.2481000238913111E-006   608250.39500000002        1.5101152472198009E-002   2.4594119749963284E-003  -5.5831284262239933E-003   8.6764106526970863E-003
   6.9183001869532745E-006   608250.39500000002        1.5943290665745735E-002   2.8347414918243885E-003  -6.1636543832719326E-003   1.0726566426455975E-002
   9.1201000032015145E-006   608250.39500000002        1.6839493066072464E-002   3.2441988587379456E-003  -6.8166805431246758E-003   1.3112477958202362E-002
   1.2022999726468697E-005   608250.39500000002        1.7794305458664894E-002   3.6907435860484838E-003  -7.5490716844797134E-003   1.5878811478614807E-002
   1.5849000192247331E-005   608250.39500000002        1.8812445923686028E-002   4.1774464771151543E-003  -8.3674173802137375E-003   1.9073005765676498E-002
   2.0892999600619078E-005   608250.39500000002        1.9899897277355194E-002   4.7079976648092270E-003  -9.2786094173789024E-003   2.2748159244656563E-002
   2.7542000680114143E-005   608250.39500000002        2.1063052117824554E-002   5.2862931042909622E-003  -1.0288822464644909E-002   2.6959830895066261E-002
   3.6307999835116789E-005   608250.39500000002        2.2309580817818642E-002   5.9168403968214989E-003  -1.1403769254684448E-002   3.1767971813678741E-002
   4.7862999053904787E-005   608250.39500000002        2.3647956550121307E-002   6.6045010462403297E-003  -1.2627701275050640E-002   3.7233829498291016E-002
   6.3095998484641314E-005   608250.39500000002        2.5088472291827202E-002   7.3549756780266762E-003  -1.3963570818305016E-002   4.3422028422355652E-002
   8.3175997133366764E-005   608250.39500000002        2.6642935350537300E-002   8.1746065989136696E-003  -1.5411834232509136E-002   5.0396900624036789E-002
   1.0964999819407240E-004   608250.39500000002        2.8325732797384262E-002   9.0708918869495392E-003  -1.6970284283161163E-002   5.8223903179168701E-002
   1.4453999756369740E-004   608250.39500000002        3.0152995139360428E-002   1.0051969438791275E-002  -1.8631864339113235E-002   6.6961489617824554E-002
   1.9054999575018883E-004   608250.39500000002        3.2145969569683075E-002   1.1128343641757965E-002  -2.0386015996336937E-002   7.6671704649925232E-002
   2.5119000929407775E-004   608250.39500000002        3.4327752888202667E-002   1.2311032041907310E-002  -2.2213650867342949E-002   8.7397769093513489E-002
   3.3112999517470598E-004   608250.39500000002        3.6728117614984512E-002   1.3614049181342125E-002  -2.4088919162750244E-002   9.9179118871688843E-002
   4.3652000022120774E-004   608250.39500000002        3.9382774382829666E-002   1.5053876675665379E-002  -2.5975482538342476E-002  0.11203766614198685     
   5.7544000446796417E-004   608250.39500000002        4.2334586381912231E-002   1.6649970784783363E-002  -2.7824087068438530E-002  0.12597142159938812     
   7.5857999036088586E-004   608250.39500000002        4.5636739581823349E-002   1.8426319584250450E-002  -2.9570793733000755E-002  0.14095520973205566     
   1.0000000474974513E-003   608250.39500000002        4.9353588372468948E-002   2.0411755889654160E-002  -3.1132925301790237E-002  0.15692739188671112     
   1.3183000264689326E-003   608250.39500000002        5.3564697504043579E-002   2.2642007097601891E-002  -3.2406147569417953E-002  0.17378856241703033     
   1.7377999611198902E-003   608250.39500000002        5.8364763855934143E-002   2.5159625336527824E-002  -3.3259581774473190E-002  0.19138062000274658     
   2.2909000981599092E-003   608250.39500000002        6.3872955739498138E-002   2.8019044548273087E-002  -3.3532906323671341E-002  0.20950017869472504     
   3.0199999455362558E-003   608250.39500000002        7.0230148732662201E-002   3.1285464763641357E-002  -3.3030685037374496E-002  0.22786442935466766     
   3.9810999296605587E-003   608250.39500000002        7.7606670558452606E-002   3.5039667040109634E-002  -3.1519241631031036E-002  0.24611659348011017     
   5.2481000311672688E-003   608250.39500000002        8.6204953491687775E-002   3.9380691945552826E-002  -2.8723550960421562E-002  0.26381361484527588     
   6.9182999432086945E-003   608250.39500000002        9.6259526908397675E-002   4.4428121298551559E-002  -2.4327391758561134E-002  0.28041505813598633     
   9.1201001778244972E-003   608250.39500000002       0.10803602635860443        5.0325054675340652E-002  -1.7977485433220863E-002  0.29527980089187622     
   1.2023000046610832E-002   608250.39500000002       0.12182168662548065        5.7238522917032242E-002  -9.2955436557531357E-003  0.30766174197196960     
   1.5848999843001366E-002   608250.39500000002       0.13789604604244232        6.5352179110050201E-002   2.0916392095386982E-003  0.31670749187469482     
   2.0893000066280365E-002   608250.39500000002       0.15650250017642975        7.4861876666545868E-002   1.6517730429768562E-002  0.32147705554962158     
   2.7542000636458397E-002   608250.39500000002       0.17775738239288330        8.5942238569259644E-002   3.4195661544799805E-002  0.32095628976821899     
   3.6308001726865768E-002   608250.39500000002       0.20153693854808807        9.8702780902385712E-002   5.5119637399911880E-002  0.31410527229309082     
   4.7862999141216278E-002   608250.39500000002       0.22727362811565399       0.11309400200843811        7.8905910253524780E-002  0.29994097352027893     
   6.3096001744270325E-002   608250.39500000002       0.25369855761528015       0.12877258658409119       0.10461438447237015       0.27767500281333923     
   8.3176001906394958E-002   608250.39500000002       0.27848330140113831       0.14488051831722260       0.13051900267601013       0.24695570766925812     
  0.10000000149011612        608250.39500000002       0.29231569170951843       0.15508320927619934       0.14660601317882538       0.22195066511631012     
  0.12500000000000000        608250.39500000002       0.30372378230094910       0.16564092040061951       0.16307289898395538       0.18749527633190155     
  0.15000000596046448        608250.39500000002       0.30655002593994141       0.17159478366374969       0.17256003618240356       0.15687583386898041     
  0.17499999701976776        608250.39500000002       0.30280128121376038       0.17374765872955322       0.17667284607887268       0.13016940653324127     
  0.20000000298023224        608250.39500000002       0.29403510689735413       0.17276112735271454       0.17662046849727631       0.10717433691024780     
  0.22499999403953552        608250.39500000002       0.28149768710136414       0.16919961571693420       0.17334137856960297        8.7576724588871002E-002
  0.25000000000000000        608250.39500000002       0.26620379090309143       0.16355378925800323       0.16758115589618683        7.1023426949977875E-002
  0.27500000596046448        608250.39500000002       0.24898788332939148       0.15625463426113129       0.15994304418563843        5.7157278060913086E-002
  0.30000001192092896        608250.39500000002       0.23053911328315735       0.14768251776695251       0.15092208981513977        4.5635070651769638E-002
  0.32499998807907104        608250.39500000002       0.21142676472663879       0.13817349076271057       0.14092877507209778        3.6136761307716370E-002
  0.34999999403953552        608250.39500000002       0.19211938977241516       0.12802399694919586       0.13030584156513214        2.8369935229420662E-002
  0.37500000000000000        608250.39500000002       0.17299987375736237       0.11749445647001266       0.11934071779251099        2.2071488201618195E-002
  0.40000000596046448        608250.39500000002       0.15437756478786469       0.10681226104497910       0.10827454179525375        1.7007630318403244E-002
  0.42500001192092896        608250.39500000002       0.13649822771549225        9.6174225211143494E-002   9.7309105098247528E-002   1.2972886674106121E-002
  0.44999998807907104        608250.39500000002       0.11955240368843079        8.5748732089996338E-002   8.6612172424793243E-002   9.7884759306907654E-003
  0.47499999403953552        608250.39500000002       0.10368263721466064        7.5677707791328430E-002   7.6321624219417572E-002   7.3003293946385384E-003
  0.50000000000000000        608250.39500000002        8.8989622890949249E-002   6.6078327596187592E-002   6.6548787057399750E-002   5.3769159130752087E-003
  0.52499997615814209        608250.39500000002        7.5537659227848053E-002   5.7044710963964462E-002   5.7381149381399155E-002   3.9070066995918751E-003
  0.55000001192092896        608250.39500000002        6.3359431922435760E-002   4.8649452626705170E-002   4.8884656280279160E-002   2.7974492404609919E-003
  0.57499998807907104        608250.39500000002        5.2460338920354843E-002   4.0945149958133698E-002   4.1105620563030243E-002   1.9710094202309847E-003
  0.60000002384185791        608250.39500000002        4.2822334915399551E-002   3.3965867012739182E-002   3.4072492271661758E-002   1.3643249403685331E-003
  0.62500000000000000        608250.39500000002        3.4407444298267365E-002   2.7728596702218056E-002   2.7797410264611244E-002   9.2599220806732774E-004
  0.64999997615814209        608250.39500000002        2.7160970494151115E-002   2.2234685719013214E-002   2.2277683019638062E-002   6.1480572912842035E-004
  0.67500001192092896        608250.39500000002        2.1014446392655373E-002   1.7471304163336754E-002   1.7497209832072258E-002   3.9815797936171293E-004
  0.69999998807907104        608250.39500000002        1.5888350084424019E-002   1.3412912376224995E-002   1.3427888043224812E-002   2.5060406187549233E-004
  0.72500002384185791        608250.39500000002        1.1694655753672123E-002   1.0022751055657864E-002   1.0031005367636681E-002   1.5258968051057309E-004
  0.75000000000000000        608250.39500000002        8.3391927182674408E-003   7.2543765418231487E-003   7.2586820460855961E-003   8.9338856923859566E-005
  0.77499997615814209        608250.39500000002        5.7238936424255371E-003   5.0532314926385880E-003   5.0553400069475174E-003   4.9893660616362467E-005
  0.80000001192092896        608250.39500000002        3.7489014212042093E-003   3.3582728356122971E-003   3.3592388499528170E-003   2.6297049771528691E-005
  0.82499998807907104        608250.39500000002        2.3145936429500580E-003   2.1036616526544094E-003   2.1040842402726412E-003   1.2907755262858700E-005
  0.85000002384185791        608250.39500000002        1.3235261430963874E-003   1.2205303646624088E-003   1.2207267573103309E-003   5.8349505707155913E-006
  0.87500000000000000        608250.39500000002        6.8233389174565673E-004   6.3885306008160114E-004   6.3897419022396207E-004   2.4797129754006164E-006
  0.89999997615814209        608250.39500000002        3.0362466350197792E-004   2.8944987570866942E-004   2.8955409652553499E-004   1.1697979971359018E-006
  0.92500001192092896        608250.39500000002        1.0792737884912640E-004   1.0619073145790026E-004   1.0628521704347804E-004   8.7427417838625843E-007
  0.94999998807907104        608250.39500000002        2.5797604394028895E-005   2.8504597139544785E-005   2.8566208129632287E-005   9.8495422662381316E-007
  0.97500002384185791        608250.39500000002        2.9192401029831672E-007   4.4241510295250919E-006   4.4084995352022815E-006   1.1523595730977831E-006
   1.0000000000000000        608250.39500000002       -9.6116200438700616E-006  -5.2160053201077972E-006  -5.3701828619523440E-006   1.1650222404568922E-006
   9.9999997171806854E-010   779904.09349999996        3.2357436139136553E-003  -9.7539520356804132E-004  -1.2233774177730083E-003  -1.5393252251669765E-003
   1.3183000246996812E-009   779904.09349999996        3.3887266181409359E-003  -9.7404076950624585E-004  -1.2510097585618496E-003  -1.5681143850088120E-003
   1.7378000150003459E-009   779904.09349999996        3.5496708005666733E-003  -9.7014801576733589E-004  -1.2794368667528033E-003  -1.5962555771693587E-003
   2.2908999142146058E-009   779904.09349999996        3.7191007286310196E-003  -9.6345401834696531E-004  -1.3088143896311522E-003  -1.6234304057434201E-003
   3.0200000278313155E-009   779904.09349999996        3.8974678609520197E-003  -9.5367711037397385E-004  -1.3393105473369360E-003  -1.6492176800966263E-003
   3.9810998941902653E-009   779904.09349999996        4.0852888487279415E-003  -9.4051240012049675E-004  -1.3711362844333053E-003  -1.6730987699702382E-003
   5.2481001766579993E-009   779904.09349999996        4.2831250466406345E-003  -9.2362944269552827E-004  -1.4045456191524863E-003  -1.6944314120337367E-003
   6.9183001549788514E-009   779904.09349999996        4.4915527105331421E-003  -9.0267322957515717E-004  -1.4398383209481835E-003  -1.7124209553003311E-003
   9.1201002305751899E-009   779904.09349999996        4.7112000174820423E-003  -8.7725906632840633E-004  -1.4773727161809802E-003  -1.7260944005101919E-003
   1.2023000373062587E-008   779904.09349999996        4.9427472986280918E-003  -8.4696995327249169E-004  -1.5175740700215101E-003  -1.7342640785500407E-003
   1.5849000334355878E-008   779904.09349999996        5.1868222653865814E-003  -8.1136974040418863E-004  -1.5609253896400332E-003  -1.7354871379211545E-003
   2.0892999330612838E-008   779904.09349999996        5.4442384280264378E-003  -7.6996808638796210E-004  -1.6080194618552923E-003  -1.7280237516388297E-003
   2.7542000680114143E-008   779904.09349999996        5.7157594710588455E-003  -7.2225107578560710E-004  -1.6595290508121252E-003  -1.7097798408940434E-003
   3.6307998385609608E-008   779904.09349999996        6.0022696852684021E-003  -6.6765275551006198E-004  -1.7162504373118281E-003  -1.6782429302111268E-003
   4.7863000673942224E-008   779904.09349999996        6.3046189025044441E-003  -6.0558086261153221E-004  -1.7790878191590309E-003  -1.6304249875247478E-003
   6.3096003088958241E-008   779904.09349999996        6.6237994469702244E-003  -5.3538032807409763E-004  -1.8491038354113698E-003  -1.5627642860636115E-003
   8.3175997644957533E-008   779904.09349999996        6.9608082994818687E-003  -4.5635880087502301E-004  -1.9275079248473048E-003  -1.4710559044033289E-003
   1.0965000285523274E-007   779904.09349999996        7.3167961090803146E-003  -3.6774974432773888E-004  -2.0157084800302982E-003  -1.3503136578947306E-003
   1.4453999597208167E-007   779904.09349999996        7.6927891932427883E-003  -2.6877876371145248E-004  -2.1152636036276817E-003  -1.1947525199502707E-003
   1.9054999711443088E-007   779904.09349999996        8.0902660265564919E-003  -1.5851152420509607E-004  -2.2280509583652020E-003  -9.9743530154228210E-004
   2.5118998792095226E-007   779904.09349999996        8.5103372111916542E-003  -3.6069010093342513E-005  -2.3560693953186274E-003  -7.5048982398584485E-004
   3.3112999631157436E-007   779904.09349999996        8.9545296505093575E-003   9.9589342426043004E-005  -2.5016770232468843E-003  -4.4459293712861836E-004
   4.3651999703797628E-007   779904.09349999996        9.4244098290801048E-003   2.4956563720479608E-004  -2.6675101835280657E-003  -6.8970868596807122E-005
   5.7544002629583701E-007   779904.09349999996        9.9215498194098473E-003   4.1501416126266122E-004  -2.8564874082803726E-003   3.8872126606293023E-004
   7.5857997217099182E-007   779904.09349999996        1.0447790846228600E-002   5.9722649166360497E-004  -3.0719200149178505E-003   9.4280316261574626E-004
   9.9999999747524271E-007   779904.09349999996        1.1005013249814510E-002   7.9756369814276695E-004  -3.3174499403685331E-003   1.6095828032121062E-003
   1.3182999509808724E-006   779904.09349999996        1.1595386080443859E-002   1.0175436036661267E-003  -3.5971619654446840E-003   2.4078320711851120E-003
   1.7377999483869644E-006   779904.09349999996        1.2220936827361584E-002   1.2586868833750486E-003  -3.9153895340859890E-003   3.3584220800548792E-003
   2.2909000563231530E-006   779904.09349999996        1.2884374707937241E-002   1.5228299889713526E-003  -4.2771147564053535E-003   4.4857058674097061E-003
   3.0199998946045525E-006   779904.09349999996        1.3588239438831806E-002   1.8118061125278473E-003  -4.6875299885869026E-003   5.8164740912616253E-003
   3.9810997805034276E-006   779904.09349999996        1.4335474930703640E-002   2.1276643965393305E-003  -5.1522958092391491E-003   7.3809768073260784E-003
   5.2481000238913111E-006   779904.09349999996        1.5129367820918560E-002   2.4726567789912224E-003  -5.6774741970002651E-003   9.2130573466420174E-003
   6.9183001869532745E-006   779904.09349999996        1.5973482280969620E-002   2.8492081910371780E-003  -6.2694037333130836E-003   1.1350076645612717E-002
   9.1201000032015145E-006   779904.09349999996        1.6871854662895203E-002   3.2600024715065956E-003  -6.9347168318927288E-003   1.3833374716341496E-002
   1.2022999726468697E-005   779904.09349999996        1.7829058691859245E-002   3.7080126348882914E-003  -7.6802419498562813E-003   1.6708415001630783E-002
   1.5849000192247331E-005   779904.09349999996        1.8849845975637436E-002   4.1963257826864719E-003  -8.5124922916293144E-003   2.0023345947265625E-002
   2.0892999600619078E-005   779904.09349999996        1.9940240308642387E-002   4.7286502085626125E-003  -9.4382530078291893E-003   2.3831965401768684E-002
   2.7542000680114143E-005   779904.09349999996        2.1106680855154991E-002   5.3089056164026260E-003  -1.0463541373610497E-002   2.8190378099679947E-002
   3.6307999835116789E-005   779904.09349999996        2.2356897592544556E-002   5.9416247531771660E-003  -1.1593856848776340E-002   3.3158969134092331E-002
   4.7862999053904787E-005   779904.09349999996        2.3699430748820305E-002   6.6316998563706875E-003  -1.2833166867494583E-002   3.8799159228801727E-002
   6.3095998484641314E-005   779904.09349999996        2.5144655257463455E-002   7.3848683387041092E-003  -1.4184072613716125E-002   4.5175541192293167E-002
   8.3175997133366764E-005   779904.09349999996        2.6704473420977592E-002   8.2075158134102821E-003  -1.5646586194634438E-002   5.2352052181959152E-002
   1.0964999819407240E-004   779904.09349999996        2.8393385931849480E-002   9.1071920469403267E-003  -1.7217963933944702E-002   6.0393415391445160E-002
   1.4453999756369740E-004   779904.09349999996        3.0227657407522202E-002   1.0092093609273434E-002  -1.8890500068664551E-002   6.9356746971607208E-002
   1.9054999575018883E-004   779904.09349999996        3.2228693366050720E-002   1.1172799393534660E-002  -2.0652882754802704E-002   7.9302415251731873E-002
   2.5119000929407775E-004   779904.09349999996        3.4419775009155273E-002   1.2360409833490849E-002  -2.2485138848423958E-002   9.0271063148975372E-002
   3.3112999517470598E-004   779904.09349999996        3.6830876022577286E-002   1.3669037260115147E-002  -2.4360418319702148E-002  0.10229898244142532     
   4.3652000022120774E-004   779904.09349999996        3.9497960358858109E-002   1.5115281566977501E-002  -2.6241259649395943E-002  0.11540409922599792     
   5.7544000446796417E-004   779904.09349999996        4.2464151978492737E-002   1.6718726605176926E-002  -2.8077185153961182E-002  0.12957949936389923     
   7.5857999036088586E-004   779904.09349999996        4.5782934874296188E-002   1.8503516912460327E-002  -2.9802938923239708E-002  0.14479416608810425     
   1.0000000474974513E-003   779904.09349999996        4.9518976360559464E-002   2.0498650148510933E-002  -3.1334478408098221E-002  0.16097962856292725     
   1.3183000264689326E-003   779904.09349999996        5.3752169013023376E-002   2.2740039974451065E-002  -3.2566111534833908E-002  0.17802871763706207     
   1.7377999611198902E-003   779904.09349999996        5.8577496558427811E-002   2.5270430371165276E-002  -3.3365700393915176E-002  0.19577451050281525     
   2.2909000981599092E-003   779904.09349999996        6.4114391803741455E-002   2.8144452720880508E-002  -3.3571824431419373E-002  0.21400417387485504     
   3.0199999455362558E-003   779904.09349999996        7.0503853261470795E-002   3.1427469104528427E-002  -3.2988317310810089E-002  0.23242473602294922     
   3.9810999296605587E-003   779904.09349999996        7.7916145324707031E-002   3.5200379788875580E-002  -3.1381320208311081E-002  0.25066903233528137     
   5.2481000311672688E-003   779904.09349999996        8.6553260684013367E-002   3.9562225341796875E-002  -2.8476400300860405E-002  0.26828375458717346     
   6.9182999432086945E-003   779904.09349999996        9.6648804843425751E-002   4.4632405042648315E-002  -2.3959059268236160E-002  0.28471899032592773     
   9.1201001778244972E-003   779904.09349999996       0.10846667736768723        5.0553519278764725E-002  -1.7479229718446732E-002  0.29932576417922974     
   1.2023000046610832E-002   779904.09349999996       0.12229123711585999        5.7491626590490341E-002  -8.6637632921338081E-003  0.31135261058807373     
   1.5848999843001366E-002   779904.09349999996       0.13839754462242126        6.5628647804260254E-002   2.8529388364404440E-003  0.31994485855102539     
   2.0893000066280365E-002   779904.09349999996       0.15702243149280548        7.5157679617404938E-002   1.7394213005900383E-002  0.32416659593582153     
   2.7542000636458397E-002   779904.09349999996       0.17827297747135162        8.6249090731143951E-002   3.5159584134817123E-002  0.32301530241966248     
   3.6308001726865768E-002   779904.09349999996       0.20201317965984344        9.9006220698356628E-002   5.6127041578292847E-002  0.31547248363494873     
   4.7862999141216278E-002   779904.09349999996       0.22766040265560150       0.11337111145257950        7.9894810914993286E-002  0.30058890581130981     
   6.3096001744270325E-002   779904.09349999996       0.25392907857894897       0.12898969650268555       0.10550512373447418       0.27762395143508911     
   8.3176001906394958E-002   779904.09349999996       0.27847620844841003       0.14499190449714661       0.13121865689754486       0.24628835916519165     
  0.10000000149011612        779904.09349999996       0.29210150241851807       0.15509326756000519       0.14712454378604889       0.22095401585102081     
  0.12500000000000000        779904.09349999996       0.30321103334426880       0.16549243032932281       0.16331958770751953       0.18622308969497681     
  0.15000000596046448        779904.09349999996       0.30576598644256592       0.17128950357437134       0.17255215346813202       0.15549960732460022     
  0.17499999701976776        779904.09349999996       0.30178311467170715       0.17329564690589905       0.17643855512142181       0.12879788875579834     
  0.20000000298023224        779904.09349999996       0.29282429814338684       0.17217770218849182       0.17619216442108154       0.10587456822395325     
  0.22499999403953552        779904.09349999996       0.28013667464256287       0.16850320994853973       0.17275232076644897        8.6387448012828827E-002
  0.25000000000000000        779904.09349999996       0.26473391056060791       0.16276456415653229       0.16686369478702545        6.9964028894901276E-002
  0.27500000596046448        779904.09349999996       0.24744798243045807       0.15539339184761047       0.15912772715091705        5.6234005838632584E-002
  0.30000001192092896        779904.09349999996       0.22896474599838257       0.14676983654499054       0.15003708004951477        4.4845458120107651E-002
  0.32499998807907104        779904.09349999996       0.20984968543052673       0.13722917437553406       0.13999961316585541        3.5472802817821503E-002
  0.34999999403953552        779904.09349999996       0.19056728482246399       0.12706662714481354       0.12935538589954376        2.7820365503430367E-002
  0.37500000000000000        779904.09349999996       0.17149631679058075       0.11654102802276611       0.11838905513286591        2.1623406559228897E-002
  0.40000000596046448        779904.09349999996       0.15294200181961060       0.10587799549102783       0.10733903944492340        1.6647648066282272E-002
  0.42500001192092896        779904.09349999996       0.13514615595340729        9.5272362232208252E-002   9.6404492855072021E-002   1.2687914073467255E-002
  0.44999998807907104        779904.09349999996       0.11829558014869690        8.4890492260456085E-002   8.5750602185726166E-002   9.5662306994199753E-003
  0.47499999403953552        779904.09349999996       0.10252931714057922        7.4872210621833801E-002   7.5512811541557312E-002   7.1296468377113342E-003
  0.50000000000000000        779904.09349999996        8.7944835424423218E-002   6.5332651138305664E-002   6.5800122916698456E-002   5.2479128353297710E-003
  0.52499997615814209        779904.09349999996        7.4603527784347534E-002   5.6363914161920547E-002   5.6697845458984375E-002   3.8111307658255100E-003
  0.55000001192092896        779904.09349999996        6.2535509467124939E-002   4.8036672174930573E-002   4.8269879072904587E-002   2.7274528983980417E-003
  0.57499998807907104        779904.09349999996        5.1743924617767334E-002   4.0401730686426163E-002   4.0560681372880936E-002   1.9208728335797787E-003
  0.60000002384185791        779904.09349999996        4.2208820581436157E-002   3.3491499722003937E-002   3.3597014844417572E-002   1.3291448121890426E-003
  0.62500000000000000        779904.09349999996        3.3890649676322937E-002   2.7321472764015198E-002   2.7389509603381157E-002   9.0185325825586915E-004
  0.64999997615814209        779904.09349999996        2.6733471080660820E-002   2.1891703829169273E-002   2.1934179589152336E-002   5.9864437207579613E-004
  0.67500001192092896        779904.09349999996        2.0667890086770058E-002   1.7188258469104767E-002   1.7213826999068260E-002   3.8762809708714485E-004
  0.69999998807907104        779904.09349999996        1.5613768249750137E-002   1.3184699229896069E-002   1.3199468143284321E-002   2.4394931097049266E-004
  0.72500002384185791        779904.09349999996        1.1482753790915012E-002   9.8435943946242332E-003   9.8517294973134995E-003   1.4852730964776129E-004
  0.75000000000000000        779904.09349999996        8.1806303933262825E-003   7.1180495433509350E-003   7.1222898550331593E-003   8.6956759332679212E-005
  0.77499997615814209        779904.09349999996        5.6095346808433533E-003   4.9532796256244183E-003   4.9553550779819489E-003   4.8562145821051672E-005
  0.80000001192092896        779904.09349999996        3.6700523924082518E-003   3.2882373780012131E-003   3.2891875598579645E-003   2.5595265469746664E-005
  0.82499998807907104        779904.09349999996        2.2632111795246601E-003   2.0572943612933159E-003   2.0577099639922380E-003   1.2564204553200398E-005
  0.85000002384185791        779904.09349999996        1.2923998292535543E-003   1.1920001124963164E-003   1.1921928962692618E-003   5.6809826673998032E-006
  0.87500000000000000        779904.09349999996        6.6523824352771044E-004   6.2293437076732516E-004   6.2305270694196224E-004   2.4145017505361466E-006
  0.89999997615814209        779904.09349999996        2.9543781420215964E-004   2.8169233701191843E-004   2.8179315268062055E-004   1.1351511375323753E-006
  0.92500001192092896        779904.09349999996        1.0470936831552535E-004   1.0305752221029252E-004   1.0314749670214951E-004   8.3757549873553216E-007
  0.94999998807907104        779904.09349999996        2.4820157705107704E-005   2.7470165150589310E-005   2.7526246412890032E-005   9.2860773293068632E-007
  0.97500002384185791        779904.09349999996        2.8673656782274293E-009   4.0102590901369695E-006   3.9887377170089167E-006   1.0682565516617615E-006
   1.0000000000000000        779904.09349999996       -9.7292486316291615E-006  -5.5110031098593026E-006  -5.6700337154325098E-006   1.0527651284064632E-006
   9.9999997171806854E-010   1000000.0000000000        3.2405667006969452E-003  -9.7517779795452952E-004  -1.2241335352882743E-003  -1.5697759808972478E-003
   1.3183000246996812E-009   1000000.0000000000        3.3938048873096704E-003  -9.7373413154855371E-004  -1.2518990552052855E-003  -1.5986834187060595E-003
   1.7378000150003459E-009   1000000.0000000000        3.5550191532820463E-003  -9.6974341431632638E-004  -1.2804883299395442E-003  -1.6268255421891809E-003
   2.2908999142146058E-009   1000000.0000000000        3.7247347645461559E-003  -9.6294196555390954E-004  -1.3100624782964587E-003  -1.6538567142561078E-003
   3.0200000278313155E-009   1000000.0000000000        3.9034043438732624E-003  -9.5304736169055104E-004  -1.3407965889200568E-003  -1.6793233808130026E-003
   3.9810998941902653E-009   1000000.0000000000        4.0915454737842083E-003  -9.3975383788347244E-004  -1.3729084748774767E-003  -1.7026683781296015E-003
   5.2481001766579993E-009   1000000.0000000000        4.2897211387753487E-003  -9.2273025074973702E-004  -1.4066614676266909E-003  -1.7232041573151946E-003
   6.9183001549788514E-009   1000000.0000000000        4.4985082931816578E-003  -9.0162048581987619E-004  -1.4423647662624717E-003  -1.7400821670889854E-003
   9.1201002305751899E-009   1000000.0000000000        4.7185360454022884E-003  -8.7603897554799914E-004  -1.4803884550929070E-003  -1.7522663110867143E-003
   1.2023000373062587E-008   1000000.0000000000        4.9504875205457211E-003  -8.4556755609810352E-004  -1.5211707213893533E-003  -1.7584951128810644E-003
   1.5849000334355878E-008   1000000.0000000000        5.1949904300272465E-003  -8.0976885510608554E-004  -1.5652092406526208E-003  -1.7572402721270919E-003
   2.0892999330612838E-008   1000000.0000000000        5.4528606124222279E-003  -7.6815136708319187E-004  -1.6131137963384390E-003  -1.7466612625867128E-003
   2.7542000680114143E-008   1000000.0000000000        5.7248636148869991E-003  -7.2019983781501651E-004  -1.6655762447044253E-003  -1.7245485214516521E-003
   3.6307998385609608E-008   1000000.0000000000        6.0118855908513069E-003  -6.6534674260765314E-004  -1.7234141705557704E-003  -1.6882548807188869E-003
   4.7863000673942224E-008   1000000.0000000000        6.3147782348096371E-003  -6.0299830511212349E-004  -1.7875557532534003E-003  -1.6346394550055265E-003
   6.3096003088958241E-008   1000000.0000000000        6.6345366649329662E-003  -5.3249765187501907E-004  -1.8590902909636497E-003  -1.5599633334204555E-003
   8.3175997644957533E-008   1000000.0000000000        6.9721597246825695E-003  -4.5315074385143816E-004  -1.9392565591260791E-003  -1.4598206616938114E-003
   1.0965000285523274E-007   1000000.0000000000        7.3288013227283955E-003  -3.6418889067135751E-004  -2.0294960122555494E-003  -1.3289945200085640E-003
   1.4453999597208167E-007   1000000.0000000000        7.7054905705153942E-003  -2.6483560213819146E-004  -2.1314013283699751E-003  -1.1614443501457572E-003
   1.9054999711443088E-007   1000000.0000000000        8.1037096679210663E-003  -1.5415392408613116E-004  -2.2468909155577421E-003  -9.4993243692442775E-004
   2.5118998792095226E-007   1000000.0000000000        8.5245706140995026E-003  -3.1262516131391749E-005  -2.3780036717653275E-003  -6.8626506254076958E-004
   3.3112999631157436E-007   1000000.0000000000        8.9696086943149567E-003   1.0488218686077744E-004  -2.5271433405578136E-003  -3.6074762465432286E-004
   4.3651999703797628E-007   1000000.0000000000        9.4403913244605064E-003   2.5538547197356820E-004  -2.6969939935952425E-003   3.7804697058163583E-005
   5.7544002629583701E-007   1000000.0000000000        9.9384989589452744E-003   4.2140501318499446E-004  -2.8905235230922699E-003   5.2218633936718106E-004
   7.5857997217099182E-007   1000000.0000000000        1.0465774685144424E-002   6.0423620743677020E-004  -3.1110949348658323E-003   1.1072187917307019E-003
   9.9999999747524271E-007   1000000.0000000000        1.1024110950529575E-002   8.0524454824626446E-004  -3.3624020870774984E-003   1.8097535939887166E-003
   1.3182999509808724E-006   1000000.0000000000        1.1615680530667305E-002   1.0259525151923299E-003  -3.6485823802649975E-003   2.6491612661629915E-003
   1.7377999483869644E-006   1000000.0000000000        1.2242522090673447E-002   1.2678860221058130E-003  -3.9740176871418953E-003   3.6469351034611464E-003
   2.2909000563231530E-006   1000000.0000000000        1.2907354161143303E-002   1.5328879235312343E-003  -4.3437383137643337E-003   4.8281298950314522E-003
   3.0199998946045525E-006   1000000.0000000000        1.3612730428576469E-002   1.8227978143841028E-003  -4.7629764303565025E-003   6.2202466651797295E-003
   3.9810997805034276E-006   1000000.0000000000        1.4361607842147350E-002   2.1396728698164225E-003  -5.2374233491718769E-003   7.8542912378907204E-003
   5.2481000238913111E-006   1000000.0000000000        1.5157291665673256E-002   2.4857737589627504E-003  -5.7731620036065578E-003   9.7648901864886284E-003
   6.9183001869532745E-006   1000000.0000000000        1.6003364697098732E-002   2.8635358903557062E-003  -6.3765337690711021E-003   1.1990193277597427E-002
   9.1201000032015145E-006   1000000.0000000000        1.6903886571526527E-002   3.2756545115262270E-003  -7.0541552267968655E-003   1.4572335407137871E-002
   1.2022999726468697E-005   1000000.0000000000        1.7863461747765541E-002   3.7251170724630356E-003  -7.8128101304173470E-003   1.7557553946971893E-002
   1.5849000192247331E-005   1000000.0000000000        1.8886873498558998E-002   4.2150258086621761E-003  -8.6589325219392776E-003   2.0994678139686584E-002
   2.0892999600619078E-005   1000000.0000000000        1.9980184733867645E-002   4.7491085715591908E-003  -9.5991957932710648E-003   2.4938175454735756E-002
   2.7542000680114143E-005   1000000.0000000000        2.1149888634681702E-002   5.3313062526285648E-003  -1.0639450512826443E-002   2.9444660991430283E-002
   3.6307999835116789E-005   1000000.0000000000        2.2403763607144356E-002   5.9661781415343285E-003  -1.1784977279603481E-002   3.4574899822473526E-002
   4.7862999053904787E-005   1000000.0000000000        2.3750420659780502E-002   6.6586472094058990E-003  -1.3039457611739635E-002   4.0390443056821823E-002
   6.3095998484641314E-005   1000000.0000000000        2.5200316682457924E-002   7.4144867248833179E-003  -1.4405129477381706E-002   4.6955786645412445E-002
   8.3175997133366764E-005   1000000.0000000000        2.6765448972582817E-002   8.2401260733604431E-003  -1.5881557017564774E-002   5.4334405809640884E-002
   1.0964999819407240E-004   1000000.0000000000        2.8460429981350899E-002   9.1431643813848495E-003  -1.7465455457568169E-002   6.2590219080448151E-002
   1.4453999756369740E-004   1000000.0000000000        3.0301654711365700E-002   1.0131859220564365E-002  -1.9148468971252441E-002   7.1778930723667145E-002
   1.9054999575018883E-004   1000000.0000000000        3.2310690730810165E-002   1.1216861195862293E-002  -2.0918529480695724E-002   8.1959158182144165E-002
   2.5119000929407775E-004   1000000.0000000000        3.4510988742113113E-002   1.2409350834786892E-002  -2.2754780948162079E-002   9.3168869614601135E-002
   3.3112999517470598E-004   1000000.0000000000        3.6932744085788727E-002   1.3723541982471943E-002  -2.4629386141896248E-002  0.10544115304946899     
   4.3652000022120774E-004   1000000.0000000000        3.9612144231796265E-002   1.5176145359873772E-002  -2.6503767818212509E-002  0.11878988146781921     
   5.7544000446796417E-004   1000000.0000000000        4.2592585086822510E-002   1.6786877065896988E-002  -2.8326243162155151E-002  0.13320311903953552     
   7.5857999036088586E-004   1000000.0000000000        4.5927837491035461E-002   1.8580026924610138E-002  -3.0030265450477600E-002  0.14864400029182434     
   1.0000000474974513E-003   1000000.0000000000        4.9682874232530594E-002   2.0584763959050179E-002  -3.1530465930700302E-002  0.16503718495368958     
   1.3183000264689326E-003   1000000.0000000000        5.3937911987304688E-002   2.2837180644273758E-002  -3.2719828188419342E-002  0.18226775527000427     
   1.7377999611198902E-003   1000000.0000000000        5.8788217604160309E-002   2.5380205363035202E-002  -3.3465012907981873E-002  0.20016007125377655     
   2.2909000981599092E-003   1000000.0000000000        6.4353466033935547E-002   2.8268661350011826E-002  -3.3603567630052567E-002  0.21849192678928375     
   3.0199999455362558E-003   1000000.0000000000        7.0774763822555542E-002   3.1568072736263275E-002  -3.2938674092292786E-002  0.23696039617061615     
   3.9810999296605587E-003   1000000.0000000000        7.8222297132015228E-002   3.5359434783458710E-002  -3.1236365437507629E-002  0.25518813729286194     
   5.2481000311672688E-003   1000000.0000000000        8.6897626519203186E-002   3.9741799235343933E-002  -2.8222877532243729E-002  0.27271196246147156     
   6.9182999432086945E-003   1000000.0000000000        9.7033411264419556E-002   4.4834367930889130E-002  -2.3585516959428787E-002  0.28897291421890259     
   9.1201001778244972E-003   1000000.0000000000       0.10889180749654770        5.0779230892658234E-002  -1.6977487131953239E-002  0.30331459641456604     
   1.2023000046610832E-002   1000000.0000000000       0.12275432050228119        5.7741470634937286E-002  -8.0308197066187859E-003  0.31498077511787415     
   1.5848999843001366E-002   1000000.0000000000       0.13889154791831970        6.5901286900043488E-002   3.6125048063695431E-003  0.32311618328094482     
   2.0893000066280365E-002   1000000.0000000000       0.15753380954265594        7.5449012219905853E-002   1.8265582621097565E-002  0.32678955793380737     
   2.7542000636458397E-002   1000000.0000000000       0.17877908051013947        8.6550809442996979E-002   3.6114722490310669E-002  0.32501068711280823     
   3.6308001726865768E-002   1000000.0000000000       0.20247928798198700        9.9303930997848511E-002   5.7122047990560532E-002  0.31678292155265808     
   4.7862999141216278E-002   1000000.0000000000       0.22803694009780884       0.11364207416772842        8.0868206918239594E-002  0.30119088292121887     
   6.3096001744270325E-002   1000000.0000000000       0.25415027141571045       0.12920065224170685       0.10637841373682022       0.27754145860671997     
   8.3176001906394958E-002   1000000.0000000000       0.27846208214759827       0.14509777724742889       0.13190074265003204       0.24560661613941193     
  0.10000000149011612        1000000.0000000000       0.29188293218612671       0.15509882569313049       0.14762675762176514       0.21995478868484497     
  0.12500000000000000        1000000.0000000000       0.30269843339920044       0.16534146666526794       0.16355316340923309       0.18496169149875641     
  0.15000000596046448        1000000.0000000000       0.30498692393302917       0.17098416388034821       0.17253515124320984       0.15414315462112427     
  0.17499999701976776        1000000.0000000000       0.30077463388442993       0.17284619808197021       0.17619937658309937       0.12745155394077301     
  0.20000000298023224        1000000.0000000000       0.29162758588790894       0.17159944772720337       0.17576313018798828       0.10460267215967178     
  0.22499999403953552        1000000.0000000000       0.27879372239112854       0.16781455278396606       0.17216639220714569        8.5226684808731079E-002
  0.25000000000000000        1000000.0000000000       0.26328548789024353       0.16198548674583435       0.16615286469459534        6.8932324647903442E-002
  0.27500000596046448        1000000.0000000000       0.24593232572078705       0.15454438328742981       0.15832206606864929        5.5336639285087585E-002
  0.30000001192092896        1000000.0000000000       0.22741676867008209       0.14587122201919556       0.14916425943374634        4.4079367071390152E-002
  0.32499998807907104        1000000.0000000000       0.20830048620700836       0.13630042970180511       0.13908471167087555        3.4829672425985336E-002
  0.34999999403953552        1000000.0000000000       0.18904395401477814       0.12612596154212952       0.12842074036598206        2.7288833633065224E-002
  0.37500000000000000        1000000.0000000000       0.17002183198928833       0.11560512334108353       0.11745429784059525        2.1190637722611427E-002
  0.40000000596046448        1000000.0000000000       0.15153531730175018       0.10496168583631516       0.10642111301422119        1.6300423070788383E-002
  0.42500001192092896        1000000.0000000000       0.13382230699062347        9.4388581812381744E-002   9.5517717301845551E-002   1.2413375079631805E-002
  0.44999998807907104        1000000.0000000000       0.11706591397523880        8.4050141274929047E-002   8.4906786680221558E-002   9.3523664399981499E-003
  0.47499999403953552        1000000.0000000000       0.10140173882246017        7.4084132909774780E-002   7.4721351265907288E-002   6.9655776023864746E-003
  0.50000000000000000        1000000.0000000000        8.6924105882644653E-002   6.4603671431541443E-002   6.5068125724792480E-002   5.1240315660834312E-003
  0.52499997615814209        1000000.0000000000        7.3691569268703461E-002   5.5698867887258530E-002   5.6030288338661194E-002   3.7191454321146011E-003
  0.55000001192092896        1000000.0000000000        6.1731729656457901E-002   4.7438535839319229E-002   4.7669749706983566E-002   2.6603527367115021E-003
  0.57499998807907104        1000000.0000000000        5.1045540720224380E-002   3.9871711283922195E-002   4.0029153227806091E-002   1.8728462746366858E-003
  0.60000002384185791        1000000.0000000000        4.1611194610595703E-002   3.3029191195964813E-002   3.3133607357740402E-002   1.2954669073224068E-003
  0.62500000000000000        1000000.0000000000        3.3387623727321625E-002   2.6925021782517433E-002   2.6992289349436760E-002   8.7875721510499716E-004
  0.64999997615814209        1000000.0000000000        2.6317689567804337E-002   2.1557988598942757E-002   2.1599948406219482E-002   5.8318761875852942E-004
  0.67500001192092896        1000000.0000000000        2.0331107079982758E-002   1.6913091763854027E-002   1.6938332468271255E-002   3.7756000529043376E-004
  0.69999998807907104        1000000.0000000000        1.5347158536314964E-002   1.2963037006556988E-002   1.2977603822946548E-002   2.3758718452882022E-004
  0.72500002384185791        1000000.0000000000        1.1277189478278160E-002   9.6697434782981873E-003   9.6777603030204773E-003   1.4464340347331017E-004
  0.75000000000000000        1000000.0000000000        8.0269565805792809E-003   6.9858897477388382E-003   6.9900657981634140E-003   8.4678817074745893E-005
  0.77499997615814209        1000000.0000000000        5.4988153278827667E-003   4.8564854077994823E-003   4.8585277982056141E-003   4.7288314817706123E-005
  0.80000001192092896        1000000.0000000000        3.5937977954745293E-003   3.2204915769398212E-003   3.2214263919740915E-003   2.4923390810727142E-005
  0.82499998807907104        1000000.0000000000        2.2135803010314703E-003   2.0124991424381733E-003   2.0129077602177858E-003   1.2234826499479823E-005
  0.85000002384185791        1000000.0000000000        1.2623757356777787E-003   1.1644753394648433E-003   1.1646646307781339E-003   5.5328737289528362E-006
  0.87500000000000000        1000000.0000000000        6.4877379918470979E-004   6.0760090127587318E-004   6.0771644348278642E-004   2.3512475308962166E-006
  0.89999997615814209        1000000.0000000000        2.8756787651218474E-004   2.7423349092714489E-004   2.7433098875917494E-004   1.1011578635589103E-006
  0.92500001192092896        1000000.0000000000        1.0162319813389331E-004   1.0005129297496751E-004   1.0013690916821361E-004   8.0183787076748558E-007
  0.94999998807907104        1000000.0000000000        2.3886437702458352E-005   2.6480294764041901E-005   2.6531086405157112E-005   8.7465929254904040E-007
  0.97500002384185791        1000000.0000000000       -2.6954856480188027E-007   3.6167400594422361E-006   3.5896764529752545E-006   9.8887528565683169E-007
   1.0000000000000000        1000000.0000000000       -9.8331602202961221E-006  -5.7858583204506431E-006  -5.9493499975360464E-006   9.4821984930604231E-007


==> anc/PolNLOL <==
 ***** POL NLO Larin scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730921621697458E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566705766559195E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8243509586900473E-003  -9.7645074129104614E-004  -1.1585564352571964E-003  -3.9330469007836655E-005
   1.3183000246996812E-009   5.1288357549999999        2.9558588284999132E-003  -9.8179094493389130E-004  -1.1836619814857841E-003  -4.0208291466115043E-005
   1.7378000150003459E-009   5.1288357549999999        3.0941034201532602E-003  -9.8528712987899780E-004  -1.2090229429304600E-003  -4.1109771700575948E-005
   2.2908999142146058E-009   5.1288357549999999        3.2395240850746632E-003  -9.8673545289784670E-004  -1.2346678413450718E-003  -4.2038096580654383E-005
   3.0200000278313155E-009   5.1288357549999999        3.3924961462616920E-003  -9.8591309506446123E-004  -1.2606160016730428E-003  -4.2996234697056934E-005
   3.9810998941902653E-009   5.1288357549999999        3.5534503404051065E-003  -9.8258000798523426E-004  -1.2869002530351281E-003  -4.3987722165184096E-005
   5.2481001766579993E-009   5.1288357549999999        3.7228537257760763E-003  -9.7647629445418715E-004  -1.3135647168383002E-003  -4.5016513467999175E-005
   6.9183001549788514E-009   5.1288357549999999        3.9011850021779537E-003  -9.6732139354571700E-004  -1.3406623620539904E-003  -4.6086810471024364E-005
   9.1201002305751899E-009   5.1288357549999999        4.0889661759138107E-003  -9.5481181051582098E-004  -1.3682609423995018E-003  -4.7203211579471827E-005
   1.2023000373062587E-008   5.1288357549999999        4.2867618612945080E-003  -9.3861838104203343E-004  -1.3964449753984809E-003  -4.8370638978667557E-005
   1.5849000334355878E-008   5.1288357549999999        4.4950894080102444E-003  -9.1839354718104005E-004  -1.4253058470785618E-003  -4.9593709263717756E-005
   2.0892999330612838E-008   5.1288357549999999        4.7146226279437542E-003  -8.9375133393332362E-004  -1.4549719635397196E-003  -5.0877799367299303E-005
   2.7542000680114143E-008   5.1288357549999999        4.9459920264780521E-003  -8.6428358918055892E-004  -1.4855841873213649E-003  -5.2227656851755455E-005
   3.6307998385609608E-008   5.1288357549999999        5.1899254322052002E-003  -8.2954304525628686E-004  -1.5173185383901000E-003  -5.3647996537620202E-005
   4.7863000673942224E-008   5.1288357549999999        5.4471190087497234E-003  -7.8905862756073475E-004  -1.5503724571317434E-003  -5.5142398196039721E-005
   6.3096003088958241E-008   5.1288357549999999        5.7183871977031231E-003  -7.4231222970411181E-004  -1.5849886694923043E-003  -5.6713724916335195E-005
   8.3175997644957533E-008   5.1288357549999999        6.0045421123504639E-003  -6.8875454599037766E-004  -1.6214447095990181E-003  -5.8362882555229589E-005
   1.0965000285523274E-007   5.1288357549999999        6.3065211288630962E-003  -6.2778010033071041E-004  -1.6600748058408499E-003  -6.0088830650784075E-005
   1.4453999597208167E-007   5.1288357549999999        6.6251493990421295E-003  -5.5877270642668009E-004  -1.7012450844049454E-003  -6.1886319599580020E-005
   1.9054999711443088E-007   5.1288357549999999        6.9616273976862431E-003  -4.8099967534653842E-004  -1.7454242333769798E-003  -6.3747509557288140E-005
   2.5118998792095226E-007   5.1288357549999999        7.3168314993381500E-003  -3.9376234053634107E-004  -1.7931002657860518E-003  -6.5656669903546572E-005
   3.3112999631157436E-007   5.1288357549999999        7.6919826678931713E-003  -2.9624387389048934E-004  -1.8448767950758338E-003  -6.7592161940410733E-005
   4.3651999703797628E-007   5.1288357549999999        8.0883139744400978E-003  -1.8757954239845276E-004  -1.9014404388144612E-003  -6.9522444391623139E-005
   5.7544002629583701E-007   5.1288357549999999        8.5070496425032616E-003  -6.6864864493254572E-005  -1.9635679200291634E-003  -7.1403446781914681E-005
   7.5857997217099182E-007   5.1288357549999999        8.9496122673153877E-003   6.6905515268445015E-005  -2.0321691408753395E-003  -7.3176423029508442E-005
   9.9999999747524271E-007   5.1288357549999999        9.4174332916736603E-003   2.1478740382008255E-004  -2.1082730963826180E-003  -7.4763280281331390E-005
   1.3182999509808724E-006   5.1288357549999999        9.9121453240513802E-003   3.7794953095726669E-004  -2.1930760703980923E-003  -7.6062693551648408E-005
   1.7377999483869644E-006   5.1288357549999999        1.0435221716761589E-002   5.5755727225914598E-004  -2.2878961171954870E-003  -7.6943724707234651E-005
   2.2909000563231530E-006   5.1288357549999999        1.0988648049533367E-002   7.5500225648283958E-004  -2.3943129926919937E-003  -7.7240751124918461E-005
   3.0199998946045525E-006   5.1288357549999999        1.1574200354516506E-002   9.7166124032810330E-004  -2.5140608195215464E-003  -7.6744305260945112E-005
   3.9810997805034276E-006   5.1288357549999999        1.2193904258310795E-002   1.2090543750673532E-003  -2.6491342578083277E-003  -7.5192649092059582E-005
   5.2481000238913111E-006   5.1288357549999999        1.2849963270127773E-002   1.4688295777887106E-003  -2.8018075972795486E-003  -7.2260379965882748E-005
   6.9183001869532745E-006   5.1288357549999999        1.3544678688049316E-002   1.7527312738820910E-003  -2.9746443033218384E-003  -6.7545712227001786E-005
   9.1201000032015145E-006   5.1288357549999999        1.4280574396252632E-002   2.0626550540328026E-003  -3.1705577857792377E-003  -6.0554382798727602E-005
   1.2022999726468697E-005   5.1288357549999999        1.5060412697494030E-002   2.4006571620702744E-003  -3.3928535412997007E-003  -5.0680435379035771E-005
   1.5849000192247331E-005   5.1288357549999999        1.5886856243014336E-002   2.7688052505254745E-003  -3.6451593041419983E-003  -3.7189442082308233E-005
   2.0892999600619078E-005   5.1288357549999999        1.6763290390372276E-002   3.1695410143584013E-003  -3.9317025803029537E-003  -1.9179931769031100E-005
   2.7542000680114143E-005   5.1288357549999999        1.7693059518933296E-002   3.6053417716175318E-003  -4.2571183294057846E-003   4.4383227759681176E-006
   3.6307999835116789E-005   5.1288357549999999        1.8680086359381676E-002   4.0789940394461155E-003  -4.6266708523035049E-003   3.4996995964320377E-005
   4.7862999053904787E-005   5.1288357549999999        1.9728384912014008E-002   4.5933593064546585E-003  -5.0461022183299065E-003   7.4107323598582298E-005
   6.3095998484641314E-005   5.1288357549999999        2.0842751488089561E-002   5.1516899839043617E-003  -5.5218897759914398E-003   1.2374698417261243E-004
   8.3175997133366764E-005   5.1288357549999999        2.2028377279639244E-002   5.7574226520955563E-003  -6.0610766522586346E-003   1.8633286526892334E-004
   1.0964999819407240E-004   5.1288357549999999        2.3291515186429024E-002   6.4144846983253956E-003  -6.6715022549033165E-003   2.6486758724786341E-004
   1.4453999756369740E-004   5.1288357549999999        2.4638686329126358E-002   7.1268361061811447E-003  -7.3612933047115803E-003   3.6304158857092261E-004
   1.9054999575018883E-004   5.1288357549999999        2.6078991591930389E-002   7.8996280208230019E-003  -8.1398207694292068E-003   4.8560535651631653E-004
   2.5119000929407775E-004   5.1288357549999999        2.7621535584330559E-002   8.7377494201064110E-003  -9.0160248801112175E-003   6.3846231205388904E-004
   3.3112999517470598E-004   5.1288357549999999        2.9278762638568878E-002   9.6474969759583473E-003  -9.9996645003557205E-003   8.2934298552572727E-004
   4.3652000022120774E-004   5.1288357549999999        3.1065778806805611E-002   1.0636065155267715E-002  -1.1100201867520809E-002   1.0683336295187473E-003
   5.7544000446796417E-004   5.1288357549999999        3.3001188188791275E-002   1.1711787432432175E-002  -1.2326081283390522E-002   1.3687344035133719E-003
   7.5857999036088586E-004   5.1288357549999999        3.5109400749206543E-002   1.2885138392448425E-002  -1.3684420846402645E-002   1.7484670970588923E-003
   1.0000000474974513E-003   5.1288357549999999        3.7421584129333496E-002   1.4168915338814259E-002  -1.5179140493273735E-002   2.2317511029541492E-003
   1.3183000264689326E-003   5.1288357549999999        3.9979167282581329E-002   1.5579720027744770E-002  -1.6809606924653053E-002   2.8518310282379389E-003
   1.7377999611198902E-003   5.1288357549999999        4.2835392057895660E-002   1.7138281837105751E-002  -1.8566653132438660E-002   3.6540657747536898E-003
   2.2909000981599092E-003   5.1288357549999999        4.6063572168350220E-002   1.8873346969485283E-002  -2.0430792123079300E-002   4.7018034383654594E-003
   3.0199999455362558E-003   5.1288357549999999        4.9759514629840851E-002   2.0822281017899513E-002  -2.2364124655723572E-002   6.0820933431386948E-003
   3.9810999296605587E-003   5.1288357549999999        5.4052338004112244E-002   2.3036221042275429E-002  -2.4303892627358437E-002   7.9154698178172112E-003
   5.2481000311672688E-003   5.1288357549999999        5.9115163981914520E-002   2.5585211813449860E-002  -2.6151161640882492E-002   1.0367979295551777E-002
   6.9182999432086945E-003   5.1288357549999999        6.5178431570529938E-002   2.8565099462866783E-002  -2.7755463495850563E-002   1.3666163198649883E-002
   9.1201001778244972E-003   5.1288357549999999        7.2548039257526398E-002   3.2107729464769363E-002  -2.8895027935504913E-002   1.8115911632776260E-002
   1.2023000046610832E-002   5.1288357549999999        8.1625595688819885E-002   3.6393743008375168E-002  -2.9250595718622208E-002   2.4122906848788261E-002
   1.5848999843001366E-002   5.1288357549999999        9.2924349009990692E-002   4.1666150093078613E-002  -2.8373805806040764E-002   3.2206967473030090E-002
   2.0893000066280365E-002   5.1288357549999999       0.10709548741579056        4.8253178596496582E-002  -2.5651235133409500E-002   4.3014954775571823E-002
   2.7542000636458397E-002   5.1288357549999999       0.12491943687200546        5.6581370532512665E-002  -2.0270830020308495E-002   5.7289876043796539E-002
   3.6308001726865768E-002   5.1288357549999999       0.14728094637393951        6.7190453410148621E-002  -1.1202184483408928E-002   7.5790777802467346E-002
   4.7862999141216278E-002   5.1288357549999999       0.17505304515361786        8.0716922879219055E-002   2.7742153033614159E-003   9.9080651998519897E-002
   6.3096001744270325E-002   5.1288357549999999       0.20887446403503418        9.7838036715984344E-002   2.2953988984227180E-002  0.12714290618896484     
   8.3176001906394958E-002   5.1288357549999999       0.24868179857730865       0.11909910291433334        5.0411388278007507E-002  0.15870819985866547     
  0.10000000149011612        5.1288357549999999       0.27788102626800537       0.13564133644104004        7.2959467768669128E-002  0.18011650443077087     
  0.12500000000000000        5.1288357549999999       0.31440362334251404       0.15785627067089081       0.10435354709625244       0.20357225835323334     
  0.15000000596046448        5.1288357549999999       0.34300827980041504       0.17703714966773987       0.13228762149810791       0.21775366365909576     
  0.17499999701976776        5.1288357549999999       0.36413770914077759       0.19305132329463959       0.15623120963573456       0.22379104793071747     
  0.20000000298023224        5.1288357549999999       0.37832161784172058       0.20585520565509796       0.17598822712898254       0.22296543419361115     
  0.22499999403953552        5.1288357549999999       0.38614359498023987       0.21547693014144897       0.19156488776206970       0.21657949686050415     
  0.25000000000000000        5.1288357549999999       0.38821727037429810       0.22200219333171844       0.20309510827064514       0.20588164031505585     
  0.27500000596046448        5.1288357549999999       0.38516891002655029       0.22556291520595551       0.21079511940479279       0.19202157855033875     
  0.30000001192092896        5.1288357549999999       0.37762463092803955       0.22632817924022675       0.21493411064147949       0.17602558434009552     
  0.32499998807907104        5.1288357549999999       0.36620086431503296       0.22449660301208496       0.21581473946571350       0.15878470242023468     
  0.34999999403953552        5.1288357549999999       0.35149687528610229       0.22029003500938416       0.21375957131385803       0.14105179905891418     
  0.37500000000000000        5.1288357549999999       0.33408933877944946       0.21394805610179901       0.20910148322582245       0.12344456464052200     
  0.40000000596046448        5.1288357549999999       0.31452789902687073       0.20572318136692047       0.20217679440975189       0.10645268857479095     
  0.42500001192092896        5.1288357549999999       0.29333180189132690       0.19587646424770355       0.19332003593444824        9.0447701513767242E-002
  0.44999998807907104        5.1288357549999999       0.27098733186721802       0.18467372655868530       0.18286007642745972        7.5694605708122253E-002
  0.47499999403953552        5.1288357549999999       0.24794577062129974       0.17238187789916992       0.17111700773239136        6.2364444136619568E-002
  0.50000000000000000        5.1288357549999999       0.22462192177772522       0.15926568210124969       0.15839961171150208        5.0547324120998383E-002
  0.52499997615814209        5.1288357549999999       0.20139302313327789       0.14558458328247070       0.14500325918197632        4.0265403687953949E-002
  0.55000001192092896        5.1288357549999999       0.17859788239002228       0.13158988952636719       0.13120804727077484        3.1485509127378464E-002
  0.57499998807907104        5.1288357549999999       0.15653648972511292       0.11752194166183472       0.11727698892354965        2.4131126701831818E-002
  0.60000002384185791        5.1288357549999999       0.13546964526176453       0.10360753536224365       0.10345441102981567        1.8093563616275787E-002
  0.62500000000000000        5.1288357549999999       0.11561901122331619        9.0057432651519775E-002   8.9964389801025391E-002   1.3242124579846859E-002
  0.64999997615814209        5.1288357549999999        9.7167149186134338E-002   7.7063918113708496E-002   7.7009141445159912E-002   9.4331903383135796E-003
  0.67500001192092896        5.1288357549999999        8.0257847905158997E-002   6.4798600971698761E-002   6.4767450094223022E-002   6.5181152895092964E-003
  0.69999998807907104        5.1288357549999999        6.4996592700481415E-002   5.3410183638334274E-002   5.3393136709928513E-002   4.3498962186276913E-003
  0.72500002384185791        5.1288357549999999        5.1451116800308228E-002   4.3022453784942627E-002   4.3013520538806915E-002   2.7885984163731337E-003
  0.75000000000000000        5.1288357549999999        3.9652150124311447E-002   3.3732354640960693E-002   3.3727888017892838E-002   1.7055404605343938E-003
  0.77499997615814209        5.1288357549999999        2.9594300314784050E-002   2.5608180090785027E-002   2.5606065988540649E-002   9.8628702107816935E-004
  0.80000001192092896        5.1288357549999999        2.1237047389149666E-002   1.8687944859266281E-002   1.8687011674046516E-002   5.3250917699187994E-004
  0.82499998807907104        5.1288357549999999        1.4505861327052116E-002   1.2977852486073971E-002   1.2977493926882744E-002   2.6281681493856013E-004
  0.85000002384185791        5.1288357549999999        9.2934379354119301E-003   8.4509318694472313E-003   8.4508610889315605E-003   1.1268579692114145E-004
  0.87500000000000000        5.1288357549999999        5.4610022343695164E-003   5.0457771867513657E-003   5.0458759069442749E-003   3.3629679819568992E-005
  0.89999997615814209        5.1288357549999999        2.8396900743246078E-003   2.6653897948563099E-003   2.6656226254999638E-003  -8.2160368037875742E-006
  0.92500001192092896        5.1288357549999999        1.2319496599957347E-003   1.1760931229218841E-003   1.1764538940042257E-003  -3.3919783163582906E-005
  0.94999998807907104        5.1288357549999999        4.1295579285360873E-004   4.0647262358106673E-004   4.0695155621506274E-004  -5.3815452702110633E-005
  0.97500002384185791        5.1288357549999999        1.3201292313169688E-004   1.4631204248871654E-004   1.4687322254758328E-004  -6.9646630436182022E-005
   1.0000000000000000        5.1288357549999999        1.1401435767766088E-004   1.4554457447957247E-004   1.4610789366997778E-004  -7.6692274888046086E-005
   9.9999997171806854E-010   6.5762390499999999        2.8207334689795971E-003  -9.7025145078077912E-004  -1.1487542651593685E-003  -7.8494289482478052E-005
   1.3183000246996812E-009   6.5762390499999999        2.9521530959755182E-003  -9.7532675135880709E-004  -1.1736130109056830E-003  -8.0252779298461974E-005
   1.7378000150003459E-009   6.5762390499999999        3.0903094448149204E-003  -9.7854551859200001E-004  -1.1987241450697184E-003  -8.2059174019377679E-005
   2.2908999142146058E-009   6.5762390499999999        3.2356418669223785E-003  -9.7970338538289070E-004  -1.2241160729900002E-003  -8.3919498138129711E-005
   3.0200000278313155E-009   6.5762390499999999        3.3885259181261063E-003  -9.7857683431357145E-004  -1.2498089345172048E-003  -8.5839208622928709E-005
   3.9810998941902653E-009   6.5762390499999999        3.5493925679475069E-003  -9.7492511849850416E-004  -1.2758361408486962E-003  -8.7824708316475153E-005
   5.2481001766579993E-009   6.5762390499999999        3.7187095731496811E-003  -9.6848746761679649E-004  -1.3022429775446653E-003  -8.9882989414036274E-005
   6.9183001549788514E-009   6.5762390499999999        3.8969554007053375E-003  -9.5898250583559275E-004  -1.3290833448991179E-003  -9.2021255113650113E-005
   9.1201002305751899E-009   6.5762390499999999        4.0846527554094791E-003  -9.4610586529597640E-004  -1.3564266264438629E-003  -9.4247130618896335E-005
   1.2023000373062587E-008   6.5762390499999999        4.2823669500648975E-003  -9.2952739214524627E-004  -1.3843596680089831E-003  -9.6568437584210187E-005
   1.5849000334355878E-008   6.5762390499999999        4.4906153343617916E-003  -9.0889871353283525E-004  -1.4129759510979056E-003  -9.8991869890596718E-005
   2.0892999330612838E-008   6.5762390499999999        4.7100735828280449E-003  -8.8383257389068604E-004  -1.4424076071009040E-003  -1.0152495087822899E-004
   2.7542000680114143E-008   6.5762390499999999        4.9413708038628101E-003  -8.5391977336257696E-004  -1.4727994566783309E-003  -1.0417320299893618E-004
   3.6307998385609608E-008   6.5762390499999999        5.1852376200258732E-003  -8.1871176371350884E-004  -1.5043326420709491E-003  -1.0694111551856622E-004
   4.7863000673942224E-008   6.5762390499999999        5.4423701949417591E-003  -7.7773618977516890E-004  -1.5372111229225993E-003  -1.0982982348650694E-004
   6.3096003088958241E-008   6.5762390499999999        5.7135843671858311E-003  -7.3047343175858259E-004  -1.5716858906671405E-003  -1.1283771891612560E-004
   8.3175997644957533E-008   6.5762390499999999        5.9996931813657284E-003  -6.7637267056852579E-004  -1.6080444911494851E-003  -1.1595775140449405E-004
   1.0965000285523274E-007   6.5762390499999999        6.3016354106366634E-003  -6.1482674209401011E-004  -1.6466334927827120E-003  -1.1917716619791463E-004
   1.4453999597208167E-007   6.5762390499999999        6.6202390007674694E-003  -5.4521777201443911E-004  -1.6878345049917698E-003  -1.2247289123479277E-004
   1.9054999711443088E-007   6.5762390499999999        6.9567048922181129E-003  -4.6681077219545841E-004  -1.7321348423138261E-003  -1.2581402552314103E-004
   2.5118998792095226E-007   6.5762390499999999        7.3119136504828930E-003  -3.7890518433414400E-004  -1.7800456844270229E-003  -1.2915165279991925E-004
   3.3112999631157436E-007   6.5762390499999999        7.6870876364409924E-003  -2.8068164829164743E-004  -1.8321987008675933E-003  -1.3242175919003785E-004
   4.3651999703797628E-007   6.5762390499999999        8.0834636464715004E-003  -1.7127269529737532E-004  -1.8893143860623240E-003  -1.3553722237702459E-004
   5.7544002629583701E-007   6.5762390499999999        8.5022691637277603E-003  -4.9771042540669441E-005  -1.9522106740623713E-003  -1.3838248560205102E-004
   7.5857997217099182E-007   6.5762390499999999        8.9449323713779449E-003   8.4832077845931053E-005  -2.0218465942889452E-003  -1.4080849359743297E-004
   9.9999999747524271E-007   6.5762390499999999        9.4128893688321114E-003   2.3359608894679695E-004  -2.0993109792470932E-003  -1.4262358308769763E-004
   1.3182999509808724E-006   6.5762390499999999        9.9077811464667320E-003   3.9769400609657168E-004  -2.1858711261302233E-003  -1.4358508633449674E-004
   1.7377999483869644E-006   6.5762390499999999        1.0431087575852871E-002   5.7829549768939614E-004  -2.2829284425824881E-003  -1.4338796609081328E-004
   2.2909000563231530E-006   6.5762390499999999        1.0984803549945354E-002   7.7679794048890471E-004  -2.3921632673591375E-003  -1.4165251923259348E-004
   3.0199998946045525E-006   6.5762390499999999        1.1570717208087444E-002   9.9458382464945316E-004  -2.5154266040772200E-003  -1.3790938828606158E-004
   3.9810997805034276E-006   6.5762390499999999        1.2190866284072399E-002   1.2331804027780890E-003  -2.6548509486019611E-003  -1.3158234651200473E-004
   5.2481000238913111E-006   6.5762390499999999        1.2847472913563251E-002   1.4942435082048178E-003  -2.8128703124821186E-003  -1.2196731404401362E-004
   6.9183001869532745E-006   6.5762390499999999        1.3542855158448219E-002   1.7795268213376403E-003  -2.9922330286353827E-003  -1.0821028263308108E-004
   9.1201000032015145E-006   6.5762390499999999        1.4279562979936600E-002   2.0909365266561508E-003  -3.1960655469447374E-003  -8.9278466475661844E-005
   1.2022999726468697E-005   6.5762390499999999        1.5060388483107090E-002   2.4305421393364668E-003  -3.4279157407581806E-003  -6.3927465816959739E-005
   1.5849000192247331E-005   6.5762390499999999        1.5888025984168053E-002   2.8004250489175320E-003  -3.6916804965585470E-003  -3.0678525945404544E-005
   2.0892999600619078E-005   6.5762390499999999        1.6765907406806946E-002   3.2030451111495495E-003  -3.9918948896229267E-003   1.2253102795511950E-005
   2.7542000680114143E-005   6.5762390499999999        1.7697429284453392E-002   3.6409005988389254E-003  -4.3335258960723877E-003   6.6979766415897757E-005
   3.6307999835116789E-005   6.5762390499999999        1.8686577677726746E-002   4.1168029420077801E-003  -4.7222031280398369E-003   1.3602864055428654E-004
   4.7862999053904787E-005   6.5762390499999999        1.9737444818019867E-002   4.6336441300809383E-003  -5.1640495657920837E-003   2.2238223755266517E-004
   6.3095998484641314E-005   6.5762390499999999        2.0854925736784935E-002   5.1947138272225857E-003  -5.6659416295588017E-003   3.2961234683170915E-004
   8.3175997133366764E-005   6.5762390499999999        2.2044336423277855E-002   5.8034942485392094E-003  -6.2353163957595825E-003   4.6195872710086405E-004
   1.0964999819407240E-004   6.5762390499999999        2.3312082514166832E-002   6.4639700576663017E-003  -6.8803918547928333E-003   6.2453537248075008E-004
   1.4453999756369740E-004   6.5762390499999999        2.4664875119924545E-002   7.1801710873842239E-003  -7.6096039265394211E-003   8.2340178778395057E-004
   1.9054999575018883E-004   6.5762390499999999        2.6112059131264687E-002   7.9573411494493484E-003  -8.4325792267918587E-003   1.0661267442628741E-003
   2.5119000929407775E-004   6.5762390499999999        2.7663039043545723E-002   8.8004805147647858E-003  -9.3583231791853905E-003   1.3617046643048525E-003
   3.3112999517470598E-004   6.5762390499999999        2.9330646619200706E-002   9.7160376608371735E-003  -1.0396483354270458E-002   1.7215168336406350E-003
   4.3652000022120774E-004   6.5762390499999999        3.1130477786064148E-002   1.0711392387747765E-002  -1.1556098237633705E-002   2.1598264575004578E-003
   5.7544000446796417E-004   6.5762390499999999        3.3081755042076111E-002   1.1795128695666790E-002  -1.2844768352806568E-002   2.6946975849568844E-003
   7.5857999036088586E-004   6.5762390499999999        3.5209666937589645E-002   1.2978041544556618E-002  -1.4268229715526104E-002   3.3496140968054533E-003
   1.0000000474974513E-003   6.5762390499999999        3.7546377629041672E-002   1.4273347333073616E-002  -1.5828279778361320E-002   4.1551645845174789E-003
   1.3183000264689326E-003   6.5762390499999999        4.0134549140930176E-002   1.5698192641139030E-002  -1.7521247267723083E-002   5.1520043052732944E-003
   1.7377999611198902E-003   6.5762390499999999        4.3028954416513443E-002   1.7274007201194763E-002  -1.9333716481924057E-002   6.3937408849596977E-003
   2.2909000981599092E-003   6.5762390499999999        4.6304792165756226E-002   1.9030449911952019E-002  -2.1240541711449623E-002   7.9533439129590988E-003
   3.0199999455362558E-003   6.5762390499999999        5.0060112029314041E-002   2.1006032824516296E-002  -2.3196376860141754E-002   9.9280923604965210E-003
   3.9810999296605587E-003   6.5762390499999999        5.4426617920398712E-002   2.3253325372934341E-002  -2.5128979235887527E-002   1.2449244037270546E-002
   5.2481000311672688E-003   6.5762390499999999        5.9580277651548386E-002   2.5844112038612366E-002  -2.6927640661597252E-002   1.5693003311753273E-002
   6.9182999432086945E-003   6.5762390499999999        6.5754339098930359E-002   2.8876254335045815E-002  -2.8427757322788239E-002   1.9893484190106392E-002
   9.1201001778244972E-003   6.5762390499999999        7.3256969451904297E-002   3.2483782619237900E-002  -2.9391316697001457E-002   2.5358449667692184E-002
   1.2023000046610832E-002   6.5762390499999999        8.2490518689155579E-002   3.6849409341812134E-002  -2.9481582343578339E-002   3.2484490424394608E-002
   1.5848999843001366E-002   6.5762390499999999        9.3965671956539154E-002   4.2217448353767395E-002  -2.8233628720045090E-002   4.1762847453355789E-002
   2.0893000066280365E-002   6.5762390499999999       0.10832516103982925        4.8915643244981766E-002  -2.5021810084581375E-002   5.3782042115926743E-002
   2.7542000636458397E-002   6.5762390499999999       0.12633065879344940        5.7366233319044113E-002  -1.9032860174775124E-002   6.9180861115455627E-002
   3.6308001726865768E-002   6.5762390499999999       0.14883191883563995        6.8097688257694244E-002  -9.2557221651077271E-003   8.8551916182041168E-002
   4.7862999141216278E-002   6.5762390499999999       0.17664265632629395        8.1723317503929138E-002   5.4751276038587093E-003  0.11221469193696976     
   6.3096001744270325E-002   6.5762390499999999       0.21030937135219574        9.8878458142280579E-002   2.6350714266300201E-002  0.13983269035816193     
   8.3176001906394958E-002   6.5762390499999999       0.24963772296905518       0.12003945559263229        5.4275527596473694E-002  0.16977693140506744     
  0.10000000149011612        6.5762390499999999       0.27825722098350525       0.13639119267463684        7.6894119381904602E-002  0.18929837644100189     
  0.12500000000000000        6.5762390499999999       0.31371492147445679       0.15817965567111969       0.10798288136720657       0.20955348014831543     
  0.15000000596046448        6.5762390499999999       0.34110927581787109       0.17680409550666809       0.13526119291782379       0.22047060728073120     
  0.17499999701976776        6.5762390499999999       0.36096915602684021       0.19217312335968018       0.15832424163818359       0.22347135841846466     
  0.20000000298023224        6.5762390499999999       0.37389069795608521       0.20427927374839783       0.17707324028015137       0.22000448405742645     
  0.22499999403953552        6.5762390499999999       0.38050854206085205       0.21318212151527405       0.19158898293972015       0.21145696938037872     
  0.25000000000000000        6.5762390499999999       0.38147503137588501       0.21899454295635223       0.20206199586391449       0.19910439848899841     
  0.27500000596046448        6.5762390499999999       0.37744489312171936       0.22187167406082153       0.20875084400177002       0.18408460915088654     
  0.30000001192092896        6.5762390499999999       0.36906418204307556       0.22200202941894531       0.21195574104785919       0.16738627851009369     
  0.32499998807907104        6.5762390499999999       0.35696199536323547       0.21960020065307617       0.21200135350227356       0.14984682202339172     
  0.34999999403953552        6.5762390499999999       0.34174427390098572       0.21490065753459930       0.20922501385211945       0.13215672969818115     
  0.37500000000000000        6.5762390499999999       0.32398918271064758       0.20815248787403107       0.20396861433982849       0.11486811935901642     
  0.40000000596046448        6.5762390499999999       0.30424344539642334       0.19961476325988770       0.19657276570796967        9.8405875265598297E-002
  0.42500001192092896        6.5762390499999999       0.28301981091499329       0.18955238163471222       0.18737253546714783        8.3080448210239410E-002
  0.44999998807907104        6.5762390499999999       0.26079496741294861       0.17823238670825958       0.17669422924518585        6.9101445376873016E-002
  0.47499999403953552        6.5762390499999999       0.23800818622112274       0.16592054069042206       0.16485284268856049        5.6591540575027466E-002
  0.50000000000000000        6.5762390499999999       0.21506021916866302       0.15287823975086212       0.15214997529983521        4.5600172132253647E-002
  0.52499997615814209        6.5762390499999999       0.19231273233890533       0.13935960829257965       0.13887210190296173        3.6116752773523331E-002
  0.55000001192092896        6.5762390499999999       0.17008785903453827       0.12560877203941345       0.12528894841670990        2.8083147481083870E-002
  0.57499998807907104        6.5762390499999999       0.14866815507411957       0.11185736209154129       0.11165202409029007        2.1405233070254326E-002
  0.60000002384185791        6.5762390499999999       0.12829665839672089        9.8322048783302307E-002   9.8193250596523285E-002   1.5963384881615639E-002
  0.62500000000000000        6.5762390499999999       0.10917717218399048        8.5202336311340332E-002   8.5123553872108459E-002   1.1621860787272453E-002
  0.64999997615814209        6.5762390499999999        9.1474696993827820E-002   7.2678394615650177E-002   7.2631493210792542E-002   8.2369437441229820E-003
  0.67500001192092896        6.5762390499999999        7.5316056609153748E-002   6.0909051448106766E-002   6.0881938785314560E-002   5.6638834066689014E-003
  0.69999998807907104        6.5762390499999999        6.0790605843067169E-002   5.0029907375574112E-002   5.0014719367027283E-002   3.7625848781317472E-003
  0.72500002384185791        6.5762390499999999        4.7951094806194305E-002   4.0151558816432953E-002   4.0143340826034546E-002   2.4020911660045385E-003
  0.75000000000000000        6.5762390499999999        3.6814697086811066E-002   3.1358011066913605E-002   3.1353730708360672E-002   1.4638914726674557E-003
  0.77499997615814209        6.5762390499999999        2.7364118024706841E-002   2.3705204948782921E-002   2.3703074082732201E-002   8.4412662545219064E-004
  0.80000001192092896        6.5762390499999999        1.9548887386918068E-002   1.7219712957739830E-002   1.7218716442584991E-002   4.5478245010599494E-004
  0.82499998807907104        6.5762390499999999        1.3286716304719448E-002   1.1897621676325798E-002   1.1897216551005840E-002   2.2398313740268350E-004
  0.85000002384185791        6.5762390499999999        8.4650283679366112E-003   7.7035641297698021E-003   7.7034803107380867E-003   9.5517898444086313E-005
  0.87500000000000000        6.5762390499999999        4.9425656907260418E-003   4.5699425972998142E-003   4.5700604096055031E-003   2.7748794309445657E-005
  0.89999997615814209        6.5762390499999999        2.5511246640235186E-003   2.3963188286870718E-003   2.3965972941368818E-003  -7.9415058280574158E-006
  0.92500001192092896        6.5762390499999999        1.0974062606692314E-003   1.0490057757124305E-003   1.0494312737137079E-003  -2.9001892471569590E-005
  0.94999998807907104        6.5762390499999999        3.6505045136436820E-004   3.6089823697693646E-004   3.6145135527476668E-004  -4.3714560888474807E-005
  0.97500002384185791        6.5762390499999999        1.1702654592227191E-004   1.3173389015719295E-004   1.3236136874184012E-004  -5.3221367124933749E-005
   1.0000000000000000        6.5762390499999999        9.9130396847613156E-005   1.2952554970979691E-004   1.3011881674174219E-004  -5.3499828936764970E-005
   9.9999997171806854E-010   8.4321124930000000        2.8181711677461863E-003  -9.6466793911531568E-004  -1.1399367358535528E-003  -1.1754823935916647E-004
   1.3183000246996812E-009   8.4321124930000000        2.9495479539036751E-003  -9.6949335420504212E-004  -1.1645719641819596E-003  -1.2018735287711024E-004
   1.7378000150003459E-009   8.4321124930000000        3.0876630917191505E-003  -9.7244995413348079E-004  -1.1894571362063289E-003  -1.2289802543818951E-004
   2.2908999142146058E-009   8.4321124930000000        3.2329566311091185E-003  -9.7333255689591169E-004  -1.2146212393417954E-003  -1.2568855891004205E-004
   3.0200000278313155E-009   8.4321124930000000        3.3858043607324362E-003  -9.7191694658249617E-004  -1.2400852283462882E-003  -1.2856617104262114E-004
   3.9810998941902653E-009   8.4321124930000000        3.5466377157717943E-003  -9.6796161960810423E-004  -1.2658836785703897E-003  -1.3153912732377648E-004
   5.2481001766579993E-009   8.4321124930000000        3.7159246858209372E-003  -9.6120499074459076E-004  -1.2920631561428308E-003  -1.3461621711030602E-004
   6.9183001549788514E-009   8.4321124930000000        3.8941449020057917E-003  -9.5136486925184727E-004  -1.3186795404180884E-003  -1.3780602603219450E-004
   9.1201002305751899E-009   8.4321124930000000        4.0818210691213608E-003  -9.3813589774072170E-004  -1.3458043104037642E-003  -1.4111722703091800E-004
   1.2023000373062587E-008   8.4321124930000000        4.2795184999704361E-003  -9.2118687462061644E-004  -1.3735271058976650E-003  -1.4455801283475012E-004
   1.5849000334355878E-008   8.4321124930000000        4.4877571053802967E-003  -9.0016849571838975E-004  -1.4019453665241599E-003  -1.4813410234637558E-004
   2.0892999330612838E-008   8.4321124930000000        4.7072111628949642E-003  -8.7469222489744425E-004  -1.4311954146251082E-003  -1.5185135998763144E-004
   2.7542000680114143E-008   8.4321124930000000        4.9385125748813152E-003  -8.4434775635600090E-004  -1.4614277752116323E-003  -1.5571147378068417E-004
   3.6307998385609608E-008   8.4321124930000000        5.1823914982378483E-003  -8.0868508666753769E-004  -1.4928305754438043E-003  -1.5971313405316323E-004
   4.7863000673942224E-008   8.4321124930000000        5.4395459592342377E-003  -7.6723058009520173E-004  -1.5256163896992803E-003  -1.6384830814786255E-004
   6.3096003088958241E-008   8.4321124930000000        5.7107931934297085E-003  -7.1946304524317384E-004  -1.5600466867908835E-003  -1.6810288070701063E-004
   8.3175997644957533E-008   8.4321124930000000        5.9969471767544746E-003  -6.6483003320172429E-004  -1.5964218182489276E-003  -1.7245233175344765E-004
   1.0965000285523274E-007   8.4321124930000000        6.2989490106701851E-003  -6.0272245900705457E-004  -1.6351040685549378E-003  -1.7686086357571185E-004
   1.4453999597208167E-007   8.4321124930000000        6.6176280379295349E-003  -5.3252087673172355E-004  -1.6764941392466426E-003  -1.8127444491256028E-004
   1.9054999711443088E-007   8.4321124930000000        6.9541879929602146E-003  -4.5348762068897486E-004  -1.7211025115102530E-003  -1.8562341574579477E-004
   2.5118998792095226E-007   8.4321124930000000        7.3095113039016724E-003  -3.6492026993073523E-004  -1.7694680718705058E-003  -1.8980790628120303E-004
   3.3112999631157436E-007   8.4321124930000000        7.6848240569233894E-003  -2.6599675766192377E-004  -1.8222556682303548E-003  -1.9370066002011299E-004
   4.3651999703797628E-007   8.4321124930000000        8.0813663080334663E-003  -1.5584676293656230E-004  -1.8802261911332607E-003  -1.9713515939656645E-004
   5.7544002629583701E-007   8.4321124930000000        8.5003701969981194E-003  -3.3560023439349607E-005  -1.9442448392510414E-003  -1.9989731663372368E-004
   7.5857997217099182E-007   8.4321124930000000        8.9432680979371071E-003   1.0187576845055446E-004  -2.0153273362666368E-003  -2.0171700452920049E-004
   9.9999999747524271E-007   8.4321124930000000        9.4115026295185089E-003   2.5152383022941649E-004  -2.0946294534951448E-003  -2.0225462503731251E-004
   1.3182999509808724E-006   8.4321124930000000        9.9067203700542450E-003   4.1656161192804575E-004  -2.1834969520568848E-003  -2.0108759053982794E-004
   1.7377999483869644E-006   8.4321124930000000        1.0430410504341125E-002   5.9816328575834632E-004  -2.2834232077002525E-003  -1.9769517530221492E-004
   2.2909000563231530E-006   8.4321124930000000        1.0984577238559723E-002   7.9773203469812870E-004  -2.3961963597685099E-003  -1.9143660028930753E-004
   3.0199998946045525E-006   8.4321124930000000        1.1571019887924194E-002   1.0166565189138055E-003  -2.5237915106117725E-003  -1.8153327982872725E-004
   3.9810997805034276E-006   8.4321124930000000        1.2191790156066418E-002   1.2564708013087511E-003  -2.6684843469411135E-003  -1.6704127483535558E-004
   5.2481000238913111E-006   8.4321124930000000        1.2849126011133194E-002   1.5188391553238034E-003  -2.8328739572316408E-003  -1.4682179607916623E-004
   6.9183001869532745E-006   8.4321124930000000        1.3545366004109383E-002   1.8055244581773877E-003  -3.0198942404240370E-003  -1.1951100896112621E-004
   9.1201000032015145E-006   8.4321124930000000        1.4283084310591221E-002   2.1184440702199936E-003  -3.2328825909644365E-003  -8.3478946180548519E-005
   1.2022999726468697E-005   8.4321124930000000        1.5065100044012070E-002   2.4596799630671740E-003  -3.4756229724735022E-003  -3.6784451367566362E-005
   1.5849000192247331E-005   8.4321124930000000        1.5894144773483276E-002   2.8313281945884228E-003  -3.7522688508033752E-003   2.2848766093375161E-005
   2.0892999600619078E-005   8.4321124930000000        1.6773689538240433E-002   3.2358665484935045E-003  -4.0676407516002655E-003   9.8140888439957052E-005
   2.7542000680114143E-005   8.4321124930000000        1.7707185819745064E-002   3.6758140195161104E-003  -4.4270083308219910E-003   1.9226864969823509E-004
   3.6307999835116789E-005   8.4321124930000000        1.8698683008551598E-002   4.1540078818798065E-003  -4.8363232053816319E-003   3.0898884870111942E-004
   4.7862999053904787E-005   8.4321124930000000        1.9752351567149162E-002   4.6733701601624489E-003  -5.3020333871245384E-003   4.5267309178598225E-004
   6.3095998484641314E-005   8.4321124930000000        2.0873185247182846E-002   5.2372277714312077E-003  -5.8313421905040741E-003   6.2849087407812476E-004
   8.3175997133366764E-005   8.4321124930000000        2.2066619247198105E-002   5.8491080999374390E-003  -6.4319898374378681E-003   8.4248598432168365E-004
   1.0964999819407240E-004   8.4321124930000000        2.3339213803410530E-002   6.5130535513162613E-003  -7.1124634705483913E-003   1.1018431978300214E-003
   1.4453999756369740E-004   8.4321124930000000        2.4697864428162575E-002   7.2331642732024193E-003  -7.8813740983605385E-003   1.4149147318676114E-003
   1.9054999575018883E-004   8.4321124930000000        2.6152160018682480E-002   8.0147758126258850E-003  -8.7484531104564667E-003   1.7919917590916157E-003
   2.5119000929407775E-004   8.4321124930000000        2.7711801230907440E-002   8.8630020618438721E-003  -9.7225951030850410E-003   2.2450087126344442E-003
   3.3112999517470598E-004   8.4321124930000000        2.9390003532171249E-002   9.7844367846846581E-003  -1.0813143104314804E-002   2.7888133190572262E-003
   4.3652000022120774E-004   8.4321124930000000        3.1202841550111771E-002   1.0786653496325016E-002  -1.2028513476252556E-002   3.4416043199598789E-003
   5.7544000446796417E-004   8.4321124930000000        3.3170145004987717E-002   1.1878476478159428E-002  -1.3375249691307545E-002   4.2258971370756626E-003
   7.5857999036088586E-004   8.4321124930000000        3.5317871719598770E-002   1.3071020133793354E-002  -1.4857505448162556E-002   5.1703392527997494E-003
   1.0000000474974513E-003   8.4321124930000000        3.7679143249988556E-002   1.4377913437783718E-002  -1.6474783420562744E-002   6.3113658688962460E-003
   1.3183000264689326E-003   8.4321124930000000        4.0297832340002060E-002   1.5816839411854744E-002  -1.8220249563455582E-002   7.6963524334132671E-003
   1.7377999611198902E-003   8.4321124930000000        4.3230172246694565E-002   1.7409903928637505E-002  -2.0076200366020203E-002   9.3862200155854225E-003
   2.2909000981599092E-003   8.4321124930000000        4.6553183346986771E-002   1.9187653437256813E-002  -2.2011909633874893E-002   1.1462296359241009E-002
   3.0199999455362558E-003   8.4321124930000000        5.0367023795843124E-002   2.1189700812101364E-002  -2.3974841460585594E-002   1.4030351303517818E-002
   3.9810999296605587E-003   8.4321124930000000        5.4805833846330643E-002   2.3469975218176842E-002  -2.5883771479129791E-002   1.7230009660124779E-002
   5.2481000311672688E-003   8.4321124930000000        6.0048192739486694E-002   2.6101894676685333E-002  -2.7617041021585464E-002   2.1244471892714500E-002
   6.9182999432086945E-003   8.4321124930000000        6.6329866647720337E-002   2.9185196384787560E-002  -2.8997153043746948E-002   2.6311313733458519E-002
   9.1201001778244972E-003   8.4321124930000000        7.3960922658443451E-002   3.2855886965990067E-002  -2.9771625995635986E-002   3.2735016196966171E-002
   1.2023000046610832E-002   8.4321124930000000        8.3344005048274994E-002   3.7298463284969330E-002  -2.9588639736175537E-002   4.0897034108638763E-002
   1.5848999843001366E-002   8.4321124930000000        9.4986781477928162E-002   4.2758215218782425E-002  -2.7969781309366226E-002   5.1253646612167358E-002
   2.0893000066280365E-002   8.4321124930000000       0.10952317714691162        4.9562010914087296E-002  -2.4280864745378494E-002   6.4329490065574646E-002
   2.7542000636458397E-002   8.4321124930000000       0.12769611179828644        5.8127425611019135E-002  -1.7711384221911430E-002   8.0656848847866058E-002
   3.6308001726865768E-002   8.4321124930000000       0.15032111108303070        6.8971499800682068E-002  -7.2731389664113522E-003  0.10066656023263931     
   4.7862999141216278E-002   8.4321124930000000       0.17815485596656799        8.2684732973575592E-002   8.1439018249511719E-003  0.12445179373025894     
   6.3096001744270325E-002   8.4321124930000000       0.21165649592876434        9.9862031638622284E-002   2.9629075899720192E-002  0.15139229595661163     
   8.3176001906394958E-002   8.4321124930000000       0.25050964951515198       0.12091440707445145        5.7927798479795456E-002  0.17955972254276276     
  0.10000000149011612        8.4321124930000000       0.27856656908988953       0.13707512617111206        8.0560795962810516E-002  0.19717365503311157     
  0.12500000000000000        8.4321124930000000       0.31300511956214905       0.15844732522964478       0.11129848659038544       0.21433563530445099     
  0.15000000596046448        8.4321124930000000       0.33925417065620422       0.17653776705265045       0.13791537284851074       0.22220778465270996     
  0.17499999701976776        8.4321124930000000       0.35792350769042969       0.19129467010498047       0.16012476384639740       0.22245335578918457     
  0.20000000298023224        8.4321124930000000       0.36967071890830994       0.20274482667446136       0.17791728675365448       0.21665030717849731     
  0.22499999403953552        8.4321124930000000       0.37517711520195007       0.21097725629806519       0.19144107401371002       0.20624138414859772     
  0.25000000000000000        8.4321124930000000       0.37512978911399841       0.21612995862960815       0.20093692839145660       0.19250923395156860     
  0.27500000596046448        8.4321124930000000       0.37020853161811829       0.21837927401065826       0.20670039951801300       0.17656685411930084     
  0.30000001192092896        8.4321124930000000       0.36107647418975830       0.21793124079704285       0.20905831456184387       0.15935796499252319     
  0.32499998807907104        8.4321124930000000       0.34837305545806885       0.21501460671424866       0.20835375785827637       0.14166356623172760     
  0.34999999403953552        8.4321124930000000       0.33270901441574097       0.20987483859062195       0.20493610203266144       0.12411248683929443     
  0.37500000000000000        8.4321124930000000       0.31466251611709595       0.20276905596256256       0.19915404915809631       0.10719447582960129     
  0.40000000596046448        8.4321124930000000       0.29477643966674805       0.19396162033081055       0.19135098159313202        9.1274596750736237E-002
  0.42500001192092896        8.4321124930000000       0.27355638146400452       0.18372018635272980       0.18186137080192566        7.6608277857303619E-002
  0.44999998807907104        8.4321124930000000       0.25146925449371338       0.17231217026710510       0.17100828886032104        6.3356354832649231E-002
  0.47499999403953552        8.4321124930000000       0.22894234955310822       0.16000154614448547       0.15910123288631439        5.1599834114313126E-002
  0.50000000000000000        8.4321124930000000       0.20636279881000519       0.14704594016075134       0.14643457531929016        4.1353892534971237E-002
  0.52499997615814209        8.4321124930000000       0.18407736718654633       0.13369394838809967       0.13328605890274048        3.2581094652414322E-002
  0.55000001192092896        8.4321124930000000       0.16239239275455475       0.12018257379531860       0.11991546303033829        2.5203498080372810E-002
  0.57499998807907104        8.4321124930000000       0.14157415926456451       0.10673491656780243       0.10656341910362244        1.9113676622509956E-002
  0.60000002384185791        8.4321124930000000       0.12184917181730270        9.3558035790920258E-002   9.3450181186199188E-002   1.4184483326971531E-002
  0.62500000000000000        8.4321124930000000       0.10340484976768494        8.0840818583965302E-002   8.0774471163749695E-002   1.0277607478201389E-002
  0.64999997615814209        8.4321124930000000        8.6390212178230286E-002   6.8752162158489227E-002   6.8712279200553894E-002   7.2508482262492180E-003
  0.67500001192092896        8.4321124930000000        7.0916719734668732E-002   5.7439133524894714E-002   5.7415746152400970E-002   4.9641565419733524E-003
  0.69999998807907104        8.4321124930000000        5.7059306651353836E-002   4.7025382518768311E-002   4.7012019902467728E-002   3.2844529487192631E-003
  0.72500002384185791        8.4321124930000000        4.4857457280158997E-002   3.7609614431858063E-002   3.7602197378873825E-002   2.0892862230539322E-003
  0.75000000000000000        8.4321124930000000        3.4316457808017731E-002   2.9264293611049652E-002   2.9260311275720596E-002   1.2693969765678048E-003
  0.77499997615814209        8.4321124930000000        2.5408769026398659E-002   2.2034458816051483E-002   2.2032404318451881E-002   7.3027459438890219E-004
  0.80000001192092896        8.4321124930000000        1.8075492233037949E-002   1.5936739742755890E-002   1.5935748815536499E-002   3.9281434146687388E-004
  0.82499998807907104        8.4321124930000000        1.2228000909090042E-002   1.0958578437566757E-002   1.0958166792988777E-002   1.9319370039738715E-004
  0.85000002384185791        8.4321124930000000        7.7496645972132683E-003   7.0576234720647335E-003   7.0575433783233166E-003   8.2104284956585616E-005
  0.87500000000000000        8.4321124930000000        4.4977297075092793E-003   4.1613611392676830E-003   4.1614985093474388E-003   2.3482052711187862E-005
  0.89999997615814209        8.4321124930000000        2.3053348995745182E-003   2.1669801790267229E-003   2.1672898437827826E-003  -7.1166805355460383E-006
  0.92500001192092896        8.4321124930000000        9.8372332286089659E-004   9.4152236124500632E-004   9.4198528677225113E-004  -2.4350283638341352E-005
  0.94999998807907104        8.4321124930000000        3.2476519118063152E-004   3.2245332840830088E-004   3.2304000342264771E-004  -3.5008688428206369E-005
  0.97500002384185791        8.4321124930000000        1.0411390394438058E-004   1.1897993681486696E-004   1.1962170538026839E-004  -3.9910297346068546E-005
   1.0000000000000000        8.4321124930000000        8.6235289927572012E-005   1.1539498518686742E-004   1.1596096737775952E-004  -3.5723838664125651E-005
   9.9999997171806854E-010   10.811730010000000        2.8164791874587536E-003  -9.5960672479122877E-004  -1.1319559998810291E-003  -1.5652933507226408E-004
   1.3183000246996812E-009   10.811730010000000        2.9478496871888638E-003  -9.6419540932402015E-004  -1.1563890147954226E-003  -1.6004528151825070E-004
   1.7378000150003459E-009   10.811730010000000        3.0859624966979027E-003  -9.6690311329439282E-004  -1.1810705764219165E-003  -1.6365469491574913E-004
   2.2908999142146058E-009   10.811730010000000        3.2312574330717325E-003  -9.6752378158271313E-004  -1.2060306034982204E-003  -1.6736739780753851E-004
   3.0200000278313155E-009   10.811730010000000        3.3841112162917852E-003  -9.6583249978721142E-004  -1.2312910985201597E-003  -1.7119133553933352E-004
   3.9810998941902653E-009   10.811730010000000        3.5449557472020388E-003  -9.6158700762316585E-004  -1.2568884994834661E-003  -1.7513541388325393E-004
   5.2481001766579993E-009   10.811730010000000        3.7142594810575247E-003  -9.5452484674751759E-004  -1.2828708859160542E-003  -1.7920865502674133E-004
   6.9183001549788514E-009   10.811730010000000        3.8925022818148136E-003  -9.4436289509758353E-004  -1.3092966983094811E-003  -1.8341912073083222E-004
   9.1201002305751899E-009   10.811730010000000        4.0802080184221268E-003  -9.3079480575397611E-004  -1.3362405588850379E-003  -1.8777413060888648E-004
   1.2023000373062587E-008   10.811730010000000        4.2779431678354740E-003  -9.1348832938820124E-004  -1.3637958327308297E-003  -1.9227938901167363E-004
   1.5849000334355878E-008   10.811730010000000        4.4862269423902035E-003  -8.9209317229688168E-004  -1.3920644996687770E-003  -1.9693607464432716E-004
   2.0892999330612838E-008   10.811730010000000        4.7057359479367733E-003  -8.6621951777487993E-004  -1.4211887028068304E-003  -2.0174418750684708E-004
   2.7542000680114143E-008   10.811730010000000        4.9371025525033474E-003  -8.3545577945187688E-004  -1.4513260684907436E-003  -2.0669649529736489E-004
   3.6307998385609608E-008   10.811730010000000        5.1810583099722862E-003  -7.9935055691748857E-004  -1.4826734550297260E-003  -2.1177977032493800E-004
   4.7863000673942224E-008   10.811730010000000        5.4383026435971260E-003  -7.5742881745100021E-004  -1.5154539141803980E-003  -2.1696973999496549E-004
   6.3096003088958241E-008   10.811730010000000        5.7096532545983791E-003  -7.0916768163442612E-004  -1.5499418368563056E-003  -2.2223123232834041E-004
   8.3175997644957533E-008   10.811730010000000        5.9959269128739834E-003  -6.5401312895119190E-004  -1.5864531742408872E-003  -2.2751235519535840E-004
   1.0965000285523274E-007   10.811730010000000        6.2980665825307369E-003  -5.9135397896170616E-004  -1.6253688372671604E-003  -2.3274263367056847E-004
   1.4453999597208167E-007   10.811730010000000        6.6169030033051968E-003  -5.2056903950870037E-004  -1.6671119956299663E-003  -2.3782381322234869E-004
   1.9054999711443088E-007   10.811730010000000        6.9536427035927773E-003  -4.4091808376833797E-004  -1.7122202552855015E-003  -2.4263166415039450E-004
   2.5118998792095226E-007   10.811730010000000        7.3091709055006504E-003  -3.5169662442058325E-004  -1.7612641677260399E-003  -2.4699795176275074E-004
   3.3112999631157436E-007   10.811730010000000        7.6847169548273087E-003  -2.5207974249497056E-004  -1.8149472307413816E-003  -2.5071177515201271E-004
   4.3651999703797628E-007   10.811730010000000        8.0815246328711510E-003  -1.4119425031822175E-004  -1.8740750383585691E-003  -2.5350422947667539E-004
   5.7544002629583701E-007   10.811730010000000        8.5008302703499794E-003  -1.8126720533473417E-005  -1.9395657582208514E-003  -2.5503718643449247E-004
   7.5857997217099182E-007   10.811730010000000        8.9440718293190002E-003   1.1813877790700644E-004  -2.0124977454543114E-003  -2.5489053223282099E-004
   9.9999999747524271E-007   10.811730010000000        9.4126975163817406E-003   2.6866939151659608E-004  -2.0940990652889013E-003  -2.5254508364014328E-004
   1.3182999509808724E-006   10.811730010000000        9.9083613604307175E-003   4.3464711052365601E-004  -2.1858008112758398E-003  -2.4736317573115230E-004
   1.7377999483869644E-006   10.811730010000000        1.0432559065520763E-002   6.1725068371742964E-004  -2.2891927510499954E-003  -2.3857125779613853E-004
   2.2909000563231530E-006   10.811730010000000        1.0987306013703346E-002   8.1788940588012338E-004  -2.4061773438006639E-003  -2.2522590006701648E-004
   3.0199998946045525E-006   10.811730010000000        1.1574413627386093E-002   1.0379578452557325E-003  -2.5388568174093962E-003  -2.0619650604203343E-004
   3.9810997805034276E-006   10.811730010000000        1.2195946648716927E-002   1.2789975153282285E-003  -2.6896535418927670E-003  -1.8012624059338123E-004
   5.2481000238913111E-006   10.811730010000000        1.2854158878326416E-002   1.5426808968186378E-003  -2.8613314498215914E-003  -1.4539476251229644E-004
   6.9183001869532745E-006   10.811730010000000        1.3551410287618637E-002   1.8307801801711321E-003  -3.0570093076676130E-003  -1.0008136450778693E-004
   9.1201000032015145E-006   10.811730010000000        1.4290296472609043E-002   2.1452237851917744E-003  -3.2802296336740255E-003  -4.1912258893717080E-005
   1.2022999726468697E-005   10.811730010000000        1.5073666349053383E-002   2.4881067220121622E-003  -3.5350017715245485E-003   3.1795520044397563E-005
   1.5849000192247331E-005   10.811730010000000        1.5904285013675690E-002   2.8615396004170179E-003  -3.8257185369729996E-003   1.2415480159688741E-004
   2.0892999600619078E-005   10.811730010000000        1.6785668209195137E-002   3.2680178992450237E-003  -4.1574640199542046E-003   2.3885819246061146E-004
   2.7542000680114143E-005   10.811730010000000        1.7721319571137428E-002   3.7100820336490870E-003  -4.5357784256339073E-003   3.8017358747310936E-004
   3.6307999835116789E-005   10.811730010000000        1.8715346232056618E-002   4.1905944235622883E-003  -4.9668927676975727E-003   5.5310601601377130E-004
   4.7862999053904787E-005   10.811730010000000        1.9772002473473549E-002   4.7125066630542278E-003  -5.4575256071984768E-003   7.6341943349689245E-004
   6.3095998484641314E-005   10.811730010000000        2.0896375179290771E-002   5.2791843190789223E-003  -6.0151405632495880E-003   1.0178713127970695E-003
   8.3175997133366764E-005   10.811730010000000        2.2094020619988441E-002   5.8941994793713093E-003  -6.6476976498961449E-003   1.3242791173979640E-003
   1.0964999819407240E-004   10.811730010000000        2.3371649906039238E-002   6.5616522915661335E-003  -7.3638558387756348E-003   1.6918493201956153E-003
   1.4453999756369740E-004   10.811730010000000        2.4736342951655388E-002   7.2857127524912357E-003  -8.1722885370254517E-003   2.1311463788151741E-003
   1.9054999575018883E-004   10.811730010000000        2.6197928935289383E-002   8.0718081444501877E-003  -9.0827010571956635E-003   2.6550849433988333E-003
   2.5119000929407775E-004   10.811730010000000        2.7766402810811996E-002   8.9251641184091568E-003  -1.0103734210133553E-002   3.2783923670649529E-003
   3.3112999517470598E-004   10.811730010000000        2.9455354437232018E-002   9.8525229841470718E-003  -1.1244271881878376E-002   4.0192031301558018E-003
   4.3652000022120774E-004   10.811730010000000        3.1281333416700363E-002   1.0861645452678204E-002  -1.2511944398283958E-002   4.8994189128279686E-003
   5.7544000446796417E-004   10.811730010000000        3.3264759927988052E-002   1.1961598880589008E-002  -1.3912082649767399E-002   5.9457016177475452E-003
   7.5857999036088586E-004   10.811730010000000        3.5432349890470505E-002   1.3163811527192593E-002  -1.5447109006345272E-002   7.1914726868271828E-003
   1.0000000474974513E-003   10.811730010000000        3.7818156182765961E-002   1.4482314698398113E-002  -1.7114115878939629E-002   8.6784986779093742E-003
   1.3183000264689326E-003   10.811730010000000        4.0467221289873123E-002   1.5935316681861877E-002  -1.8903033807873726E-002   1.0460190474987030E-002
   1.7377999611198902E-003   10.811730010000000        4.3437190353870392E-002   1.7545588314533234E-002  -2.0791882649064064E-002   1.2603858485817909E-002
   2.2909000981599092E-003   10.811730010000000        4.6806816011667252E-002   1.9344527274370193E-002  -2.2744469344615936E-002   1.5197940170764923E-002
   3.0199999455362558E-003   10.811730010000000        5.0678268074989319E-002   2.1372798830270767E-002  -2.4701347574591637E-002   1.8355017527937889E-002
   3.9810999296605587E-003   10.811730010000000        5.5187962949275970E-002   2.3685632273554802E-002  -2.6572791859507561E-002   2.2220838814973831E-002
   5.2481000311672688E-003   10.811730010000000        6.0516882687807083E-002   2.6357986032962799E-002  -2.8226954862475395E-002   2.6982678100466728E-002
   6.9182999432086945E-003   10.811730010000000        6.6903054714202881E-002   2.9491323977708817E-002  -2.9474578797817230E-002   3.2877862453460693E-002
   9.1201001778244972E-003   10.811730010000000        7.4658095836639404E-002   3.3223442733287811E-002  -3.0050277709960938E-002   4.0203124284744263E-002
   1.2023000046610832E-002   10.811730010000000        8.4184572100639343E-002   3.7740390747785568E-002  -2.9589245095849037E-002   4.9319751560688019E-002
   1.5848999843001366E-002   10.811730010000000        9.5986738801002502E-002   4.3288119137287140E-002  -2.7602221816778183E-002   6.0644149780273438E-002
   2.0893000066280365E-002   10.811730010000000       0.11068944633007050        5.0192292779684067E-002  -2.3449586704373360E-002   7.4633382260799408E-002
   2.7542000636458397E-002   10.811730010000000       0.12901692092418671        5.8865524828433990E-002  -1.6326848417520523E-002   9.1713003814220428E-002
   3.6308001726865768E-002   10.811730010000000       0.15175123512744904        6.9813340902328491E-002  -5.2713416516780853E-003  0.11215852200984955     
   4.7862999141216278E-002   10.811730010000000       0.17959420382976532        8.3603814244270325E-002   1.0770701803267002E-002  0.13585457205772400     
   6.3096001744270325E-002   10.811730010000000       0.21292214095592499       0.10079289972782135        3.2790172845125198E-002  0.16193099319934845     
   8.3176001906394958E-002   10.811730010000000       0.25130468606948853       0.12172961235046387        6.1383452266454697E-002  0.18821322917938232     
  0.10000000149011612        10.811730010000000       0.27881544828414917       0.13769946992397308        8.3984859287738800E-002  0.20392444729804993     
  0.12500000000000000        10.811730010000000       0.31227695941925049       0.15866553783416748       0.11433663219213486       0.21811583638191223     
  0.15000000596046448        10.811730010000000       0.33743968605995178       0.17624288797378540       0.14029210805892944       0.22315426170825958     
  0.17499999701976776        10.811730010000000       0.35498932003974915       0.19041787087917328       0.16167554259300232       0.22090083360671997     
  0.20000000298023224        10.811730010000000       0.36564052104949951       0.20124970376491547       0.17855988442897797       0.21303001046180725     
  0.22499999403953552        10.811730010000000       0.37011724710464478       0.20885500311851501       0.19115416705608368       0.20101697742938995     
  0.25000000000000000        10.811730010000000       0.36913794279098511       0.21339507400989532       0.19974400103092194       0.18613566458225250     
  0.27500000596046448        10.811730010000000       0.36340451240539551       0.21506561338901520       0.20465733110904694       0.16946461796760559     
  0.30000001192092896        10.811730010000000       0.35359466075897217       0.21408855915069580       0.20624387264251709       0.15189784765243530     
  0.32499998807907104        10.811730010000000       0.34035620093345642       0.21070520579814911       0.20486225187778473       0.13415883481502533     
  0.34999999403953552        10.811730010000000       0.32430306077003479       0.20517061650753021       0.20087145268917084       0.11681642383337021     
  0.37500000000000000        10.811730010000000       0.30601230263710022       0.19774870574474335       0.19462536275386810       0.10030159354209900     
  0.40000000596046448        10.811730010000000       0.28602212667465210       0.18870805203914642       0.18646880984306335        8.4924496710300446E-002
  0.42500001192092896        10.811730010000000       0.26483061909675598       0.17831814289093018       0.17673483490943909        7.0891112089157104E-002
  0.44999998807907104        10.811730010000000       0.24289472401142120       0.16684609651565552       0.16574271023273468        5.8319374918937683E-002
  0.47499999403953552        10.811730010000000       0.22062997519969940       0.15455360710620880       0.15379627048969269        4.7254372388124466E-002
  0.50000000000000000        10.811730010000000       0.19841025769710541       0.14169424772262573       0.14118260145187378        3.7682428956031799E-002
  0.52499997615814209        10.811730010000000       0.17656809091567993       0.12851093709468842       0.12817093729972839        2.9544081538915634E-002
  0.55000001192092896        10.811730010000000       0.15539492666721344       0.11523364484310150       0.11501155793666840        2.2745734080672264E-002
  0.57499998807907104        10.811730010000000       0.13514173030853271       0.10207726806402206       0.10193475335836411        1.7170021310448647E-002
  0.60000002384185791        10.811730010000000       0.11601969599723816        8.9239642024040222E-002   8.9149840176105499E-002   1.2684862129390240E-002
  0.62500000000000000        10.811730010000000        9.8201133310794830E-002   7.6899692416191101E-002   7.6844163239002228E-002   9.1511895880103111E-003
  0.64999997615814209        10.811730010000000        8.1820428371429443E-002   6.5215788781642914E-002   6.5182104706764221E-002   6.4294096082448959E-003
  0.67500001192092896        10.811730010000000        6.6975131630897522E-002   5.4324161261320114E-002   5.4304145276546478E-002   4.3846173211932182E-003
  0.69999998807907104        10.811730010000000        5.3727213293313980E-002   4.4337529689073563E-002   4.4325891882181168E-002   2.8906452935189009E-003
  0.72500002384185791        10.811730010000000        4.2104348540306091E-002   3.5343848168849945E-002   3.5337243229150772E-002   1.8330053426325321E-003
  0.75000000000000000        10.811730010000000        3.2101389020681381E-002   2.7405230328440666E-002   2.7401594445109367E-002   1.1108204489573836E-003
  0.77499997615814209        10.811730010000000        2.3681897670030594E-002   2.0557062700390816E-002   2.0555138587951660E-002   6.3784711528569460E-004
  0.80000001192092896        10.811730010000000        1.6779849305748940E-002   1.4807294122874737E-002   1.4806344173848629E-002   3.4270164906047285E-004
  0.82499998807907104        10.811730010000000        1.1301412247121334E-002   1.0135943070054054E-002   1.0135546326637268E-002   1.6841612523421645E-004
  0.85000002384185791        10.811730010000000        7.1268905885517597E-003   6.4948317594826221E-003   6.4947647042572498E-003   7.1455491706728935E-005
  0.87500000000000000        10.811730010000000        4.1127973236143589E-003   3.8075589109212160E-003   3.8077130448073149E-003   2.0333587599452585E-005
  0.89999997615814209        10.811730010000000        2.0941090770065784E-003   1.9697649404406548E-003   1.9700948614627123E-003  -6.0374309214239474E-006
  0.92500001192092896        10.811730010000000        8.8676140876486897E-004   8.4976188372820616E-004   8.5024250438436866E-004  -2.0136762032052502E-005
  0.94999998807907104        10.811730010000000        2.9055727645754814E-004   2.8970424318686128E-004   2.9029703000560403E-004  -2.7653406505123712E-005
  0.97500002384185791        10.811730010000000        9.2911985120736063E-005   1.0775581176858395E-004   1.0837909940164536E-004  -2.9250591978779994E-005
   1.0000000000000000        10.811730010000000        7.5022966484539211E-005   1.0290076170349494E-004   1.0340688459109515E-004  -2.2236337827052921E-005
   9.9999997171806854E-010   13.862896859999999        2.8155103791505098E-003  -9.5499260351061821E-004  -1.1246952926740050E-003  -1.9545956456568092E-004
   1.3183000246996812E-009   13.862896859999999        2.9469053260982037E-003  -9.5935625722631812E-004  -1.1489458847790956E-003  -1.9984421669505537E-004
   1.7378000150003459E-009   13.862896859999999        3.0850474722683430E-003  -9.6182676497846842E-004  -1.1734450235962868E-003  -2.0434135512914509E-004
   2.2908999142146058E-009   13.862896859999999        3.2303775660693645E-003  -9.6219737315550447E-004  -1.1982239084318280E-003  -2.0896134083159268E-004
   3.0200000278313155E-009   13.862896859999999        3.3832723274827003E-003  -9.6024241065606475E-004  -1.2233060551807284E-003  -2.1371168259065598E-004
   3.9810998941902653E-009   13.862896859999999        3.5441643558442593E-003  -9.5571874408051372E-004  -1.2487296480685472E-003  -2.1860044216737151E-004
   5.2481001766579993E-009   13.862896859999999        3.7135230377316475E-003  -9.4836298376321793E-004  -1.2745456770062447E-003  -2.2363504103850573E-004
   6.9183001549788514E-009   13.862896859999999        3.8918287027627230E-003  -9.3789125094190240E-004  -1.3008151436224580E-003  -2.2882079065311700E-004
   9.1201002305751899E-009   13.862896859999999        4.0796059183776379E-003  -9.2399603454396129E-004  -1.3276168610900640E-003  -2.3416097974404693E-004
   1.2023000373062587E-008   13.862896859999999        4.2774220928549767E-003  -9.0634415391832590E-004  -1.3550485018640757E-003  -2.3965559375938028E-004
   1.5849000334355878E-008   13.862896859999999        4.4857976026833057E-003  -8.8458409300073981E-004  -1.3832180993631482E-003  -2.4529744405299425E-004
   2.0892999330612838E-008   13.862896859999999        4.7054099850356579E-003  -8.5832481272518635E-004  -1.4122747816145420E-003  -2.5107603869400918E-004
   2.7542000680114143E-008   13.862896859999999        4.9368920736014843E-003  -8.2715338794514537E-004  -1.4423847896978259E-003  -2.5696982629597187E-004
   3.6307998385609608E-008   13.862896859999999        5.1809777505695820E-003  -7.9061702126637101E-004  -1.4737549936398864E-003  -2.6294722920283675E-004
   4.7863000673942224E-008   13.862896859999999        5.4383669048547745E-003  -7.4823916656896472E-004  -1.5066213672980666E-003  -2.6896019699051976E-004
   6.3096003088958241E-008   13.862896859999999        5.7098800316452980E-003  -6.9949531462043524E-004  -1.5412732027471066E-003  -2.7494382811710238E-004
   8.3175997644957533E-008   13.862896859999999        5.9963343665003777E-003  -6.4382964046671987E-004  -1.5780443791300058E-003  -2.8080871561542153E-004
   1.0965000285523274E-007   13.862896859999999        6.2986752018332481E-003  -5.8062898460775614E-004  -1.6173375770449638E-003  -2.8643792029470205E-004
   1.4453999597208167E-007   13.862896859999999        6.6177360713481903E-003  -5.0927023403346539E-004  -1.6596012283116579E-003  -2.9167576576583087E-004
   1.9054999711443088E-007   13.862896859999999        6.9547258317470551E-003  -4.2901060078293085E-004  -1.7054039053618908E-003  -2.9632783844135702E-004
   2.5118998792095226E-007   13.862896859999999        7.3105324991047382E-003  -3.3914338564500213E-004  -1.7553514335304499E-003  -3.0014055664651096E-004
   3.3112999631157436E-007   13.862896859999999        7.6863891445100307E-003  -2.3884084657765925E-004  -1.8101894529536366E-003  -3.0279974453151226E-004
   4.3651999703797628E-007   13.862896859999999        8.0835437402129173E-003  -1.2722672545351088E-004  -1.8707733834162354E-003  -3.0391223845072091E-004
   5.7544002629583701E-007   13.862896859999999        8.5032358765602112E-003  -3.3844373774627456E-006  -1.9380786688998342E-003  -3.0299180070869625E-004
   7.5857997217099182E-007   13.862896859999999        8.9469095692038536E-003   1.3370570377446711E-004  -2.0132504869252443E-003  -2.9944154084660113E-004
   9.9999999747524271E-007   13.862896859999999        9.4160195440053940E-003   2.8511480195447803E-004  -2.0975943189114332E-003  -2.9253360116854310E-004
   1.3182999509808724E-006   13.862896859999999        9.9122254177927971E-003   4.5202954788692296E-004  -2.1926304325461388E-003  -2.8138339985162020E-004
   1.7377999483869644E-006   13.862896859999999        1.0437033139169216E-002   6.3563336152583361E-004  -2.3000489454716444E-003  -2.6493155746720731E-004
   2.2909000563231530E-006   13.862896859999999        1.0992466472089291E-002   8.3734164945781231E-004  -2.4218691978603601E-003  -2.4189529358409345E-004
   3.0199998946045525E-006   13.862896859999999        1.1580348946154118E-002   1.0585552081465721E-003  -2.5603238027542830E-003  -2.1075521362945437E-004
   3.9810997805034276E-006   13.862896859999999        1.2202759273350239E-002   1.3008227106183767E-003  -2.7179811149835587E-003  -1.6970318392850459E-004
   5.2481000238913111E-006   13.862896859999999        1.2861968018114567E-002   1.5658248448744416E-003  -2.8977687470614910E-003  -1.1659829033305869E-004
   6.9183001869532745E-006   13.862896859999999        1.3560352846980095E-002   1.8553438130766153E-003  -3.1029849778860807E-003  -4.8924895963864401E-005
   9.1201000032015145E-006   13.862896859999999        1.4300535432994366E-002   2.1713187452405691E-003  -3.3373693004250526E-003   3.6271529097575694E-005
   1.2022999726468697E-005   13.862896859999999        1.5085392631590366E-002   2.5158578064292669E-003  -3.6051445640623569E-003   1.4245012425817549E-004
   1.5849000192247331E-005   13.862896859999999        1.5917723998427391E-002   2.8910858090966940E-003  -3.9109247736632824E-003   2.7358805527910590E-004
   2.0892999600619078E-005   13.862896859999999        1.6801085323095322E-002   3.2995168585330248E-003  -4.2600324377417564E-003   4.3437557178549469E-004
   2.7542000680114143E-005   13.862896859999999        1.7739029601216316E-002   3.7437116261571646E-003  -4.6582450158894062E-003   6.3018681248649955E-004
   3.6307999835116789E-005   13.862896859999999        1.8735734745860100E-002   4.2265583761036396E-003  -5.1120342686772346E-003   8.6728204041719437E-004
   4.7862999053904787E-005   13.862896859999999        1.9795523956418037E-002   4.7510387375950813E-003  -5.6283366866409779E-003   1.1528102913871408E-003
   6.3095998484641314E-005   13.862896859999999        2.0923584699630737E-002   5.3205555304884911E-003  -6.2148147262632847E-003   1.4950975310057402E-003
   8.3175997133366764E-005   13.862896859999999        2.2125590592622757E-002   5.9387269429862499E-003  -6.8795746192336082E-003   1.9036972662433982E-003
   1.0964999819407240E-004   13.862896859999999        2.3408399894833565E-002   6.6097099334001541E-003  -7.6313605532050133E-003   2.3897823411971331E-003
   1.4453999756369740E-004   13.862896859999999        2.4779278784990311E-002   7.3377438820898533E-003  -8.4788100793957710E-003   2.9660456348210573E-003
   1.9054999575018883E-004   13.862896859999999        2.6248292997479439E-002   8.1283487379550934E-003  -9.4314925372600555E-003   3.6479257978498936E-003
   2.5119000929407775E-004   13.862896859999999        2.7825724333524704E-002   8.9868614450097084E-003  -1.0497676208615303E-002   4.4527966529130936E-003
   3.3112999517470598E-004   13.862896859999999        2.9525535181164742E-002   9.9201705306768417E-003  -1.1685660108923912E-002   5.4019046947360039E-003
   4.3652000022120774E-004   13.862896859999999        3.1364742666482925E-002   1.0936223901808262E-002  -1.3002160936594009E-002   6.5206224098801613E-003
   5.7544000446796417E-004   13.862896859999999        3.3364348113536835E-002   1.2044326402246952E-002  -1.4451174996793270E-002   7.8394599258899689E-003
   7.5857999036088586E-004   13.862896859999999        3.5551793873310089E-002   1.3256218284368515E-002  -1.6033289954066277E-002   9.3962261453270912E-003
   1.0000000474974513E-003   13.862896859999999        3.7962056696414948E-002   1.4586327597498894E-002  -1.7743108794093132E-002   1.1237506754696369E-002
   1.3183000264689326E-003   13.862896859999999        4.0641304105520248E-002   1.6053372994065285E-002  -1.9567294046282768E-002   1.3422067277133465E-002
   1.7377999611198902E-003   13.862896859999999        4.3648540973663330E-002   1.7680769786238670E-002  -2.1479636430740356E-002   1.6022695228457451E-002
   2.2909000981599092E-003   13.862896859999999        4.7064185142517090E-002   1.9500739872455597E-002  -2.3438608273863792E-002   1.9133722409605980E-002
   3.0199999455362558E-003   13.862896859999999        5.0992306321859360E-002   2.1554965525865555E-002  -2.5378134101629257E-002   2.2872930392622948E-002
   3.9810999296605587E-003   13.862896859999999        5.5571448057889938E-002   2.3899903520941734E-002  -2.7200451120734215E-002   2.7390083298087120E-002
   5.2481000311672688E-003   13.862896859999999        6.0984820127487183E-002   2.6611959561705589E-002  -2.8764238581061363E-002   3.2873835414648056E-002
   6.9182999432086945E-003   13.862896859999999        6.7472442984580994E-002   2.9794203117489815E-002  -2.9869494959712029E-002   3.9557974785566330E-002
   9.1201001778244972E-003   13.862896859999999        7.5347207486629486E-002   3.3586051315069199E-002  -3.0239338055253029E-002   4.7727636992931366E-002
   1.2023000046610832E-002   13.862896859999999        8.5011251270771027E-002   3.8174878805875778E-002  -2.9497817158699036E-002   5.7719834148883820E-002
   1.5848999843001366E-002   13.862896859999999        9.6965096890926361E-002   4.3807025998830795E-002  -2.7147118002176285E-002   6.9907411932945251E-002
   2.0893000066280365E-002   13.862896859999999       0.11182429641485214        5.0806678831577301E-002  -2.2544819861650467E-002   8.4677651524543762E-002
   2.7542000636458397E-002   13.862896859999999       0.13029448688030243        5.9581249952316284E-002  -1.4895119704306126E-002  0.10235072672367096     
   3.6308001726865768E-002   13.862896859999999       0.15312509238719940        7.0624694228172302E-002  -3.2629366032779217E-003  0.12305446714162827     
   4.7862999141216278E-002   13.862896859999999       0.18096512556076050        8.4483116865158081E-002   1.3349029235541821E-002  0.14648264646530151     
   6.3096001744270325E-002   13.862896859999999       0.21411220729351044       0.10167487710714340        3.5836644470691681E-002  0.17154653370380402     
   8.3176001906394958E-002   13.862896859999999       0.25202924013137817       0.12249011546373367        6.4656659960746765E-002  0.19587206840515137     
  0.10000000149011612        13.862896859999999       0.27900949120521545       0.13826979696750641        8.7188549339771271E-002  0.20970374345779419     
  0.12500000000000000        13.862896859999999       0.31153306365013123       0.15883971750736237       0.11712802201509476       0.22105519473552704     
  0.15000000596046448        13.862896859999999       0.33566322922706604       0.17592357099056244       0.14242620766162872       0.22346062958240509     
  0.17499999701976776        13.862896859999999       0.35215705633163452       0.18954430520534515       0.16301152110099792       0.21894055604934692     
  0.20000000298023224        13.862896859999999       0.36178231239318848       0.19979195296764374       0.17903277277946472       0.20923830568790436     
  0.22499999403953552        13.862896859999999       0.36530205607414246       0.20680902898311615       0.19075429439544678       0.19584231078624725     
  0.25000000000000000        13.862896859999999       0.36346298456192017       0.21077841520309448       0.19850166141986847       0.18000556528568268     
  0.27500000596046448        13.862896859999999       0.35698655247688293       0.21191364526748657       0.20263127982616425       0.16276519000530243     
  0.30000001192092896        13.862896859999999       0.34656292200088501       0.21045096218585968       0.20351263880729675       0.14496254920959473     
  0.32499998807907104        13.862896859999999       0.33284661173820496       0.20664291083812714       0.20151732861995697       0.12726372480392456     
  0.34999999403953552        13.862896859999999       0.31645333766937256       0.20075288414955139       0.19701215624809265       0.11017984896898270     
  0.37500000000000000        13.862896859999999       0.29795816540718079       0.19305051863193512       0.19035468995571136        9.4086937606334686E-002
  0.40000000596046448        13.862896859999999       0.27789407968521118       0.18380770087242126       0.18189018964767456        7.9244844615459442E-002
  0.42500001192092896        13.862896859999999       0.25675120949745178       0.17329505085945129       0.17194962501525879        6.5815232694149017E-002
  0.44999998807907104        13.862896859999999       0.23497657477855682       0.16177882254123688       0.16084803640842438        5.3878296166658401E-002
  0.47499999403953552        13.862896859999999       0.21297411620616913       0.14951801300048828       0.14888346195220947        4.3448142707347870E-002
  0.50000000000000000        13.862896859999999       0.19110500812530518       0.13676193356513977       0.13633577525615692        3.4486792981624603E-002
  0.52499997615814209        13.862896859999999       0.16968809068202972       0.12374778836965561       0.12346597760915756        2.6916742324829102E-002
  0.55000001192092896        13.862896859999999       0.14900071918964386       0.11069867014884949       0.11051517724990845        2.0632067695260048E-002
  0.57499998807907104        13.862896859999999       0.12927950918674469        9.7821511328220367E-002   9.7703889012336731E-002   1.5508131124079227E-002
  0.60000002384185791        13.862896859999999       0.11072138696908951        8.5305370390415192E-002   8.5231140255928040E-002   1.1409876868128777E-002
  0.62500000000000000        13.862896859999999        9.3484707176685333E-002   7.3319800198078156E-002   7.3273666203022003E-002   8.1988004967570305E-003
  0.64999997615814209        13.862896859999999        7.7690429985523224E-002   6.2013339251279831E-002   6.1985112726688385E-002   5.7386341504752636E-003
  0.67500001192092896        13.862896859999999        6.3423469662666321E-002   5.1512204110622406E-002   5.1495209336280823E-002   3.8998206146061420E-003
  0.69999998807907104        13.862896859999999        5.0734080374240875E-002   4.1919093579053879E-002   4.1909042745828629E-002   2.5628751609474421E-003
  0.72500002384185791        13.862896859999999        3.9639402180910110E-002   3.3312197774648666E-002   3.3306378871202469E-002   1.6207076841965318E-003
  0.75000000000000000        13.862896859999999        3.0125070363283157E-002   2.5744328275322914E-002   2.5741051882505417E-002   9.8002143204212189E-004
  0.77499997615814209        13.862896859999999        2.2146921604871750E-002   1.9242286682128906E-002   1.9240515306591988E-002   5.6189304450526834E-004
  0.80000001192092896        13.862896859999999        1.5632864087820053E-002   1.3806402683258057E-002   1.3805514201521873E-002   3.0165546922944486E-004
  0.82499998807907104        13.862896859999999        1.0484811849892139E-002   9.4103105366230011E-003   9.4099408015608788E-003   1.4820693468209356E-004
  0.85000002384185791        13.862896859999999        6.5807909704744816E-003   6.0009565204381943E-003   6.0009057633578777E-003   6.2875493313185871E-005
  0.87500000000000000        13.862896859999999        3.7771784700453281E-003   3.4988818224519491E-003   3.4990499261766672E-003   1.7967035091714934E-005
  0.89999997615814209        13.862896859999999        1.9111429573968053E-003   1.7988288309425116E-003   1.7991698114201427E-003  -4.8802198762132321E-006
  0.92500001192092896        13.862896859999999        8.0336816608905792E-004   7.7076785964891315E-004   7.7125197276473045E-004  -1.6422558474005200E-005
  0.94999998807907104        13.862896859999999        2.6125906151719391E-004   2.6156514650210738E-004   2.6214579702354968E-004  -2.1524747353396378E-005
  0.97500002384185791        13.862896859999999        8.3135812019463629E-005   9.7826581622939557E-005   9.8411357612349093E-005  -2.0794203010154888E-005
   1.0000000000000000        13.862896859999999        6.5240572439506650E-005   9.1826244897674769E-005   9.2255439085420221E-005  -1.2107423572160769E-005
   9.9999997171806854E-010   17.775130269999998        2.8151469305157661E-003  -9.5076451543718576E-004  -1.1180607834830880E-003  -2.3434935428667814E-004
   1.3183000246996812E-009   17.775130269999998        2.9465914703905582E-003  -9.5491344109177589E-004  -1.1421480448916554E-003  -2.3958981910254806E-004
   1.7378000150003459E-009   17.775130269999998        3.0847897287458181E-003  -9.5715728821232915E-004  -1.1664854828268290E-003  -2.4495783145539463E-004
   2.2908999142146058E-009   17.775130269999998        3.2301824539899826E-003  -9.5728837186470628E-004  -1.1911058099940419E-003  -2.5046314112842083E-004
   3.0200000278313155E-009   17.775130269999998        3.3831470645964146E-003  -9.5508038066327572E-004  -1.2160342885181308E-003  -2.5611140881665051E-004
   3.9810998941902653E-009   17.775130269999998        3.5441173240542412E-003  -9.5028936630114913E-004  -1.2413118965923786E-003  -2.6190816424787045E-004
   5.2481001766579993E-009   17.775130269999998        3.7135623861104250E-003  -9.4265100779011846E-004  -1.2669924180954695E-003  -2.6785719092004001E-004
   6.9183001549788514E-009   17.775130269999998        3.8919642101973295E-003  -9.3188037863001227E-004  -1.2931406963616610E-003  -2.7395860524848104E-004
   9.1201002305751899E-009   17.775130269999998        4.0798475965857506E-003  -9.1766903642565012E-004  -1.3198399683460593E-003  -2.8020874015055597E-004
   1.2023000373062587E-008   17.775130269999998        4.2777811177074909E-003  -8.9968269458040595E-004  -1.3471937272697687E-003  -2.8659831150434911E-004
   1.5849000334355878E-008   17.775130269999998        4.4862865470349789E-003  -8.7756867287680507E-004  -1.3753168750554323E-003  -2.9310770332813263E-004
   2.0892999330612838E-008   17.775130269999998        4.7060418874025345E-003  -8.5093465168029070E-004  -1.4043664559721947E-003  -2.9971104231663048E-004
   2.7542000680114143E-008   17.775130269999998        4.9376818351447582E-003  -8.1936648348346353E-004  -1.4345189556479454E-003  -3.0636673909612000E-004
   3.6307998385609608E-008   17.775130269999998        5.1819407381117344E-003  -7.8240968286991119E-004  -1.4659933513030410E-003  -3.1301821582019329E-004
   4.7863000673942224E-008   17.775130269999998        5.4395212791860104E-003  -7.3958636494353414E-004  -1.4990397030487657E-003  -3.1958601903170347E-004
   6.3096003088958241E-008   17.775130269999998        5.7112439535558224E-003  -6.9037021603435278E-004  -1.5339645324274898E-003  -3.2596653909422457E-004
   8.3175997644957533E-008   17.775130269999998        5.9979297220706940E-003  -6.3420360675081611E-004  -1.5711222076788545E-003  -3.3202269696630538E-004
   1.0965000285523274E-007   17.775130269999998        6.3005248084664345E-003  -5.7047139853239059E-004  -1.6109393909573555E-003  -3.3757940400391817E-004
   1.4453999597208167E-007   17.775130269999998        6.6198655404150486E-003  -4.9854849930852652E-004  -1.6538928030058742E-003  -3.4241055254824460E-004
   1.9054999711443088E-007   17.775130269999998        6.9571631029248238E-003  -4.1768941446207464E-004  -1.7005847766995430E-003  -3.4623625106178224E-004
   2.5118998792095226E-007   17.775130269999998        7.3133092373609543E-003  -3.2718532020226121E-004  -1.7516599036753178E-003  -3.4870119998231530E-004
   3.3112999631157436E-007   17.775130269999998        7.6895398087799549E-003  -2.2620547679252923E-004  -1.8079098081216216E-003  -3.4936916199512780E-004
   4.3651999703797628E-007   17.775130269999998        8.0871069803833961E-003  -1.1387058475520462E-004  -1.8702426459640265E-003  -3.4770200727507472E-004
   5.7544002629583701E-007   17.775130269999998        8.5072554647922516E-003   1.0739214303612243E-005  -1.9396948628127575E-003  -3.4304292057640851E-004
   7.5857997217099182E-007   17.775130269999998        8.9514339342713356E-003   1.4864739205222577E-004  -2.0174826495349407E-003  -3.3459340920671821E-004
   9.9999999747524271E-007   17.775130269999998        9.4211036339402199E-003   3.0092912493273616E-004  -2.1049913484603167E-003  -3.2139042741619051E-004
   1.3182999509808724E-006   17.775130269999998        9.9179316312074661E-003   4.6877580462023616E-004  -2.2038342431187630E-003  -3.0227378010749817E-004
   1.7377999483869644E-006   17.775130269999998        1.0443432256579399E-002   6.5337563864886761E-004  -2.3158034309744835E-003  -2.7586898067966104E-004
   2.2909000563231530E-006   17.775130269999998        1.0999638587236404E-002   8.5615005809813738E-004  -2.4430374614894390E-003  -2.4052172375377268E-004
   3.0199998946045525E-006   17.775130269999998        1.1588386259973049E-002   1.0785062331706285E-003  -2.5878986343741417E-003  -1.9429207895882428E-004
   3.9810997805034276E-006   17.775130269999998        1.2211767025291920E-002   1.3220001710578799E-003  -2.7530998922884464E-003  -1.3488819240592420E-004
   5.2481000238913111E-006   17.775130269999998        1.2872069142758846E-002   1.5883210580796003E-003  -2.9417290352284908E-003  -5.9616286307573318E-005
   6.9183001869532745E-006   17.775130269999998        1.3571689836680889E-002   1.8792604096233845E-003  -3.1572575680911541E-003   3.4664924896787852E-005
   9.1201000032015145E-006   17.775130269999998        1.4313272200524807E-002   2.1967685315757990E-003  -3.4036117140203714E-003   1.5161950432229787E-004
   1.2022999726468697E-005   17.775130269999998        1.5099722892045975E-002   2.5429667439311743E-003  -3.6852138582617044E-003   2.9550856561399996E-004
   1.5849000192247331E-005   17.775130269999998        1.5933874994516373E-002   2.9199940618127584E-003  -4.0068794041872025E-003   4.7119247028604150E-004
   2.0892999600619078E-005   17.775130269999998        1.6819328069686890E-002   3.3303832169622183E-003  -4.3741455301642418E-003   6.8437505979090929E-004
   2.7542000680114143E-005   17.775130269999998        1.7759682610630989E-002   3.7767151370644569E-003  -4.7929952852427959E-003   9.4154285034164786E-004
   3.6307999835116789E-005   17.775130269999998        1.8759179860353470E-002   4.2619039304554462E-003  -5.2701011300086975E-003   1.2502098688855767E-003
   4.7862999053904787E-005   17.775130269999998        1.9822221249341965E-002   4.7889617271721363E-003  -5.8125699870288372E-003   1.6188945155590773E-003
   6.3095998484641314E-005   17.775130269999998        2.0954087376594543E-002   5.3613274358212948E-003  -6.4282063394784927E-003   2.0574654918164015E-003
   8.3175997133366764E-005   17.775130269999998        2.2160569205880165E-002   5.9826653450727463E-003  -7.1251979097723961E-003   2.5771684013307095E-003
   1.0964999819407240E-004   17.775130269999998        2.3448674008250237E-002   6.6571901552379131E-003  -7.9122968018054962E-003   3.1910836696624756E-003
   1.4453999756369740E-004   17.775130269999998        2.4825848639011383E-002   7.3892096988856792E-003  -8.7980218231678009E-003   3.9139469154179096E-003
   1.9054999575018883E-004   17.775130269999998        2.6302393525838852E-002   8.1843370571732521E-003  -9.7917094826698303E-003   4.7636176459491253E-003
   2.5119000929407775E-004   17.775130269999998        2.7888873592019081E-002   9.0480186045169830E-003  -1.0901160538196564E-002   5.7599735446274281E-003
   3.3112999517470598E-004   17.775130269999998        2.9599620029330254E-002   9.9872881546616554E-003  -1.2133986689150333E-002   6.9271959364414215E-003
   4.3652000022120774E-004   17.775130269999998        3.1452100723981857E-002   1.1010278947651386E-002  -1.3495886698365211E-002   8.2939006388187408E-003
   5.7544000446796417E-004   17.775130269999998        3.3467896282672882E-002   1.2126533314585686E-002  -1.4989434741437435E-002   9.8941484466195107E-003
   7.5857999036088586E-004   17.775130269999998        3.5675168037414551E-002   1.3348095118999481E-002  -1.6613304615020752E-002   1.1769749224185944E-002
   1.0000000474974513E-003   17.775130269999998        3.8109764456748962E-002   1.4689782634377480E-002  -1.8359564244747162E-002   1.3971596956253052E-002
   1.3183000264689326E-003   17.775130269999998        4.0818963199853897E-002   1.6170814633369446E-002  -2.0211607217788696E-002   1.6563139855861664E-002
   1.7377999611198902E-003   17.775130269999998        4.3863072991371155E-002   1.7815230414271355E-002  -2.2139051929116249E-002   1.9621746614575386E-002
   2.2909000981599092E-003   17.775130269999998        4.7324098646640778E-002   1.9656049087643623E-002  -2.4095196276903152E-002   2.3246470838785172E-002
   3.0199999455362558E-003   17.775130269999998        5.1307920366525650E-002   2.1735923364758492E-002  -2.6007609441876411E-002   2.7558747678995132E-002
   3.9810999296605587E-003   17.775130269999998        5.5955078452825546E-002   2.4112485349178314E-002  -2.7770936489105225E-002   3.2710399478673935E-002
   5.2481000311672688E-003   17.775130269999998        6.1450824141502380E-002   2.6863502338528633E-002  -2.9235042631626129E-002   3.8889013230800629E-002
   6.9182999432086945E-003   17.775130269999998        6.8036966025829315E-002   3.0093528330326080E-002  -3.0190115794539452E-002   4.6321924775838852E-002
   9.1201001778244972E-003   17.775130269999998        7.6027370989322662E-002   3.3943444490432739E-002  -3.0349044129252434E-002   5.5279403924942017E-002
   1.2023000046610832E-002   17.775130269999998        8.5823453962802887E-002   3.8601748645305634E-002  -2.9326366260647774E-002   6.6070891916751862E-002
   1.5848999843001366E-002   17.775130269999998        9.7921743988990784E-002   4.4314946979284286E-002  -2.6617711409926414E-002   7.9022988677024841E-002
   2.0893000066280365E-002   17.775130269999998       0.11292830854654312        5.1405485719442368E-002  -2.1580113098025322E-002   9.4452232122421265E-002
   2.7542000636458397E-002   17.775130269999998       0.13153038918972015        6.0275383293628693E-002  -1.3428662903606892E-002  0.11257586628198624     
   3.6308001726865768E-002   17.775130269999998       0.15444549918174744        7.1407034993171692E-002  -1.2573982821777463E-003  0.13338242471218109     
   4.7862999141216278E-002   17.775130269999998       0.18227182328701019        8.5325025022029877E-002   1.5874717384576797E-002  0.15639206767082214     
   6.3096001744270325E-002   17.775130269999998       0.21523214876651764       0.10251145064830780        3.8772054016590118E-002  0.18032631278038025     
   8.3176001906394958E-002   17.775130269999998       0.25268927216529846       0.12320044636726379        6.7760497331619263E-002  0.20265236496925354     
  0.10000000149011612        17.775130269999998       0.27915394306182861       0.13879108428955078        9.0191453695297241E-002  0.21464076638221741     
  0.12500000000000000        17.775130269999998       0.31077587604522705       0.15897460281848907       0.11969885230064392       0.22328624129295349     
  0.15000000596046448        17.775130269999998       0.33392262458801270       0.17558330297470093       0.14434680342674255       0.22324769198894501     
  0.17499999701976776        17.775130269999998       0.34941861033439636       0.18867529928684235       0.16416150331497192       0.21667136251926422     
  0.20000000298023224        17.775130269999998       0.35808092355728149       0.19836984574794769       0.17936182022094727       0.20534594357013702     
  0.22499999403953552        17.775130269999998       0.36070865392684937       0.20483380556106567       0.19026225805282593       0.19075766205787659     
  0.25000000000000000        17.775130269999998       0.35807392001152039       0.20827013254165649       0.19722418487071991       0.17412902414798737     
  0.27500000596046448        17.775130269999998       0.35091552138328552       0.20890870690345764       0.20062911510467529       0.15645071864128113     
  0.30000001192092896        17.775130269999998       0.33993420004844666       0.20699882507324219       0.20086354017257690       0.13850998878479004     
  0.32499998807907104        17.775130269999998       0.32578969001770020       0.20280298590660095       0.19830997288227081       0.12091644108295441     
  0.34999999403953552        17.775130269999998       0.30909851193428040       0.19659188389778137       0.19334140419960022       0.10412617772817612     
  0.37500000000000000        17.775130269999998       0.29043290019035339       0.18863996863365173       0.18631787598133087        8.8463976979255676E-002
  0.40000000596046448        17.775130269999998       0.27032005786895752       0.17922165989875793       0.17758435010910034        7.4143797159194946E-002
  0.42500001192092896        17.775130269999998       0.24924205243587494       0.16860808432102203       0.16746908426284790        6.1287578195333481E-002
  0.44999998807907104        17.775130269999998       0.22763600945472717       0.15706413984298706       0.15628272294998169        4.9942307174205780E-002
  0.47499999403953552        17.775130269999998       0.20589452981948853       0.14484588801860809       0.14431731402873993        4.0095400065183640E-002
  0.50000000000000000        17.775130269999998       0.18436643481254578       0.13219818472862244       0.13184571266174316        3.1688388437032700E-002
  0.52499997615814209        17.775130269999998       0.16335757076740265       0.11935259401798248       0.11912084370851517        2.4629019200801849E-002
  0.55000001192092896        17.775130269999998       0.14313191175460815       0.10652539134025574       0.10637511312961578        1.8801741302013397E-002
  0.57499998807907104        17.775130269999998       0.12391259521245956        9.3915887176990509E-002   9.3819722533226013E-002   1.4076736755669117E-002
  0.60000002384185791        17.775130269999998       0.10588324815034866        8.1704787909984589E-002   8.1644013524055481E-002   1.0317478328943253E-002
  0.62500000000000000        17.775130269999998        8.9189276099205017E-002   7.0052772760391235E-002   7.0014812052249908E-002   7.3869749903678894E-003
  0.64999997615814209        17.775130269999998        7.3939323425292969E-002   5.9099227190017700E-002   5.9075783938169479E-002   5.1527414470911026E-003
  0.67500001192092896        17.775130269999998        6.0206741094589233E-002   4.8961069434881210E-002   4.8946760594844818E-002   3.4906084183603525E-003
  0.69999998807907104        17.775130269999998        4.8031214624643326E-002   3.9731808006763458E-002   3.9723198860883713E-002   2.2874721325933933E-003
  0.72500002384185791        17.775130269999998        3.7420429289340973E-002   3.1480722129344940E-002   3.1475640833377838E-002   1.4430844457820058E-003
  0.75000000000000000        17.775130269999998        2.8351850807666779E-002   2.4252247065305710E-002   2.4249324575066566E-002   8.7099877418950200E-004
  0.77499997615814209        17.775130269999998        2.0774586126208305E-002   1.8065515905618668E-002   1.8063906580209732E-002   4.9878685967996716E-004
  0.80000001192092896        17.775130269999998        1.4611368067562580E-002   1.2914154678583145E-002   1.2913337908685207E-002   2.6764610083773732E-004
  0.82499998807907104        17.775130269999998        9.7606489434838295E-003   8.7662804871797562E-003   8.7659442797303200E-003   1.3152198516763747E-004
  0.85000002384185791        17.775130269999998        6.0988133773207664E-003   5.5647608824074268E-003   5.5647278204560280E-003   5.5866461480036378E-005
  0.87500000000000000        17.775130269999998        3.4825680777430534E-003   3.2277554273605347E-003   3.2279342412948608E-003   1.6152098396560177E-005
  0.89999997615814209        17.775130269999998        1.7515259096398950E-003   1.6496172174811363E-003   1.6499623889103532E-003  -3.7469217204488814E-006
  0.92500001192092896        17.775130269999998        7.3110673110932112E-004   7.0225400850176811E-004   7.0273160235956311E-004  -1.3208373275119811E-005
  0.94999998807907104        17.775130269999998        2.3597264953423291E-004   2.3720051103737205E-004   2.3775704903528094E-004  -1.6470406990265474E-005
  0.97500002384185791        17.775130269999998        7.4558513006195426E-005   8.9002242020796984E-005   8.9536930317990482E-005  -1.4140906387183350E-005
   1.0000000000000000        17.775130269999998        5.6678491091588512E-005   8.1985999713651836E-005   8.2330880104564130E-005  -4.5891242734796833E-006
   9.9999997171806854E-010   22.791430920000000        2.8152931481599808E-003  -9.4687211094424129E-004  -1.1119769187644124E-003  -2.7320015942677855E-004
   1.3183000246996812E-009   22.791430920000000        2.9468087013810873E-003  -9.5081562176346779E-004  -1.1359194759279490E-003  -2.7927858172915876E-004
   1.7378000150003459E-009   22.791430920000000        3.0850849580019712E-003  -9.5284217968583107E-004  -1.1601154692471027E-003  -2.8549454873427749E-004
   2.2908999142146058E-009   22.791430920000000        3.2305633649230003E-003  -9.5274334307760000E-004  -1.1845994740724564E-003  -2.9185594758018851E-004
   3.0200000278313155E-009   22.791430920000000        3.3836222719401121E-003  -9.5029204385355115E-004  -1.2093994300812483E-003  -2.9836501926183701E-004
   3.9810998941902653E-009   22.791430920000000        3.5446956753730774E-003  -9.4524340238422155E-004  -1.2345589930191636E-003  -3.0502295703627169E-004
   5.2481001766579993E-009   22.791430920000000        3.7142536602914333E-003  -9.3733228277415037E-004  -1.2601355556398630E-003  -3.1182760722003877E-004
   6.9183001549788514E-009   22.791430920000000        3.8927791174501181E-003  -9.2627282720059156E-004  -1.2861986178904772E-003  -3.1877125729806721E-004
   9.1201002305751899E-009   22.791430920000000        4.0807980112731457E-003  -9.1175542911514640E-004  -1.3128365390002728E-003  -3.2584008295089006E-004
   1.2023000373062587E-008   22.791430920000000        4.2788796126842499E-003  -8.9344463776797056E-004  -1.3401594478636980E-003  -3.3301187795586884E-004
   1.5849000334355878E-008   22.791430920000000        4.4875461608171463E-003  -8.7098689982667565E-004  -1.3682901626452804E-003  -3.4025032073259354E-004
   2.0892999330612838E-008   22.791430920000000        4.7074775211513042E-003  -8.4398838225752115E-004  -1.3973952736705542E-003  -3.4750899067148566E-004
   2.7542000680114143E-008   22.791430920000000        4.9393097870051861E-003  -8.1203354056924582E-004  -1.4276624424383044E-003  -3.5472036688588560E-004
   3.6307998385609608E-008   22.791430920000000        5.1837787032127380E-003  -7.7466649236157537E-004  -1.4593243831768632E-003  -3.6179617745801806E-004
   4.7863000673942224E-008   22.791430920000000        5.4415878839790821E-003  -7.3140778113156557E-004  -1.4926471048966050E-003  -3.6861770786345005E-004
   6.3096003088958241E-008   22.791430920000000        5.7135606184601784E-003  -6.8172934697940946E-004  -1.5279562212526798E-003  -3.7503367639146745E-004
   8.3175997644957533E-008   22.791430920000000        6.0005192644894123E-003  -6.2507175607606769E-004  -1.5656284522265196E-003  -3.8084929110482335E-004
   1.0965000285523274E-007   22.791430920000000        6.3034123741090298E-003  -5.6081777438521385E-004  -1.6061172354966402E-003  -3.8581970147788525E-004
   1.4453999597208167E-007   22.791430920000000        6.6230781376361847E-003  -4.8834027256816626E-004  -1.6499299090355635E-003  -3.8963559200055897E-004
   1.9054999711443088E-007   22.791430920000000        6.9607319310307503E-003  -4.0689116576686502E-004  -1.6977053601294756E-003  -3.9191686664707959E-004
   2.5118998792095226E-007   22.791430920000000        7.3172668926417828E-003  -3.1575933098793030E-004  -1.7501296242699027E-003  -3.9219079189933836E-004
   3.3112999631157436E-007   22.791430920000000        7.6939240097999573E-003  -2.1411104535218328E-004  -1.8080428708344698E-003  -3.8988117012195289E-004
   4.3651999703797628E-007   22.791430920000000        8.0919591709971428E-003  -1.0106386616826057E-004  -1.8724096007645130E-003  -3.8428546395152807E-004
   5.7544002629583701E-007   22.791430920000000        8.5126208141446114E-003   2.4305323677253909E-005  -1.9443300552666187E-003  -3.7455535493791103E-004
   7.5857997217099182E-007   22.791430920000000        8.9573645964264870E-003   1.6302384028676897E-004  -2.0250934176146984E-003  -3.5966793075203896E-004
   9.9999999747524271E-007   22.791430920000000        9.4276564195752144E-003   3.1617097556591034E-004  -2.1161683835089207E-003  -3.3840083051472902E-004
   1.3182999509808724E-006   22.791430920000000        9.9251726642251015E-003   4.8494286602362990E-004  -2.2192623000591993E-003  -3.0929234344512224E-004
   1.7377999483869644E-006   22.791430920000000        1.0451433248817921E-002   6.7053252132609487E-004  -2.3362706415355206E-003  -2.7062714798375964E-004
   2.2909000563231530E-006   22.791430920000000        1.1008484289050102E-002   8.7436754256486893E-004  -2.4694513995200396E-003  -2.2035100846551359E-004
   3.0199998946045525E-006   22.791430920000000        1.1598170734941959E-002   1.0978614445775747E-003  -2.6212946977466345E-003  -1.5607643581461161E-004
   3.9810997805034276E-006   22.791430920000000        1.2222598306834698E-002   1.3425773940980434E-003  -2.7946559712290764E-003  -7.5000541983172297E-005
   5.2481000238913111E-006   22.791430920000000        1.2884072959423065E-002   1.6102133085951209E-003  -2.9927776195108891E-003   2.6149937184527516E-005
   6.9183001869532745E-006   22.791430920000000        1.3585010543465614E-002   1.9025701330974698E-003  -3.2192964572459459E-003   1.5116643044166267E-004
   9.1201000032015145E-006   22.791430920000000        1.4328077435493469E-002   2.2216094657778740E-003  -3.4783147275447845E-003   3.0444466392509639E-004
   1.2022999726468697E-005   22.791430920000000        1.5116209164261818E-002   2.5694651994854212E-003  -3.7744392175227404E-003   4.9106648657470942E-004
   1.5849000192247331E-005   22.791430920000000        1.5952272340655327E-002   2.9482913669198751E-003  -4.1126669384539127E-003   7.1678718086332083E-004
   2.0892999600619078E-005   22.791430920000000        1.6839904710650444E-002   3.3606381621211767E-003  -4.4987252913415432E-003   9.8833302035927773E-004
   2.7542000680114143E-005   22.791430920000000        1.7782764509320259E-002   3.8091081660240889E-003  -4.9387733452022076E-003   1.3133018510416150E-003
   3.6307999835116789E-005   22.791430920000000        1.8785146996378899E-002   4.2966399341821671E-003  -5.4396456107497215E-003   1.7004529945552349E-003
   4.7862999053904787E-005   22.791430920000000        1.9851535558700562E-002   4.8262765631079674E-003  -6.0085770674049854E-003   2.1596534643322229E-003
   6.3095998484641314E-005   22.791430920000000        2.0987300202250481E-002   5.4014935158193111E-003  -6.6534620709717274E-003   2.7022829744964838E-003
   8.3175997133366764E-005   22.791430920000000        2.2198349237442017E-002   6.0260011814534664E-003  -7.3825092986226082E-003   3.3412314951419830E-003
   1.0964999819407240E-004   22.791430920000000        2.3491837084293365E-002   6.7040706053376198E-003  -8.2044145092368126E-003   4.0914244018495083E-003
   1.4453999756369740E-004   22.791430920000000        2.4875391274690628E-002   7.4400790035724640E-003  -9.1275032609701157E-003   4.9695526249706745E-003
   1.9054999575018883E-004   22.791430920000000        2.6359539479017258E-002   8.2397302612662315E-003  -1.0160802863538265E-002   5.9957937337458134E-003
   2.5119000929407775E-004   22.791430920000000        2.7955131605267525E-002   9.1085815802216530E-003  -1.1311559937894344E-002   7.1923839859664440E-003
   3.3112999517470598E-004   22.791430920000000        2.9676858335733414E-002   1.0053810663521290E-002  -1.2586615048348904E-002   8.5862632840871811E-003
   4.3652000022120774E-004   22.791430920000000        3.1542636454105377E-002   1.1083734221756458E-002  -1.3990576379001141E-002   1.0209063999354839E-002
   5.7544000446796417E-004   22.791430920000000        3.3574607223272324E-002   1.2208127416670322E-002  -1.5524518676102161E-002   1.2098098173737526E-002
   7.5857999036088586E-004   22.791430920000000        3.5801623016595840E-002   1.3439334928989410E-002  -1.7185151576995850E-002   1.4298791065812111E-002
   1.0000000474974513E-003   22.791430920000000        3.8260411471128464E-002   1.4792555011808872E-002  -1.8961984664201736E-002   1.6865840181708336E-002
   1.3183000264689326E-003   22.791430920000000        4.0999297052621841E-002   1.6287496313452721E-002  -2.0835157483816147E-002   1.9866712391376495E-002
   1.7377999611198902E-003   22.791430920000000        4.4079858809709549E-002   1.7948802560567856E-002  -2.2770203649997711E-002   2.3382483050227165E-002
   2.2909000981599092E-003   22.791430920000000        4.7585617750883102E-002   1.9810266792774200E-002  -2.4715391919016838E-002   2.7515793219208717E-002
   3.0199999455362558E-003   22.791430920000000        5.1624167710542679E-002   2.1915471181273460E-002  -2.6592215523123741E-002   3.2390289008617401E-002
   3.9810999296605587E-003   22.791430920000000        5.6337919086217880E-002   2.4323161691427231E-002  -2.8288155794143677E-002   3.8158021867275238E-002
   5.2481000311672688E-003   22.791430920000000        6.1914008110761642E-002   2.7112390846014023E-002  -2.9644871130585670E-002   4.5003317296504974E-002
   6.9182999432086945E-003   22.791430920000000        6.8595819175243378E-002   3.0389089137315750E-002  -3.0443601310253143E-002   5.3144492208957672E-002
   9.1201001778244972E-003   22.791430920000000        7.6697953045368195E-002   3.4295454621315002E-002  -3.0388142913579941E-002   6.2834218144416809E-002
   1.2023000046610832E-002   22.791430920000000        8.6620852351188660E-002   3.9020933210849762E-002  -2.9084987938404083E-002   7.4351750314235687E-002
   1.5848999843001366E-002   22.791430920000000        9.8856791853904724E-002   4.4811982661485672E-002  -2.6024958118796349E-002   8.7975636124610901E-002
   2.0893000066280365E-002   22.791430920000000       0.11400226503610611        5.1989097148180008E-002  -2.0566485822200775E-002  0.10395161807537079     
   2.7542000636458397E-002   22.791430920000000       0.13272625207901001        6.0948755592107773E-002  -1.1937362141907215E-002  0.12239736318588257     
   3.6308001726865768E-002   22.791430920000000       0.15571518242359161        7.2161816060543060E-002   7.3811510810628533E-004  0.14317081868648529     
   4.7862999141216278E-002   22.791430920000000       0.18351824581623077        8.6131796240806580E-002   1.8345247954130173E-002  0.16563515365123749     
   6.3096001744270325E-002   22.791430920000000       0.21628697216510773       0.10330581665039062        4.1600450873374939E-002  0.18834835290908813     
   8.3176001906394958E-002   22.791430920000000       0.25329011678695679       0.12386467307806015        7.0706941187381744E-002  0.20865461230278015     
  0.10000000149011612        22.791430920000000       0.27925345301628113       0.13926769793033600        9.3010872602462769E-002  0.21884514391422272     
  0.12500000000000000        22.791430920000000       0.31000757217407227       0.15907432138919830       0.12207166105508804       0.22491869330406189     
  0.15000000596046448        22.791430920000000       0.33221611380577087       0.17522509396076202       0.14607852697372437       0.22261303663253784     
  0.17499999701976776        22.791430920000000       0.34676700830459595       0.18781191110610962       0.16514955461025238       0.21417072415351868     
  0.20000000298023224        22.791430920000000       0.35452339053153992       0.19698178768157959       0.17956824600696564       0.20140603184700012     
  0.22499999403953552        22.791430920000000       0.35631734132766724       0.20292446017265320       0.18969485163688660       0.18579027056694031     
  0.25000000000000000        22.791430920000000       0.35294416546821594       0.20586161315441132       0.19592277705669403       0.16850820183753967     
  0.27500000596046448        22.791430920000000       0.34515792131423950       0.20603816211223602       0.19865567982196808       0.15050072968006134     
  0.30000001192092896        22.791430920000000       0.33366838097572327       0.20371522009372711       0.19829477369785309       0.13250042498111725     
  0.32499998807907104        22.791430920000000       0.31913915276527405       0.19916424155235291       0.19523167610168457       0.11506195366382599     
  0.34999999403953552        22.791430920000000       0.30218666791915894       0.19266226887702942       0.18984419107437134        9.8589226603507996E-002
  0.37500000000000000        22.791430920000000       0.28337967395782471       0.18448771536350250       0.18249393999576569        8.3359427750110626E-002
  0.40000000596046448        22.791430920000000       0.26323923468589783       0.17491690814495087       0.17352479696273804        6.9544695317745209E-002
  0.42500001192092896        22.791430920000000       0.24223926663398743       0.16422097384929657       0.16326202452182770        5.7231385260820389E-002
  0.44999998807907104        22.791430920000000       0.22080701589584351       0.15266309678554535       0.15201154351234436        4.6437289565801620E-002
  0.47499999403953552        22.791430920000000       0.19932404160499573       0.14049614965915680       0.14005948603153229        3.7126787006855011E-002
  0.50000000000000000        22.791430920000000       0.17812725901603699       0.12796045839786530       0.12767173349857330        2.9224168509244919E-002
  0.52499997615814209        22.791430920000000       0.15751010179519653       0.11528193205595016       0.11509345471858978        2.2625148296356201E-002
  0.55000001192092896        22.791430920000000       0.13772383332252502       0.10267025977373123       0.10254868119955063        1.7206748947501183E-002
  0.57499998807907104        22.791430920000000       0.11897894740104675        9.0317398309707642E-002   9.0239778161048889E-002   1.2835618108510971E-002
  0.60000002384185791        22.791430920000000       0.10144659876823425        7.8396081924438477E-002   7.8346967697143555E-002   9.3749081715941429E-003
  0.62500000000000000        22.791430920000000        8.5260212421417236E-002   6.7058652639389038E-002   6.7027799785137177E-002   6.6898181103169918E-003
  0.64999997615814209        22.791430920000000        7.0517040789127350E-002   5.6435890495777130E-002   5.6416638195514679E-002   4.6519171446561813E-003
  0.67500001192092896        22.791430920000000        5.7279892265796661E-002   4.6636104583740234E-002   4.6624179929494858E-002   3.1423536129295826E-003
  0.69999998807907104        22.791430920000000        4.5578837394714355E-002   3.7744332104921341E-002   3.7737023085355759E-002   2.0540680270642042E-003
  0.72500002384185791        22.791430920000000        3.5413067787885666E-002   2.9821731150150299E-002   2.9817322269082069E-002   1.2931216042488813E-003
  0.75000000000000000        22.791430920000000        2.6752788573503494E-002   2.2905129939317703E-002   2.2902544587850571E-002   7.7926018275320530E-004
  0.77499997615814209        22.791430920000000        1.9541222602128983E-002   1.7006814479827881E-002   1.7005365341901779E-002   4.4583075214177370E-004
  0.80000001192092896        22.791430920000000        1.3696695677936077E-002   1.2114485725760460E-002   1.2113743461668491E-002   2.3917159705888480E-004
  0.82499998807907104        22.791430920000000        9.1148428618907928E-003   8.1914868205785751E-003   8.1911850720643997E-003   1.1759323388105258E-004
  0.85000002384185791        22.791430920000000        5.6709349155426025E-003   5.1772664301097393E-003   5.1772505976259708E-003   5.0066908443113789E-005
  0.87500000000000000        22.791430920000000        3.2223719172179699E-003   2.9881603550165892E-003   2.9883468523621559E-003   1.4729786926181987E-005
  0.89999997615814209        22.791430920000000        1.6113835154101253E-003   1.5185349620878696E-003   1.5188788529485464E-003  -2.6930322292173514E-006
  0.92500001192092896        22.791430920000000        6.6806806717067957E-004   6.4242852386087179E-004   6.4289267174899578E-004  -1.0463614671607502E-005
  0.94999998807907104        22.791430920000000        2.1399803517851979E-004   2.1595820726361126E-004   2.1648319670930505E-004  -1.2336035069893114E-005
  0.97500002384185791        22.791430920000000        6.6997323301620781E-005   8.1127371231559664E-005   8.1605983723420650E-005  -8.9480909082340077E-006
   1.0000000000000000        22.791430920000000        4.9162204959429801E-005   7.3221395723521709E-005   7.3480623541399837E-005   9.1142220526307938E-007
   9.9999997171806854E-010   29.223376460000001        2.8157993219792843E-003  -9.4360363436862826E-004  -1.1068937601521611E-003  -3.0832449556328356E-004
   1.3183000246996812E-009   29.223376460000001        2.9473945032805204E-003  -9.4736844766885042E-004  -1.1307210661470890E-003  -3.1514157308265567E-004
   1.7378000150003459E-009   29.223376460000001        3.0857573729008436E-003  -9.4920577248558402E-004  -1.1548064649105072E-003  -3.2210012432187796E-004
   2.2908999142146058E-009   29.223376460000001        3.2313300762325525E-003  -9.4890629407018423E-004  -1.1791866272687912E-003  -3.2920506782829762E-004
   3.0200000278313155E-009   29.223376460000001        3.3844916615635157E-003  -9.4624236226081848E-004  -1.2038918212056160E-003  -3.3645416260696948E-004
   3.9810998941902653E-009   29.223376460000001        3.5456768237054348E-003  -9.4096834072843194E-004  -1.2289690785109997E-003  -3.4384278114885092E-004
   5.2481001766579993E-009   29.223376460000001        3.7153563462197781E-003  -9.3281816225498915E-004  -1.2544794008135796E-003  -3.5136146470904350E-004
   6.9183001549788514E-009   29.223376460000001        3.8940138183534145E-003  -9.2150515411049128E-004  -1.2804969446733594E-003  -3.5899295471608639E-004
   9.1201002305751899E-009   29.223376460000001        4.0821759030222893E-003  -9.0671877842396498E-004  -1.3071156572550535E-003  -3.6671137786470354E-004
   1.2023000373062587E-008   29.223376460000001        4.2804130353033543E-003  -8.8812253670766950E-004  -1.3344524195417762E-003  -3.7447951035574079E-004
   1.5849000334355878E-008   29.223376460000001        4.4892486184835434E-003  -8.6536176968365908E-004  -1.3626379659399390E-003  -3.8224196759983897E-004
   2.0892999330612838E-008   29.223376460000001        4.7093634493649006E-003  -8.3804159658029675E-004  -1.3918484328314662E-003  -3.8992927875369787E-004
   2.7542000680114143E-008   29.223376460000001        4.9413950182497501E-003  -8.0574507592245936E-004  -1.4222830068320036E-003  -3.9744543028064072E-004
   3.6307998385609608E-008   29.223376460000001        5.1860800012946129E-003  -7.6801504474133253E-004  -1.4541877899318933E-003  -4.0466728387400508E-004
   4.7863000673942224E-008   29.223376460000001        5.4441238753497601E-003  -7.2437059134244919E-004  -1.4878449728712440E-003  -4.1143404087051749E-004
   6.3096003088958241E-008   29.223376460000001        5.7163517922163010E-003  -6.7428208421915770E-004  -1.5235987957566977E-003  -4.1754357516765594E-004
   8.3175997644957533E-008   29.223376460000001        6.0035870410501957E-003  -6.1718840152025223E-004  -1.5618482138961554E-003  -4.2274012230336666E-004
   1.0965000285523274E-007   29.223376460000001        6.3067814335227013E-003  -5.5247038835659623E-004  -1.6030721599236131E-003  -4.2670598486438394E-004
   1.4453999597208167E-007   29.223376460000001        6.6267745569348335E-003  -4.7949916915968060E-004  -1.6478078905493021E-003  -4.2904596193693578E-004
   1.9054999711443088E-007   29.223376460000001        6.9647845812141895E-003  -3.9752412703819573E-004  -1.6967294504866004E-003  -4.2927675531245768E-004
   2.5118998792095226E-007   29.223376460000001        7.3217083700001240E-003  -3.0583210173062980E-004  -1.7505624564364552E-003  -4.2680659680627286E-004
   3.3112999631157436E-007   29.223376460000001        7.6987892389297485E-003  -2.0358667825348675E-004  -1.8101931782439351E-003  -4.2091793147847056E-004
   4.3651999703797628E-007   29.223376460000001        8.0972863361239433E-003  -8.9902532636187971E-005  -1.8766390858218074E-003  -4.1074369801208377E-004
   5.7544002629583701E-007   29.223376460000001        8.5184546187520027E-003   3.6146440834272653E-005  -1.9510597921907902E-003  -3.9524547173641622E-004
   7.5857997217099182E-007   29.223376460000001        8.9637525379657745E-003   1.7559107800479978E-004  -2.0348129328340292E-003  -3.7317909300327301E-004
   9.9999999747524271E-007   29.223376460000001        9.4346525147557259E-003   3.2951438333839178E-004  -2.1294432226568460E-003  -3.4306859015487134E-004
   1.3182999509808724E-006   29.223376460000001        9.9328374490141869E-003   4.9911683890968561E-004  -2.2367443889379501E-003  -3.0315929325297475E-004
   1.7377999483869644E-006   29.223376460000001        1.0459834709763527E-002   6.8559579085558653E-004  -2.3587059695273638E-003  -2.5140764773823321E-004
   2.2909000563231530E-006   29.223376460000001        1.1017699725925922E-002   8.9038460282608867E-004  -2.4976921267807484E-003  -1.8537617870606482E-004
   3.0199998946045525E-006   29.223376460000001        1.1608288623392582E-002   1.1149022029712796E-003  -2.6563080027699471E-003  -1.0225223377346992E-004
   3.9810997805034276E-006   29.223376460000001        1.2233719229698181E-002   1.3607187429443002E-003  -2.8375338297337294E-003   1.2494772363425000E-006
   5.2481000238913111E-006   29.223376460000001        1.2896310538053513E-002   1.6295396490022540E-003  -3.0447465833276510E-003   1.2894548126496375E-004
   6.9183001869532745E-006   29.223376460000001        1.3598497956991196E-002   1.9231744809076190E-003  -3.2817255705595016E-003   2.8523238142952323E-004
   9.1201000032015145E-006   29.223376460000001        1.4342968352138996E-002   2.2435949649661779E-003  -3.5527218133211136E-003   4.7518257633782923E-004
   1.2022999726468697E-005   29.223376460000001        1.5132683329284191E-002   2.5929466355592012E-003  -3.8624959997832775E-003   7.0463196607306600E-004
   1.5849000192247331E-005   29.223376460000001        1.5970537438988686E-002   2.9733970295637846E-003  -4.2161932215094566E-003   9.8015123512595892E-004
   2.0892999600619078E-005   29.223376460000001        1.6860209405422211E-002   3.3875121735036373E-003  -4.6196919865906239E-003   1.3093947200104594E-003
   2.7542000680114143E-005   29.223376460000001        1.7805397510528564E-002   3.8379137404263020E-003  -5.0792843103408813E-003   1.7009604489430785E-003
   3.6307999835116789E-005   29.223376460000001        1.8810458481311798E-002   4.3275635689496994E-003  -5.6019234471023083E-003   2.1647233515977859E-003
   4.7862999053904787E-005   29.223376460000001        1.9879937171936035E-002   4.8595303669571877E-003  -6.1949244700372219E-003   2.7117491699755192E-003
   6.3095998484641314E-005   29.223376460000001        2.1019292995333672E-002   5.4373256862163544E-003  -6.8662222474813461E-003   3.3547536004334688E-003
   8.3175997133366764E-005   29.223376460000001        2.2234538570046425E-002   6.0646985657513142E-003  -7.6240003108978271E-003   4.1080727241933346E-003
   1.0964999819407240E-004   29.223376460000001        2.3532956838607788E-002   6.7459726706147194E-003  -8.4768515080213547E-003   4.9882442690432072E-003
   1.4453999756369740E-004   29.223376460000001        2.4922337383031845E-002   7.4855871498584747E-003  -9.4328699633479118E-003   6.0136527754366398E-003
   1.9054999575018883E-004   29.223376460000001        2.6413414627313614E-002   8.2893287762999535E-003  -1.0500746779143810E-002   7.2064832784235477E-003
   2.5119000929407775E-004   29.223376460000001        2.8017291799187660E-002   9.1628525406122208E-003  -1.1687167920172215E-002   8.5909813642501831E-003
   3.3112999517470598E-004   29.223376460000001        2.9748976230621338E-002   1.0113466531038284E-002  -1.2998218648135662E-002   1.0196431539952755E-002
   4.3652000022120774E-004   29.223376460000001        3.1626787036657333E-002   1.1149651370942593E-002  -1.4437459409236908E-002   1.2056996114552021E-002
   5.7544000446796417E-004   29.223376460000001        3.3673357218503952E-002   1.2281389907002449E-002  -1.6004567965865135E-002   1.4212677255272865E-002
   7.5857999036088586E-004   29.223376460000001        3.5918168723583221E-002   1.3521294109523296E-002  -1.7694445326924324E-002   1.6711840406060219E-002
   1.0000000474974513E-003   29.223376460000001        3.8398701697587967E-002   1.4884902164340019E-002  -1.9494276493787766E-002   1.9612189382314682E-002
   1.3183000264689326E-003   29.223376460000001        4.1164211928844452E-002   1.6392352059483528E-002  -2.1381285041570663E-002   2.2984266281127930E-002
   1.7377999611198902E-003   29.223376460000001        4.4277384877204895E-002   1.8068825826048851E-002  -2.3317379876971245E-002   2.6911776512861252E-002
   2.2909000981599092E-003   29.223376460000001        4.7823056578636169E-002   1.9948786124587059E-002  -2.5246422737836838E-002   3.1499668955802917E-002
   3.0199999455362558E-003   29.223376460000001        5.1910296082496643E-002   2.2076625376939774E-002  -2.7084639295935631E-002   3.6872413009405136E-002
   3.9810999296605587E-003   29.223376460000001        5.6683115661144257E-002   2.4512058123946190E-002  -2.8713369742035866E-002   4.3180830776691437E-002
   5.2481000311672688E-003   29.223376460000001        6.2330212444067001E-002   2.7335226535797119E-002  -2.9967345297336578E-002   5.0604578107595444E-002
   6.9182999432086945E-003   29.223376460000001        6.9096237421035767E-002   3.0653225257992744E-002  -3.0620386824011803E-002   5.9351902455091476E-002
   9.1201001778244972E-003   29.223376460000001        7.7296279370784760E-002   3.4609328955411911E-002  -3.0368959531188011E-002   6.9657549262046814E-002
   1.2023000046610832E-002   29.223376460000001        8.7329685688018799E-002   3.9393696933984756E-002  -2.8813406825065613E-002   8.1771709024906158E-002
   1.5848999843001366E-002   29.223376460000001        9.9684700369834900E-002   4.5252587646245956E-002  -2.5441540405154228E-002   9.5928512513637543E-002
   2.0893000066280365E-002   29.223376460000001       0.11494908481836319        5.2504565566778183E-002  -1.9614493474364281E-002  0.11231017857789993     
   2.7542000636458397E-002   29.223376460000001       0.13377547264099121        6.1540994793176651E-002  -1.0572858154773712E-002  0.13094764947891235     
   3.6308001726865768E-002   29.223376460000001       0.15682281553745270        7.2822339832782745E-002   2.5309824850410223E-003  0.15158832073211670     
   4.7862999141216278E-002   29.223376460000001       0.18459749221801758        8.6833432316780090E-002   2.0532540977001190E-002  0.17346687614917755     
   6.3096001744270325E-002   29.223376460000001       0.21718935668468475       0.10399080812931061        4.4071659445762634E-002  0.19501395523548126     
   8.3176001906394958E-002   29.223376460000001       0.25378689169883728       0.12442914396524429        7.3247142136096954E-002  0.21348926424980164     
  0.10000000149011612        29.223376460000001       0.27930825948715210       0.13966383039951324        9.5417268574237823E-002  0.22209706902503967     
  0.12500000000000000        29.223376460000001       0.30930426716804504       0.15913732349872589       0.12406479567289352       0.22595664858818054     
  0.15000000596046448        29.223376460000001       0.33069971203804016       0.17488764226436615       0.14750061929225922       0.22174154222011566     
  0.17499999701976776        29.223376460000001       0.34443694353103638       0.18703608214855194       0.16592112183570862       0.21175917983055115     
  0.20000000298023224        29.223376460000001       0.35141807794570923       0.19575363397598267       0.17966413497924805       0.19783252477645874     
  0.22499999403953552        29.223376460000001       0.35250291228294373       0.20124958455562592       0.18912775814533234       0.18141056597232819     
  0.25000000000000000        29.223376460000001       0.34850582480430603       0.20376144349575043       0.19473163783550262       0.16363900899887085     
  0.27500000596046448        29.223376460000001       0.34019306302070618       0.20354674756526947       0.19689719378948212       0.14541187882423401     
  0.30000001192092896        29.223376460000001       0.32828143239021301       0.20087637007236481       0.19603721797466278       0.12741240859031677     
  0.32499998807907104        29.223376460000001       0.31343710422515869       0.19602906703948975       0.19255021214485168       0.11014720797538757     
  0.34999999403953552        29.223376460000001       0.29627573490142822       0.18928685784339905       0.18681742250919342        9.3975402414798737E-002
  0.37500000000000000        29.223376460000001       0.27736240625381470       0.18093122541904449       0.17920112609863281        7.9134166240692139E-002
  0.40000000596046448        29.223376460000001       0.25721251964569092       0.17123970389366150       0.17004381120204926        6.5760999917984009E-002
  0.42500001192092896        29.223376460000001       0.23629242181777954       0.16048300266265869       0.15966764092445374        5.3913295269012451E-002
  0.44999998807907104        29.223376460000001       0.21502055227756500       0.14892254769802094       0.14837422966957092        4.3585442006587982E-002
  0.47499999403953552        29.223376460000001       0.19376873970031738       0.13680812716484070       0.13644434511661530        3.4723721444606781E-002
  0.50000000000000000        29.223376460000001       0.17286348342895508       0.12437593936920166       0.12413765490055084        2.7239186689257622E-002
  0.52499997615814209        29.223376460000001       0.15258745849132538       0.11184684932231903       0.11169256269931793        2.1018635481595993E-002
  0.55000001192092896        29.223376460000001       0.13318099081516266        9.9424727261066437E-002   9.9325798451900482E-002   1.5933912247419357E-002
  0.57499998807907104        29.223376460000001       0.11484372615814209        8.7295100092887878E-002   8.7232127785682678E-002   1.1849607340991497E-002
  0.60000002384185791        29.223376460000001        9.7736276686191559E-002   7.5623840093612671E-002   7.5583949685096741E-002   8.6293350905179977E-003
  0.62500000000000000        29.223376460000001        8.1981904804706573E-002   6.4556114375591278E-002   6.4530909061431885E-002   6.1406921595335007E-003
  0.64999997615814209        29.223376460000001        6.7668341100215912E-002   5.4215416312217712E-002   5.4199505597352982E-002   4.2590396478772163E-003
  0.67500001192092896        29.223376460000001        5.4849565029144287E-002   4.4702764600515366E-002   4.4692751020193100E-002   2.8702202253043652E-003
  0.69999998807907104        29.223376460000001        4.3547712266445160E-002   3.6096096038818359E-002   3.6089841276407242E-002   1.8723423127084970E-003
  0.72500002384185791        29.223376460000001        3.3755008131265640E-002   2.8449799865484238E-002   2.8445953503251076E-002   1.1767448158934712E-003
  0.75000000000000000        29.223376460000001        2.5435779243707657E-002   2.1794451400637627E-002   2.1792152896523476E-002   7.0826744195073843E-004
  0.77499997615814209        29.223376460000001        1.8528545275330544E-002   1.6136730089783669E-002   1.6135422512888908E-002   4.0494202403351665E-004
  0.80000001192092896        29.223376460000001        1.2948204763233662E-002   1.1459567584097385E-002   1.1458893306553364E-002   2.1722461679019034E-004
  0.82499998807907104        29.223376460000001        8.5883233696222305E-003   7.7225300483405590E-003   7.7222599647939205E-003   1.0688132897485048E-004
  0.85000002384185791        29.223376460000001        5.3235320374369621E-003   4.8624607734382153E-003   4.8624593764543533E-003   4.5636988943442702E-005
  0.87500000000000000        29.223376460000001        3.0121046584099531E-003   2.7944387402385473E-003   2.7946298941969872E-003   1.3687970749742817E-005
  0.89999997615814209        29.223376460000001        1.4987408649176359E-003   1.4131178613752127E-003   1.4134573284536600E-003  -1.8305149751540739E-006
  0.92500001192092896        29.223376460000001        6.1769527383148670E-004   5.9458066243678331E-004   5.9502857038751245E-004  -8.3467348304111511E-006
  0.94999998807907104        29.223376460000001        1.9650105969049037E-004   1.9899194012396038E-004   1.9948456611018628E-004  -9.2669379228027537E-006
  0.97500002384185791        29.223376460000001        6.0905153077328578E-005   7.4711002525873482E-005   7.5136813393328339E-005  -5.2675177357741632E-006
   1.0000000000000000        29.223376460000001        4.3138796172570437E-005   6.6102496930398047E-005   6.6286120272707194E-005   4.5411288738250732E-006
   9.9999997171806854E-010   37.470474510000003        2.8166098054498434E-003  -9.4055128283798695E-004  -1.1021757964044809E-003  -3.4338622936047614E-004
   1.3183000246996812E-009   37.470474510000003        2.9482969548553228E-003  -9.4414368504658341E-004  -1.1259027523919940E-003  -3.5091888275928795E-004
   1.7378000150003459E-009   37.470474510000003        3.0867592431604862E-003  -9.4579823780804873E-004  -1.1498942039906979E-003  -3.5859132185578346E-004
   2.2908999142146058E-009   37.470474510000003        3.2324399799108505E-003  -9.4530481146648526E-004  -1.1741889175027609E-003  -3.6640421603806317E-004
   3.0200000278313155E-009   37.470474510000003        3.3857184462249279E-003  -9.4243499916046858E-004  -1.1988205369561911E-003  -3.7434932892210782E-004
   3.9810998941902653E-009   37.470474510000003        3.5470300354063511E-003  -9.3694240786135197E-004  -1.2238391209393740E-003  -3.8241458241827786E-004
   5.2481001766579993E-009   37.470474510000003        3.7168464623391628E-003  -9.2856021365150809E-004  -1.2493102112784982E-003  -3.9058105903677642E-004
   6.9183001549788514E-009   37.470474510000003        3.8956520147621632E-003  -9.1700069606304169E-004  -1.2753129703924060E-003  -3.9881956763565540E-004
   9.1201002305751899E-009   37.470474510000003        4.0839742869138718E-003  -9.0195256052538753E-004  -1.3019478647038341E-003  -4.0708939195610583E-004
   1.2023000373062587E-008   37.470474510000003        4.2823846451938152E-003  -8.8307820260524750E-004  -1.3293387601152062E-003  -4.1533494368195534E-004
   1.5849000334355878E-008   37.470474510000003        4.4914074242115021E-003  -8.6002191528677940E-004  -1.3576254714280367E-003  -4.2347819544374943E-004
   2.0892999330612838E-008   37.470474510000003        4.7117248177528381E-003  -8.3238747902214527E-004  -1.3869947288185358E-003  -4.3142220238223672E-004
   2.7542000680114143E-008   37.470474510000003        4.9439752474427223E-003  -7.9975696280598640E-004  -1.4176579425111413E-003  -4.3903745245188475E-004
   3.6307998385609608E-008   37.470474510000003        5.1888977177441120E-003  -7.6167163206264377E-004  -1.4498759992420673E-003  -4.4616044033318758E-004
   4.7863000673942224E-008   37.470474510000003        5.4471981711685658E-003  -7.1764917811378837E-004  -1.4839482028037310E-003  -4.5258179306983948E-004
   6.3096003088958241E-008   37.470474510000003        5.7197036221623421E-003  -6.6715833963826299E-004  -1.5202391659840941E-003  -4.5804140972904861E-004
   8.3175997644957533E-008   37.470474510000003        6.0072401538491249E-003  -6.0963642317801714E-004  -1.5591710107401013E-003  -4.6221463708207011E-004
   1.0965000285523274E-007   37.470474510000003        6.3107600435614586E-003  -5.4446229478344321E-004  -1.6012503765523434E-003  -4.6470176312141120E-004
   1.4453999597208167E-007   37.470474510000003        6.6311070695519447E-003  -4.7100521624088287E-004  -1.6470453701913357E-003  -4.6501195174641907E-004
   1.9054999711443088E-007   37.470474510000003        6.9695007987320423E-003  -3.8851215504109859E-004  -1.6972674056887627E-003  -4.6254761400632560E-004
   2.5118998792095226E-007   37.470474510000003        7.3268418200314045E-003  -2.9626785544678569E-004  -1.7526828451082110E-003  -4.5658618910238147E-004
   3.3112999631157436E-007   37.470474510000003        7.7043757773935795E-003  -1.9343316671438515E-004  -1.8142261542379856E-003  -4.4625581358559430E-004
   4.3651999703797628E-007   37.470474510000003        8.1033669412136078E-003  -7.9119905421976000E-005  -1.8829689361155033E-003  -4.3051081593148410E-004
   5.7544002629583701E-007   37.470474510000003        8.5250735282897949E-003   4.7601064579794183E-005  -1.9601318053901196E-003  -4.0810808422975242E-004
   7.5857997217099182E-007   37.470474510000003        8.9709591120481491E-003   1.8776408978737891E-004  -2.0471417810767889E-003  -3.7756640813313425E-004
   9.9999999747524271E-007   37.470474510000003        9.4425026327371597E-003   3.4245592541992664E-004  -2.1456205286085606E-003  -3.3714002347551286E-004
   1.3182999509808724E-006   37.470474510000003        9.9413925781846046E-003   5.1288137910887599E-004  -2.2574481554329395E-003  -2.8476424631662667E-004
   1.7377999483869644E-006   37.470474510000003        1.0469165630638599E-002   7.0024217711761594E-004  -2.3847068659961224E-003  -2.1805091819260269E-004
   2.2909000563231530E-006   37.470474510000003        1.1027884669601917E-002   9.0597732923924923E-004  -2.5298672262579203E-003  -1.3416158617474139E-004
   3.0199998946045525E-006   37.470474510000003        1.1619416065514088E-002   1.1315114097669721E-003  -2.6956454385071993E-003  -2.9842363801435567E-005
   3.9810997805034276E-006   37.470474510000003        1.2245891615748405E-002   1.3784214388579130E-003  -2.8851428069174290E-003   9.8690012237057090E-005
   5.2481000238913111E-006   37.470474510000003        1.2909644283354282E-002   1.6484202351421118E-003  -3.1018657609820366E-003   2.5580971851013601E-004
   6.9183001869532745E-006   37.470474510000003        1.3613125309348106E-002   1.9433260895311832E-003  -3.3497277181595564E-003   4.4653075747191906E-004
   9.1201000032015145E-006   37.470474510000003        1.4359045773744583E-002   2.2651208564639091E-003  -3.6331191658973694E-003   6.7661190405488014E-004
   1.2022999726468697E-005   37.470474510000003        1.5150389634072781E-002   2.6159617118537426E-003  -3.9569418877363205E-003   9.5264980336651206E-004
   1.5849000192247331E-005   37.470474510000003        1.5990082174539566E-002   2.9980291146785021E-003  -4.3264725245535374E-003   1.2820316478610039E-003
   2.0892999600619078E-005   37.470474510000003        1.6881840303540230E-002   3.4139060880988836E-003  -4.7477222979068756E-003   1.6733377706259489E-003
   2.7542000680114143E-005   37.470474510000003        1.7829407006502151E-002   3.8662320002913475E-003  -5.2270940504968166E-003   2.1361578255891800E-003
   3.6307999835116789E-005   37.470474510000003        1.8837193027138710E-002   4.3579922057688236E-003  -5.7716327719390392E-003   2.6814672164618969E-003
   4.7862999053904787E-005   37.470474510000003        1.9909812137484550E-002   4.8922831192612648E-003  -6.3887019641697407E-003   3.3215060830116272E-003
   6.3095998484641314E-005   37.470474510000003        2.1052805706858635E-002   5.4726479575037956E-003  -7.0862434804439545E-003   4.0702940896153450E-003
   8.3175997133366764E-005   37.470474510000003        2.2272290661931038E-002   6.1028786003589630E-003  -7.8723747283220291E-003   4.9435682594776154E-003
   1.0964999819407240E-004   37.470474510000003        2.3575680330395699E-002   6.7873480729758739E-003  -8.7555442005395889E-003   5.9594246558845043E-003
   1.4453999756369740E-004   37.470474510000003        2.4970918893814087E-002   7.5305593200027943E-003  -9.7435722127556801E-003   7.1378643624484539E-003
   1.9054999575018883E-004   37.470474510000003        2.6468953117728233E-002   8.3383787423372269E-003  -1.0844760574400425E-002   8.5029928013682365E-003
   2.5119000929407775E-004   37.470474510000003        2.8081128373742104E-002   9.2165619134902954E-003  -1.2065190821886063E-002   1.0080943815410137E-002
   3.3112999517470598E-004   37.470474510000003        2.9822768643498421E-002   1.0172544047236443E-002  -1.3410143554210663E-002   1.1903199367225170E-002
   4.3652000022120774E-004   37.470474510000003        3.1712587922811508E-002   1.1214966885745525E-002  -1.4882095158100128E-002   1.4006265439093113E-002
   5.7544000446796417E-004   37.470474510000003        3.3773705363273621E-002   1.2354020960628986E-002  -1.6479292884469032E-002   1.6432583332061768E-002
   7.5857999036088586E-004   37.470474510000003        3.6036208271980286E-002   1.3602579012513161E-002  -1.8194809556007385E-002   1.9233146682381630E-002
   1.0000000474974513E-003   37.470474510000003        3.8538318127393723E-002   1.4976512640714645E-002  -2.0013514906167984E-002   2.2468263283371925E-002
   1.3183000264689326E-003   37.470474510000003        4.1330192238092422E-002   1.6496380791068077E-002  -2.1909745410084724E-002   2.6211021468043327E-002
   1.7377999611198902E-003   37.470474510000003        4.4475588947534561E-002   1.8187886103987694E-002  -2.3841870948672295E-002   3.0547084286808968E-002
   2.2909000981599092E-003   37.470474510000003        4.8060607165098190E-002   2.0086145028471947E-002  -2.5749482214450836E-002   3.5582866519689560E-002
   3.0199999455362558E-003   37.470474510000003        5.2195720374584198E-002   2.2236330434679985E-002  -2.7543749660253525E-002   4.1442610323429108E-002
   3.9810999296605587E-003   37.470474510000003        5.7026445865631104E-002   2.4699073284864426E-002  -2.9100192710757256E-002   4.8274651169776917E-002
   5.2481000311672688E-003   37.470474510000003        6.2742941081523895E-002   2.7555558830499649E-002  -3.0247060582041740E-002   5.6252520531415939E-002
   6.9182999432086945E-003   37.470474510000003        6.9590963423252106E-002   3.0913958325982094E-002  -3.0751362442970276E-002   6.5572813153266907E-002
   9.1201001778244972E-003   37.470474510000003        7.7885940670967102E-002   3.4918531775474548E-002  -3.0303018167614937E-002   7.6450809836387634E-002
   1.2023000046610832E-002   37.470474510000003        8.8025927543640137E-002   3.9760023355484009E-002  -2.8497198596596718E-002   8.9106380939483643E-002
   1.5848999843001366E-002   37.470474510000003       0.10049503296613693        4.5684356242418289E-002  -2.4819836020469666E-002  0.10372880846261978     
   2.0893000066280365E-002   37.470474510000003       0.11587221920490265        5.3008031100034714E-002  -1.8635960295796394E-002  0.12043786048889160     
   2.7542000636458397E-002   37.470474510000003       0.13479398190975189        6.2117215245962143E-002  -9.1999843716621399E-003  0.13918130099773407     
   3.6308001726865768E-002   37.470474510000003       0.15789240598678589        7.3462061583995819E-002   4.3071787804365158E-003  0.15960326790809631     
   4.7862999141216278E-002   37.470474510000003       0.18563243746757507        8.7509118020534515E-002   2.2672036662697792E-002  0.18082226812839508     
   6.3096001744270325E-002   37.470474510000003       0.21804489195346832       0.10464525967836380        4.6460743993520737E-002  0.20115953683853149     
   8.3176001906394958E-002   37.470474510000003       0.25424215197563171       0.12496101856231689        7.5673609972000122E-002  0.21781270205974579     
  0.10000000149011612        37.470474510000003       0.27933248877525330       0.14002901315689087        9.7694940865039825E-002  0.22488394379615784     
  0.12500000000000000        37.470474510000003       0.30859515070915222       0.15917688608169556       0.12592343986034393       0.22663609683513641     
  0.15000000596046448        37.470474510000003       0.32920968532562256       0.17453950643539429       0.14879803359508514       0.22063875198364258     
  0.17499999701976776        37.470474510000003       0.34217017889022827       0.18626648187637329       0.16658909618854523       0.20924569666385651     
  0.20000000298023224        37.470474510000003       0.34841540455818176       0.19455175101757050       0.17968504130840302       0.19427689909934998     
  0.22499999403953552        37.470474510000003       0.34883087873458862       0.19962307810783386       0.18851885199546814       0.17715209722518921     
  0.25000000000000000        37.470474510000003       0.34424835443496704       0.20173285901546478       0.19353392720222473       0.15897457301616669     
  0.27500000596046448        37.470474510000003       0.33544516563415527       0.20115034282207489       0.19516760110855103       0.14059038460254669     
  0.30000001192092896        37.470474510000003       0.32314386963844299       0.19815538823604584       0.19384276866912842       0.12263412773609161     
  0.32499998807907104        37.470474510000003       0.30801260471343994       0.19303330779075623       0.18996377289295197       0.10556600987911224     
  0.34999999403953552        37.470474510000003       0.29066556692123413       0.18607057631015778       0.18391442298889160        8.9702837169170380E-002
  0.37500000000000000        37.470474510000003       0.27166396379470825       0.17755113542079926       0.17605711519718170        7.5244516134262085E-002
  0.40000000596046448        37.470474510000003       0.25151720643043518       0.16775336861610413       0.16673254966735840        6.2296755611896515E-002
  0.42500001192092896        37.470474510000003       0.23068410158157349       0.15694731473922729       0.15625967085361481        5.0890743732452393E-002
  0.44999998807907104        37.470474510000003       0.20957444608211517       0.14539237320423126       0.14493562281131744        4.1000045835971832E-002
  0.47499999403953552        37.470474510000003       0.18855056166648865       0.13333515822887421       0.13303583860397339        3.2555129379034042E-002
  0.50000000000000000        37.470474510000003       0.16792887449264526       0.12100774049758911       0.12081398069858551        2.5455743074417114E-002
  0.52499997615814209        37.470474510000003       0.14798171818256378       0.10862598568201065       0.10850182175636292        1.9581347703933716E-002
  0.55000001192092896        37.470474510000003       0.12893900275230408        9.6388109028339386E-002   9.6309117972850800E-002   1.4799823984503746E-002
  0.57499998807907104        37.470474510000003       0.11099010705947876        8.4473438560962677E-002   8.4423355758190155E-002   1.0974577628076077E-002
  0.60000002384185791        37.470474510000003        9.4285652041435242E-002   7.3041282594203949E-002   7.3009513318538666E-002   7.9702362418174744E-003
  0.62500000000000000        37.470474510000003        7.8939430415630341E-002   6.2229994684457779E-002   6.2209766358137131E-002   5.6570703163743019E-003
  0.64999997615814209        37.470474510000003        6.5030246973037720E-002   5.2156180143356323E-002   5.2143238484859467E-002   3.9142686873674393E-003
  0.67500001192092896        37.470474510000003        5.2603941410779953E-002   4.2914036661386490E-002   4.2905736714601517E-002   2.6322202757000923E-003
  0.69999998807907104        37.470474510000003        4.1675336658954620E-002   3.4574884921312332E-002   3.4569587558507919E-002   1.7139104893431067E-003
  0.72500002384185791        37.470474510000003        3.2230302691459656E-002   2.7186864987015724E-002   2.7183532714843750E-002   1.0755702387541533E-003
  0.75000000000000000        37.470474510000003        2.4227857589721680E-002   2.0774802193045616E-002   2.0772768184542656E-002   6.4669398125261068E-004
  0.77499997615814209        37.470474510000003        1.7602356150746346E-002   1.5340287238359451E-002   1.5339112840592861E-002   3.6954268580302596E-004
  0.80000001192092896        37.470474510000003        1.2265730649232864E-002   1.0861973278224468E-002   1.0861363261938095E-002   1.9824963237624615E-004
  0.82499998807907104        37.470474510000003        8.1098563969135284E-003   7.2961016558110714E-003   7.2958623059093952E-003   9.7634845587890595E-005
  0.85000002384185791        37.470474510000003        5.0090216100215912E-003   4.5773056335747242E-003   4.5773177407681942E-003   4.1831870476016775E-005
  0.87500000000000000        37.470474510000003        2.8225586283951998E-003   2.6197237893939018E-003   2.6199177373200655E-003   1.2819004950870294E-005
  0.89999997615814209        37.470474510000003        1.3976942282170057E-003   1.3185061980038881E-003   1.3188387965783477E-003  -1.0631741815814166E-006
  0.92500001192092896        37.470474510000003        5.7274836581200361E-004   5.5185082601383328E-004   5.5227987468242645E-004  -6.5416293182352092E-006
  0.94999998807907104        37.470474510000003        1.8094034749083221E-004   1.8385908333584666E-004   1.8431741045787930E-004  -6.7391483753453940E-006
  0.97500002384185791        37.470474510000003        5.5434338719351217E-005   6.8889843532815576E-005   6.9262838223949075E-005  -2.3738025447528344E-006
   1.0000000000000000        37.470474510000003        3.7763373256893829E-005   5.9669655456673354E-005   5.9781217714771628E-005   7.1720337473379914E-006
   9.9999997171806854E-010   48.044977359999997        2.8176845517009497E-003  -9.3768938677385449E-004  -1.0977864731103182E-003  -3.7841073935851455E-004
   1.3183000246996812E-009   48.044977359999997        2.9494743794202805E-003  -9.4111519865691662E-004  -1.1214278638362885E-003  -3.8663277518935502E-004
   1.7378000150003459E-009   48.044977359999997        3.0880474951118231E-003  -9.4259268371388316E-004  -1.1453418992459774E-003  -3.9498659316450357E-004
   2.2908999142146058E-009   48.044977359999997        3.2338479068130255E-003  -9.4191118841990829E-004  -1.1695700231939554E-003  -4.0346730384044349E-004
   3.0200000278313155E-009   48.044977359999997        3.3872553613036871E-003  -9.3884149100631475E-004  -1.1941490229219198E-003  -4.1205916204489768E-004
   3.9810998941902653E-009   48.044977359999997        3.5487061832100153E-003  -9.3313649995252490E-004  -1.2191330315545201E-003  -4.2074071825481951E-004
   5.2481001766579993E-009   48.044977359999997        3.7186725530773401E-003  -9.2452851822599769E-004  -1.2445923639461398E-003  -4.2948144255205989E-004
   6.9183001549788514E-009   48.044977359999997        3.8976399227976799E-003  -9.1272901045158505E-004  -1.2706117704510689E-003  -4.3823773739859462E-004
   9.1201002305751899E-009   48.044977359999997        4.0861368179321289E-003  -8.9742557611316442E-004  -1.2972985859960318E-003  -4.4695113319903612E-004
   1.2023000373062587E-008   48.044977359999997        4.2847353033721447E-003  -8.7827962124720216E-004  -1.3247849419713020E-003  -4.5554433017969131E-004
   1.5849000334355878E-008   48.044977359999997        4.4939615763723850E-003  -8.5493450751528144E-004  -1.3532201992347836E-003  -4.6391281648539007E-004
   2.0892999330612838E-008   48.044977359999997        4.7144982963800430E-003  -8.2699267659336329E-004  -1.3828023802489042E-003  -4.7192777856253088E-004
   2.7542000680114143E-008   48.044977359999997        4.9469852820038795E-003  -7.9403497511520982E-004  -1.4137565158307552E-003  -4.7942122910171747E-004
   3.6307998385609608E-008   48.044977359999997        5.1921624690294266E-003  -7.5560127152130008E-004  -1.4463592087849975E-003  -4.8618359141983092E-004
   4.7863000673942224E-008   48.044977359999997        5.4507385939359665E-003  -7.1120786014944315E-004  -1.4809279236942530E-003  -4.9195066094398499E-004
   6.3096003088958241E-008   48.044977359999997        5.7235416024923325E-003  -6.6032184986397624E-004  -1.5178488101810217E-003  -4.9639708595350385E-004
   8.3175997644957533E-008   48.044977359999997        6.0113989748060703E-003  -6.0237885918468237E-004  -1.5575690194964409E-003  -4.9912137910723686E-004
   1.0965000285523274E-007   48.044977359999997        6.3152667135000229E-003  -5.3675577510148287E-004  -1.6006235964596272E-003  -4.9963314086198807E-004
   1.4453999597208167E-007   48.044977359999997        6.6359899938106537E-003  -4.6282014227472246E-004  -1.6476137097924948E-003  -4.9733620835468173E-004
   1.9054999711443088E-007   48.044977359999997        6.9747911766171455E-003  -3.7981636705808342E-004  -1.6992890741676092E-003  -4.9150781705975533E-004
   2.5118998792095226E-007   48.044977359999997        7.3325731791555882E-003  -2.8702706913463771E-004  -1.7564584268257022E-003  -4.8128355410881341E-004
   3.3112999631157436E-007   48.044977359999997        7.7105863019824028E-003  -1.8361042020842433E-004  -1.8201058264821768E-003  -4.6562461648136377E-004
   4.3651999703797628E-007   48.044977359999997        8.1100976094603539E-003  -6.8675355578307062E-005  -1.8913582898676395E-003  -4.4329342199489474E-004
   5.7544002629583701E-007   48.044977359999997        8.5323704406619072E-003   5.8710316807264462E-005  -1.9714983645826578E-003  -4.1282840538769960E-004
   7.5857997217099182E-007   48.044977359999997        8.9788734912872314E-003   1.9958445045631379E-004  -2.0620233844965696E-003  -3.7249649176374078E-004
   9.9999999747524271E-007   48.044977359999997        9.4510912895202637E-003   3.5503756953403354E-004  -2.1646318491548300E-003  -3.2026704866439104E-004
   1.3182999509808724E-006   48.044977359999997        9.9507179111242294E-003   5.2627880359068513E-004  -2.2812904790043831E-003  -2.5374963297508657E-004
   1.7377999483869644E-006   48.044977359999997        1.0479298420250416E-002   7.1451434632763267E-004  -2.4141729809343815E-003  -1.7019669758155942E-004
   2.2909000563231530E-006   48.044977359999997        1.1038905009627342E-002   9.2118867905810475E-004  -2.5658542290329933E-003  -6.6352782596368343E-005
   3.0199998946045525E-006   48.044977359999997        1.1631414294242859E-002   1.1477323714643717E-003  -2.7391591574996710E-003   6.1491438827943057E-005
   3.9810997805034276E-006   48.044977359999997        1.2258971109986305E-002   1.3957286719232798E-003  -2.9373052529990673E-003   2.1763080439995974E-004
   5.2481000238913111E-006   48.044977359999997        1.2923921458423138E-002   1.6668984899297357E-003  -3.1639223452657461E-003   4.0700947283767164E-004
   6.9183001869532745E-006   48.044977359999997        1.3628736138343811E-002   1.9630684982985258E-003  -3.4230505116283894E-003   6.3526863232254982E-004
   9.1201000032015145E-006   48.044977359999997        1.4376145787537098E-002   2.2862306796014309E-003  -3.7192096933722496E-003   9.0886105317622423E-004
   1.2022999726468697E-005   48.044977359999997        1.5169158577919006E-002   2.6385539676994085E-003  -4.0574301965534687E-003   1.2351486366242170E-003
   1.5849000192247331E-005   48.044977359999997        1.6010733321309090E-002   3.0222316272556782E-003  -4.4431057758629322E-003   1.6223337734118104E-003
   2.0892999600619078E-005   48.044977359999997        1.6904618591070175E-002   3.4398627467453480E-003  -4.8823617398738861E-003   2.0799194462597370E-003
   2.7542000680114143E-005   48.044977359999997        1.7854604870080948E-002   3.8941062521189451E-003  -5.3816898725926876E-003   2.6184760499745607E-003
   3.6307999835116789E-005   48.044977359999997        1.8865156918764114E-002   4.3879700824618340E-003  -5.9482022188603878E-003   3.2500631641596556E-003
   4.7862999053904787E-005   48.044977359999997        1.9940955564379692E-002   4.9245767295360565E-003  -6.5892832353711128E-003   3.9880694821476936E-003
   6.3095998484641314E-005   48.044977359999997        2.1087625995278358E-002   5.5075041018426418E-003  -7.3128477670252323E-003   4.8477873206138611E-003
   8.3175997133366764E-005   48.044977359999997        2.2311387583613396E-002   6.1405836604535580E-003  -8.1269145011901855E-003   5.8463085442781448E-003
   1.0964999819407240E-004   48.044977359999997        2.3619780316948891E-002   6.8282401189208031E-003  -9.0397484600543976E-003   7.0032309740781784E-003
   1.4453999756369740E-004   48.044977359999997        2.5020910426974297E-002   7.5750378891825676E-003  -1.0058853775262833E-002   8.3401016891002655E-003
   1.9054999575018883E-004   48.044977359999997        2.6525922119617462E-002   8.3869248628616333E-003  -1.1192103847861290E-002   9.8828542977571487E-003
   2.5119000929407775E-004   48.044977359999997        2.8146406635642052E-002   9.2697534710168839E-003  -1.2444933876395226E-002   1.1659394018352032E-002
   3.3112999517470598E-004   48.044977359999997        2.9898002743721008E-002   1.0231086984276772E-002  -1.3821781612932682E-002   1.3703255914151669E-002
   4.3652000022120774E-004   48.044977359999997        3.1799808144569397E-002   1.1279727332293987E-002  -1.5324003994464874E-002   1.6053099185228348E-002
   5.7544000446796417E-004   48.044977359999997        3.3875420689582825E-002   1.2426067143678665E-002  -1.6948394477367401E-002   1.8753563985228539E-002
   7.5857999036088586E-004   48.044977359999997        3.6155518144369125E-002   1.3683239929378033E-002  -1.8686188384890556E-002   2.1857963874936104E-002
   1.0000000474974513E-003   48.044977359999997        3.8679048418998718E-002   1.5067441388964653E-002  -2.0519945770502090E-002   2.5428809225559235E-002
   1.3183000264689326E-003   48.044977359999997        4.1497051715850830E-002   1.6599645838141441E-002  -2.2421156987547874E-002   2.9541227966547012E-002
   1.7377999611198902E-003   48.044977359999997        4.4674307107925415E-002   1.8306056037545204E-002  -2.4344734847545624E-002   3.4282196313142776E-002
   2.2909000981599092E-003   48.044977359999997        4.8298142850399017E-002   2.0222429186105728E-002  -2.6226123794913292E-002   3.9758794009685516E-002
   3.0199999455362558E-003   48.044977359999997        5.2480369806289673E-002   2.2394685074687004E-002  -2.7971653267741203E-002   4.6094056218862534E-002
   3.9810999296605587E-003   48.044977359999997        5.7367924600839615E-002   2.4884337559342384E-002  -2.9451312497258186E-002   5.3432676941156387E-002
   5.2481000311672688E-003   48.044977359999997        6.3152313232421875E-002   2.7773559093475342E-002  -3.0487285926938057E-002   6.1940748244524002E-002
   6.9182999432086945E-003   48.044977359999997        7.0080287754535675E-002   3.1171524897217751E-002  -3.0840326100587845E-002   7.1801833808422089E-002
   9.1201001778244972E-003   48.044977359999997        7.8467436134815216E-002   3.5223383456468582E-002  -3.0194533988833427E-002   8.3210445940494537E-002
   1.2023000046610832E-002   48.044977359999997        8.8710390031337738E-002   4.0120359510183334E-002  -2.8140785172581673E-002   9.6355229616165161E-002
   1.5848999843001366E-002   48.044977359999997       0.10128898173570633        4.6107910573482513E-002  -2.4164155125617981E-002  0.11138048022985458     
   2.0893000066280365E-002   48.044977359999997       0.11677335202693939        5.3500361740589142E-002  -1.7634613439440727E-002  0.12834483385086060     
   2.7542000636458397E-002   48.044977359999997       0.13578401505947113        6.2678620219230652E-002  -7.8212600201368332E-003  0.14711660146713257     
   3.6308001726865768E-002   48.044977359999997       0.15892682969570160        7.4082590639591217E-002   6.0661556199193001E-003  0.16724371910095215     
   4.7862999141216278E-002   48.044977359999997       0.18662656843662262        8.8160894811153412E-002   2.4765973910689354E-002  0.18773999810218811     
   6.3096001744270325E-002   48.044977359999997       0.21885734796524048       0.10527167469263077        4.8773407936096191E-002  0.20683349668979645     
   8.3176001906394958E-002   48.044977359999997       0.25465932488441467       0.12546306848526001        7.7995739877223969E-002  0.22167946398258209     
  0.10000000149011612        48.044977359999997       0.27932870388031006       0.14036592841148376        9.9855415523052216E-002  0.22726067900657654     
  0.12500000000000000        48.044977359999997       0.30788066983222961       0.15919518470764160       0.12766072154045105       0.22700643539428711     
  0.15000000596046448        48.044977359999997       0.32774364948272705       0.17418180406093597       0.14998389780521393       0.21934394538402557     
  0.17499999701976776        48.044977359999997       0.33996087312698364       0.18550278246402740       0.16716521978378296       0.20665696263313293     
  0.20000000298023224        48.044977359999997       0.34550568461418152       0.19337394833564758       0.17964039742946625       0.19075249135494232     
  0.22499999403953552        48.044977359999997       0.34528756141662598       0.19804066419601440       0.18787451088428497       0.17301540076732635     
  0.25000000000000000        48.044977359999997       0.34015423059463501       0.19976928830146790       0.19233261048793793       0.15450389683246613     
  0.27500000596046448        48.044977359999997       0.33089280128479004       0.19884000718593597       0.19346626102924347       0.13601557910442352     
  0.30000001192092896        48.044977359999997       0.31823080778121948       0.19554094970226288       0.19170716404914856       0.11813730001449585     
  0.32499998807907104        48.044977359999997       0.30283758044242859       0.19016335904598236       0.18746453523635864       0.10128464549779892     
  0.34999999403953552        48.044977359999997       0.28532537817955017       0.18299758434295654       0.18112407624721527        8.5734434425830841E-002
  0.37500000000000000        48.044977359999997       0.26625126600265503       0.17432965338230133       0.17304782569408417        7.1651838719844818E-002
  0.40000000596046448        48.044977359999997       0.24611847102642059       0.16443838179111481       0.16357441246509552        5.9113398194313049E-002
  0.42500001192092896        48.044977359999997       0.22537833452224731       0.15359289944171906       0.15301929414272308        4.8126582056283951E-002
  0.44999998807907104        48.044977359999997       0.20443212985992432       0.14205041527748108       0.14167518913745880        3.8646392524242401E-002
  0.47499999403953552        48.044977359999997       0.18363283574581146       0.13005428016185760       0.12981222569942474        3.0589457601308823E-002
  0.50000000000000000        48.044977359999997       0.16328719258308411       0.11783245205879211       0.11767814308404922        2.3845892399549484E-002
  0.52499997615814209        48.044977359999997       0.14365756511688232       0.10559584945440292       0.10549833625555038        1.8289159983396530E-002
  0.55000001192092896        48.044977359999997       0.12496395409107208        9.3537189066410065E-002   9.3475818634033203E-002   1.3784182257950306E-002
  0.57499998807907104        48.044977359999997       0.10738593339920044        8.1829816102981567E-002   8.1791125237941742E-002   1.0193883441388607E-002
  0.60000002384185791        48.044977359999997        9.1064728796482086E-002   7.0626750588417053E-002   7.0602163672447205E-002   7.3843337595462799E-003
  0.62500000000000000        48.044977359999997        7.6105177402496338E-002   6.0059867799282074E-002   6.0044050216674805E-002   5.2286637946963310E-003
  0.64999997615814209        48.044977359999997        6.2577791512012482E-002   5.0239253789186478E-002   5.0228949636220932E-002   3.6098840646445751E-003
  0.67500001192092896        48.044977359999997        5.0520826131105423E-002   4.1252698749303818E-002   4.1245929896831512E-002   2.4227621033787727E-003
  0.69999998807907104        48.044977359999997        3.9942357689142227E-002   3.3165350556373596E-002   3.3160910010337830E-002   1.5748819569125772E-003
  0.72500002384185791        48.044977359999997        3.0822446569800377E-002   2.6019541546702385E-002   2.6016678661108017E-002   9.8701287060976028E-004
  0.75000000000000000        48.044977359999997        2.3115320131182671E-002   1.9834818318486214E-002   1.9833030179142952E-002   5.9291196521371603E-004
  0.77499997615814209        48.044977359999997        1.6751611605286598E-002   1.4608131721615791E-002   1.4607082121074200E-002   3.3867065212689340E-004
  0.80000001192092896        48.044977359999997        1.1640689335763454E-002   1.0314283892512321E-002   1.0313735343515873E-002   1.8171890405938029E-004
  0.82499998807907104        48.044977359999997        7.6730726286768913E-003   6.9065862335264683E-003   6.9063757546246052E-003   8.9588742412161082E-005
  0.85000002384185791        48.044977359999997        4.7229491174221039E-003   4.3177991174161434E-003   4.3178228661417961E-003   3.8532281905645505E-005
  0.87500000000000000        48.044977359999997        2.6508590672165155E-003   2.4613861460238695E-003   2.4615812581032515E-003   1.2079639418516308E-005
  0.89999997615814209        48.044977359999997        1.3065914390608668E-003   1.2331641046330333E-003   1.2334879720583558E-003  -3.9055339584592730E-007
  0.92500001192092896        48.044977359999997        5.3243216825649142E-004   5.1349116256460547E-004   5.1389972213655710E-004  -5.0097514758817852E-006
  0.94999998807907104        48.044977359999997        1.6702830907888710E-004   1.7029016453307122E-004   1.7071339243557304E-004  -4.6661175474582706E-006
  0.97500002384185791        48.044977359999997        5.0502130761742592E-005   6.3589657656848431E-005   6.3910956669133157E-005  -1.1797627053056203E-007
   1.0000000000000000        48.044977359999997        3.2951964385574684E-005   5.3840576583752409E-005   5.3884497901890427E-005   9.0239109340473078E-006
   9.9999997171806854E-010   61.603699429999999        2.8189891017973423E-003  -9.3499908689409494E-004  -1.0936999460682273E-003  -4.1338370647281408E-004
   1.3183000246996812E-009   61.603699429999999        2.9508909210562706E-003  -9.3826343072578311E-004  -1.1172706726938486E-003  -4.2226497316733003E-004
   1.7378000150003459E-009   61.603699429999999        3.0895846430212259E-003  -9.3956926139071584E-004  -1.1411239393055439E-003  -4.3126314994879067E-004
   2.2908999142146058E-009   61.603699429999999        3.2355145085602999E-003  -9.3870516866445541E-004  -1.1653044493868947E-003  -4.4036636245436966E-004
   3.0200000278313155E-009   61.603699429999999        3.3890614286065102E-003  -9.3544123228639364E-004  -1.1898522498086095E-003  -4.4954961049370468E-004
   3.9810998941902653E-009   61.603699429999999        3.5506621934473515E-003  -9.2952960403636098E-004  -1.2148261303082108E-003  -4.5878026867285371E-004
   5.2481001766579993E-009   61.603699429999999        3.7207903806120157E-003  -9.2070171376690269E-004  -1.2403015280142426E-003  -4.6801395365037024E-004
   6.9183001549788514E-009   61.603699429999999        3.8999314419925213E-003  -9.0866809478029609E-004  -1.2663695961236954E-003  -4.7719004214741290E-004
   9.1201002305751899E-009   61.603699429999999        4.0886155329644680E-003  -8.9311547344550490E-004  -1.2931448873132467E-003  -4.8622937174513936E-004
   1.2023000373062587E-008   61.603699429999999        4.2874151840806007E-003  -8.7370414985343814E-004  -1.3207686133682728E-003  -4.9502949696034193E-004
   1.5849000334355878E-008   61.603699429999999        4.4968579895794392E-003  -8.5007649613544345E-004  -1.3494002632796764E-003  -5.0345557974651456E-004
   2.0892999330612838E-008   61.603699429999999        4.7176280058920383E-003  -8.2183373160660267E-004  -1.3792505487799644E-003  -5.1134248496964574E-004
   2.7542000680114143E-008   61.603699429999999        4.9503659829497337E-003  -7.8855542233213782E-004  -1.4105583541095257E-003  -5.1847874419763684E-004
   3.6307998385609608E-008   61.603699429999999        5.1958137191832066E-003  -7.4977998156100512E-004  -1.4436172787100077E-003  -5.2460306324064732E-004
   4.7863000673942224E-008   61.603699429999999        5.4546813480556011E-003  -7.0502236485481262E-004  -1.4787643449380994E-003  -5.2939017768949270E-004
   6.3096003088958241E-008   61.603699429999999        5.7277986779808998E-003  -6.5374805126339197E-004  -1.5164080541580915E-003  -5.3244247101247311E-004
   8.3175997644957533E-008   61.603699429999999        6.0159955173730850E-003  -5.9539091307669878E-004  -1.5570216346532106E-003  -5.3327385103330016E-004
   1.0965000285523274E-007   61.603699429999999        6.3202292658388615E-003  -5.2932597463950515E-004  -1.6011705156415701E-003  -5.3129444131627679E-004
   1.4453999597208167E-007   61.603699429999999        6.6413469612598419E-003  -4.5491885975934565E-004  -1.6494893934577703E-003  -5.2579393377527595E-004
   1.9054999711443088E-007   61.603699429999999        6.9805756211280823E-003  -3.7141153006814420E-004  -1.7027680296450853E-003  -5.1591359078884125E-004
   2.5118998792095226E-007   61.603699429999999        7.3388200253248215E-003  -2.7808450977317989E-004  -1.7618588171899319E-003  -5.0063664093613625E-004
   3.3112999631157436E-007   61.603699429999999        7.7173337340354919E-003  -1.7409323481842875E-004  -1.8277961062267423E-003  -4.7874543815851212E-004
   4.3651999703797628E-007   61.603699429999999        8.1173880025744438E-003  -5.8543733757687733E-005  -1.9017637241631746E-003  -4.4879814959131181E-004
   5.7544002629583701E-007   61.603699429999999        8.5402512922883034E-003   6.9499197707045823E-005  -1.9851068500429392E-003  -4.0910174720920622E-004
   7.5857997217099182E-007   61.603699429999999        8.9873960241675377E-003   2.1107695647515357E-004  -2.0793927833437920E-003  -3.5765770007856190E-004
   9.9999999747524271E-007   61.603699429999999        9.4603123143315315E-003   3.6728382110595703E-004  -2.1863977890461683E-003  -2.9213674133643508E-004
   1.3182999509808724E-006   61.603699429999999        9.9607026204466820E-003   5.3933326853439212E-004  -2.3081735707819462E-003  -2.0980855333618820E-004
   1.7377999483869644E-006   61.603699429999999        1.0490118525922298E-002   7.2843593079596758E-004  -2.4469848722219467E-003  -1.0755298717413098E-004
   2.2909000563231530E-006   61.603699429999999        1.1050640605390072E-002   9.3604181893169880E-004  -2.6055083144456148E-003   1.8316532077733427E-005
   3.0199998946045525E-006   61.603699429999999        1.1644158512353897E-002   1.1635872069746256E-003  -2.7866731397807598E-003   1.7197694978676736E-004
   3.9810997805034276E-006   61.603699429999999        1.2272825464606285E-002   1.4126620953902602E-003  -2.9938097577542067E-003   3.5824603401124477E-004
   5.2481000238913111E-006   61.603699429999999        1.2939006090164185E-002   1.6849950188770890E-003  -3.2306648790836334E-003   5.8264774270355701E-004
   6.9183001869532745E-006   61.603699429999999        1.3645186088979244E-002   1.9824211485683918E-003  -3.5013970918953419E-003   8.5145805496722460E-004
   9.1201000032015145E-006   61.603699429999999        1.4394116587936878E-002   2.3069428279995918E-003  -3.8106455467641354E-003   1.1718287132680416E-003
   1.2022999726468697E-005   61.603699429999999        1.5188832767307758E-002   2.6607399340718985E-003  -4.1635576635599136E-003   1.5518885338678956E-003
   1.5849000192247331E-005   61.603699429999999        1.6032319515943527E-002   3.0460194684565067E-003  -4.5656282454729080E-003   2.0006515551358461E-003
   2.0892999600619078E-005   61.603699429999999        1.6928367316722870E-002   3.4653968177735806E-003  -5.0230808556079865E-003   2.5285377632826567E-003
   2.7542000680114143E-005   61.603699429999999        1.7880806699395180E-002   3.9215488359332085E-003  -5.5424757301807404E-003   3.1470842659473419E-003
   3.6307999835116789E-005   61.603699429999999        1.8894158303737640E-002   4.4175069779157639E-003  -6.1309672892093658E-003   3.8694171234965324E-003
   4.7862999053904787E-005   61.603699429999999        1.9973170012235641E-002   4.9564200453460217E-003  -6.7959353327751160E-003   4.7100465744733810E-003
   6.3095998484641314E-005   61.603699429999999        2.1123548969626427E-002   5.5418997071683407E-003  -7.5452402234077454E-003   5.6855008006095886E-003
   8.3175997133366764E-005   61.603699429999999        2.2351613268256187E-002   6.1778174713253975E-003  -8.3867674693465233E-003   6.8141827359795570E-003
   1.0964999819407240E-004   61.603699429999999        2.3665037006139755E-002   6.8686497397720814E-003  -9.3285655602812767E-003   8.1171356141567230E-003
   1.4453999756369740E-004   61.603699429999999        2.5072077289223671E-002   7.6190209947526455E-003  -1.0377787053585052E-002   9.6173724159598351E-003
   1.9054999575018883E-004   61.603699429999999        2.6584079489111900E-002   8.4349606186151505E-003  -1.1541840620338917E-002   1.1342570185661316E-002
   2.5119000929407775E-004   61.603699429999999        2.8212876990437508E-002   9.3224188312888145E-003  -1.2825479730963707E-002   1.3322285376489162E-002
   3.3112999517470598E-004   61.603699429999999        2.9974414035677910E-002   1.0289083234965801E-002  -1.4232267625629902E-002   1.5591957606375217E-002
   4.3652000022120774E-004   61.603699429999999        3.1888172030448914E-002   1.1343915946781635E-002  -1.5762414783239365E-002   1.8192209303379059E-002
   5.7544000446796417E-004   61.603699429999999        3.3978216350078583E-002   1.2497508898377419E-002  -1.7411243170499802E-002   2.1169643849134445E-002
   7.5857999036088586E-004   61.603699429999999        3.6275807768106461E-002   1.3763249851763248E-002  -1.9168142229318619E-002   2.4579584598541260E-002
   1.0000000474974513E-003   61.603699429999999        3.8820590823888779E-002   1.5157655812799931E-002  -2.1013384684920311E-002   2.8486352413892746E-002
   1.3183000264689326E-003   61.603699429999999        4.1664473712444305E-002   1.6702104359865189E-002  -2.2915657609701157E-002   3.2966621220111847E-002
   1.7377999611198902E-003   61.603699429999999        4.4873226433992386E-002   1.8423290923237801E-002  -2.4826493114233017E-002   3.8108065724372864E-002
   2.2909000981599092E-003   61.603699429999999        4.8535346984863281E-002   2.0357586443424225E-002  -2.6677325367927551E-002   4.4017657637596130E-002
   3.0199999455362558E-003   61.603699429999999        5.2763935178518295E-002   2.2551637142896652E-002  -2.8369836509227753E-002   5.0816327333450317E-002
   3.9810999296605587E-003   61.603699429999999        5.7707265019416809E-002   2.5067800655961037E-002  -2.9768778011202812E-002   5.8644060045480728E-002
   5.2481000311672688E-003   61.603699429999999        6.3558086752891541E-002   2.7989178895950317E-002  -3.0690660700201988E-002   6.7658349871635437E-002
   6.9182999432086945E-003   61.603699429999999        7.0564024150371552E-002   3.1425893306732178E-002  -3.0890502035617828E-002   7.8028522431850433E-002
   9.1201001778244972E-003   61.603699429999999        7.9040698707103729E-002   3.5523891448974609E-002  -3.0047247186303139E-002   8.9927293360233307E-002
   1.2023000046610832E-002   61.603699429999999        8.9383170008659363E-002   4.0474772453308105E-002  -2.7748290449380875E-002  0.10351140052080154     
   1.5848999843001366E-002   61.603699429999999       0.10206687450408936        4.6523425728082657E-002  -2.3478763177990913E-002  0.11888039112091064     
   2.0893000066280365E-002   61.603699429999999       0.11765313148498535        5.3981881588697433E-002  -1.6614494845271111E-002  0.13603337109088898     
   2.7542000636458397E-002   61.603699429999999       0.13674668967723846        6.3225746154785156E-002  -6.4399885013699532E-003  0.15476296842098236     
   3.6308001726865768E-002   61.603699429999999       0.15992769598960876        7.4684754014015198E-002   7.8059919178485870E-003  0.17452789843082428     
   4.7862999141216278E-002   61.603699429999999       0.18758201599121094        8.8789984583854675E-002   2.6814544573426247E-002  0.19424803555011749     
   6.3096001744270325E-002   61.603699429999999       0.21962930262088776       0.10587166994810104        5.1012624055147171E-002  0.21207308769226074     
   8.3176001906394958E-002   61.603699429999999       0.25504112243652344       0.12593728303909302        8.0219633877277374E-002  0.22513325512409210     
  0.10000000149011612        61.603699429999999       0.27929919958114624       0.14067669212818146       0.10190674662590027       0.22927217185497284     
  0.12500000000000000        61.603699429999999       0.30716192722320557       0.15919411182403564       0.12928640842437744       0.22710905969142914     
  0.15000000596046448        61.603699429999999       0.32630079984664917       0.17381586134433746       0.15106832981109619       0.21789079904556274     
  0.17499999701976776        61.603699429999999       0.33780592679977417       0.18474535644054413       0.16765896975994110       0.20401678979396820     
  0.20000000298023224        61.603699429999999       0.34268322587013245       0.19221939146518707       0.17953819036483765       0.18727244436740875     
  0.22499999403953552        61.603699429999999       0.34186449646949768       0.19650004804134369       0.18720065057277679       0.16900321841239929     
  0.25000000000000000        61.603699429999999       0.33621206879615784       0.19786685705184937       0.19113115966320038       0.15022033452987671     
  0.27500000596046448        61.603699429999999       0.32652175426483154       0.19661016762256622       0.19179396331310272       0.13167287409305573     
  0.30000001192092896        61.603699429999999       0.31352534890174866       0.19302570819854736       0.18962846696376801       0.11390102654695511     
  0.32499998807907104        61.603699429999999       0.29789263010025024       0.18741011619567871       0.18504792451858521        9.7277663648128510E-002
  0.34999999403953552        61.603699429999999       0.28023365139961243       0.18005710840225220       0.17843930423259735        8.2041829824447632E-002
  0.37500000000000000        61.603699429999999       0.26110091805458069       0.17125442624092102       0.17016388475894928        6.8326406180858612E-002
  0.40000000596046448        61.603699429999999       0.24099150300025940       0.16128101944923401       0.16055791079998016        5.6181143969297409E-002
  0.42500001192092896        61.603699429999999       0.22034926712512970       0.15040484070777893       0.14993333816528320        4.5592028647661209E-002
  0.44999998807907104        61.603699429999999       0.19956703484058380       0.13888078927993774       0.13857832551002502        3.6497529596090317E-002
  0.47499999403953552        61.603699429999999       0.17898879945278168       0.12694892287254333       0.12675781548023224        2.8802186250686646E-002
  0.50000000000000000        61.603699429999999       0.15891182422637939       0.11483301967382431       0.11471374332904816        2.2387921810150146E-002
  0.52499997615814209        61.603699429999999       0.13958896696567535       0.10273920744657516       0.10266531258821487        1.7123330384492874E-002
  0.55000001192092896        61.603699429999999       0.12123066931962967        9.0854831039905548E-002   9.0809054672718048E-002   1.2871224433183670E-002
  0.57499998807907104        61.603699429999999       0.10400725901126862        7.9347468912601471E-002   7.9318843781948090E-002   9.4946129247546196E-003
  0.60000002384185791        61.603699429999999        8.8051028549671173E-002   6.8364091217517853E-002   6.8345859646797180E-002   6.8613393232226372E-003
  0.62500000000000000        61.603699429999999        7.3458410799503326E-002   5.8030430227518082E-002   5.8018524199724197E-002   4.8475158400833607E-003
  0.64999997615814209        61.603699429999999        6.0292135924100876E-002   4.8450391739606857E-002   4.8442434519529343E-002   3.3399257808923721E-003
  0.67500001192092896        61.603699429999999        4.8583406955003738E-002   3.9705738425254822E-002   3.9700336754322052E-002   2.2375388070940971E-003
  0.69999998807907104        61.603699429999999        3.8334075361490250E-002   3.1855840235948563E-002   3.1852174550294876E-002   1.4522669371217489E-003
  0.72500002384185791        61.603699429999999        2.9518878087401390E-002   2.4937644600868225E-002   2.4935206398367882E-002   9.0909120626747608E-004
  0.75000000000000000        61.603699429999999        2.2087693214416504E-002   1.8965825438499451E-002   1.8964264541864395E-002   5.4567703045904636E-004
  0.77499997615814209        61.603699429999999        1.5967844054102898E-002   1.3933102600276470E-002   1.3932169415056705E-002   3.1159227364696562E-004
  0.80000001192092896        61.603699429999999        1.1066487990319729E-002   9.8108062520623207E-003   9.8103154450654984E-003   1.6723116277717054E-004
  0.82499998807907104        61.603699429999999        7.2730681858956814E-003   6.5496624447405338E-003   6.5494799055159092E-003   8.2542210293468088E-005
  0.85000002384185791        61.603699429999999        4.4618793763220310E-003   4.0808543562889099E-003   4.0808892808854580E-003   3.5648787161335349E-005
  0.87500000000000000        61.603699429999999        2.4947866331785917E-003   2.3173952940851450E-003   2.3175901733338833E-003   1.1439081390562933E-005
  0.89999997615814209        61.603699429999999        1.2241550721228123E-003   1.1559041449800134E-003   1.1562180006876588E-003   1.9111739391064475E-007
  0.92500001192092896        61.603699429999999        4.9613160081207752E-004   4.7892361180856824E-004   4.7931066364981234E-004  -3.7168067592574516E-006
  0.94999998807907104        61.603699429999999        1.5454248932655901E-004   1.5807703312020749E-004   1.5846519090700895E-004  -2.9758150503766956E-006
  0.97500002384185791        61.603699429999999        4.6043973270570859E-005   5.8752724726218730E-005   5.9024263464380056E-005   1.6195765510929050E-006
   1.0000000000000000        61.603699429999999        2.8638065487029962E-005   4.8550253268331289E-005   4.8531426728004590E-005   1.0268311598338187E-005
   9.9999997171806854E-010   78.988814070000004        2.8204941190779209E-003  -9.3246379401534796E-004  -1.0898939799517393E-003  -4.4828897807747126E-004
   1.3183000246996812E-009   78.988814070000004        2.9525158461183310E-003  -9.3557150103151798E-004  -1.1134089436382055E-003  -4.5779551146551967E-004
   1.7378000150003459E-009   78.988814070000004        3.0913380905985832E-003  -9.3671074137091637E-004  -1.1372185545042157E-003  -4.6739654499106109E-004
   2.2908999142146058E-009   78.988814070000004        3.2374062575399876E-003  -9.3566911527886987E-004  -1.1613704264163971E-003  -4.7707179328426719E-004
   3.0200000278313155E-009   78.988814070000004        3.3911017235368490E-003  -9.3221617862582207E-004  -1.1859089136123657E-003  -4.8678534221835434E-004
   3.9810998941902653E-009   78.988814070000004        3.5528619773685932E-003  -9.2610321007668972E-004  -1.2108974624425173E-003  -4.9649126594886184E-004
   5.2481001766579993E-009   78.988814070000004        3.7231612950563431E-003  -9.1706082457676530E-004  -1.2364174472168088E-003  -5.0612923223525286E-004
   6.9183001549788514E-009   78.988814070000004        3.9024865254759789E-003  -9.0479879872873425E-004  -1.2625665403902531E-003  -5.1561876898631454E-004
   9.1201002305751899E-009   78.988814070000004        4.0913680568337440E-003  -8.8900269474834204E-004  -1.2894675601273775E-003  -5.2485708147287369E-004
   1.2023000373062587E-008   78.988814070000004        4.2903805151581764E-003  -8.6933193961158395E-004  -1.3172711478546262E-003  -5.3371314425021410E-004
   1.5849000334355878E-008   78.988814070000004        4.5000514946877956E-003  -8.4542774129658937E-004  -1.3461478520184755E-003  -5.4201786406338215E-004
   2.0892999330612838E-008   78.988814070000004        4.7210664488375187E-003  -8.1689015496522188E-004  -1.3763214228674769E-003  -5.4956530220806599E-004
   2.7542000680114143E-008   78.988814070000004        4.9540684558451176E-003  -7.8329740790650249E-004  -1.4080461114645004E-003  -5.5609567789360881E-004
   3.6307998385609608E-008   78.988814070000004        5.1997997798025608E-003  -7.4418669100850821E-004  -1.4416333287954330E-003  -5.6129030417650938E-004
   4.7863000673942224E-008   78.988814070000004        5.4589728824794292E-003  -6.9907133001834154E-004  -1.4774402370676398E-003  -5.6475662859156728E-004
   6.3096003088958241E-008   78.988814070000004        5.7324189692735672E-003  -6.4741529058665037E-004  -1.5158994356170297E-003  -5.6601787218824029E-004
   8.3175997644957533E-008   78.988814070000004        6.0209692455828190E-003  -5.8865075698122382E-004  -1.5575108118355274E-003  -5.6449591647833586E-004
   1.0965000285523274E-007   78.988814070000004        6.3255848363041878E-003  -5.2215077448636293E-004  -1.6028713434934616E-003  -5.5949296802282333E-004
   1.4453999597208167E-007   78.988814070000004        6.6471141763031483E-003  -4.4727916247211397E-004  -1.6526506515219808E-003  -5.5017572594806552E-004
   1.9054999711443088E-007   78.988814070000004        6.9867870770394802E-003  -3.6327537964098155E-004  -1.7076793592423201E-003  -5.3553940961137414E-004
   2.5118998792095226E-007   78.988814070000004        7.3455111123621464E-003  -2.6941782562062144E-004  -1.7688545631244779E-003  -5.1440484821796417E-004
   3.3112999631157436E-007   78.988814070000004        7.7245440334081650E-003  -1.6485924425069243E-004  -1.8372620688751340E-003  -4.8536446411162615E-004
   4.3651999703797628E-007   78.988814070000004        8.1251608207821846E-003  -4.8702739150030538E-005  -1.9141428638249636E-003  -4.4676027027890086E-004
   5.7544002629583701E-007   78.988814070000004        8.5486331954598427E-003   7.9989935329649597E-005  -2.0009051077067852E-003  -3.9665595977567136E-004
   7.5857997217099182E-007   78.988814070000004        8.9964400976896286E-003   2.2226368309929967E-004  -2.0991866476833820E-003  -3.3277494367212057E-004
   9.9999999747524271E-007   78.988814070000004        9.4700772315263748E-003   3.7921656621620059E-004  -2.2108403500169516E-003  -2.5247683515772223E-004
   1.3182999509808724E-006   78.988814070000004        9.9712535738945007E-003   5.5206642718985677E-004  -2.3380029015243053E-003  -1.5267860726453364E-004
   1.7377999483869644E-006   78.988814070000004        1.0501527227461338E-002   7.4202811811119318E-004  -2.4830270558595657E-003  -2.9875884138164110E-005
   2.2909000563231530E-006   78.988814070000004        1.1062989942729473E-002   9.5055747078731656E-004  -2.6486893184483051E-003   1.2006141332676634E-004
   3.0199998946045525E-006   78.988814070000004        1.1657539755105972E-002   1.1790964053943753E-003  -2.8380199801176786E-003   3.0178815359249711E-004
   3.9810997805034276E-006   78.988814070000004        1.2287342920899391E-002   1.4292414998635650E-003  -3.0544567853212357E-003   5.2065448835492134E-004
   5.2481000238913111E-006   78.988814070000004        1.2954778969287872E-002   1.7027289140969515E-003  -3.3018568065017462E-003   7.8277190914377570E-004
   6.9183001869532745E-006   78.988814070000004        1.3662351295351982E-002   2.0014026667922735E-003  -3.5844894591718912E-003   1.0950565338134766E-003
   9.1201000032015145E-006   78.988814070000004        1.4412829652428627E-002   2.3272742982953787E-003  -3.9071035571396351E-003   1.4653615653514862E-003
   1.2022999726468697E-005   78.988814070000004        1.5209276229143143E-002   2.6825366076081991E-003  -4.2749508284032345E-003   1.9025829387828708E-003
   1.5849000192247331E-005   78.988814070000004        1.6054704785346985E-002   3.0694084707647562E-003  -4.6936143189668655E-003   2.4165404029190540E-003
   2.0892999600619078E-005   78.988814070000004        1.6952941194176674E-002   3.4905218053609133E-003  -5.1693972200155258E-003   3.0185619834810495E-003
   2.7542000680114143E-005   78.988814070000004        1.7907861620187759E-002   3.9485725574195385E-003  -5.7089105248451233E-003   3.7211375311017036E-003
   3.6307999835116789E-005   78.988814070000004        1.8924038857221603E-002   4.4466136023402214E-003  -6.3193300738930702E-003   4.5384387485682964E-003
   4.7862999053904787E-005   78.988814070000004        2.0006287842988968E-002   4.9878223799169064E-003  -7.0080049335956573E-003   5.4860673844814301E-003
   6.3095998484641314E-005   78.988814070000004        2.1160397678613663E-002   5.5758422240614891E-003  -7.7827149070799351E-003   6.5817534923553467E-003
   8.3175997133366764E-005   78.988814070000004        2.2392788901925087E-002   6.2145856209099293E-003  -8.6511848494410515E-003   7.8451624140143394E-003
   1.0964999819407240E-004   78.988814070000004        2.3711260408163071E-002   6.9085792638361454E-003  -9.6212122589349747E-003   9.2987231910228729E-003
   1.4453999756369740E-004   78.988814070000004        2.5124222040176392E-002   7.6625095680356026E-003  -1.0699572041630745E-002   1.0966841131448746E-002
   1.9054999575018883E-004   78.988814070000004        2.6643218472599983E-002   8.4824860095977783E-003  -1.1893171817064285E-002   1.2878843583166599E-002
   2.5119000929407775E-004   78.988814070000004        2.8280323371291161E-002   9.3745524063706398E-003  -1.3206055387854576E-002   1.5065817162394524E-002
   3.3112999517470598E-004   78.988814070000004        3.0051780864596367E-002   1.0346524417400360E-002  -1.4640885405242443E-002   1.7564957961440086E-002
   4.3652000022120774E-004   78.988814070000004        3.1977452337741852E-002   1.1407520622014999E-002  -1.6196701675653458E-002   2.0418668165802956E-002
   5.7544000446796417E-004   78.988814070000004        3.4081853926181793E-002   1.2568328529596329E-002  -1.7867345362901688E-002   2.3675270378589630E-002
   7.5857999036088586E-004   78.988814070000004        3.6396823823451996E-002   1.3842589221894741E-002  -1.9640363752841949E-002   2.7391793206334114E-002
   1.0000000474974513E-003   78.988814070000004        3.8962692022323608E-002   1.5247131697833538E-002  -2.1493757143616676E-002   3.1633988022804260E-002
   1.3183000264689326E-003   78.988814070000004        4.1832197457551956E-002   1.6803728416562080E-002  -2.3393459618091583E-002   3.6479596048593521E-002
   1.7377999611198902E-003   78.988814070000004        4.5072074979543686E-002   1.8539557233452797E-002  -2.5287702679634094E-002   4.2016398161649704E-002
   2.2909000981599092E-003   78.988814070000004        4.8771955072879791E-002   2.0491579547524452E-002  -2.7104046195745468E-002   4.8350542783737183E-002
   3.0199999455362558E-003   78.988814070000004        5.3046163171529770E-002   2.2707147523760796E-002  -2.8739714995026588E-002   5.5599998682737350E-002
   3.9810999296605587E-003   78.988814070000004        5.8044232428073883E-002   2.5249423459172249E-002  -3.0054494738578796E-002   6.3899084925651550E-002
   5.2481000311672688E-003   78.988814070000004        6.3960067927837372E-002   2.8202392160892487E-002  -3.0859595164656639E-002   7.3395647108554840E-002
   6.9182999432086945E-003   78.988814070000004        7.1042053401470184E-002   3.1677056103944778E-002  -3.0904792249202728E-002   8.4243804216384888E-002
   9.1201001778244972E-003   78.988814070000004        7.9605706036090851E-002   3.5820085555315018E-002  -2.9864491894841194E-002   9.6593581140041351E-002
   1.2023000046610832E-002   78.988814070000004        9.0044394135475159E-002   4.0823355317115784E-002  -2.7323352172970772E-002  0.11056943982839584     
   1.5848999843001366E-002   78.988814070000004       0.10282908380031586        4.6931076794862747E-002  -2.2767378017306328E-002  0.12622664868831635     
   2.0893000066280365E-002   78.988814070000004       0.11851224303245544        5.4452914744615555E-002  -1.5579072758555412E-002  0.14350657165050507     
   2.7542000636458397E-002   78.988814070000004       0.13768304884433746        6.3759125769138336E-002  -5.0589344464242458E-003  0.16213010251522064     
   3.6308001726865768E-002   78.988814070000004       0.16089653968811035        7.5269371271133423E-002   9.5252078026533127E-003  0.18147334456443787     
   4.7862999141216278E-002   78.988814070000004       0.18850080668926239        8.9397519826889038E-002   2.8818188235163689E-002  0.20037245750427246     
   6.3096001744270325E-002   78.988814070000004       0.22036318480968475       0.10644675791263580        5.3181309252977371E-002  0.21691220998764038     
   8.3176001906394958E-002   78.988814070000004       0.25538989901542664       0.12638543546199799        8.2350946962833405E-002  0.22821301221847534     
  0.10000000149011612        78.988814070000004       0.27924603223800659       0.14096313714981079       0.10385625809431076       0.23095782101154327     
  0.12500000000000000        78.988814070000004       0.30643984675407410       0.15917533636093140       0.13080923259258270       0.22697959840297699     
  0.15000000596046448        78.988814070000004       0.32488045096397400       0.17344281077384949       0.15206034481525421       0.21630774438381195     
  0.17499999701976776        78.988814070000004       0.33570256829261780       0.18399450182914734       0.16807867586612701       0.20134456455707550     
  0.20000000298023224        78.988814070000004       0.33994290232658386       0.19108729064464569       0.17938533425331116       0.18384665250778198     
  0.22499999403953552        78.988814070000004       0.33855396509170532       0.19499915838241577       0.18650232255458832       0.16511635482311249     
  0.25000000000000000        78.988814070000004       0.33241158723831177       0.19602201879024506       0.18993240594863892       0.14611662924289703     
  0.27500000596046448        78.988814070000004       0.32231932878494263       0.19445572793483734       0.19015116989612579       0.12754826247692108     
  0.30000001192092896        78.988814070000004       0.30901238322257996       0.19060304760932922       0.18760474026203156       0.10990610718727112     
  0.32499998807907104        78.988814070000004       0.29316052794456482       0.18476541340351105       0.18270963430404663        9.3522153794765472E-002
  0.34999999403953552        78.988814070000004       0.27537119388580322       0.17723953723907471       0.17585359513759613        7.8599885106086731E-002
  0.37500000000000000        78.988814070000004       0.25619220733642578       0.16831447184085846       0.16739675402641296        6.5242119133472443E-002
  0.40000000596046448        78.988814070000004       0.23611432313919067       0.15826906263828278       0.15767280757427216        5.3474042564630508E-002
  0.42500001192092896        78.988814070000004       0.21557401120662689       0.14736990630626678       0.14699003100395203        4.3262198567390442E-002
  0.44999998807907104        78.988814070000004       0.19495581090450287       0.13586942851543427       0.13563208281993866        3.4530315548181534E-002
  0.47499999403953552        78.988814070000004       0.17459486424922943       0.12400438636541367       0.12385874986648560        2.7172388508915901E-002
  0.50000000000000000        78.988814070000004       0.15477940440177917       0.11199441552162170       0.11190632730722427        2.1063391119241714E-002
  0.52499997615814209        78.988814070000004       0.13575302064418793       0.10004091262817383        9.9987998604774475E-002   1.6068028286099434E-002
  0.55000001192092896        78.988814070000004       0.11771710962057114        8.8326007127761841E-002   8.8294059038162231E-002   1.2047698721289635E-002
  0.57499998807907104        78.988814070000004       0.10083314031362534        7.7011696994304657E-002   7.6992005109786987E-002   8.8659655302762985E-003
  0.60000002384185791        78.988814070000004        8.5224948823451996E-002   6.6239193081855774E-002   6.6226601600646973E-002   6.3926894217729568E-003
  0.62500000000000000        78.988814070000004        7.0981062948703766E-002   5.6128334254026413E-002   5.6119907647371292E-002   4.5070322230458260E-003
  0.64999997615814209        78.988814070000004        5.8156907558441162E-002   4.6777199953794479E-002   4.6771328896284103E-002   3.0994769185781479E-003
  0.67500001192092896        78.988814070000004        4.6777117997407913E-002   3.8261853158473969E-002   3.8257677108049393E-002   2.0730120595544577E-003
  0.69999998807907104        78.988814070000004        3.6837782710790634E-002   3.0636264011263847E-002   3.0633298680186272E-002   1.3436204753816128E-003
  0.72500002384185791        78.988814070000004        2.8308752924203873E-002   2.3932373151183128E-002   2.3930320516228676E-002   8.4019138012081385E-004
  0.75000000000000000        78.988814070000004        2.1135963499546051E-002   1.8160348758101463E-002   1.8158996477723122E-002   5.0397956511005759E-004
  0.77499997615814209        78.988814070000004        1.5243791043758392E-002   1.3309045694768429E-002   1.3308220542967319E-002   2.8771464712917805E-004
  0.80000001192092896        78.988814070000004        1.0537485592067242E-002   9.3466611579060555E-003   9.3462243676185608E-003   1.5446316683664918E-004
  0.82499998807907104        78.988814070000004        6.9056595675647259E-003   6.2216427177190781E-003   6.2214848585426807E-003   7.6334305049385875E-005
  0.85000002384185791        78.988814070000004        4.2228912934660912E-003   3.8638475816696882E-003   3.8638915866613388E-003   3.3110696676885709E-005
  0.87500000000000000        78.988814070000004        2.3524609860032797E-003   2.1860313136130571E-003   2.1862247958779335E-003   1.0874683539441321E-005
  0.89999997615814209        78.988814070000004        1.1493086349219084E-003   1.0857253801077604E-003   1.0860280599445105E-003   6.8802182795479894E-007
  0.92500001192092896        78.988814070000004        4.6333097270689905E-004   4.4766312930732965E-004   4.4802823686040938E-004  -2.6312382033211179E-006
  0.94999998807907104        78.988814070000004        1.4329682744573802E-004   1.4704531349707395E-004   1.4739904145244509E-004  -1.6063586372183636E-006
  0.97500002384185791        78.988814070000004        4.2004659917438403E-005   5.4329146223608404E-005   5.4553340305574238E-005   2.9374018595262896E-006
   1.0000000000000000        78.988814070000004        2.4764160116319545E-005   4.3741671106545255E-005   4.3665182602126151E-005   1.1041669495170936E-005
   9.9999997171806854E-010   101.28016350000000        2.8221742250025272E-003  -9.3006907263770700E-004  -1.0863498318940401E-003  -4.8310900456272066E-004
   1.3183000246996812E-009   101.28016350000000        2.9543223790824413E-003  -9.3302474124357104E-004  -1.1098242830485106E-003  -4.9320305697619915E-004
   1.7378000150003459E-009   101.28016350000000        3.0932805966585875E-003  -9.3400193145498633E-004  -1.1336071183905005E-003  -5.0336116692051291E-004
   2.2908999142146058E-009   101.28016350000000        3.2394945155829191E-003  -9.3278760323300958E-004  -1.1577499099075794E-003  -5.1355303730815649E-004
   3.0200000278313155E-009   101.28016350000000        3.3933462109416723E-003  -9.2915049754083157E-004  -1.1823012027889490E-003  -5.2373006474226713E-004
   3.9810998941902653E-009   101.28016350000000        3.5552738700062037E-003  -9.2284125275909901E-004  -1.2073297984898090E-003  -5.3383118938654661E-004
   5.2481001766579993E-009   101.28016350000000        3.7257529329508543E-003  -9.1358961071819067E-004  -1.2329230085015297E-003  -5.4377742344513535E-004
   6.9183001549788514E-009   101.28016350000000        3.9052709471434355E-003  -9.0110430028289557E-004  -1.2591861886903644E-003  -5.5346620501950383E-004
   9.1201002305751899E-009   101.28016350000000        4.0943594649434090E-003  -8.8507024338468909E-004  -1.2862504227086902E-003  -5.6276773102581501E-004
   1.2023000373062587E-008   101.28016350000000        4.2935935780405998E-003  -8.6514547001570463E-004  -1.3142768293619156E-003  -5.7151907822117209E-004
   1.5849000334355878E-008   101.28016350000000        4.5035025104880333E-003  -8.4097048966214061E-004  -1.3434474822133780E-003  -5.7951291091740131E-004
   2.0892999330612838E-008   101.28016350000000        4.7247735783457756E-003  -8.1214384408667684E-004  -1.3740002177655697E-003  -5.8649817947298288E-004
   2.7542000680114143E-008   101.28016350000000        4.9580498598515987E-003  -7.7824271284043789E-004  -1.4062053523957729E-003  -5.9216172667220235E-004
   3.6307998385609608E-008   101.28016350000000        5.2040764130651951E-003  -7.3880271520465612E-004  -1.4403926907107234E-003  -5.9612188488245010E-004
   4.7863000673942224E-008   101.28016350000000        5.4635661654174328E-003  -6.9333595456555486E-004  -1.4769410481676459E-003  -5.9791281819343567E-004
   6.3096003088958241E-008   101.28016350000000        5.7373531162738800E-003  -6.4130459213629365E-004  -1.5163073549047112E-003  -5.9697200777009130E-004
   8.3175997644957533E-008   101.28016350000000        6.0262703336775303E-003  -5.8213918237015605E-004  -1.5590200200676918E-003  -5.9262168360874057E-004
   1.0965000285523274E-007   101.28016350000000        6.3312803395092487E-003  -5.1521084969863296E-004  -1.6057079192250967E-003  -5.8404821902513504E-004
   1.4453999597208167E-007   101.28016350000000        6.6532348282635212E-003  -4.3988152174279094E-004  -1.6570766456425190E-003  -5.7028682203963399E-004
   1.9054999711443088E-007   101.28016350000000        6.9933664053678513E-003  -3.5538824158720672E-004  -1.7139990814030170E-003  -5.5017706472426653E-004
   2.5118998792095226E-007   101.28016350000000        7.3525854386389256E-003  -2.6100725517608225E-004  -1.7774173757061362E-003  -5.2236783085390925E-004
   3.3112999631157436E-007   101.28016350000000        7.7321529388427734E-003  -1.5588859969284385E-004  -1.8484693719074130E-003  -4.8525093006901443E-004
   4.3651999703797628E-007   101.28016350000000        8.1333480775356293E-003  -3.9132475649239495E-005  -1.9284539157524705E-003  -4.3694130727089942E-004
   5.7544002629583701E-007   101.28016350000000        8.5574472323060036E-003   9.0202389401383698E-005  -2.0188421476632357E-003  -3.7524843355640769E-004
   7.5857997217099182E-007   101.28016350000000        9.0059340000152588E-003   2.3316442093346268E-004  -2.1213425789028406E-003  -2.9760599136352539E-004
   9.9999999747524271E-007   101.28016350000000        9.4803096726536751E-003   3.9085542084649205E-004  -2.2378836292773485E-003  -2.0105112344026566E-004
   1.3182999509808724E-006   101.28016350000000        9.9822906777262688E-003   5.6449760450050235E-004  -2.3706855718046427E-003  -8.2136553828604519E-005
   1.7377999483869644E-006   101.28016350000000        1.0513441637158394E-002   7.5531023321673274E-004  -2.5221877731382847E-003   6.3036517531145364E-005
   2.2909000563231530E-006   101.28016350000000        1.1075864546000957E-002   9.6475461032241583E-004  -2.6952628977596760E-003   2.3905254784040153E-004
   3.0199998946045525E-006   101.28016350000000        1.1671466752886772E-002   1.1942783603444695E-003  -2.8930390253663063E-003   4.5105299795977771E-004
   3.9810997805034276E-006   101.28016350000000        1.2302427552640438E-002   1.4454849297180772E-003  -3.1190554145723581E-003   7.0492795202881098E-004
   5.2481000238913111E-006   101.28016350000000        1.2971140444278717E-002   1.7201176378875971E-003  -3.3772739116102457E-003   1.0073825251311064E-003
   6.9183001869532745E-006   101.28016350000000        1.3680125586688519E-002   2.0200293511152267E-003  -3.6720666103065014E-003   1.3659761752933264E-003
   9.1201000032015145E-006   101.28016350000000        1.4432175084948540E-002   2.3472418542951345E-003  -4.0082819759845734E-003   1.7892649630084634E-003
   1.2022999726468697E-005   101.28016350000000        1.5230374410748482E-002   2.7039588894695044E-003  -4.3912641704082489E-003   2.2869086824357510E-003
   1.5849000192247331E-005   101.28016350000000        1.6077766194939613E-002   3.0924128368496895E-003  -4.8266714438796043E-003   2.8695256914943457E-003
   2.0892999600619078E-005   101.28016350000000        1.6978213563561440E-002   3.5152514465153217E-003  -5.3208707831799984E-003   3.5493427421897650E-003
   2.7542000680114143E-005   101.28016350000000        1.7935635522007942E-002   3.9751892909407616E-003  -5.8805053122341633E-003   4.3397843837738037E-003
   3.6307999835116789E-005   101.28016350000000        1.8954660743474960E-002   4.4753020629286766E-003  -6.5127518028020859E-003   5.2560460753738880E-003
   4.7862999053904787E-005   101.28016350000000        2.0040165632963181E-002   5.0187930464744568E-003  -7.2249076329171658E-003   6.3147931359708309E-003
   6.3095998484641314E-005   101.28016350000000        2.1198024973273277E-002   5.6093400344252586E-003  -8.0246459692716599E-003   7.5349160470068455E-003
   8.3175997133366764E-005   101.28016350000000        2.2434756159782410E-002   6.2508946284651756E-003  -8.9195044711232185E-003   8.9372964575886726E-003
   1.0964999819407240E-004   101.28016350000000        2.3758284747600555E-002   6.9480347447097301E-003  -9.9170058965682983E-003   1.0545687749981880E-002
   1.4453999756369740E-004   101.28016350000000        2.5177173316478729E-002   7.7055064029991627E-003  -1.1023514904081821E-002   1.2385811656713486E-002
   1.9054999575018883E-004   101.28016350000000        2.6703163981437683E-002   8.5294991731643677E-003  -1.2245412915945053E-002   1.4488553628325462E-002
   2.5119000929407775E-004   101.28016350000000        2.8348561376333237E-002   9.4261532649397850E-003  -1.3586008921265602E-002   1.6886409372091293E-002
   3.3112999517470598E-004   101.28016350000000        3.0129915103316307E-002   1.0403406806290150E-002  -1.5047038905322552E-002   1.9618183374404907E-002
   4.3652000022120774E-004   101.28016350000000        3.2067444175481796E-002   1.1470533907413483E-002  -1.6626361757516861E-002   2.2727867588400841E-002
   5.7544000446796417E-004   101.28016350000000        3.4186132252216339E-002   1.2638517655432224E-002  -1.8316324800252914E-002   2.6265265420079231E-002
   7.5857999036088586E-004   101.28016350000000        3.6518357694149017E-002   1.3921244069933891E-002  -2.0102644339203835E-002   3.0288819223642349E-002
   1.0000000474974513E-003   101.28016350000000        3.9105135947465897E-002   1.5335851348936558E-002  -2.1961070597171783E-002   3.4865330904722214E-002
   1.3183000264689326E-003   101.28016350000000        4.2000003159046173E-002   1.6904497519135475E-002  -2.3854829370975494E-002   4.0073145180940628E-002
   1.7377999611198902E-003   101.28016350000000        4.5270636677742004E-002   1.8654827028512955E-002  -2.5728946551680565E-002   4.5999586582183838E-002
   2.2909000981599092E-003   101.28016350000000        4.9007754772901535E-002   2.0624384284019470E-002  -2.7507223188877106E-002   5.2749305963516235E-002
   3.0199999455362558E-003   101.28016350000000        5.3326845169067383E-002   2.2861188277602196E-002  -2.9082622379064560E-002   6.0436528176069260E-002
   3.9810999296605587E-003   101.28016350000000        5.8378644287586212E-002   2.5429179891943932E-002  -3.0310224741697311E-002   6.9189026951789856E-002
   5.2481000311672688E-003   101.28016350000000        6.4358115196228027E-002   2.8413183987140656E-002  -3.0996294692158699E-002   7.9144097864627838E-002
   6.9182999432086945E-003   101.28016350000000        7.1514293551445007E-002   3.1925018876791000E-002  -3.0885824933648109E-002   9.0439759194850922E-002
   9.1201001778244972E-003   101.28016350000000        8.0162487924098969E-002   3.6112003028392792E-002  -2.9649257659912109E-002  0.10320276021957397     
   1.2023000046610832E-002   101.28016350000000        9.0694241225719452E-002   4.1166201233863831E-002  -2.6869194582104683E-002  0.11752508580684662     
   1.5848999843001366E-002   101.28016350000000       0.10357597470283508        4.7331057488918304E-002  -2.2033261135220528E-002  0.13341836631298065     
   2.0893000066280365E-002   101.28016350000000       0.11935134232044220        5.4913785308599472E-002  -1.4531341381371021E-002  0.15076823532581329     
   2.7542000636458397E-002   101.28016350000000       0.13859413564205170        6.4279258251190186E-002  -3.6804110277444124E-003  0.16922771930694580     
   3.6308001726865768E-002   101.28016350000000       0.16183480620384216        7.5837187469005585E-002   1.1222678236663342E-002  0.18809685111045837     
   4.7862999141216278E-002   101.28016350000000       0.18938483297824860        8.9984565973281860E-002   3.0777517706155777E-002  0.20613746345043182     
   6.3096001744270325E-002   101.28016350000000       0.22106117010116577       0.10699832439422607        5.5282302200794220E-002  0.22138169407844543     
   8.3176001906394958E-002   101.28016350000000       0.25570794939994812       0.12680920958518982        8.4394916892051697E-002  0.23095348477363586     
  0.10000000149011612        101.28016350000000       0.27917107939720154       0.14122700691223145       0.10571064054965973       0.23235239088535309     
  0.12500000000000000        101.28016350000000       0.30571535229682922       0.15914039313793182       0.13223704695701599       0.22664889693260193     
  0.15000000596046448        101.28016350000000       0.32348194718360901       0.17306368052959442       0.15296792984008789       0.21461878716945648     
  0.17499999701976776        101.28016350000000       0.33364826440811157       0.18325045704841614       0.16843163967132568       0.19865609705448151     
  0.20000000298023224        101.28016350000000       0.33728000521659851       0.18997690081596375       0.17918783426284790       0.18048249185085297     
  0.22499999403953552        101.28016350000000       0.33534908294677734       0.19353605806827545       0.18578381836414337       0.16135422885417938     
  0.25000000000000000        101.28016350000000       0.32874360680580139       0.19423155486583710       0.18873864412307739       0.14218521118164062     
  0.27500000596046448        101.28016350000000       0.31827408075332642       0.19237212836742401       0.18853808939456940       0.12362847477197647     
  0.30000001192092896        101.28016350000000       0.30467838048934937       0.18826696276664734       0.18563404679298401       0.10613489151000977     
  0.32499998807907104        101.28016350000000       0.28862583637237549       0.18222190439701080       0.18044567108154297        8.9997470378875732E-002
  0.34999999403953552        101.28016350000000       0.27072098851203918       0.17453621327877045       0.17336100339889526        7.5386196374893188E-002
  0.37500000000000000        101.28016350000000       0.25150665640830994       0.16549995541572571       0.16473874449729919        6.2375973910093307E-002
  0.40000000596046448        101.28016350000000       0.23146742582321167       0.15539161860942841       0.15490984916687012        5.0969421863555908E-002
  0.42500001192092896        101.28016350000000       0.21103228628635406       0.14447627961635590       0.14417883753776550        4.1115488857030869E-002
  0.44999998807907104        101.28016350000000       0.19057768583297729       0.13300384581089020       0.13282489776611328        3.2724786549806595E-002
  0.47499999403953552        101.28016350000000       0.17043022811412811       0.12120767682790756       0.12110270559787750        2.5682101026177406E-002
  0.50000000000000000        101.28016350000000       0.15086928009986877       0.10930333286523819       0.10924305766820908        1.9856560975313187E-002
  0.52499997615814209        101.28016350000000       0.13212962448596954        9.7487568855285645E-002   9.7453333437442780E-002   1.5109803527593613E-002
  0.55000001192092896        101.28016350000000       0.11440391093492508        8.5937440395355225E-002   8.5917793214321136E-002   1.1302407830953598E-002
  0.57499998807907104        101.28016350000000        9.7845196723937988E-002   7.4809588491916656E-002   7.4797824025154114E-002   8.2988543435931206E-003
  0.60000002384185791        101.28016350000000        8.2569330930709839E-002   6.4239658415317535E-002   6.4232066273689270E-002   5.9712086804211140E-003
  0.62500000000000000        101.28016350000000        6.8657338619232178E-002   5.4341897368431091E-002   5.4336555302143097E-002   4.2017125524580479E-003
  0.64999997615814209        101.28016350000000        5.6157819926738739E-002   4.5208837836980820E-002   4.5204829424619675E-002   2.8844540938735008E-003
  0.67500001192092896        101.28016350000000        4.5089267194271088E-002   3.6911189556121826E-002   3.6908108741044998E-002   1.9262566929683089E-003
  0.69999998807907104        101.28016350000000        3.5442426800727844E-002   2.9497848823666573E-002   2.9495511204004288E-002   1.2469284702092409E-003
  0.72500002384185791        101.28016350000000        2.7182664722204208E-002   2.2996086627244949E-002   2.2994384169578552E-002   7.7898945892229676E-004
  0.75000000000000000        101.28016350000000        2.0252332091331482E-002   1.7411915585398674E-002   1.7410753294825554E-002   4.6699441736564040E-004
  0.77499997615814209        101.28016350000000        1.4573181979358196E-002   1.2730646878480911E-002   1.2729921378195286E-002   2.6655467809177935E-004
  0.80000001192092896        101.28016350000000        1.0048824362456799E-002   8.9176492765545845E-003   8.9172627776861191E-003   1.4315247244667262E-004
  0.82499998807907104        101.28016350000000        6.5672583878040314E-003   5.9193586930632591E-003   5.9192245826125145E-003   7.0834961661603302E-005
  0.85000002384185791        101.28016350000000        4.0034875273704529E-003   3.6645319778472185E-003   3.6645841319113970E-003   3.0861690902383998E-005
  0.87500000000000000        101.28016350000000        2.2222816478461027E-003   2.0658283028751612E-003   2.0660194568336010E-003   1.0369719348091166E-005
  0.89999997615814209        101.28016350000000        1.0811389656737447E-003   1.0217784438282251E-003   1.0220694821327925E-003   1.1075411521233036E-006
  0.92500001192092896        101.28016350000000        4.3359497794881463E-004   4.1930019506253302E-004   4.1964332922361791E-004  -1.7246137531401473E-006
  0.94999998807907104        101.28016350000000        1.3313470117282122E-004   1.3704807497560978E-004   1.3736834807787091E-004  -5.0499045300966827E-007
  0.97500002384185791        101.28016350000000        3.8336729630827904E-005   5.0275561079615727E-005   5.0455117161618546E-005   3.9164310692285653E-006
   1.0000000000000000        101.28016350000000        2.1280353394104168E-005   3.9364731492241845E-005   3.9235645090229809E-005   1.1452301805547904E-005
   9.9999997171806854E-010   129.86233089999999        2.8240073006600142E-003  -9.2780240811407566E-004  -1.0830514365807176E-003  -5.1782518858090043E-004
   1.3183000246996812E-009   129.86233089999999        2.9562879353761673E-003  -9.3061017105355859E-004  -1.1065006256103516E-003  -5.2846531616523862E-004
   1.7378000150003459E-009   129.86233089999999        3.0953881796449423E-003  -9.3142961850389838E-004  -1.1302741477265954E-003  -5.3913035662844777E-004
   2.2908999142146058E-009   129.86233089999999        3.2417541369795799E-003  -9.3004695372655988E-004  -1.1544275330379605E-003  -5.4977857507765293E-004
   3.0200000278313155E-009   129.86233089999999        3.3957685809582472E-003  -9.2623033560812473E-004  -1.1790142161771655E-003  -5.6034693261608481E-004
   3.9810998941902653E-009   129.86233089999999        3.5578708630055189E-003  -9.1972952941432595E-004  -1.2041083537042141E-003  -5.7075702352449298E-004
   5.2481001766579993E-009   129.86233089999999        3.7285368889570236E-003  -9.1027340386062860E-004  -1.2298041256144643E-003  -5.8090896345674992E-004
   6.9183001549788514E-009   129.86233089999999        3.9082551375031471E-003  -8.9756993111222982E-004  -1.2562145711854100E-003  -5.9067510301247239E-004
   9.1201002305751899E-009   129.86233089999999        4.0975580923259258E-003  -8.8130292715504766E-004  -1.2834800872951746E-003  -5.9989589499309659E-004
   1.2023000373062587E-008   129.86233089999999        4.2970227077603340E-003  -8.6112954886630177E-004  -1.3117726193740964E-003  -6.0837273485958576E-004
   1.5849000334355878E-008   129.86233089999999        4.5071779750287533E-003  -8.3668908337131143E-004  -1.3412865810096264E-003  -6.1585643561556935E-004
   2.0892999330612838E-008   129.86233089999999        4.7287135384976864E-003  -8.0757896648719907E-004  -1.3722745934501290E-003  -6.2204612186178565E-004
   2.7542000680114143E-008   129.86233089999999        4.9622738733887672E-003  -7.7337515540421009E-004  -1.4050235040485859E-003  -6.2657048692926764E-004
   3.6307998385609608E-008   129.86233089999999        5.2086049690842628E-003  -7.3361175600439310E-004  -1.4398829080164433E-003  -6.2897958559915423E-004
   4.7863000673942224E-008   129.86233089999999        5.4684216156601906E-003  -6.8779953289777040E-004  -1.4772536233067513E-003  -6.2872836133465171E-004
   6.3096003088958241E-008   129.86233089999999        5.7425596751272678E-003  -6.3539901748299599E-004  -1.5176181914284825E-003  -6.2516162870451808E-004
   8.3175997644957533E-008   129.86233089999999        6.0318545438349247E-003  -5.7583901798352599E-004  -1.5615340089425445E-003  -6.1749515589326620E-004
   1.0965000285523274E-007   129.86233089999999        6.3372706063091755E-003  -5.0848885439336300E-004  -1.6096632461994886E-003  -6.0479150852188468E-004
   1.4453999597208167E-007   129.86233089999999        6.6596618853509426E-003  -4.3270847527310252E-004  -1.6627479344606400E-003  -5.8594642905518413E-004
   1.9054999711443088E-007   129.86233089999999        7.0002642460167408E-003  -3.4773250808939338E-004  -1.7217039130628109E-003  -5.5963441263884306E-004
   2.5118998792095226E-007   129.86233089999999        7.3599908500909805E-003  -2.5283510331064463E-004  -1.7875191988423467E-003  -5.2432360826060176E-004
   3.3112999631157436E-007   129.86233089999999        7.7401064336299896E-003  -1.4716353325638920E-004  -1.8613842548802495E-003  -4.7819505562074482E-004
   4.3651999703797628E-007   129.86233089999999        8.1418938934803009E-003  -2.9815135349053890E-005  -1.9446559017524123E-003  -4.1912664892151952E-004
   5.7544002629583701E-007   129.86233089999999        8.5666337981820107E-003   1.0015437146648765E-004  -2.0388681441545486E-003  -3.4466310171410441E-004
   7.5857997217099182E-007   129.86233089999999        9.0158144012093544E-003   2.4379695241805166E-004  -2.1457995753735304E-003  -2.5193794863298535E-004
   9.9999999747524271E-007   129.86233089999999        9.4909444451332092E-003   4.0221813833341002E-004  -2.2674533538520336E-003  -1.3765544281341136E-004
   1.3182999509808724E-006   129.86233089999999        9.9937450140714645E-003   5.7664443738758564E-004  -2.4061319418251514E-003   2.0062934709130786E-006
   1.7377999483869644E-006   129.86233089999999        1.0525790043175220E-002   7.6829956378787756E-004  -2.5643587578088045E-003   1.7134938389062881E-004
   2.2909000563231530E-006   129.86233089999999        1.1089188978075981E-002   9.7865040879696608E-004  -2.7451000642031431E-003   3.7542212521657348E-004
   3.0199998946045525E-006   129.86233089999999        1.1685860343277454E-002   1.2091500684618950E-003  -2.9515770729631186E-003   6.1985972570255399E-004
   3.9810997805034276E-006   129.86233089999999        1.2317996472120285E-002   1.4614087995141745E-003  -3.1874256674200296E-003   9.1109838103875518E-004
   5.2481000238913111E-006   129.86233089999999        1.2988002970814705E-002   1.7371774883940816E-003  -3.4567059483379126E-003   1.2564409989863634E-003
   6.9183001869532745E-006   129.86233089999999        1.3698419556021690E-002   2.0383174996823072E-003  -3.7638843059539795E-003   1.6640922985970974E-003
   9.1201000032015145E-006   129.86233089999999        1.4452057890594006E-002   2.3668601643294096E-003  -4.1138995438814163E-003   2.1433099173009396E-003
   1.2022999726468697E-005   129.86233089999999        1.5252027660608292E-002   2.7250214479863644E-003  -4.5121782459318638E-003   2.7045139577239752E-003
   1.5849000192247331E-005   129.86233089999999        1.6101399436593056E-002   3.1150463037192822E-003  -4.9644391983747482E-003   3.3591126557439566E-003
   2.0892999600619078E-005   129.86233089999999        1.7004076391458511E-002   3.5395985469222069E-003  -5.4770987480878830E-003   4.1202181018888950E-003
   2.7542000680114143E-005   129.86233089999999        1.7964016646146774E-002   4.0014111436903477E-003  -6.0568149201571941E-003   5.0021735951304436E-003
   3.6307999835116789E-005   129.86233089999999        1.8985902890563011E-002   4.5035826042294502E-003  -6.7107467912137508E-003   6.0211736708879471E-003
   4.7862999053904787E-005   129.86233089999999        2.0074680447578430E-002   5.0493427552282810E-003  -7.4461190961301327E-003   7.1949139237403870E-003
   6.3095998484641314E-005   129.86233089999999        2.1236300468444824E-002   5.6424019858241081E-003  -8.2704760134220123E-003   8.5434103384613991E-003
   8.3175997133366764E-005   129.86233089999999        2.2477382794022560E-002   6.2867524102330208E-003  -9.1911442577838898E-003   1.0088707320392132E-002
   1.0964999819407240E-004   129.86233089999999        2.3805974051356316E-002   6.9870213046669960E-003  -1.0215346701443195E-002   1.1855825781822205E-002
   1.4453999756369740E-004   129.86233089999999        2.5230789557099342E-002   7.7480161562561989E-003  -1.1349013075232506E-002   1.3871721923351288E-002
   1.9054999575018883E-004   129.86233089999999        2.6763765141367912E-002   8.5760047659277916E-003  -1.2597976252436638E-002   1.6168747097253799E-002
   2.5119000929407775E-004   129.86233089999999        2.8417438268661499E-002   9.4772223383188248E-003  -1.3964785262942314E-002   1.8780684098601341E-002
   3.3112999517470598E-004   129.86233089999999        3.0208650976419449E-002   1.0459729470312595E-002  -1.5450236387550831E-002   2.1747801452875137E-002
   4.3652000022120774E-004   129.86233089999999        3.2157987356185913E-002   1.1532953009009361E-002  -1.7050988972187042E-002   2.5115488097071648E-002
   5.7544000446796417E-004   129.86233089999999        3.4290872514247894E-002   1.2708067893981934E-002  -1.8757900223135948E-002   2.8934795409440994E-002
   7.5857999036088586E-004   129.86233089999999        3.6640230566263199E-002   1.3999204151332378E-002  -2.0554857328534126E-002   3.3265285193920135E-002
   1.0000000474974513E-003   129.86233089999999        3.9247732609510422E-002   1.5423802658915520E-002  -2.2415392100811005E-002   3.8174450397491455E-002
   1.3183000264689326E-003   129.86233089999999        4.2167704552412033E-002   1.7004396766424179E-002  -2.4300074204802513E-002   4.3740790337324142E-002
   1.7377999611198902E-003   129.86233089999999        4.5468725264072418E-002   1.8769087269902229E-002  -2.6150805875658989E-002   5.0050638616085052E-002
   2.2909000981599092E-003   129.86233089999999        4.9242559820413589E-002   2.0755978301167488E-002  -2.7887759730219841E-002   5.7206511497497559E-002
   3.0199999455362558E-003   129.86233089999999        5.3605817258358002E-002   2.3013742640614510E-002  -2.9399815946817398E-002   6.5318167209625244E-002
   3.9810999296605587E-003   129.86233089999999        5.8710355311632156E-002   2.5607060641050339E-002  -3.0537607148289680E-002   7.4506044387817383E-002
   5.2481000311672688E-003   129.86233089999999        6.4752124249935150E-002   2.8621552512049675E-002  -3.1102780252695084E-002   8.4896109998226166E-002
   6.9182999432086945E-003   129.86233089999999        7.1980707347393036E-002   3.2169800251722336E-002  -3.0835982412099838E-002   9.6609547734260559E-002
   9.1201001778244972E-003   129.86233089999999        8.0711089074611664E-002   3.6399696022272110E-002  -2.9404230415821075E-002  0.10974934697151184     
   1.2023000046610832E-002   129.86233089999999        9.1332904994487762E-002   4.1503418236970901E-002  -2.6388691738247871E-002  0.12437503784894943     
   1.5848999843001366E-002   129.86233089999999       0.10430795699357986        4.7723557800054550E-002  -2.1279282867908478E-002  0.14045548439025879     
   2.0893000066280365E-002   129.86233089999999       0.12017107754945755        5.5364806205034256E-002  -1.3473890721797943E-002  0.15782262384891510     
   2.7542000636458397E-002   129.86233089999999       0.13948091864585876        6.4786650240421295E-002  -2.3063595872372389E-003  0.17606557905673981     
   3.6308001726865768E-002   129.86233089999999       0.16274385154247284        7.6388925313949585E-002   1.2897563166916370E-002  0.19441443681716919     
   4.7862999141216278E-002   129.86233089999999       0.19023586809635162        9.0552121400833130E-002   3.2693281769752502E-002  0.21156561374664307     
   6.3096001744270325E-002   129.86233089999999       0.22172535955905914       0.10752766579389572        5.7318337261676788E-002  0.22550964355468750     
   8.3176001906394958E-002   129.86233089999999       0.25599727034568787       0.12721011042594910        8.6356416344642639E-002  0.23338578641414642     
  0.10000000149011612        129.86233089999999       0.27907609939575195       0.14146986603736877       0.10747599601745605       0.23348657786846161     
  0.12500000000000000        129.86233089999999       0.30498915910720825       0.15909063816070557       0.13357691466808319       0.22614365816116333     
  0.15000000596046448        129.86233089999999       0.32210469245910645       0.17267937958240509       0.15379820764064789       0.21284423768520355     
  0.17499999701976776        129.86233089999999       0.33164069056510925       0.18251344561576843       0.16872431337833405       0.19596429169178009     
  0.20000000298023224        129.86233089999999       0.33469027280807495       0.18888750672340393       0.17895096540451050       0.17718531191349030     
  0.22499999403953552        129.86233089999999       0.33224356174468994       0.19210897386074066       0.18504880368709564       0.15771524608135223     
  0.25000000000000000        129.86233089999999       0.32519981265068054       0.19249252974987030       0.18755176663398743       0.13841842114925385     
  0.27500000596046448        129.86233089999999       0.31437566876411438       0.19035518169403076       0.18695469200611115       0.11990095674991608     
  0.30000001192092896        129.86233089999999       0.30051115155220032       0.18601205945014954       0.18371447920799255       0.10257119685411453     
  0.32499998807907104        129.86233089999999       0.28427472710609436       0.17977294325828552       0.17825229465961456        8.6684986948966980E-002
  0.34999999403953552        129.86233089999999       0.26626765727996826       0.17193934321403503       0.17095607519149780        7.2380818426609039E-002
  0.37500000000000000        129.86233089999999       0.24702779948711395       0.16280202567577362       0.16218285262584686        5.9707649052143097E-002
  0.40000000596046448        129.86233089999999       0.22703334689140320       0.15263894200325012       0.15226069092750549        4.8647392541170120E-002
  0.42500001192092896        129.86233089999999       0.20670600235462189       0.14171345531940460       0.14149031043052673        3.9133079349994659E-002
  0.44999998807907104        129.86233089999999       0.18641427159309387       0.13027289509773254       0.13014641404151917        3.1063638627529144E-002
  0.47499999403953552        129.86233089999999       0.16647638380527496       0.11854721605777740       0.11847867816686630        2.4315850809216499E-002
  0.50000000000000000        129.86233089999999       0.14716318249702454       0.10674795508384705       0.10671253502368927        1.8753938376903534E-002
  0.52499997615814209        129.86233089999999       0.12870092689990997        9.5067314803600311E-002   9.5049723982810974E-002   1.4237182214856148E-002
  0.55000001192092896        129.86233089999999       0.11127393692731857        8.3677418529987335E-002   8.3668708801269531E-002   1.0625833645462990E-002
  0.57499998807907104        129.86233089999999        9.5027230679988861E-002   7.2729721665382385E-002   7.2725012898445129E-002   7.7855908311903477E-003
  0.60000002384185791        129.86233089999999        8.0069050192832947E-002   6.2354564666748047E-002   6.2351420521736145E-002   5.5908542126417160E-003
  0.62500000000000000        129.86233089999999        6.6473372280597687E-002   5.2660826593637466E-002   5.2658233791589737E-002   3.9269435219466686E-003
  0.64999997615814209        129.86233089999999        5.4282348603010178E-002   4.3735790997743607E-002   4.3733444064855576E-002   2.6914456393569708E-003
  0.67500001192092896        129.86233089999999        4.3508745729923248E-002   3.5645108669996262E-002   3.5643007606267929E-002   1.7948375316336751E-003
  0.69999998807907104        129.86233089999999        3.4138359129428864E-002   2.8432911261916161E-002   2.8431138023734093E-002   1.1605215258896351E-003
  0.72500002384185791        129.86233089999999        2.6132417842745781E-002   2.2122118622064590E-002   2.2120734676718712E-002   7.2439189534634352E-004
  0.75000000000000000        129.86233089999999        1.9430020824074745E-002   1.6714891418814659E-002   1.6713902354240417E-002   4.3404244934208691E-004
  0.77499997615814209        129.86233089999999        1.3950577937066555E-002   1.2193291448056698E-002   1.2192658148705959E-002   2.4771605967544019E-004
  0.80000001192092896        129.86233089999999        9.5963049679994583E-003   8.5201337933540344E-003   8.5197938606142998E-003   1.3308440975379199E-004
  0.82499998807907104        129.86233089999999        6.2547679990530014E-003   5.6400783360004425E-003   5.6399651803076267E-003   6.5938256739173084E-005
  0.85000002384185791        129.86233089999999        3.8015220779925585E-003   3.4809766802936792E-003   3.4810358192771673E-003   2.8856507924501784E-005
  0.87500000000000000        129.86233089999999        2.1028772462159395E-003   1.9555303733795881E-003   1.9557185005396605E-003   9.9117914942326024E-006
  0.89999997615814209        129.86233089999999        1.0188678279519081E-003   9.6333894180133939E-004   9.6361793112009764E-004   1.4574767419617274E-006
  0.92500001192092896        129.86233089999999        4.0655423072166741E-004   3.9348716381937265E-004   3.9380855741910636E-004  -9.7168447155127069E-007
  0.94999998807907104        129.86233089999999        1.2392349890433252E-004   1.2796065129805356E-004   1.2824877921957523E-004   3.7302066857591853E-007
  0.97500002384185791        129.86233089999999        3.4999189665541053E-005   4.6554134314646944E-005   4.6691893658135086E-005   4.6229715735535137E-006
   1.0000000000000000        129.86233089999999        1.8143235138268210E-005   3.5375313018448651E-005   3.5198554542148486E-005   1.1586063010327052E-005
   9.9999997171806854E-010   166.51064149999999        2.8259740211069584E-003  -9.2565250815823674E-004  -1.0799851734191179E-003  -5.5241805966943502E-004
   1.3183000246996812E-009   166.51064149999999        2.9583927243947983E-003  -9.2831632355228066E-004  -1.1034245835617185E-003  -5.6355906417593360E-004
   1.7378000150003459E-009   166.51064149999999        3.0976401176303625E-003  -9.2898210277780890E-004  -1.1272063711658120E-003  -5.7467696024104953E-004
   2.2908999142146058E-009   166.51064149999999        3.2441637013107538E-003  -9.2743535060435534E-004  -1.1513902572914958E-003  -5.8571668341755867E-004
   3.0200000278313155E-009   166.51064149999999        3.3983467146754265E-003  -9.2344346921890974E-004  -1.1760349152609706E-003  -5.9659895487129688E-004
   3.9810998941902653E-009   166.51064149999999        3.5606294404715300E-003  -9.1675552539527416E-004  -1.2012206716462970E-003  -6.0722586931660771E-004
   5.2481001766579993E-009   166.51064149999999        3.7314887158572674E-003  -9.0709951473399997E-004  -1.2270484585314989E-003  -6.1747437575832009E-004
   6.9183001549788514E-009   166.51064149999999        3.9114137180149555E-003  -8.9418253628537059E-004  -1.2536399299278855E-003  -6.2718900153413415E-004
   9.1201002305751899E-009   166.51064149999999        4.1009378619492054E-003  -8.7768747471272945E-004  -1.2811451451852918E-003  -6.3617725390940905E-004
   1.2023000373062587E-008   166.51064149999999        4.3006394989788532E-003  -8.5727038094773889E-004  -1.3097473420202732E-003  -6.4420135458931327E-004
   1.5849000334355878E-008   166.51064149999999        4.5110490173101425E-003  -8.3256966900080442E-004  -1.3396542053669691E-003  -6.5096636535599828E-004
   2.0892999330612838E-008   166.51064149999999        4.7328560613095760E-003  -8.0318143591284752E-004  -1.3711334904655814E-003  -6.5611739410087466E-004
   2.7542000680114143E-008   166.51064149999999        4.9667079001665115E-003  -7.6868035830557346E-004  -1.4044897397980094E-003  -6.5922003705054522E-004
   3.6307998385609608E-008   166.51064149999999        5.2133519202470779E-003  -7.2859920328482985E-004  -1.4400926884263754E-003  -6.5975065808743238E-004
   4.7863000673942224E-008   166.51064149999999        5.4735043086111546E-003  -6.8244728026911616E-004  -1.4783662045374513E-003  -6.5707904286682606E-004
   6.3096003088958241E-008   166.51064149999999        5.7480023242533207E-003  -6.2968354905024171E-004  -1.5198192559182644E-003  -6.5045128576457500E-004
   8.3175997644957533E-008   166.51064149999999        6.0376836918294430E-003  -5.6973512982949615E-004  -1.5650386922061443E-003  -6.3896953361108899E-004
   1.0965000285523274E-007   166.51064149999999        6.3435151241719723E-003  -5.0196936354041100E-004  -1.6147210262715816E-003  -6.2156515195965767E-004
   1.4453999597208167E-007   166.51064149999999        6.6663534380495548E-003  -4.2574445251375437E-004  -1.6696454258635640E-003  -5.9698638506233692E-004
   1.9054999711443088E-007   166.51064149999999        7.0074368268251419E-003  -3.4029246307909489E-004  -1.7307713860645890E-003  -5.6373421102762222E-004
   2.5118998792095226E-007   166.51064149999999        7.3676817119121552E-003  -2.4488550843670964E-004  -1.7991330241784453E-003  -5.2008725469931960E-004
   3.3112999631157436E-007   166.51064149999999        7.7483556233346462E-003  -1.3866808149032295E-004  -1.8759738886728883E-003  -4.6400655992329121E-004
   4.3651999703797628E-007   166.51064149999999        8.1507470458745956E-003  -2.0734707504743710E-005  -1.9627087749540806E-003  -3.9312324952334166E-004
   5.7544002629583701E-007   166.51064149999999        8.5761388763785362E-003   1.0986195411533117E-004  -2.0609342027455568E-003  -3.0470796627923846E-004
   7.5857997217099182E-007   166.51064149999999        9.0260263532400131E-003   2.5417734286747873E-004  -2.1724980324506760E-003  -1.9558421627152711E-004
   9.9999999747524271E-007   166.51064149999999        9.5019228756427765E-003   4.1332075488753617E-004  -2.2994778119027615E-003  -6.2114122556522489E-005
   1.3182999509808724E-006   166.51064149999999        1.0005556046962738E-002   5.8852299116551876E-004  -2.4442556314170361E-003   9.9908109405077994E-005
   1.7377999483869644E-006   166.51064149999999        1.0538508184254169E-002   7.8101211693137884E-004  -2.6094364002346992E-003   2.9519569943659008E-004
   2.2909000563231530E-006   166.51064149999999        1.1102897115051746E-002   9.9226052407175303E-004  -2.7980771847069263E-003   5.2926893113180995E-004
   3.0199998946045525E-006   166.51064149999999        1.1700651608407497E-002   1.2237270129844546E-003  -3.0134881380945444E-003   8.0826267367228866E-004
   3.9810997805034276E-006   166.51064149999999        1.2333977036178112E-002   1.4770284760743380E-003  -3.2593966461718082E-003   1.1391637381166220E-003
   5.2481000238913111E-006   166.51064149999999        1.3005292043089867E-002   1.7539232503622770E-003  -3.5399540793150663E-003   1.5298759099096060E-003
   6.9183001869532745E-006   166.51064149999999        1.3717154972255230E-002   2.0562810823321342E-003  -3.8597136735916138E-003   1.9892491400241852E-003
   9.1201000032015145E-006   166.51064149999999        1.4472395181655884E-002   2.3861438967287540E-003  -4.2236954905092716E-003   2.5272404309362173E-003
   1.2022999726468697E-005   166.51064149999999        1.5274149365723133E-002   2.7457380201667547E-003  -4.6373968943953514E-003   3.1550254207104445E-003
   1.5849000192247331E-005   166.51064149999999        1.6125516965985298E-002   3.1373219098895788E-003  -5.1065846346318722E-003   3.8847899995744228E-003
   2.0892999600619078E-005   166.51064149999999        1.7030434682965279E-002   3.5635756794363260E-003  -5.6377113796770573E-003   4.7305207699537277E-003
   2.7542000680114143E-005   166.51064149999999        1.7992906272411346E-002   4.0272502228617668E-003  -6.2374337576329708E-003   5.7074571959674358E-003
   3.6307999835116789E-005   166.51064149999999        1.9017668440937996E-002   4.5314664021134377E-003  -6.9128749892115593E-003   6.8327714689075947E-003
   4.7862999053904787E-005   166.51064149999999        2.0109726116061211E-002   5.0794812850654125E-003  -7.6711680740118027E-003   8.1251561641693115E-003
   6.3095998484641314E-005   166.51064149999999        2.1275114268064499E-002   5.6750373914837837E-003  -8.5197072476148605E-003   9.6057103946805000E-003
   8.3175997133366764E-005   166.51064149999999        2.2520551458001137E-002   6.3221668824553490E-003  -9.4655873253941536E-003   1.1297593824565411E-002
   1.0964999819407240E-004   166.51064149999999        2.3854205384850502E-002   7.0255468599498272E-003  -1.0515708476305008E-002   1.3227028772234917E-002
   1.4453999756369740E-004   166.51064149999999        2.5284944102168083E-002   7.7900444157421589E-003  -1.1675545014441013E-002   1.5422131866216660E-002
   1.9054999575018883E-004   166.51064149999999        2.6824891567230225E-002   8.6220074445009232E-003  -1.2950356118381023E-002   1.7916623502969742E-002
   2.5119000929407775E-004   166.51064149999999        2.8486816212534904E-002   9.5277624204754829E-003  -1.4341918751597404E-002   2.0745452493429184E-002
   3.3112999517470598E-004   166.51064149999999        3.0287848785519600E-002   1.0515492409467697E-002  -1.5850069001317024E-002   2.3950200527906418E-002
   4.3652000022120774E-004   166.51064149999999        3.2248932868242264E-002   1.1594776995480061E-002  -1.7470261082053185E-002   2.7577470988035202E-002
   5.7544000446796417E-004   166.51064149999999        3.4395925700664520E-002   1.2776978313922882E-002  -1.9191859290003777E-002   3.1679332256317139E-002
   7.5857999036088586E-004   166.51064149999999        3.6762289702892303E-002   1.4076466672122478E-002  -2.0996937528252602E-002   3.6316175013780594E-002
   1.0000000474974513E-003   166.51064149999999        3.9390332996845245E-002   1.5510978177189827E-002  -2.2856840863823891E-002   4.1555833071470261E-002
   1.3183000264689326E-003   166.51064149999999        4.2335145175457001E-002   1.7103414982557297E-002  -2.4729529395699501E-002   4.7476533800363541E-002
   1.7377999611198902E-003   166.51064149999999        4.5666184276342392E-002   1.8882324919104576E-002  -2.6553871110081673E-002   5.4163109511137009E-002
   2.2909000981599092E-003   166.51064149999999        4.9476221203804016E-002   2.0886354148387909E-002  -2.8246531262993813E-002   6.1715345829725266E-002
   3.0199999455362558E-003   166.51064149999999        5.3882937878370285E-002   2.3164801299571991E-002  -2.9692487791180611E-002   7.0237874984741211E-002
   3.9810999296605587E-003   166.51064149999999        5.9039250016212463E-002   2.5783060118556023E-002  -3.0738161876797676E-002   7.9843103885650635E-002
   5.2481000311672688E-003   166.51064149999999        6.5142020583152771E-002   2.8827501460909843E-002  -3.1180908903479576E-002   9.0644940733909607E-002
   6.9182999432086945E-003   166.51064149999999        7.2441279888153076E-002   3.2411418855190277E-002  -3.0757434666156769E-002  0.10274719446897507     
   9.1201001778244972E-003   166.51064149999999        8.1251591444015503E-002   3.6683220416307449E-002  -2.9131829738616943E-002  0.11622875183820724     
   1.2023000046610832E-002   166.51064149999999        9.1960601508617401E-002   4.1835118085145950E-002  -2.5884406641125679E-002  0.13111686706542969     
   1.5848999843001366E-002   166.51064149999999       0.10502541065216064        4.8108771443367004E-002  -2.0507976412773132E-002  0.14733861386775970     
   2.0893000066280365E-002   166.51064149999999       0.12097209692001343        5.5806290358304977E-002  -1.2408971786499023E-002  0.16467440128326416     
   2.7542000636458397E-002   166.51064149999999       0.14034433662891388        6.5281763672828674E-002  -9.3841075431555510E-004  0.18265329301357269     
   3.6308001726865768E-002   166.51064149999999       0.16362501680850983        7.6925262808799744E-002   1.4549256302416325E-002  0.20044136047363281     
   4.7862999141216278E-002   166.51064149999999       0.19105555117130280        9.1101124882698059E-002   3.4566316753625870E-002  0.21667781472206116     
   6.3096001744270325E-002   166.51064149999999       0.22235764563083649       0.10803598165512085        5.9292037039995193E-002  0.22932171821594238     
   8.3176001906394958E-002   166.51064149999999       0.25625979900360107       0.12758955359458923        8.8239938020706177E-002  0.23553781211376190     
  0.10000000149011612        166.51064149999999       0.27896264195442200       0.14169314503669739       0.10915791988372803       0.23438754677772522     
  0.12500000000000000        166.51064149999999       0.30426201224327087       0.15902735292911530       0.13483525812625885       0.22548711299896240     
  0.15000000596046448        166.51064149999999       0.32074809074401855       0.17229071259498596       0.15455757081508636       0.21100136637687683     
  0.17499999701976776        166.51064149999999       0.32967770099639893       0.18178360164165497       0.16896241903305054       0.19327963888645172     
  0.20000000298023224        166.51064149999999       0.33216986060142517       0.18781840801239014       0.17867930233478546       0.17395889759063721     
  0.22499999403953552        166.51064149999999       0.32923164963722229       0.19071625173091888       0.18430043756961823       0.15419699251651764     
  0.25000000000000000        166.51064149999999       0.32177260518074036       0.19080221652984619       0.18637330830097198       0.13480864465236664     
  0.27500000596046448        166.51064149999999       0.31061476469039917       0.18840104341506958       0.18540084362030029       0.11635393649339676     
  0.30000001192092896        166.51064149999999       0.29649972915649414       0.18383337557315826       0.18184415996074677        9.9200174212455750E-002
  0.32499998807907104        166.51064149999999       0.28009471297264099       0.17741253972053528       0.17612598836421967        8.3567880094051361E-002
  0.34999999403953552        166.51064149999999       0.26199749112129211       0.16944190859794617       0.16863380372524261        6.9565907120704651E-002
  0.37500000000000000        166.51064149999999       0.24274079501628876       0.16021272540092468       0.15972271561622620        5.7219129055738449E-002
  0.40000000596046448        166.51064149999999       0.22279645502567291       0.15000221133232117       0.14971777796745300        4.6490456908941269E-002
  0.42500001192092896        166.51064149999999       0.20257899165153503       0.13907194137573242       0.13891589641571045        3.7298507988452911E-002
  0.44999998807907104        166.51064149999999       0.18244908750057220       0.12766656279563904       0.12758731842041016        2.9531825333833694E-002
  0.47499999403953552        166.51064149999999       0.16271683573722839       0.11601264774799347       0.11597680300474167        2.3060237988829613E-002
  0.50000000000000000        166.51064149999999       0.14364483952522278       0.10431772470474243       0.10430455952882767        1.7743892967700958E-002
  0.52499997615814209        166.51064149999999       0.12545111775398254        9.2769563198089600E-002   9.2766843736171722E-002   1.3440321199595928E-002
  0.55000001192092896        166.51064149999999       0.10831202566623688        8.1535495817661285E-002   8.1536546349525452E-002   1.0009851306676865E-002
  0.57499998807907104        166.51064149999999        9.2364899814128876E-002   7.0761978626251221E-002   7.0763543248176575E-002   7.3196371085941792E-003
  0.60000002384185791        166.51064149999999        7.7710762619972229E-002   6.0574226081371307E-002   6.0575041919946671E-002   5.2465065382421017E-003
  0.62500000000000000        166.51064149999999        6.4416922628879547E-002   5.1076028496026993E-002   5.1075883209705353E-002   3.6788322031497955E-003
  0.64999997615814209        166.51064149999999        5.2519463002681732E-002   4.2349670082330704E-002   4.2348802089691162E-002   2.5175849441438913E-003
  0.67500001192092896        166.51064149999999        4.2025800794363022E-002   3.4456007182598114E-002   3.4454785287380219E-002   1.6767166089266539E-003
  0.69999998807907104        166.51064149999999        3.2917115837335587E-002   2.7434712275862694E-002   2.7433447539806366E-002   1.0830073151737452E-003
  0.72500002384185791        166.51064149999999        2.5150837376713753E-002   2.1304627880454063E-002   2.1303530782461166E-002   6.7548995139077306E-004
  0.75000000000000000        166.51064149999999        1.8663104623556137E-002   1.6064351424574852E-002   1.6063520684838295E-002   4.0456090937368572E-004
  0.77499997615814209        166.51064149999999        1.3371241278946400E-002   1.1692957021296024E-002   1.1692408472299576E-002   2.3087131557986140E-004
  0.80000001192092896        166.51064149999999        9.1762766242027283E-003   8.1509510055184364E-003   8.1506539136171341E-003   1.2408208567649126E-004
  0.82499998807907104        166.51064149999999        5.9655066579580307E-003   5.3814304992556572E-003   5.3813373669981956E-003   6.1557286244351417E-005
  0.85000002384185791        166.51064149999999        3.6151399835944176E-003   3.3115120604634285E-003   3.3115770202130079E-003   2.7058522391598672E-005
  0.87500000000000000        166.51064149999999        1.9930677954107523E-003   1.8540567252784967E-003   1.8542411271482706E-003   9.4916704256320372E-006
  0.89999997615814209        166.51064149999999        9.6182792913168669E-004   9.0978597290813923E-004   9.1005262220278382E-004   1.7455649867770262E-006
  0.92500001192092896        166.51064149999999        3.8189356564544141E-004   3.6992723471485078E-004   3.7022732431069016E-004  -3.5026104683311132E-007
  0.94999998807907104        166.51064149999999        1.1555027595022693E-004   1.1967679165536538E-004   1.1993419320788234E-004   1.0654442803570419E-006
  0.97500002384185791        166.51064149999999        3.1956467864802107E-005   4.3131716665811837E-005   4.3230553274042904E-005   5.1112465371261351E-006
   1.0000000000000000        166.51064149999999        1.5314924894482829E-005   3.1734485673950985E-005   3.1514748116023839E-005   1.1510880540299695E-005
   9.9999997171806854E-010   213.50143290000000        2.8280583210289478E-003  -9.2360953567549586E-004  -1.0771394008770585E-003  -5.8686750708147883E-004
   1.3183000246996812E-009   213.50143290000000        2.9606188181787729E-003  -9.2613307060673833E-004  -1.1005846317857504E-003  -5.9846072690561414E-004
   1.7378000150003459E-009   213.50143290000000        3.1000182498246431E-003  -9.2664902331307530E-004  -1.1243923800066113E-003  -6.0997321270406246E-004
   2.2908999142146058E-009   213.50143290000000        3.2467041164636612E-003  -9.2494208365678787E-004  -1.1486271396279335E-003  -6.2133505707606673E-004
   3.0200000278313155E-009   213.50143290000000        3.4010608214884996E-003  -9.2077901354059577E-004  -1.1733528226613998E-003  -6.3244882039725780E-004
   3.9810998941902653E-009   213.50143290000000        3.5635291133075953E-003  -9.1390806483104825E-004  -1.1986561585217714E-003  -6.4319500233978033E-004
   5.2481001766579993E-009   213.50143290000000        3.7345865275710821E-003  -9.0405653463676572E-004  -1.2246459955349565E-003  -6.5342482412233949E-004
   6.9183001549788514E-009   213.50143290000000        3.9147236384451389E-003  -8.9093053247779608E-004  -1.2514523696154356E-003  -6.6295231226831675E-004
   9.1201002305751899E-009   213.50143290000000        4.1044750250875950E-003  -8.7421201169490814E-004  -1.2792359339073300E-003  -6.7154876887798309E-004
   1.2023000373062587E-008   213.50143290000000        4.3044197373092175E-003  -8.5355603368952870E-004  -1.3081915676593781E-003  -6.7893398227170110E-004
   1.5849000334355878E-008   213.50143290000000        4.5150890946388245E-003  -8.2859990652650595E-004  -1.3385410420596600E-003  -6.8476342130452394E-004
   2.0892999330612838E-008   213.50143290000000        4.7371750697493553E-003  -7.9893856309354305E-004  -1.3705677120015025E-003  -6.8862357875332236E-004
   2.7542000680114143E-008   213.50143290000000        4.9713253974914551E-003  -7.6414545765146613E-004  -1.4045945135876536E-003  -6.9001247175037861E-004
   3.6307998385609608E-008   213.50143290000000        5.2182888612151146E-003  -7.2375196032226086E-004  -1.4410121366381645E-003  -6.8832724355161190E-004
   4.7863000673942224E-008   213.50143290000000        5.4787835106253624E-003  -6.7726592533290386E-004  -1.4802680816501379E-003  -6.8284722510725260E-004
   6.3096003088958241E-008   213.50143290000000        5.7536489330232143E-003  -6.2414474086835980E-004  -1.5228985575959086E-003  -6.7271309671923518E-004
   8.3175997644957533E-008   213.50143290000000        6.0437247157096863E-003  -5.6381383910775185E-004  -1.5695209149271250E-003  -6.5690703922882676E-004
   1.0965000285523274E-007   213.50143290000000        6.3499798998236656E-003  -4.9563864013180137E-004  -1.6208658926188946E-003  -6.3422176754102111E-004
   1.4453999597208167E-007   213.50143290000000        6.6732736304402351E-003  -4.1897548362612724E-004  -1.6777509590610862E-003  -6.0325092636048794E-004
   1.9054999711443088E-007   213.50143290000000        7.0148464292287827E-003  -3.3305399119853973E-004  -1.7411796143278480E-003  -5.6231307098641992E-004
   2.5118998792095226E-007   213.50143290000000        7.3756184428930283E-003  -2.3714419512543827E-004  -1.8122323090210557E-003  -5.0948967691510916E-004
   3.3112999631157436E-007   213.50143290000000        7.7568604610860348E-003  -1.3038791075814515E-004  -1.8922059098258615E-003  -4.4251276995055377E-004
   4.3651999703797628E-007   213.50143290000000        8.1598646938800812E-003  -1.1876731150550768E-005  -1.9825729541480541E-003  -3.5875779576599598E-004
   5.7544002629583701E-007   213.50143290000000        8.5859186947345734E-003   1.1933964560739696E-004  -2.0849923603236675E-003  -2.5521265342831612E-004
   7.5857997217099182E-007   213.50143290000000        9.0365232899785042E-003   2.6432017330080271E-004  -2.2013802081346512E-003  -1.2838187103625387E-004
   9.9999999747524271E-007   213.50143290000000        9.5131956040859222E-003   4.2417782242409885E-004  -2.3338866885751486E-003   2.5723047656356357E-005
   1.3182999509808724E-006   213.50143290000000        1.0017673484981060E-002   6.0014775954186916E-004  -2.4849721230566502E-003   2.1170004038140178E-004
   1.7377999483869644E-006   213.50143290000000        1.0551542975008488E-002   7.9346226993948221E-004  -2.6573205832391977E-003   4.3468014337122440E-004
   2.2909000563231530E-006   213.50143290000000        1.1116933077573776E-002   1.0055993916466832E-003  -2.8540759813040495E-003   7.0066266926005483E-004
   3.0199998946045525E-006   213.50143290000000        1.1715782806277275E-002   1.2380236294120550E-003  -3.0786334536969662E-003   1.0162866674363613E-003
   3.9810997805034276E-006   213.50143290000000        1.2350307777523994E-002   1.4923580456525087E-003  -3.3348063006997108E-003   1.3890932314097881E-003
   5.2481000238913111E-006   213.50143290000000        1.3022943399846554E-002   1.7703688936308026E-003  -3.6268311087042093E-003   1.8275880720466375E-003
   6.9183001869532745E-006   213.50143290000000        1.3736262917518616E-002   2.0739343017339706E-003  -3.9593405090272427E-003   2.3412657901644707E-003
   9.1201000032015145E-006   213.50143290000000        1.4493118040263653E-002   2.4051058571785688E-003  -4.3374258093535900E-003   2.9407793190330267E-003
   1.2022999726468697E-005   213.50143290000000        1.5296667814254761E-002   2.7661216445267200E-003  -4.7666453756392002E-003   3.6380516830831766E-003
   1.5849000192247331E-005   213.50143290000000        1.6150042414665222E-002   3.1592526938766241E-003  -5.2528022788465023E-003   4.4460366480052471E-003
   2.0892999600619078E-005   213.50143290000000        1.7057210206985474E-002   3.5871949512511492E-003  -5.8023715391755104E-003   5.3795790299773216E-003
   2.7542000680114143E-005   213.50143290000000        1.8022222444415092E-002   4.0527177043259144E-003  -6.4219925552606583E-003   6.4547965303063393E-003
   3.6307999835116789E-005   213.50143290000000        1.9049866124987602E-002   4.5589650981128216E-003  -7.1187382563948631E-003   7.6898103579878807E-003
   4.7862999053904787E-005   213.50143290000000        2.0145211368799210E-002   5.1092193461954594E-003  -7.8996298834681511E-003   9.1042770072817802E-003
   6.3095998484641314E-005   213.50143290000000        2.1314373239874840E-002   5.7072560302913189E-003  -8.7718944996595383E-003   1.0720339603722095E-002
   8.3175997133366764E-005   213.50143290000000        2.2564165294170380E-002   6.3571468926966190E-003  -9.7423745319247246E-003   1.2562219053506851E-002
   1.0964999819407240E-004   213.50143290000000        2.3902880027890205E-002   7.0636188611388206E-003  -1.0817626491189003E-002   1.4657278545200825E-002
   1.4453999756369740E-004   213.50143290000000        2.5339530780911446E-002   7.8315986320376396E-003  -1.2002651579678059E-002   1.7034713178873062E-002
   1.9054999575018883E-004   213.50143290000000        2.6886431500315666E-002   8.6675109341740608E-003  -1.3302117586135864E-002   1.9729519262909889E-002
   2.5119000929407775E-004   213.50143290000000        2.8556579723954201E-002   9.5777781680226326E-003  -1.4717009849846363E-002   2.2777691483497620E-002
   3.3112999517470598E-004   213.50143290000000        3.0367391183972359E-002   1.0570699349045753E-002  -1.6246195882558823E-002   2.6221973821520805E-002
   4.3652000022120774E-004   213.50143290000000        3.2340161502361298E-002   1.1656006798148155E-002  -1.7883919179439545E-002   3.0110001564025879E-002
   5.7544000446796417E-004   213.50143290000000        3.4501168876886368E-002   1.2845247983932495E-002  -1.9618054851889610E-002   3.4494630992412567E-002
   7.5857999036088586E-004   213.50143290000000        3.6884404718875885E-002   1.4153027907013893E-002  -2.1428873762488365E-002   3.9436802268028259E-002
   1.0000000474974513E-003   213.50143290000000        3.9532799273729324E-002   1.5597374178469181E-002  -2.3285565897822380E-002   4.5004349201917648E-002
   1.3183000264689326E-003   213.50143290000000        4.2502190917730331E-002   1.7201550304889679E-002  -2.5143545120954514E-002   5.1274813711643219E-002
   1.7377999611198902E-003   213.50143290000000        4.5862879604101181E-002   1.8994534388184547E-002  -2.6938719674944878E-002   5.8331053704023361E-002
   2.2909000981599092E-003   213.50143290000000        4.9708615988492966E-002   2.1015500649809837E-002  -2.8584374114871025E-002   6.6269569098949432E-002
   3.0199999455362558E-003   213.50143290000000        5.4158095270395279E-002   2.3314358666539192E-002  -2.9961753636598587E-002   7.5189255177974701E-002
   3.9810999296605587E-003   213.50143290000000        5.9365246444940567E-002   2.5957176461815834E-002  -3.0913302674889565E-002   8.5193865001201630E-002
   5.2481000311672688E-003   213.50143290000000        6.5527744591236115E-002   2.9031045734882355E-002  -3.1232390552759171E-002   9.6384637057781219E-002
   6.9182999432086945E-003   213.50143290000000        7.2896011173725128E-002   3.2649915665388107E-002  -3.0652161687612534E-002  0.10884754359722137     
   9.1201001778244972E-003   213.50143290000000        8.1784091889858246E-002   3.6962650716304779E-002  -2.8834249824285507E-002  0.12263719737529755     
   1.2023000046610832E-002   213.50143290000000        9.2577546834945679E-002   4.2161423712968826E-002  -2.5358641520142555E-002  0.13774885237216949     
   1.5848999843001366E-002   213.50143290000000       0.10572874546051025        4.8486895859241486E-002  -1.9721588119864464E-002  0.15406888723373413     
   2.0893000066280365E-002   213.50143290000000       0.12175502628087997        5.6238543242216110E-002  -1.1338543146848679E-002  0.17132845520973206     
   2.7542000636458397E-002   213.50143290000000       0.14118532836437225        6.5765053033828735E-002   4.2206683428958058E-004  0.18900027871131897     
   3.6308001726865768E-002   213.50143290000000       0.16447949409484863        7.7446863055229187E-002   1.6177341341972351E-002  0.20619209110736847     
   4.7862999141216278E-002   213.50143290000000       0.19184543192386627        9.1632455587387085E-002   3.6397539079189301E-002  0.22149354219436646     
   6.3096001744270325E-002   213.50143290000000       0.22295981645584106       0.10852438956499100        6.1205931007862091E-002  0.23284134268760681     
   8.3176001906394958E-002   213.50143290000000       0.25649726390838623       0.12794882059097290        9.0049691498279572E-002  0.23743462562561035     
  0.10000000149011612        213.50143290000000       0.27883216738700867       0.14189814031124115       0.11076153814792633       0.23507943749427795     
  0.12500000000000000        213.50143290000000       0.30353450775146484       0.15895164012908936       0.13601784408092499       0.22469949722290039     
  0.15000000596046448        213.50143290000000       0.31941157579421997       0.17189839482307434       0.15525172650814056       0.20910483598709106     
  0.17499999701976776        213.50143290000000       0.32775726914405823       0.18106102943420410       0.16915103793144226       0.19061066210269928     
  0.20000000298023224        213.50143290000000       0.32971519231796265       0.18676897883415222       0.17837689816951752       0.17080573737621307     
  0.22499999403953552        213.50143290000000       0.32630813121795654       0.18935634195804596       0.18354144692420959       0.15079654753208160     
  0.25000000000000000        213.50143290000000       0.31845512986183167       0.18915811181068420       0.18520452082157135       0.13134841620922089     
  0.27500000596046448        213.50143290000000       0.30698290467262268       0.18650625646114349       0.18387621641159058       0.11297635734081268     
  0.30000001192092896        213.50143290000000       0.29263415932655334       0.18172645568847656       0.18002127110958099        9.6008241176605225E-002
  0.32499998807907104        213.50143290000000       0.27607449889183044       0.17513519525527954       0.17406347393989563        8.0630935728549957E-002
  0.34999999403953552        213.50143290000000       0.25789800286293030       0.16703751683235168       0.16638953983783722        6.6925503313541412E-002
  0.37500000000000000        213.50143290000000       0.23863226175308228       0.15772485733032227       0.15735249221324921        5.4894413799047470E-002
  0.40000000596046448        213.50143290000000       0.21874271333217621       0.14747352898120880       0.14727425575256348        4.4483158737421036E-002
  0.42500001192092896        213.50143290000000       0.19863674044609070       0.13654324412345886       0.13644789159297943        3.5597320646047592E-002
  0.44999998807907104        213.50143290000000       0.17866739630699158       0.12517589330673218       0.12513923645019531        2.8116207569837570E-002
  0.47499999403953552        213.50143290000000       0.15913684666156769       0.11359468847513199       0.11358823627233505        2.1903628483414650E-002
  0.50000000000000000        213.50143290000000       0.14029967784881592       0.10200320929288864       0.10200998932123184        1.6816373914480209E-002
  0.52499997615814209        213.50143290000000       0.12236607074737549        9.0584874153137207E-002   9.0595461428165436E-002   1.2710743583738804E-002
  0.55000001192092896        213.50143290000000       0.10550464689731598        7.9502373933792114E-002   7.9512134194374084E-002   9.4474907964468002E-003
  0.57499998807907104        213.50143290000000        8.9845441281795502E-002   6.8897329270839691E-002   6.8904489278793335E-002   6.8954080343246460E-003
  0.60000002384185791        213.50143290000000        7.5482614338397980E-002   5.8890048414468765E-002   5.8894395828247070E-002   4.9338103272020817E-003
  0.62500000000000000        213.50143290000000        6.2477141618728638E-002   4.9579437822103500E-002   4.9581475555896759E-002   3.4540793858468533E-003
  0.64999997615814209        213.50143290000000        5.0859410315752029E-002   4.1043035686016083E-002   4.1043493896722794E-002   2.3604503367096186E-003
  0.67500001192092896        213.50143290000000        4.0631808340549469E-002   3.3337172120809555E-002   3.3336736261844635E-002   1.5701784286648035E-003
  0.69999998807907104        213.50143290000000        3.1771238893270493E-002   2.6497304439544678E-002   2.6496497914195061E-002   1.0132178431376815E-003
  0.72500002384185791        213.50143290000000        2.4231618270277977E-002   2.0538475364446640E-002   2.0537639036774635E-002   6.3152355141937733E-004
  0.75000000000000000        213.50143290000000        1.7946390435099602E-002   1.5455967746675014E-002   1.5455281361937523E-002   3.7808064371347427E-004
  0.77499997615814209        213.50143290000000        1.2831025756895542E-002   1.1226118542253971E-002   1.1225647293031216E-002   2.1574825223069638E-004
  0.80000001192092896        213.50143290000000        8.7855532765388489E-003   7.8073381446301937E-003   7.8070801682770252E-003   1.1599884601309896E-004
  0.82499998807907104        213.50143290000000        5.6971386075019836E-003   5.1413518376648426E-003   5.1412764005362988E-003   5.7620283769210801E-005
  0.85000002384185791        213.50143290000000        3.4427321515977383E-003   3.1546889804303646E-003   3.1547588296234608E-003   2.5437855583732016E-005
  0.87500000000000000        213.50143290000000        1.8918330315500498E-003   1.7604716122150421E-003   1.7606519395485520E-003   9.1024576249765232E-006
  0.89999997615814209        213.50143290000000        9.0944452676922083E-004   8.6058425949886441E-004   8.6083862697705626E-004   1.9791875729424646E-006
  0.92500001192092896        213.50143290000000        3.5934263723902404E-004   3.4836574923247099E-004   3.4864511690102518E-004   1.5900813821190241E-007
  0.94999998807907104        213.50143290000000        1.0791838576551527E-004   1.1210535740246996E-004   1.1233358964091167E-004   1.6040734180933214E-006
  0.97500002384185791        213.50143290000000        2.9177577744121663E-005   3.9979157008929178E-005   4.0041919419309124E-005   5.4255274335446302E-006
   1.0000000000000000        213.50143290000000        1.2762267033394892E-005   2.8407805075403303E-005   2.8149514037068002E-005   1.1280383660050575E-005
   9.9999997171806854E-010   273.75344569999999        2.8302452992647886E-003  -9.2166470130905509E-004  -1.0745038744062185E-003  -6.2115292530506849E-004
   1.3183000246996812E-009   273.75344569999999        2.9629517812281847E-003  -9.2405150644481182E-004  -1.0979707585647702E-003  -6.3314626459032297E-004
   1.7378000150003459E-009   273.75344569999999        3.1025069765746593E-003  -9.2442112509161234E-004  -1.1218225117772818E-003  -6.4499134896323085E-004
   2.2908999142146058E-009   273.75344569999999        3.2493590842932463E-003  -9.2255772324278951E-004  -1.1461284011602402E-003  -6.5660162363201380E-004
   3.0200000278313155E-009   273.75344569999999        3.4038936719298363E-003  -9.1822730610147119E-004  -1.1709583923220634E-003  -6.6785962553694844E-004
   3.9810998941902653E-009   273.75344569999999        3.5665517207235098E-003  -9.1117736883461475E-004  -1.1964059667661786E-003  -6.7862216383218765E-004
   5.2481001766579993E-009   273.75344569999999        3.7378123961389065E-003  -9.0113433543592691E-004  -1.2225878890603781E-003  -6.8871217081323266E-004
   6.9183001549788514E-009   273.75344569999999        3.9181662723422050E-003  -8.8780355872586370E-004  -1.2496433919295669E-003  -6.9791043642908335E-004
   9.1201002305751899E-009   273.75344569999999        4.1081500239670277E-003  -8.7086594430729747E-004  -1.2777440715581179E-003  -7.0594908902421594E-004
   1.2023000373062587E-008   273.75344569999999        4.3083424679934978E-003  -8.4997562225908041E-004  -1.3070972636342049E-003  -7.1250181645154953E-004
   1.5849000334355878E-008   273.75344569999999        4.5192772522568703E-003  -8.2476879470050335E-004  -1.3379388255998492E-003  -7.1717076934874058E-004
   2.0892999330612838E-008   273.75344569999999        4.7416472807526588E-003  -7.9483923036605120E-004  -1.3705689925700426E-003  -7.1947963442653418E-004
   2.7542000680114143E-008   273.75344569999999        4.9761012196540833E-003  -7.5975910294800997E-004  -1.4053293270990252E-003  -7.1885390207171440E-004
   3.6307998385609608E-008   273.75344569999999        5.2233897149562836E-003  -7.1905844379216433E-004  -1.4426322886720300E-003  -7.1460672188550234E-004
   4.7863000673942224E-008   273.75344569999999        5.4842336103320122E-003  -6.7224371014162898E-004  -1.4829497085884213E-003  -7.0592109113931656E-004
   6.3096003088958241E-008   273.75344569999999        5.7594729587435722E-003  -6.1877060215920210E-004  -1.5268452698364854E-003  -6.9182645529508591E-004
   8.3175997644957533E-008   273.75344569999999        6.0499496757984161E-003  -5.5806292220950127E-004  -1.5749677550047636E-003  -6.7117839353159070E-004
   1.0965000285523274E-007   273.75344569999999        6.3566351309418678E-003  -4.8948416952043772E-004  -1.6280830604955554E-003  -6.4262410160154104E-004
   1.4453999597208167E-007   273.75344569999999        6.6803903318941593E-003  -4.1238893754780293E-004  -1.6870466060936451E-003  -6.0459540691226721E-004
   1.9054999711443088E-007   273.75344569999999        7.0224604569375515E-003  -3.2600434496998787E-004  -1.7529070610180497E-003  -5.5522058391943574E-004
   2.5118998792095226E-007   273.75344569999999        7.3837665840983391E-003  -2.2959832858759910E-004  -1.8267910927534103E-003  -4.9237621715292335E-004
   3.3112999631157436E-007   273.75344569999999        7.7655846253037453E-003  -1.2230998254381120E-004  -1.9100486533716321E-003  -4.1355722350999713E-004
   4.3651999703797628E-007   273.75344569999999        8.1692095845937729E-003  -3.2281081985274795E-006  -2.0042099058628082E-003  -3.1587496050633490E-004
   5.7544002629583701E-007   273.75344569999999        8.5959341377019882E-003   1.2860062997788191E-004  -2.1109958179295063E-003  -1.9602649263106287E-004
   7.5857997217099182E-007   273.75344569999999        9.0472633019089699E-003   2.7423864230513573E-004  -2.2323895245790482E-003  -5.0189199100714177E-005
   9.9999999747524271E-007   273.75344569999999        9.5247216522693634E-003   4.3480264139361680E-004  -2.3706122301518917E-003   1.2598358443938196E-004
   1.3182999509808724E-006   273.75344569999999        1.0030051693320274E-002   6.1153201386332512E-004  -2.5282008573412895E-003   3.3748932764865458E-004
   1.7377999483869644E-006   273.75344569999999        1.0564847849309444E-002   8.0566341057419777E-004  -2.7079153805971146E-003   5.8988260570913553E-004
   2.2909000563231530E-006   273.75344569999999        1.1131248436868191E-002   1.0186802828684449E-003  -2.9129835311323404E-003   8.8964763563126326E-004
   3.0199998946045525E-006   273.75344569999999        1.1731200851500034E-002   1.2520528398454189E-003  -3.1468805391341448E-003   1.2439314741641283E-003
   3.9810997805034276E-006   273.75344569999999        1.2366935610771179E-002   1.5074106631800532E-003  -3.4135014284402132E-003   1.6608311561867595E-003
   5.2481000238913111E-006   273.75344569999999        1.3040901161730289E-002   1.7865274567157030E-003  -3.7171607837080956E-003   2.1494552493095398E-003
   6.9183001869532745E-006   273.75344569999999        1.3755685649812222E-002   2.0912897307425737E-003  -4.0625627152621746E-003   2.7199408505111933E-003
   9.1201000032015145E-006   273.75344569999999        1.4514164067804813E-002   2.4237588513642550E-003  -4.4548627920448780E-003   3.3836311195045710E-003
   1.2022999726468697E-005   273.75344569999999        1.5319517813622952E-002   2.7861844282597303E-003  -4.8996689729392529E-003   4.1531901806592941E-003
   1.5849000192247331E-005   273.75344569999999        1.6174905002117157E-002   3.1808502972126007E-003  -5.4028090089559555E-003   5.0423252396285534E-003
   2.0892999600619078E-005   273.75344569999999        1.7084332183003426E-002   3.6104680038988590E-003  -5.9707676991820335E-003   6.0667246580123901E-003
   2.7542000680114143E-005   273.75344569999999        1.8051890656352043E-002   4.0778256952762604E-003  -6.6101541742682457E-003   7.2433622553944588E-003
   3.6307999835116789E-005   273.75344569999999        1.9082421436905861E-002   4.5860889367759228E-003  -7.3279733769595623E-003   8.5912812501192093E-003
   4.7862999053904787E-005   273.75344569999999        2.0181057974696159E-002   5.1385667175054550E-003  -8.1311203539371490E-003   1.0131069459021091E-002
   6.3095998484641314E-005   273.75344569999999        2.1353991702198982E-002   5.7390672154724598E-003  -9.0266373008489609E-003   1.1885870248079300E-002
   8.3175997133366764E-005   273.75344569999999        2.2608136758208275E-002   6.3917022198438644E-003  -1.0021095164120197E-002   1.3880914077162743E-002
   1.0964999819407240E-004   273.75344569999999        2.3951904848217964E-002   7.1012461557984352E-003  -1.1120690964162350E-002   1.6144642606377602E-002
   1.4453999756369740E-004   273.75344569999999        2.5394454598426819E-002   7.8726857900619507E-003  -1.2329934164881706E-002   1.8707249313592911E-002
   1.9054999575018883E-004   273.75344569999999        2.6948289945721626E-002   8.7125245481729507E-003  -1.3652883470058441E-002   2.1604906767606735E-002
   2.5119000929407775E-004   273.75344569999999        2.8626630082726479E-002   9.6272742375731468E-003  -1.5089722350239754E-002   2.4874538183212280E-002
   3.3112999517470598E-004   273.75344569999999        3.0447172001004219E-002   1.0625354945659637E-002  -1.6638338565826416E-002   2.8559900820255280E-002
   4.3652000022120774E-004   273.75344569999999        3.2431557774543762E-002   1.1716645210981369E-002  -1.8291760236024857E-002   3.2709483057260513E-002
   5.7544000446796417E-004   273.75344569999999        3.4606486558914185E-002   1.2912877835333347E-002  -2.0036380738019943E-002   3.7376701831817627E-002
   7.5857999036088586E-004   273.75344569999999        3.7006460130214691E-002   1.4228888787329197E-002  -2.1850688382983208E-002   4.2622771114110947E-002
   1.0000000474974513E-003   273.75344569999999        3.9675019681453705E-002   1.5682989731431007E-002  -2.3701747879385948E-002   4.8515204340219498E-002
   1.3183000264689326E-003   273.75344569999999        4.2668722569942474E-002   1.7298797145485878E-002  -2.5542479008436203E-002   5.5130463093519211E-002
   1.7377999611198902E-003   273.75344569999999        4.6058703213930130E-002   1.9105711951851845E-002  -2.7305917814373970E-002   6.2548980116844177E-002
   2.2909000981599092E-003   273.75344569999999        4.9939643591642380E-002   2.1143421530723572E-002  -2.8902087360620499E-002   7.0863448083400726E-002
   3.0199999455362558E-003   273.75344569999999        5.4431207478046417E-002   2.3462416604161263E-002  -3.0208669602870941E-002   8.0166481435298920E-002
   3.9810999296605587E-003   273.75344569999999        5.9688273817300797E-002   2.6129420846700668E-002  -3.1064348295331001E-002   9.0552605688571930E-002
   5.2481000311672688E-003   273.75344569999999        6.5909288823604584E-002   2.9232202097773552E-002  -3.1258799135684967E-002  0.10210990905761719     
   6.9182999432086945E-003   273.75344569999999        7.3344945907592773E-002   3.2885327935218811E-002  -3.0521975830197334E-002  0.11490613967180252     
   9.1201001778244972E-003   273.75344569999999        8.2308717072010040E-002   3.7238050252199173E-002  -2.8513479977846146E-002  0.12897156178951263     
   1.2023000046610832E-002   273.75344569999999        9.3183979392051697E-002   4.2482446879148483E-002  -2.4813462048768997E-002  0.14426985383033752     
   1.5848999843001366E-002   273.75344569999999       0.10641834139823914        4.8858121037483215E-002  -1.8922114744782448E-002  0.16064792871475220     
   2.0893000066280365E-002   273.75344569999999       0.12252046167850494        5.6661859154701233E-002  -1.0264316573739052E-002  0.17778986692428589     
   2.7542000636458397E-002   273.75344569999999       0.14200472831726074        6.6236957907676697E-002   1.7739244503900409E-003  0.19511574506759644     
   3.6308001726865768E-002   273.75344569999999       0.16530846059322357        7.7954322099685669E-002   1.7781557515263557E-002  0.21168036758899689     
   4.7862999141216278E-002   273.75344569999999       0.19260697066783905        9.2146925628185272E-002   3.8187894970178604E-002  0.22603091597557068     
   6.3096001744270325E-002   273.75344569999999       0.22353349626064301       0.10899391770362854        6.3062429428100586E-002  0.23608994483947754     
   8.3176001906394958E-002   273.75344569999999       0.25671124458312988       0.12828910350799561        9.1789565980434418E-002  0.23909875750541687     
  0.10000000149011612        273.75344569999999       0.27868598699569702       0.14208605885505676       0.11229157447814941       0.23558369278907776     
  0.12500000000000000        273.75344569999999       0.30280721187591553       0.15886451303958893       0.13712996244430542       0.22379843890666962     
  0.15000000596046448        273.75344569999999       0.31809461116790771       0.17150306701660156       0.15588586032390594       0.20716711878776550     
  0.17499999701976776        273.75344569999999       0.32587760686874390       0.18034581840038300       0.16929472982883453       0.18796421587467194     
  0.20000000298023224        273.75344569999999       0.32732295989990234       0.18573856353759766       0.17804729938507080       0.16772732138633728     
  0.22499999403953552        273.75344569999999       0.32346820831298828       0.18802782893180847       0.18277418613433838       0.14751064777374268     
  0.25000000000000000        273.75344569999999       0.31524109840393066       0.18755793571472168       0.18404640257358551       0.12803046405315399     
  0.27500000596046448        273.75344569999999       0.30347234010696411       0.18466760218143463       0.18238043785095215       0.10975791513919830     
  0.30000001192092896        273.75344569999999       0.28890535235404968       0.17968714237213135       0.17824405431747437        9.2982895672321320E-002
  0.32499998807907104        273.75344569999999       0.27220383286476135       0.17293596267700195       0.17206168174743652        7.7860377728939056E-002
  0.34999999403953552        273.75344569999999       0.25395801663398743       0.16472035646438599       0.16421903669834137        6.4445257186889648E-002
  0.37500000000000000        273.75344569999999       0.23469017446041107       0.15533186495304108       0.15506684780120850        5.2719242870807648E-002
  0.40000000596046448        273.75344569999999       0.21485945582389832       0.14504571259021759       0.14492386579513550        4.2611826211214066E-002
  0.42500001192092896        273.75344569999999       0.19486618041992188       0.13411962985992432       0.13407927751541138        3.4016799181699753E-002
  0.44999998807907104        273.75344569999999       0.17505592107772827       0.12279278784990311       0.12279458343982697        2.6805270463228226E-002
  0.47499999403953552        273.75344569999999       0.15572313964366913       0.11128497123718262       0.11130499094724655        2.0835865288972855E-002
  0.50000000000000000        273.75344569999999       0.13711471855640411        9.9795915186405182E-002   9.9820598959922791E-002   1.5962641686201096E-002
  0.52499997615814209        273.75344569999999       0.11943314224481583        8.8504776358604431E-002   8.8527269661426544E-002   1.2041117995977402E-002
  0.55000001192092896        273.75344569999999       0.10283973067998886        7.7569723129272461E-002   7.7587269246578217E-002   8.9327460154891014E-003
  0.57499998807907104        273.75344569999999        8.7457485496997833E-002   6.7127719521522522E-002   6.7139878869056702E-002   6.5081096254289150E-003
  0.60000002384185791        273.75344569999999        7.3374047875404358E-002   5.7294357568025589E-002   5.7301852852106094E-002   4.6490402892231941E-003
  0.62500000000000000        273.75344569999999        6.0644391924142838E-002   4.8163875937461853E-002   4.8167861998081207E-002   3.2498729415237904E-003
  0.64999997615814209        273.75344569999999        4.9293529242277145E-002   3.9809286594390869E-002   3.9810929447412491E-002   2.2179856896400452E-003
  0.67500001192092896        273.75344569999999        3.9319142699241638E-002   3.2282639294862747E-002   3.2282911241054535E-002   1.4737712917849422E-003
  0.69999998807907104        273.75344569999999        3.0694136396050453E-002   2.5615422055125237E-002   2.5615029036998749E-002   9.5016782870516181E-004
  0.72500002384185791        273.75344569999999        2.3369193077087402E-002   1.9819118082523346E-002   1.9818518310785294E-002   5.9185380814597011E-004
  0.75000000000000000        273.75344569999999        1.7275303602218628E-002   1.4885931275784969E-002   1.4885376207530499E-002   3.5420834319666028E-004
  0.77499997615814209        273.75344569999999        1.2326286174356937E-002   1.0789677500724792E-002   1.0789277032017708E-002   2.0211911760270596E-004
  0.80000001192092896        273.75344569999999        8.4213409572839737E-003   7.4868719093501568E-003   7.4866502545773983E-003   1.0871228005271405E-004
  0.82499998807907104        273.75344569999999        5.4476228542625904E-003   4.9180360510945320E-003   4.9179769121110439E-003   5.4067571909399703E-005
  0.85000002384185791        273.75344569999999        3.2828957773745060E-003   3.0092431697994471E-003   3.0093174427747726E-003   2.3969969333847985E-005
  0.87500000000000000        273.75344569999999        1.7982862191274762E-003   1.6739622224122286E-003   1.6741381259635091E-003   8.7389717009500600E-006
  0.89999997615814209        273.75344569999999        8.6122052744030952E-004   8.1527064321562648E-004   8.1551284529268742E-004   2.1652103896485642E-006
  0.92500001192092896        273.75344569999999        3.3866855665110052E-004   3.2858317717909813E-004   3.2884255051612854E-004   5.7290321819891687E-007
  0.94999998807907104        273.75344569999999        1.0094469325849786E-004   1.0516787006054074E-004   1.0536852641962469E-004   2.0156066966592334E-006
  0.97500002384185791        273.75344569999999        2.6635425456333905E-005   3.7070734833832830E-005   3.7100184272276238E-005   5.6019080147962086E-006
   1.0000000000000000        273.75344569999999        1.0456172276462894E-005   2.5364746761624701E-005   2.5072040443774313E-005   1.0936812941508833E-005
   9.9999997171806854E-010   351.00911509999997        2.8325223829597235E-003  -9.1981026344001293E-004  -1.0720700956881046E-003  -6.5525341778993607E-004
   1.3183000246996812E-009   351.00911509999997        2.9653781093657017E-003  -9.2206348199397326E-004  -1.0955744655802846E-003  -6.6759152105078101E-004
   1.7378000150003459E-009   351.00911509999997        3.1050923280417919E-003  -9.2229020083323121E-004  -1.1194883845746517E-003  -6.7970337113365531E-004
   2.2908999142146058E-009   351.00911509999997        3.2521144021302462E-003  -9.2027377104386687E-004  -1.1438862420618534E-003  -6.9148425245657563E-004
   3.0200000278313155E-009   351.00911509999997        3.4068301320075989E-003  -9.1577967396005988E-004  -1.1688440572470427E-003  -7.0279464125633240E-004
   3.9810998941902653E-009   351.00911509999997        3.5696821287274361E-003  -9.0855447342619300E-004  -1.1944625293835998E-003  -7.1346544427797198E-004
   5.2481001766579993E-009   351.00911509999997        3.7411493249237537E-003  -8.9832389494404197E-004  -1.2208668049424887E-003  -7.2328897658735514E-004
   6.9183001549788514E-009   351.00911509999997        3.9217243902385235E-003  -8.8479236001148820E-004  -1.2482058955356479E-003  -7.3200999759137630E-004
   9.1201002305751899E-009   351.00911509999997        4.1119437664747238E-003  -8.6763984290882945E-004  -1.2766626896336675E-003  -7.3931831866502762E-004
   1.2023000373062587E-008   351.00911509999997        4.3123885989189148E-003  -8.4651942597702146E-004  -1.3064574450254440E-003  -7.4483815114945173E-004
   1.5849000334355878E-008   351.00911509999997        4.5235934667289257E-003  -8.2106643822044134E-004  -1.3378408038988709E-003  -7.4811436934396625E-004
   2.0892999330612838E-008   351.00911509999997        4.7462517395615578E-003  -7.9087325138971210E-004  -1.3711302308365703E-003  -7.4860372114926577E-004
   2.7542000680114143E-008   351.00911509999997        4.9810144118964672E-003  -7.5551093323156238E-004  -1.4066867297515273E-003  -7.4565480463206768E-004
   3.6307998385609608E-008   351.00911509999997        5.2286335267126560E-003  -7.1450811810791492E-004  -1.4449449954554439E-003  -7.3849136242642999E-004
   4.7863000673942224E-008   351.00911509999997        5.4898308590054512E-003  -6.6736980807036161E-004  -1.4864016557112336E-003  -7.2619481943547726E-004
   6.3096003088958241E-008   351.00911509999997        5.7654492557048798E-003  -6.1355013167485595E-004  -1.5316490316763520E-003  -7.0767750730738044E-004
   8.3175997644957533E-008   351.00911509999997        6.0563324950635433E-003  -5.5247131967917085E-004  -1.5813672216609120E-003  -6.8166223354637623E-004
   1.0965000285523274E-007   351.00911509999997        6.3634538091719151E-003  -4.8349486314691603E-004  -1.6363578615710139E-003  -6.4664386445656419E-004
   1.4453999597208167E-007   351.00911509999997        6.6876769997179508E-003  -4.0597349288873374E-004  -1.6975152539089322E-003  -6.0088577447459102E-004
   1.9054999711443088E-007   351.00911509999997        7.0302500389516354E-003  -3.1913202838040888E-004  -1.7659326549619436E-003  -5.4231821559369564E-004
   2.5118998792095226E-007   351.00911509999997        7.3920967988669872E-003  -2.2223620908334851E-004  -1.8427835311740637E-003  -4.6860580914653838E-004
   3.3112999631157436E-007   351.00911509999997        7.7744969166815281E-003  -1.1442253889981657E-004  -1.9294709200039506E-003  -3.7699844688177109E-004
   4.3651999703797628E-007   351.00911509999997        8.1787491217255592E-003   5.2230707296985202E-006  -2.0275821443647146E-003  -2.6433574385009706E-004
   5.7544002629583701E-007   351.00911509999997        8.6061507463455200E-003   1.3765692710876465E-004  -2.1388989407569170E-003  -1.2701653758995235E-004
   7.5857997217099182E-007   351.00911509999997        9.0582119300961494E-003   2.8394488617777824E-004  -2.2654708009213209E-003   3.9116399420890957E-005
   9.9999999747524271E-007   351.00911509999997        9.5364619046449661E-003   4.4520737719722092E-004  -2.4095885455608368E-003   2.3877473722677678E-004
   1.3182999509808724E-006   351.00911509999997        1.0042650625109673E-002   6.2268797773867846E-004  -2.5738633703440428E-003   4.7736198757775128E-004
   1.7377999483869644E-006   351.00911509999997        1.0578380897641182E-002   8.1762770423665643E-004  -2.7611281257122755E-003   7.6086097396910191E-004
   2.2909000563231530E-006   351.00911509999997        1.1145798489451408E-002   1.0315154213458300E-003  -2.9746915679425001E-003   1.0962460655719042E-003
   3.0199998946045525E-006   351.00911509999997        1.1746861971914768E-002   1.2658268678933382E-003  -3.2181041315197945E-003   1.4911744510754943E-003
   3.9810997805034276E-006   351.00911509999997        1.2383813038468361E-002   1.5221983194351196E-003  -3.4953367430716753E-003   1.9543007947504520E-003
   5.2481000238913111E-006   351.00911509999997        1.3059114105999470E-002   1.8024108139798045E-003  -3.8107768632471561E-003   2.4953358806669712E-003
   6.9183001869532745E-006   351.00911509999997        1.3775371946394444E-002   2.1083592437207699E-003  -4.1691926307976246E-003   3.1250554602593184E-003
   9.1201000032015145E-006   351.00911509999997        1.4535479247570038E-002   2.4421145208179951E-003  -4.5757940970361233E-003   3.8554877974092960E-003
   1.2022999726468697E-005   351.00911509999997        1.5342643484473228E-002   2.8059382457286119E-003  -5.0362306647002697E-003   4.7000278718769550E-003
   1.5849000192247331E-005   351.00911509999997        1.6200048848986626E-002   3.2021261285990477E-003  -5.5563440546393394E-003   5.6731239892542362E-003
   2.0892999600619078E-005   351.00911509999997        1.7111741006374359E-002   3.6334062460809946E-003  -6.1426148749887943E-003   6.7912912927567959E-003
   2.7542000680114143E-005   351.00911509999997        1.8081849440932274E-002   4.1025844402611256E-003  -6.8016103468835354E-003   8.0723362043499947E-003
   3.6307999835116789E-005   351.00911509999997        1.9115267321467400E-002   4.6128486283123493E-003  -7.5402525253593922E-003   9.5361992716789246E-003
   4.7862999053904787E-005   351.00911509999997        2.0217193290591240E-002   5.1675341092050076E-003  -8.3652948960661888E-003   1.1204360052943230E-002
   6.3095998484641314E-005   351.00911509999997        2.1393898874521255E-002   5.7704816572368145E-003  -9.2835770919919014E-003   1.3100922107696533E-002
   8.3175997133366764E-005   351.00911509999997        2.2652391344308853E-002   6.4258407801389694E-003  -1.0301386937499046E-002   1.5252073295414448E-002
   1.0964999819407240E-004   351.00911509999997        2.4001201614737511E-002   7.1384371258318424E-003  -1.1424540542066097E-002   1.7687266692519188E-002
   1.4453999756369740E-004   351.00911509999997        2.5449637323617935E-002   7.9133147373795509E-003  -1.2657041661441326E-002   2.0437613129615784E-002
   1.9054999575018883E-004   351.00911509999997        2.7010383084416389E-002   8.7570538744330406E-003  -1.4002327807247639E-002   2.3540373891592026E-002
   2.5119000929407775E-004   351.00911509999997        2.8696879744529724E-002   9.6762580797076225E-003  -1.5459769405424595E-002   2.7033269405364990E-002
   3.3112999517470598E-004   351.00911509999997        3.0527105554938316E-002   1.0679464787244797E-002  -1.7026266083121300E-002   3.0960930511355400E-002
   4.3652000022120774E-004   351.00911509999997        3.2523036003112793E-002   1.1776698753237724E-002  -1.8693629652261734E-002   3.5372514277696609E-002
   5.7544000446796417E-004   351.00911509999997        3.4711789339780807E-002   1.2979873456060886E-002  -2.0446779206395149E-002   4.0321785956621170E-002
   7.5857999036088586E-004   351.00911509999997        3.7128362804651260E-002   1.4304051175713539E-002  -2.2262439131736755E-002   4.5869968831539154E-002
   1.0000000474974513E-003   351.00911509999997        3.9816893637180328E-002   1.5767825767397881E-002  -2.4105586111545563E-002   5.2083928138017654E-002
   1.3183000264689326E-003   351.00911509999997        4.2834654450416565E-002   1.7395157366991043E-002  -2.5926694273948669E-002   5.9038683772087097E-002
   1.7377999611198902E-003   351.00911509999997        4.6253561973571777E-002   1.9215859472751617E-002  -2.7656022459268570E-002   6.6811807453632355E-002
   2.2909000981599092E-003   351.00911509999997        5.0169210880994797E-002   2.1270114928483963E-002  -2.9200440272688866E-002   7.5491718947887421E-002
   3.0199999455362558E-003   351.00911509999997        5.4702196270227432E-002   2.3608978837728500E-002  -3.0434226617217064E-002   8.5164256393909454E-002
   3.9810999296605587E-003   351.00911509999997        6.0008287429809570E-002   2.6299804449081421E-002  -3.1192526221275330E-002   9.5914199948310852E-002
   5.2481000311672688E-003   351.00911509999997        6.6286623477935791E-002   2.9430998489260674E-002  -3.1261596828699112E-002  0.10781607031822205     
   6.9182999432086945E-003   351.00911509999997        7.3788128793239594E-002   3.3117696642875671E-002  -3.0368534848093987E-002  0.12091912329196930     
   9.1201001778244972E-003   351.00911509999997        8.2825571298599243E-002   3.7509493529796600E-002  -2.8171326965093613E-002  0.13522931933403015     
   1.2023000046610832E-002   351.00911509999997        9.3780130147933960E-002   4.2798314243555069E-002  -2.4250736460089684E-002  0.15067929029464722     
   1.5848999843001366E-002   351.00911509999997       0.10709460079669952        4.9222633242607117E-002  -1.8111335113644600E-002  0.16707769036293030     
   2.0893000066280365E-002   351.00911509999997       0.12326899915933609        5.7076521217823029E-002  -9.1877887025475502E-003  0.18406382203102112     
   2.7542000636458397E-002   351.00911509999997       0.14280337095260620        6.6697888076305389E-002   3.1162004452198744E-003  0.20100867748260498     
   3.6308001726865768E-002   351.00911509999997       0.16611300408840179        7.8448228538036346E-002   1.9361769780516624E-002  0.21691922843456268     
   4.7862999141216278E-002   351.00911509999997       0.19334152340888977        9.2645317316055298E-002   3.9938367903232574E-002  0.23030674457550049     
   6.3096001744270325E-002   351.00911509999997       0.22408026456832886       0.10944553464651108        6.4863838255405426E-002  0.23908713459968567     
   8.3176001906394958E-002   351.00911509999997       0.25690323114395142       0.12861150503158569        9.3463189899921417E-002  0.24055056273937225     
  0.10000000149011612        351.00911509999997       0.27852532267570496       0.14225800335407257       0.11375236511230469       0.23591941595077515     
  0.12500000000000000        351.00911509999997       0.30208060145378113       0.15876694023609161       0.13817641139030457       0.22279939055442810     
  0.15000000596046448        351.00911509999997       0.31679674983024597       0.17110529541969299       0.15646459162235260       0.20519883930683136     
  0.17499999701976776        351.00911509999997       0.32403698563575745       0.17963801324367523       0.16939753293991089       0.18534584343433380     
  0.20000000298023224        351.00911509999997       0.32499012351036072       0.18472658097743988       0.17769366502761841       0.16472433507442474     
  0.22499999403953552        351.00911509999997       0.32070752978324890       0.18672938644886017       0.18200066685676575       0.14433571696281433     
  0.25000000000000000        351.00911509999997       0.31212469935417175       0.18599952757358551       0.18289975821971893       0.12484777718782425     
  0.27500000596046448        351.00911509999997       0.30007600784301758       0.18288210034370422       0.18091304600238800       0.10668895393610001     
  0.30000001192092896        351.00911509999997       0.28530505299568176       0.17771169543266296       0.17651079595088959        9.0112708508968353E-002
  0.32499998807907104        351.00911509999997       0.26847338676452637       0.17081023752689362       0.17011775076389313        7.5243689119815826E-002
  0.34999999403953552        351.00911509999997       0.25016725063323975       0.16248513758182526       0.16211834549903870        6.2112279236316681E-002
  0.37500000000000000        351.00911509999997       0.23090358078479767       0.15302778780460358       0.15286087989807129        5.0680879503488541E-002
  0.40000000596046448        351.00911509999997       0.21113517880439758       0.14271223545074463       0.14266090095043182        4.0864307433366776E-002
  0.42500001192092896        351.00911509999997       0.19125548005104065       0.13179413974285126       0.13180370628833771        3.2545696943998337E-002
  0.44999998807907104        351.00911509999997       0.17160269618034363       0.12050990760326385       0.12054648995399475        2.5588890537619591E-002
  0.47499999403953552        351.00911509999997       0.15246382355690002       0.10907594859600067       0.10911982506513596        1.9848063588142395E-002
  0.50000000000000000        351.00911509999997       0.13407820463180542        9.7688198089599609E-002   9.7728982567787170E-002   1.5175086446106434E-002
  0.52499997615814209        351.00911509999997       0.11664100736379623        8.6521632969379425E-002   8.6554810404777527E-002   1.1425075121223927E-002
  0.55000001192092896        351.00911509999997       0.10030644387006760        7.5730063021183014E-002   7.5754567980766296E-002   8.4604239091277122E-003
  0.57499998807907104        351.00911509999997        8.5190854966640472E-002   6.5445929765701294E-002   6.5462552011013031E-002   6.1536100693047047E-003
  0.60000002384185791        351.00911509999997        7.1375638246536255E-002   5.5780291557312012E-002   5.5790599435567856E-002   4.3889973312616348E-003
  0.62500000000000000        351.00911509999997        5.8910075575113297E-002   4.6822924166917801E-002   4.6828653663396835E-002   3.0638067983090878E-003
  0.64999997615814209        351.00911509999997        4.7814115881919861E-002   3.8642536848783493E-002   3.8645237684249878E-002   2.0884373225271702E-003
  0.67500001192092896        351.00911509999997        3.8081012666225433E-002   3.1287107616662979E-002   3.1288012862205505E-002   1.3862610794603825E-003
  0.69999998807907104        351.00911509999997        2.9679954051971436E-002   2.4784389883279800E-002   2.4784369394183159E-002   8.9302239939570427E-004
  0.72500002384185791        351.00911509999997        2.2558631375432014E-002   1.9142530858516693E-002   1.9142145290970802E-002   5.5594055447727442E-004
  0.75000000000000000        351.00911509999997        1.6645798459649086E-002   1.4350868761539459E-002   1.4350433833897114E-002   3.3261239877901971E-004
  0.77499997615814209        351.00911509999997        1.1853809468448162E-002   1.0380897670984268E-002   1.0380562394857407E-002   1.8979237938765436E-004
  0.80000001192092896        351.00911509999997        8.0811809748411179E-003   7.1874186396598816E-003   7.1872300468385220E-003   1.0211965854978189E-004
  0.82499998807907104        351.00911509999997        5.2151670679450035E-003   4.7098975628614426E-003   4.7098533250391483E-003   5.0849237595684826E-005
  0.85000002384185791        351.00911509999997        3.1344036106020212E-003   2.8740686830133200E-003   2.8741462156176567E-003   2.2634563720203005E-005
  0.87500000000000000        351.00911509999997        1.7116544768214226E-003   1.5938195865601301E-003   1.5939906006678939E-003   8.3972972788615152E-006
  0.89999997615814209        351.00911509999997        8.1672373926267028E-004   7.7344261808320880E-004   7.7367277117446065E-004   2.3099059944797773E-006
  0.92500001192092896        351.00911509999997        3.1966972164809704E-004   3.1038949964568019E-004   3.1062960624694824E-004   9.0591072421375429E-007
  0.94999998807907104        351.00911509999997        9.4557392003480345E-005   9.8796423117164522E-005   9.8971097031608224E-005   2.3224217784445500E-006
  0.97500002384185791        351.00911509999997        2.4306234990945086E-005   3.4383683669148013E-005   3.4382468584226444E-005   5.6697735999478027E-006
   1.0000000000000000        351.00911509999997        8.3710483522736467E-006   2.2578195057576522E-005   2.2254907889873721E-005   1.0513329470995814E-005
   9.9999997171806854E-010   450.06702489999998        2.8348783962428570E-003  -9.1803912073373795E-004  -1.0698304977267981E-003  -6.8914791336283088E-004
   1.3183000246996812E-009   450.06702489999998        2.9678859282284975E-003  -9.2016189591959119E-004  -1.0933886514976621E-003  -7.0177204906940460E-004
   1.7378000150003459E-009   450.06702489999998        3.1077621970325708E-003  -9.2024891637265682E-004  -1.1173828970640898E-003  -7.1408128133043647E-004
   2.2908999142146058E-009   450.06702489999998        3.2549570314586163E-003  -9.1808283468708396E-004  -1.1418935609981418E-003  -7.2595087112858891E-004
   3.0200000278313155E-009   450.06702489999998        3.4098573960363865E-003  -9.1342837549746037E-004  -1.1670029489323497E-003  -7.3721742955967784E-004
   3.9810998941902653E-009   450.06702489999998        3.5729059018194675E-003  -9.0603146236389875E-004  -1.1928192107006907E-003  -7.4768374906852841E-004
   5.2481001766579993E-009   450.06702489999998        3.7445833440870047E-003  -8.9561700588092208E-004  -1.2194763403385878E-003  -7.5710896635428071E-004
   6.9183001549788514E-009   450.06702489999998        3.9253826253116131E-003  -8.8188855443149805E-004  -1.2471335940063000E-003  -7.6519895810633898E-004
   9.1201002305751899E-009   450.06702489999998        4.1158418171107769E-003  -8.6452515097334981E-004  -1.2759855017066002E-003  -7.7159836655482650E-004
   1.2023000373062587E-008   450.06702489999998        4.3165427632629871E-003  -8.4317883010953665E-004  -1.3062658254057169E-003  -7.7587825944647193E-004
   1.5849000334355878E-008   450.06702489999998        4.5280209742486477E-003  -8.1748393131420016E-004  -1.3382405741140246E-003  -7.7752280049026012E-004
   2.0892999330612838E-008   450.06702489999998        4.7509716823697090E-003  -7.8703160397708416E-004  -1.3722447911277413E-003  -7.7591743320226669E-004
   2.7542000680114143E-008   450.06702489999998        4.9860468134284019E-003  -7.5139175169169903E-004  -1.4086597366258502E-003  -7.7032932313159108E-004
   3.6307998385609608E-008   450.06702489999998        5.2340007387101650E-003  -7.1009155362844467E-004  -1.4479425735771656E-003  -7.5988797470927238E-004
   4.7863000673942224E-008   450.06702489999998        5.4955561645328999E-003  -6.6263467306271195E-004  -1.4906155411154032E-003  -7.4356805998831987E-004
   6.3096003088958241E-008   450.06702489999998        5.7715578004717827E-003  -6.0847366694360971E-004  -1.5372998313978314E-003  -7.2015897603705525E-004
   8.3175997644957533E-008   450.06702489999998        6.0628517530858517E-003  -5.4702901979908347E-004  -1.5887075569480658E-003  -6.8824482150375843E-004
   1.0965000285523274E-007   450.06702489999998        6.3704135827720165E-003  -4.7766044735908508E-004  -1.6456765588372946E-003  -6.4616167219355702E-004
   1.4453999597208167E-007   450.06702489999998        6.6951094195246696E-003  -3.9971881778910756E-004  -1.7091399058699608E-003  -5.9199787210673094E-004
   1.9054999711443088E-007   450.06702489999998        7.0381895639002323E-003  -3.1242653494700789E-004  -1.7802360234782100E-003  -5.2347849123179913E-004
   2.5118998792095226E-007   450.06702489999998        7.4005820788443089E-003  -2.1504725737031549E-004  -1.8601848278194666E-003  -4.3804952292703092E-004
   3.3112999631157436E-007   450.06702489999998        7.7835693955421448E-003  -1.0671482596080750E-004  -1.9504422089084983E-003  -3.3270844141952693E-004
   4.3651999703797628E-007   450.06702489999998        8.1884544342756271E-003   1.3487667274603155E-005  -2.0526524167507887E-003  -2.0401598885655403E-004
   5.7544002629583701E-007   450.06702489999998        8.6165387183427811E-003   1.4651949459221214E-004  -2.1686572581529617E-003  -4.8065947339637205E-005
   7.5857997217099182E-007   450.06702489999998        9.0693365782499313E-003   2.9344996437430382E-004  -2.3005709517747164E-003   1.3964032405056059E-004
   9.9999999747524271E-007   450.06702489999998        9.5483846962451935E-003   4.5540311839431524E-004  -2.4507523048669100E-003   3.6418557283468544E-004
   1.3182999509808724E-006   450.06702489999998        1.0055437684059143E-002   6.3362682703882456E-004  -2.6218844577670097E-003   6.3138507539406419E-004
   1.7377999483869644E-006   450.06702489999998        1.0592106729745865E-002   8.2936638500541449E-004  -2.8168705757707357E-003   9.4765401445329189E-004
   2.2909000563231530E-006   450.06702489999998        1.1160547845065594E-002   1.0441160993650556E-003  -3.0390964820981026E-003   1.3204608112573624E-003
   3.0199998946045525E-006   450.06702489999998        1.1762727051973343E-002   1.2793572386726737E-003  -3.2921840902417898E-003   1.7579746199771762E-003
   3.9810997805034276E-006   450.06702489999998        1.2400900013744831E-002   1.5367324231192470E-003  -3.5801751073449850E-003   2.2694079671055079E-003
   5.2481000238913111E-006   450.06702489999998        1.3077542185783386E-002   1.8180302577093244E-003  -3.9075226522982121E-003   2.8650718741118908E-003
   6.9183001869532745E-006   450.06702489999998        1.3795278035104275E-002   2.1251540165394545E-003  -4.2790528386831284E-003   3.5563770215958357E-003
   9.1201000032015145E-006   450.06702489999998        1.4557018876075745E-002   2.4601842742413282E-003  -4.7000218182802200E-003   4.3560294434428215E-003
   1.2022999726468697E-005   450.06702489999998        1.5365996398031712E-002   2.8253938071429729E-003  -5.1761106587946415E-003   5.2781463600695133E-003
   1.5849000192247331E-005   450.06702489999998        1.6225423663854599E-002   3.2230911310762167E-003  -5.7131643407046795E-003   6.3379011116921902E-003
   2.0892999600619078E-005   450.06702489999998        1.7139380797743797E-002   3.6560199223458767E-003  -6.3176499679684639E-003   7.5526190921664238E-003
   2.7542000680114143E-005   450.06702489999998        1.8112041056156158E-002   4.1270041838288307E-003  -6.9960779510438442E-003   8.9409165084362030E-003
   3.6307999835116789E-005   450.06702489999998        1.9148347899317741E-002   4.6392544172704220E-003  -7.7552748844027519E-003   1.0523599572479725E-002
   4.7862999053904787E-005   450.06702489999998        2.0253563299775124E-002   5.1961313001811504E-003  -8.6018387228250504E-003   1.2323008850216866E-002
   6.3095998484641314E-005   450.06702489999998        2.1434035152196884E-002   5.8015077374875546E-003  -9.5423925668001175E-003   1.4364160597324371E-002
   8.3175997133366764E-005   450.06702489999998        2.2696865722537041E-002   6.4595728181302547E-003  -1.0582922026515007E-002   1.6674147918820381E-002
   1.0964999819407240E-004   450.06702489999998        2.4050706997513771E-002   7.1752001531422138E-003  -1.1728852055966854E-002   1.9283371046185493E-002
   1.4453999756369740E-004   450.06702489999998        2.5505008175969124E-002   7.9534929245710373E-003  -1.2983667664229870E-002   2.2223779931664467E-002
   1.9054999575018883E-004   450.06702489999998        2.7072638273239136E-002   8.8011072948575020E-003  -1.4350169338285923E-002   2.5533622130751610E-002
   2.5119000929407775E-004   450.06702489999998        2.8767256066203117E-002   9.7247362136840820E-003  -1.5826907008886337E-002   2.9251301661133766E-002
   3.3112999517470598E-004   450.06702489999998        3.0607109889388084E-002   1.0733035393059254E-002  -1.7409786581993103E-002   3.3422175794839859E-002
   4.3652000022120774E-004   450.06702489999998        3.2614517956972122E-002   1.1836171150207520E-002  -1.9089408218860626E-002   3.8095891475677490E-002
   5.7544000446796417E-004   450.06702489999998        3.4816991537809372E-002   1.3046237640082836E-002  -2.0849220454692841E-002   4.3326348066329956E-002
   7.5857999036088586E-004   450.06702489999998        3.7250027060508728E-002   1.4378520660102367E-002  -2.2664206102490425E-002   4.9174524843692780E-002
   1.0000000474974513E-003   450.06702489999998        3.9958342909812927E-002   1.5851886942982674E-002  -2.4497289210557938E-002   5.5706333369016647E-002
   1.3183000264689326E-003   450.06702489999998        4.2999897152185440E-002   1.7490636557340622E-002  -2.6296559721231461E-002   6.2995001673698425E-002
   1.7377999611198902E-003   450.06702489999998        4.6447381377220154E-002   1.9324980676174164E-002  -2.7989571914076805E-002   7.1114838123321533E-002
   2.2909000981599092E-003   450.06702489999998        5.0397258251905441E-002   2.1395586431026459E-002  -2.9480161145329475E-002   8.0149553716182709E-002
   3.0199999455362558E-003   450.06702489999998        5.4971013218164444E-002   2.3754056543111801E-002  -3.0639361590147018E-002   9.0177729725837708E-002
   3.9810999296605587E-003   450.06702489999998        6.0325257480144501E-002   2.6468340307474136E-002  -3.1298983842134476E-002  0.10127402096986771     
   5.2481000311672688E-003   450.06702489999998        6.6659763455390930E-002   2.9627457261085510E-002  -3.1242130324244499E-002  0.11349897831678391     
   6.9182999432086945E-003   450.06702489999998        7.4225604534149170E-002   3.3347066491842270E-002  -3.0193367972970009E-002  0.12688320875167847     
   9.1201001778244972E-003   450.06702489999998        8.3334803581237793E-002   3.7777058780193329E-002  -2.7809444814920425E-002  0.14140847325325012     
   1.2023000046610832E-002   450.06702489999998        9.4366237521171570E-002   4.3109141290187836E-002  -2.3672150447964668E-002  0.15697696805000305     
   1.5848999843001366E-002   450.06702489999998       0.10775788873434067        4.9580618739128113E-002  -1.7290839925408363E-002  0.17336040735244751     
   2.0893000066280365E-002   450.06702489999998       0.12400118261575699        5.7482805103063583E-002  -8.1102717667818069E-003  0.19015552103519440     
   2.7542000636458397E-002   450.06702489999998       0.14358204603195190        6.7148238420486450E-002   4.4480911456048489E-003  0.20668774843215942     
   3.6308001726865768E-002   450.06702489999998       0.16689416766166687        7.8929133713245392E-002   2.0917944610118866E-002  0.22192096710205078     
   4.7862999141216278E-002   450.06702489999998       0.19405037164688110        9.3128345906734467E-002   4.1649956256151199E-002  0.23433668911457062     
   6.3096001744270325E-002   450.06702489999998       0.22460150718688965       0.10988014936447144        6.6612355411052704E-002  0.24185089766979218     
   8.3176001906394958E-002   450.06702489999998       0.25707462430000305       0.12891703844070435        9.5073953270912170E-002  0.24180836975574493     
  0.10000000149011612        450.06702489999998       0.27835127711296082       0.14241500198841095       0.11514793336391449       0.23610369861125946     
  0.12500000000000000        450.06702489999998       0.30135515332221985       0.15865974128246307       0.13916157186031342       0.22171588242053986     
  0.15000000596046448        450.06702489999998       0.31551745533943176       0.17070560157299042       0.15699216723442078       0.20320905745029449     
  0.17499999701976776        450.06702489999998       0.32223382592201233       0.17893764376640320       0.16946309804916382       0.18275995552539825     
  0.20000000298023224        450.06702489999998       0.32271391153335571       0.18373245000839233       0.17731878161430359       0.16179686784744263     
  0.22499999403953552        450.06702489999998       0.31802195310592651       0.18545973300933838       0.18122266232967377       0.14126810431480408     
  0.25000000000000000        450.06702489999998       0.30910068750381470       0.18448093533515930       0.18176522850990295       0.12179364264011383     
  0.27500000596046448        450.06702489999998       0.29678744077682495       0.18114706873893738       0.17947354912757874       0.10376049578189850     
  0.30000001192092896        450.06702489999998       0.28182575106620789       0.17579664289951324       0.17481988668441772        8.7387152016162872E-002
  0.32499998807907104        450.06702489999998       0.26487469673156738       0.16875386238098145       0.16822898387908936        7.2769530117511749E-002
  0.34999999403953552        450.06702489999998       0.24651645123958588       0.16032703220844269       0.16008380055427551        5.9914954006671906E-002
  0.37500000000000000        450.06702489999998       0.22726251184940338       0.15080721676349640       0.15073010325431824        4.8767920583486557E-002
  0.40000000596046448        450.06702489999998       0.20755949616432190       0.14046716690063477       0.14048013091087341        3.9229787886142731E-002
  0.42500001192092896        450.06702489999998       0.18779394030570984       0.12956044077873230       0.12961535155773163        3.1174058094620705E-002
  0.44999998807907104        450.06702489999998       0.16829691827297211       0.11832061409950256       0.11838869750499725        2.4458143860101700E-002
  0.47499999403953552        450.06702489999998       0.14934810996055603       0.10696079581975937       0.10702620446681976        1.8932415172457695E-002
  0.50000000000000000        450.06702489999998       0.13117958605289459        9.5673136413097382E-002   9.5728404819965363E-002   1.4447044581174850E-002
  0.52499997615814209        450.06702489999998       0.11397943645715714        8.4628574550151825E-002   8.4671333432197571E-002   1.0857067070901394E-002
  0.55000001192092896        450.06702489999998        9.7895070910453796E-002   7.3976650834083557E-002   7.4007391929626465E-002   8.0260103568434715E-003
  0.57499998807907104        450.06702489999998        8.3036407828330994E-002   6.3845455646514893E-002   6.3866063952445984E-002   5.8283335529267788E-003
  0.60000002384185791        450.06702489999998        6.9478914141654968E-002   5.4341681301593781E-002   5.4354500025510788E-002   4.1509224101901054E-003
  0.62500000000000000        450.06702489999998        5.7266488671302795E-002   4.5550834387540817E-002   4.5558117330074310E-002   2.8938122559338808E-003
  0.64999997615814209        450.06702489999998        4.6414274722337723E-002   3.7537507712841034E-002   3.7541158497333527E-002   1.9703020807355642E-003
  0.67500001192092896        450.06702489999998        3.6911368370056152E-002   3.0345838516950607E-002   3.0347311869263649E-002   1.3065933017060161E-003
  0.69999998807907104        450.06702489999998        2.8723483905196190E-002   2.4000041186809540E-002   2.4000354111194611E-002   8.4107031580060720E-004
  0.72500002384185791        450.06702489999998        2.1795550361275673E-002   1.8505131825804710E-002   1.8504939973354340E-002   5.2332505583763123E-004
  0.75000000000000000        450.06702489999998        1.6054285690188408E-002   1.3847785070538521E-002   1.3847459107637405E-002   3.1301172566600144E-004
  0.77499997615814209        450.06702489999998        1.1410750448703766E-002   9.9973566830158234E-003   9.9970800802111626E-003   1.7860603111330420E-004
  0.80000001192092896        450.06702489999998        7.7629038132727146E-003   6.9070919416844845E-003   6.9069336168467999E-003   9.6134244813583791E-005
  0.82499998807907104        450.06702489999998        4.9981926567852497E-003   4.5155384577810764E-003   4.5155077241361141E-003   4.7923269448801875E-005
  0.85000002384185791        450.06702489999998        2.9961774125695229E-003   2.7481925208121538E-003   2.7482728473842144E-003   2.1414734874269925E-005
  0.87500000000000000        450.06702489999998        1.6312606167048216E-003   1.5194220468401909E-003   1.5195881715044379E-003   8.0744557635625824E-006
  0.89999997615814209        450.06702489999998        7.7557720942422748E-004   7.3474866803735495E-004   7.3496700497344136E-004   2.4189307623601053E-006
  0.92500001192092896        450.06702489999998        3.0217098537832499E-004   2.9361937777139246E-004   2.9384109075181186E-004   1.1704943290169467E-006
  0.94999998807907104        450.06702489999998        8.8694163423497230E-005   9.2931986728217453E-005   9.3082257080823183E-005   2.5432457277929643E-006
  0.97500002384185791        450.06702489999998        2.2169067960930988E-005   3.1897783628664911E-005   3.1868421501712874E-005   5.6530116125941277E-006
   1.0000000000000000        450.06702489999998        6.4843225118238479E-006   2.0024015611852519E-005   1.9673683709697798E-005   1.0035868399427272E-005
   9.9999997171806854E-010   577.07996240000000        2.8373035602271557E-003  -9.1634510317817330E-004  -1.0677786776795983E-003  -7.2281516622751951E-004
   1.3183000246996812E-009   577.07996240000000        2.9704652260988951E-003  -9.1834028717130423E-004  -1.0914067970588803E-003  -7.3566357605159283E-004
   1.7378000150003459E-009   577.07996240000000        3.1105058733373880E-003  -9.1829057782888412E-004  -1.1155001120641828E-003  -7.4809737270697951E-004
   2.2908999142146058E-009   577.07996240000000        3.2578762620687485E-003  -9.1597792925313115E-004  -1.1401445372030139E-003  -7.5996998930349946E-004
   3.0200000278313155E-009   577.07996240000000        3.4129633568227291E-003  -9.1116642579436302E-004  -1.1654292466118932E-003  -7.7109225094318390E-004
   3.9810998941902653E-009   577.07996240000000        3.5762116312980652E-003  -9.0360129252076149E-004  -1.1914704227820039E-003  -7.8123656567186117E-004
   5.2481001766579993E-009   577.07996240000000        3.7481018807739019E-003  -8.9300645049661398E-004  -1.2184111401438713E-003  -7.9012656351551414E-004
   6.9183001549788514E-009   577.07996240000000        3.9291284047067165E-003  -8.7908474961295724E-004  -1.2464212486520410E-003  -7.9742661910131574E-004
   9.1201002305751899E-009   577.07996240000000        4.1198302060365677E-003  -8.6151424329727888E-004  -1.2757072690874338E-003  -8.0273271305486560E-004
   1.2023000373062587E-008   577.07996240000000        4.3207900598645210E-003  -8.3994597662240267E-004  -1.3065171660855412E-003  -8.0555974273011088E-004
   1.5849000334355878E-008   577.07996240000000        4.5325444079935551E-003  -8.1401324132457376E-004  -1.3391326647251844E-003  -8.0532731954008341E-004
   2.0892999330612838E-008   577.07996240000000        4.7557908110320568E-003  -7.8330608084797859E-004  -1.3739070855081081E-003  -8.0134550807997584E-004
   2.7542000680114143E-008   577.07996240000000        4.9911821261048317E-003  -7.4739311821758747E-004  -1.4112419448792934E-003  -7.9279567580670118E-004
   3.6307998385609608E-008   577.07996240000000        5.2394736558198929E-003  -7.0580019382759929E-004  -1.4516180381178856E-003  -7.7870825771242380E-004
   4.7863000673942224E-008   577.07996240000000        5.5013904348015785E-003  -6.5802951576188207E-004  -1.4955832157284021E-003  -7.5794599251821637E-004
   6.3096003088958241E-008   577.07996240000000        5.7777795009315014E-003  -6.0353218577802181E-004  -1.5437882393598557E-003  -7.2916992940008640E-004
   8.3175997644957533E-008   577.07996240000000        6.0694874264299870E-003  -5.4172700038179755E-004  -1.5969773521646857E-003  -6.9081957917660475E-004
   1.0965000285523274E-007   577.07996240000000        6.3774939626455307E-003  -4.7197175445035100E-004  -1.6560252988710999E-003  -6.4106605714187026E-004
   1.4453999597208167E-007   577.07996240000000        6.7026661708950996E-003  -3.9361554081551731E-004  -1.7219036817550659E-003  -5.7781673967838287E-004
   1.9054999711443088E-007   577.07996240000000        7.0462580770254135E-003  -3.0587834771722555E-004  -1.7957965610548854E-003  -4.9858429701998830E-004
   2.5118998792095226E-007   577.07996240000000        7.4092000722885132E-003  -2.0802178187295794E-004  -1.8789701862260699E-003  -4.0058989543467760E-004
   3.3112999631157436E-007   577.07996240000000        7.7927787788212299E-003  -9.9177035735920072E-005  -1.9729328341782093E-003  -2.8057186864316463E-004
   4.3651999703797628E-007   577.07996240000000        8.1983003765344620E-003   2.1575615392066538E-005  -2.0793848671019077E-003  -1.3480521738529205E-004
   5.7544002629583701E-007   577.07996240000000        8.6270701140165329E-003   1.5519838780164719E-004  -2.2002269979566336E-003   4.0927479858510196E-005
   7.5857997217099182E-007   577.07996240000000        9.0806102380156517E-003   3.0276400502771139E-004  -2.3376378230750561E-003   2.5147243286482990E-004
   9.9999999747524271E-007   577.07996240000000        9.5604602247476578E-003   4.6540019684471190E-004  -2.4940418079495430E-003   5.0228892359882593E-004
   1.3182999509808724E-006   577.07996240000000        1.0068382136523724E-002   6.4435898093506694E-004  -2.6721914764493704E-003   7.9960899893194437E-004
   1.7377999483869644E-006   577.07996240000000        1.0605994611978531E-002   8.4088993025943637E-004  -2.8750577475875616E-003   1.1502832639962435E-003
   2.2909000563231530E-006   577.07996240000000        1.1175462044775486E-002   1.0564926778897643E-003  -3.1060997862368822E-003   1.5622776700183749E-003
   3.0199998946045525E-006   577.07996240000000        1.1778761632740498E-002   1.2926541967317462E-003  -3.3690067939460278E-003   2.0442740060389042E-003
   3.9810997805034276E-006   577.07996240000000        1.2418160215020180E-002   1.5510235680267215E-003  -3.6678859032690525E-003   2.6060424279421568E-003
   5.2481000238913111E-006   577.07996240000000        1.3096147216856480E-002   1.8333963816985488E-003  -4.0072505362331867E-003   3.2584916334599257E-003
   6.9183001869532745E-006   577.07996240000000        1.3815362937748432E-002   2.1416847594082355E-003  -4.3919770978391171E-003   4.0136617608368397E-003
   9.1201000032015145E-006   577.07996240000000        1.4578740112483501E-002   2.4779783561825752E-003  -4.8273601569235325E-003   4.8849293962121010E-003
   1.2022999726468697E-005   577.07996240000000        1.5389533713459969E-002   2.8445615898817778E-003  -5.3191035985946655E-003   5.8871228247880936E-003
   1.5849000192247331E-005   577.07996240000000        1.6250984743237495E-002   3.2437555491924286E-003  -5.8730468153953552E-003   7.0361252874135971E-003
   2.0892999600619078E-005   577.07996240000000        1.7167208716273308E-002   3.6783197429031134E-003  -6.4956308342516422E-003   8.3500547334551811E-003
   2.7542000680114143E-005   577.07996240000000        1.8142418935894966E-002   4.1510956361889839E-003  -7.1932971477508545E-003   9.8483115434646606E-003
   3.6307999835116789E-005   577.07996240000000        1.9181612879037857E-002   4.6653160825371742E-003  -7.9727666452527046E-003   1.1552542448043823E-002
   4.7862999053904787E-005   577.07996240000000        2.0290112122893333E-002   5.2243680693209171E-003  -8.8404659181833267E-003   1.3485907576978207E-002
   6.3095998484641314E-005   577.07996240000000        2.1474342793226242E-002   5.8321557007730007E-003  -9.8027894273400307E-003   1.5674294903874397E-002
   8.3175997133366764E-005   577.07996240000000        2.2741504013538361E-002   6.4929076470434666E-003  -1.0865407995879650E-002   1.8145648762583733E-002
   1.0964999819407240E-004   577.07996240000000        2.4100361391901970E-002   7.2115450166165829E-003  -1.2033341452479362E-002   2.0931249484419823E-002
   1.4453999756369740E-004   577.07996240000000        2.5560507550835609E-002   7.9932296648621559E-003  -1.3309541158378124E-002   2.4063806980848312E-002
   1.9054999575018883E-004   577.07996240000000        2.7134992182254791E-002   8.8446922600269318E-003  -1.4696164056658745E-002   2.7582457289099693E-002
   2.5119000929407775E-004   577.07996240000000        2.8837690129876137E-002   9.7727179527282715E-003  -1.6190929338335991E-002   3.1526174396276474E-002
   3.3112999517470598E-004   577.07996240000000        3.0687121674418449E-002   1.0786073282361031E-002  -1.7788747325539589E-002   3.5940889269113541E-002
   4.3652000022120774E-004   577.07996240000000        3.2705929130315781E-002   1.1895069852471352E-002  -1.9479006528854370E-002   4.0876578539609909E-002
   5.7544000446796417E-004   577.07996240000000        3.4922026097774506E-002   1.3111977837979794E-002  -2.1243700757622719E-002   4.6387050300836563E-002
   7.5857999036088586E-004   577.07996240000000        3.7371385842561722E-002   1.4452301897108555E-002  -2.3056089878082275E-002   5.2532803267240524E-002
   1.0000000474974513E-003   577.07996240000000        4.0099296718835831E-002   1.5935178846120834E-002  -2.4877078831195831E-002   5.9378508478403091E-002
   1.3183000264689326E-003   577.07996240000000        4.3164387345314026E-002   1.7585236579179764E-002  -2.6652434840798378E-002   6.6995248198509216E-002
   1.7377999611198902E-003   577.07996240000000        4.6640094369649887E-002   1.9433081150054932E-002  -2.8307085856795311E-002   7.5453713536262512E-002
   2.2909000981599092E-003   577.07996240000000        5.0623726099729538E-002   2.1519847214221954E-002  -2.9741944745182991E-002   8.4832482039928436E-002
   3.0199999455362558E-003   577.07996240000000        5.5237613618373871E-002   2.3897660896182060E-002  -3.0824957415461540E-002   9.5202505588531494E-002
   3.9810999296605587E-003   577.07996240000000        6.0639165341854095E-002   2.6635050773620605E-002  -3.1384795904159546E-002  0.10662788897752762     
   5.2481000311672688E-003   577.07996240000000        6.7028723657131195E-002   2.9821610078215599E-002  -3.1201655045151711E-002  0.11915495991706848     
   6.9182999432086945E-003   577.07996240000000        7.4657447636127472E-002   3.3573489636182785E-002  -2.9997885227203369E-002  0.13279557228088379     
   9.1201001778244972E-003   577.07996240000000        8.3836548030376434E-002   3.8040824234485626E-002  -2.7429342269897461E-002  0.14750747382640839     
   1.2023000046610832E-002   577.07996240000000        9.4942547380924225E-002   4.3415054678916931E-002  -2.3079235106706619E-002  0.16316308081150055     
   1.5848999843001366E-002   577.07996240000000       0.10840859264135361        4.9932263791561127E-002  -1.6462052240967751E-002  0.17949852347373962     
   2.0893000066280365E-002   577.07996240000000       0.12471757829189301        5.7880975306034088E-002  -7.0329168811440468E-003  0.19607020914554596     
   2.7542000636458397E-002   577.07996240000000       0.14434151351451874        6.7588396370410919E-002   5.7689296081662178E-003  0.21216131746768951     
   3.6308001726865768E-002   577.07996240000000       0.16765293478965759        7.9397551715373993E-002   2.2450137883424759E-002  0.22669725120067596     
   4.7862999141216278E-002   577.07996240000000       0.19473470747470856        9.3596711754798889E-002   4.3323658406734467E-002  0.23813535273075104     
   6.3096001744270325E-002   577.07996240000000       0.22509859502315521       0.11029860377311707        6.8310081958770752E-002  0.24439775943756104     
   8.3176001906394958E-002   577.07996240000000       0.25722667574882507       0.12920665740966797        9.6625022590160370E-002  0.24288882315158844     
  0.10000000149011612        577.07996240000000       0.27816486358642578       0.14255799353122711       0.11648198962211609       0.23615176975727081     
  0.12500000000000000        577.07996240000000       0.30063125491142273       0.15854372084140778       0.14008946716785431       0.22055976092815399     
  0.15000000596046448        577.07996240000000       0.31425628066062927       0.17030443251132965       0.15747240185737610       0.20120549201965332     
  0.17499999701976776        577.07996240000000       0.32046660780906677       0.17824470996856689       0.16949470341205597       0.18021003901958466     
  0.20000000298023224        577.07996240000000       0.32049170136451721       0.18275563418865204       0.17692512273788452       0.15894448757171631     
  0.22499999403953552        577.07996240000000       0.31540778279304504       0.18421773612499237       0.18044169247150421       0.13830401003360748     
  0.25000000000000000        577.07996240000000       0.30616417527198792       0.18300031125545502       0.18064330518245697       0.11886163800954819     
  0.27500000596046448        577.07996240000000       0.29360067844390869       0.17945994436740875       0.17806136608123779       0.10096416622400284     
  0.30000001192092896        577.07996240000000       0.27846047282218933       0.17393876612186432       0.17316976189613342        8.4796585142612457E-002
  0.32499998807907104        577.07996240000000       0.26139998435974121       0.16676299273967743       0.16639287769794464        7.0427551865577698E-002
  0.34999999403953552        577.07996240000000       0.24299709498882294       0.15824158489704132       0.15811201930046082        5.7842783629894257E-002
  0.37500000000000000        577.07996240000000       0.22375795245170593       0.14866517484188080       0.14867034554481506        4.6970129013061523E-002
  0.40000000596046448        577.07996240000000       0.20412291586399078       0.13830509781837463       0.13837677240371704        3.7698611617088318E-002
  0.42500001192092896        577.07996240000000       0.18447183072566986       0.12741273641586304       0.12750892341136932        2.9893031343817711E-002
  0.44999998807907104        577.07996240000000       0.16512875258922577       0.11621887236833572       0.11631551384925842        2.3405127227306366E-002
  0.47499999403953552        577.07996240000000       0.14636622369289398       0.10493329167366028       0.10501816868782043        1.8082043156027794E-002
  0.50000000000000000        577.07996240000000       0.12840929627418518        9.3744471669197083E-002   9.3812786042690277E-002   1.3772668316960335E-002
  0.52499997615814209        577.07996240000000       0.11143919825553894        8.2819372415542603E-002   8.2870736718177795E-002   1.0332239791750908E-002
  0.55000001192092896        577.07996240000000        9.5596812665462494E-002   7.2303399443626404E-002   7.2339728474617004E-002   7.6255751773715019E-003
  0.57499998807907104        577.07996240000000        8.0985911190509796E-002   6.2320433557033539E-002   6.2344614416360855E-002   5.5291736498475075E-003
  0.60000002384185791        577.07996240000000        6.7676290869712830E-002   5.2972976118326187E-002   5.2988041192293167E-002   3.9324257522821426E-003
  0.62500000000000000        577.07996240000000        5.5706728249788284E-002   4.4342428445816040E-002   4.4351104646921158E-002   2.7381032705307007E-003
  0.64999997615814209        577.07996240000000        4.5087829232215881E-002   3.6489479243755341E-002   3.6493979394435883E-002   1.8622870557010174E-003
  0.67500001192092896        577.07996240000000        3.5804785788059235E-002   2.9454587027430534E-002   2.9456570744514465E-002   1.2338634114712477E-003
  0.69999998807907104        577.07996240000000        2.7820065617561340E-002   2.3258643224835396E-002   2.3259259760379791E-002   7.9370290040969849E-004
  0.72500002384185791        577.07996240000000        2.1076042205095291E-002   1.7903720960021019E-002   1.7903706058859825E-002   4.9361574929207563E-004
  0.75000000000000000        577.07996240000000        1.5497576445341110E-002   1.3374012894928455E-002   1.3373786583542824E-002   2.9516703216359019E-004
  0.77499997615814209        577.07996240000000        1.0994580574333668E-002   9.6368994563817978E-003   9.6366778016090393E-003   1.6842239710967988E-004
  0.80000001192092896        577.07996240000000        7.4645844288170338E-003   6.6442196257412434E-003   6.6440892405807972E-003   9.0682471636682749E-005
  0.82499998807907104        577.07996240000000        4.7953044995665550E-003   4.3337228707969189E-003   4.3337037786841393E-003   4.5254135329741985E-005
  0.85000002384185791        577.07996240000000        2.8672663029283285E-003   2.6307571679353714E-003   2.6308395899832249E-003   2.0296320144552737E-005
  0.87500000000000000        577.07996240000000        1.5565096400678158E-003   1.4502237318083644E-003   1.4503846177831292E-003   7.7681634138571098E-006
  0.89999997615814209        577.07996240000000        7.3745084227994084E-004   6.9888104917481542E-004   6.9908791920170188E-004   2.4973355721158441E-006
  0.92500001192092896        577.07996240000000        2.8601949452422559E-004   2.7812863118015230E-004   2.7833273634314537E-004   1.3773482123724534E-006
  0.94999998807907104        577.07996240000000        8.3300728874746710E-005   8.7523061665706336E-005   8.7650456407573074E-005   2.6937295842799358E-006
  0.97500002384185791        577.07996240000000        2.0205430701025762E-005   2.9595032174256630E-005   2.9539904062403366E-005   5.5710074775561225E-006
   1.0000000000000000        577.07996240000000        4.7760404413565993E-006   1.7680680684861727E-005   1.7306554582319222E-005   9.5246105047408491E-006
   9.9999997171806854E-010   739.93708609999999        2.8397890273481607E-003  -9.1472250642254949E-004  -1.0659089311957359E-003  -7.5623404700309038E-004
   1.3183000246996812E-009   739.93708609999999        2.9731069225817919E-003  -9.1659283498302102E-004  -1.0896236635744572E-003  -7.6924182940274477E-004
   1.7378000150003459E-009   739.93708609999999        3.1133140437304974E-003  -9.1640930622816086E-004  -1.1138346744701266E-003  -7.8172399662435055E-004
   2.2908999142146058E-009   739.93708609999999        3.2608618494123220E-003  -9.1395311756059527E-004  -1.1386340484023094E-003  -7.9351029125973582E-004
   3.0200000278313155E-009   739.93708609999999        3.4161382354795933E-003  -9.0898765483871102E-004  -1.1641181772574782E-003  -8.0438383156433702E-004
   3.9810998941902653E-009   739.93708609999999        3.5795881412923336E-003  -9.0125744463875890E-004  -1.1904115090146661E-003  -8.1408437108621001E-004
   5.2481001766579993E-009   739.93708609999999        3.7516935262829065E-003  -8.9048559311777353E-004  -1.2176664313301444E-003  -8.2229758845642209E-004
   6.9183001549788514E-009   739.93708609999999        3.9329496212303638E-003  -8.7637413525953889E-004  -1.2460640864446759E-003  -8.2864350406453013E-004
   9.1201002305751899E-009   739.93708609999999        4.1238963603973389E-003  -8.5860013496130705E-004  -1.2758233351632953E-003  -8.3266664296388626E-004
   1.2023000373062587E-008   739.93708609999999        4.3251174502074718E-003  -8.3681370597332716E-004  -1.3072068104520440E-003  -8.3382218144834042E-004
   1.5849000334355878E-008   739.93708609999999        4.5371511951088905E-003  -8.1064709229394794E-004  -1.3405120698735118E-003  -8.3146168617531657E-004
   2.0892999330612838E-008   739.93708609999999        4.7606960870325565E-003  -7.7968923142179847E-004  -1.3761115260422230E-003  -8.2481582649052143E-004
   2.7542000680114143E-008   739.93708609999999        4.9964059144258499E-003  -7.4350740760564804E-004  -1.4144275337457657E-003  -8.1297568976879120E-004
   3.6307998385609608E-008   739.93708609999999        5.2450378425419331E-003  -7.0162623887881637E-004  -1.4559645205736160E-003  -7.9486798495054245E-004
   4.7863000673942224E-008   739.93708609999999        5.5073192343115807E-003  -6.5354653634130955E-004  -1.5012968797236681E-003  -7.6923874439671636E-004
   6.3096003088958241E-008   739.93708609999999        5.7840975932776928E-003  -5.9871771372854710E-004  -1.5511049423366785E-003  -7.3461513966321945E-004
   8.3175997644957533E-008   739.93708609999999        6.0762232169508934E-003  -5.3655699593946338E-004  -1.6061656642705202E-003  -6.8928662221878767E-004
   1.0965000285523274E-007   739.93708609999999        6.3846767880022526E-003  -4.6642040251754224E-004  -1.6673905774950981E-003  -6.3125340966507792E-004
   1.4453999597208167E-007   739.93708609999999        6.7103286273777485E-003  -3.8765510544180870E-004  -1.7357905162498355E-003  -5.5823591537773609E-004
   1.9054999711443088E-007   739.93708609999999        7.0544355548918247E-003  -2.9947876464575529E-004  -1.8125947099179029E-003  -4.6752794878557324E-004
   2.5118998792095226E-007   739.93708609999999        7.4179302901029587E-003  -2.0115094957873225E-004  -1.8991155084222555E-003  -3.5612005740404129E-004
   3.3112999631157436E-007   739.93708609999999        7.8021031804382801E-003  -9.1800182417500764E-005  -1.9969132263213396E-003  -2.2048474056646228E-004
   4.3651999703797628E-007   739.93708609999999        8.2082645967602730E-003   2.9496033675968647E-005  -2.1077441051602364E-003  -5.6605291320011020E-005
   5.7544002629583701E-007   739.93708609999999        8.6377244442701340E-003   1.6370286175515503E-004  -2.2335664834827185E-003   1.4005271077621728E-004
   7.5857997217099182E-007   739.93708609999999        9.0920086950063705E-003   3.1189640867523849E-004  -2.3766213562339544E-003   3.7468862137757242E-004
   9.9999999747524271E-007   739.93708609999999        9.5726633444428444E-003   4.7520801308564842E-004  -2.5393972173333168E-003   6.5314304083585739E-004
   1.3182999509808724E-006   739.93708609999999        1.0081457905471325E-002   6.5489392727613449E-004  -2.7247143443673849E-003   9.8206894472241402E-004
   1.7377999483869644E-006   739.93708609999999        1.0620016604661942E-002   8.5220794426277280E-004  -2.9356081504374743E-003   1.3687553582713008E-003
   2.2909000563231530E-006   739.93708609999999        1.1190513148903847E-002   1.0686550522223115E-003  -3.1756071839481592E-003   1.8216678872704506E-003
   3.0199998946045525E-006   739.93708609999999        1.1794935911893845E-002   1.3057277537882328E-003  -3.4484639763832092E-003   2.3500011302530766E-003
   3.9810997805034276E-006   739.93708609999999        1.2435561977326870E-002   1.5650813002139330E-003  -3.7583457306027412E-003   2.9640814755111933E-003
   5.2481000238913111E-006   739.93708609999999        1.3114895671606064E-002   1.8485190812498331E-003  -4.1098208166658878E-003   3.6754116881638765E-003
   6.9183001869532745E-006   739.93708609999999        1.3835594058036804E-002   2.1579610183835030E-003  -4.5078089460730553E-003   4.4966563582420349E-003
   9.1201000032015145E-006   739.93708609999999        1.4600608497858047E-002   2.4955067783594131E-003  -4.9576358869671822E-003   5.4418542422354221E-003
   1.2022999726468697E-005   739.93708609999999        1.5413219109177589E-002   2.8634516056627035E-003  -5.4650194942951202E-003   6.5265321172773838E-003
   1.5849000192247331E-005   739.93708609999999        1.6276694834232330E-002   3.2641293946653605E-003  -6.0357828624546528E-003   7.7672679908573627E-003
   2.0892999600619078E-005   739.93708609999999        1.7195181921124458E-002   3.7003150209784508E-003  -6.6763320937752724E-003   9.1829523444175720E-003
   2.7542000680114143E-005   739.93708609999999        1.8172940239310265E-002   4.1748685762286186E-003  -7.3930299840867519E-003   1.0793748311698437E-002
   3.6307999835116789E-005   739.93708609999999        1.9215015694499016E-002   4.6910438686609268E-003  -8.1924768164753914E-003   1.2622108682990074E-002
   4.7862999053904787E-005   739.93708609999999        2.0326793193817139E-002   5.2522537298500538E-003  -9.0809175744652748E-003   1.4691979624330997E-002
   6.3095998484641314E-005   739.93708609999999        2.1514775231480598E-002   5.8624348603188992E-003  -1.0064505971968174E-002   1.7030077055096626E-002
   8.3175997133366764E-005   739.93708609999999        2.2786254063248634E-002   6.5258541144430637E-003  -1.1148583143949509E-002   1.9665136933326721E-002
   1.0964999819407240E-004   739.93708609999999        2.4150110781192780E-002   7.2474805638194084E-003  -1.2337752617895603E-002   2.2629259154200554E-002
   1.4453999756369740E-004   739.93708609999999        2.5616079568862915E-002   8.0325333401560783E-003  -1.3634423725306988E-002   2.5955829769372940E-002
   1.9054999575018883E-004   739.93708609999999        2.7197390794754028E-002   8.8878190144896507E-003  -1.5040097758173943E-002   2.9684785753488541E-002
   2.5119000929407775E-004   739.93708609999999        2.8908129781484604E-002   9.8202088847756386E-003  -1.6551660373806953E-002   3.3855535089969635E-002
   3.3112999517470598E-004   739.93708609999999        3.0767081305384636E-002   1.0838586837053299E-002  -1.8163023516535759E-002   3.8514465093612671E-002
   4.3652000022120774E-004   739.93708609999999        3.2797213643789291E-002   1.1953403241932392E-002  -1.9862364977598190E-002   4.3711688369512558E-002
   5.7544000446796417E-004   739.93708609999999        3.5026829689741135E-002   1.3177100569009781E-002  -2.1630236878991127E-002   4.9500744789838791E-002
   7.5857999036088586E-004   739.93708609999999        3.7492372095584869E-002   1.4525401405990124E-002  -2.3438202217221260E-002   5.5941388010978699E-002
   1.0000000474974513E-003   739.93708609999999        4.0239691734313965E-002   1.6017705202102661E-002  -2.5245185941457748E-002   6.3096776604652405E-002
   1.3183000264689326E-003   739.93708609999999        4.3328065425157547E-002   1.7678966745734215E-002  -2.6994677260518074E-002   7.1035534143447876E-002
   1.7377999611198902E-003   739.93708609999999        4.6831652522087097E-002   1.9540168344974518E-002  -2.8609069064259529E-002   7.9824388027191162E-002
   2.2909000981599092E-003   739.93708609999999        5.0848569720983505E-002   2.1642902866005898E-002  -2.9986459761857986E-002   8.9536421000957489E-002
   3.0199999455362558E-003   739.93708609999999        5.5501971393823624E-002   2.4039804935455322E-002  -3.0991848558187485E-002  0.10023456066846848     
   3.9810999296605587E-003   739.93708609999999        6.0950003564357758E-002   2.6799954473972321E-002  -3.1450964510440826E-002  0.11197204887866974     
   5.2481000311672688E-003   739.93708609999999        6.7393533885478973E-002   3.0013490468263626E-002  -3.1141335144639015E-002  0.12478078901767731     
   6.9182999432086945E-003   739.93708609999999        7.5083732604980469E-002   3.3797018229961395E-002  -2.9783381149172783E-002  0.13865379989147186     
   9.1201001778244972E-003   739.93708609999999        8.4330946207046509E-002   3.8300864398479462E-002  -2.7032405138015747E-002  0.15352514386177063     
   1.2023000046610832E-002   739.93708609999999        9.5509290695190430E-002   4.3716166168451309E-002  -2.2473376244306564E-002  0.16923813521862030     
   1.5848999843001366E-002   739.93708609999999       0.10904706269502640        5.0277736037969589E-002  -1.5626253560185432E-002  0.18549467623233795     
   2.0893000066280365E-002   739.93708609999999       0.12541869282722473        5.8271296322345734E-002  -5.9567359276115894E-003  0.20181308686733246     
   2.7542000636458397E-002   739.93708609999999       0.14508247375488281        6.8018712103366852E-002   7.0781633257865906E-003  0.21743749082088470     
   3.6308001726865768E-002   739.93708609999999       0.16839022934436798        7.9853974282741547E-002   2.3958472535014153E-002  0.23125909268856049     
   4.7862999141216278E-002   739.93708609999999       0.19539566338062286        9.4051040709018707E-002   4.4960476458072662E-002  0.24171631038188934     
   6.3096001744270325E-002   739.93708609999999       0.22557274997234344       0.11070168018341064        6.9959014654159546E-002  0.24674285948276520     
   8.3176001906394958E-002   739.93708609999999       0.25736051797866821       0.12948124110698700        9.8119340837001801E-002  0.24380694329738617     
  0.10000000149011612        739.93708609999999       0.27796706557273865       0.14268782734870911       0.11775796115398407       0.23607732355594635     
  0.12500000000000000        739.93708609999999       0.29990926384925842       0.15841956436634064       0.14096376299858093       0.21934150159358978     
  0.15000000596046448        739.93708609999999       0.31301274895668030       0.16990220546722412       0.15790876746177673       0.19919472932815552     
  0.17499999701976776        739.93708609999999       0.31873399019241333       0.17755921185016632       0.16949528455734253       0.17769879102706909     
  0.20000000298023224        739.93708609999999       0.31832107901573181       0.18179561197757721       0.17651487886905670       0.15616640448570251     
  0.22499999403953552        739.93708609999999       0.31286156177520752       0.18300226330757141       0.17965908348560333       0.13543969392776489     
  0.25000000000000000        739.93708609999999       0.30331066250801086       0.18155594170093536       0.17953437566757202       0.11604565382003784     
  0.27500000596046448        739.93708609999999       0.29051029682159424       0.17781840264797211       0.17667594552040100        9.8292164504528046E-002
  0.30000001192092896        739.93708609999999       0.27520290017127991       0.17213512957096100       0.17155888676643372        8.2332119345664978E-002
  0.32499998807907104        739.93708609999999       0.25804209709167480       0.16483409702777863       0.16460703313350677        6.8208344280719757E-002
  0.34999999403953552        739.93708609999999       0.23960140347480774       0.15622474253177643       0.15619984269142151        5.5886264890432358E-002
  0.37500000000000000        739.93708609999999       0.22038157284259796       0.14659710228443146       0.14667777717113495        4.5278292149305344E-002
  0.40000000596046448        739.93708609999999       0.20081681013107300       0.13622106611728668       0.13634639978408813        3.6262132227420807E-002
  0.42500001192092896        739.93708609999999       0.18128030002117157       0.12534575164318085       0.12547951936721802        2.8694732114672661E-002
  0.44999998807907104        739.93708609999999       0.16208925843238831       0.11419916152954102       0.11432173103094101        2.2422831505537033E-002
  0.47499999403953552        739.93708609999999       0.14350931346416473       0.10298779606819153       0.10309027135372162        1.7290866002440453E-002
  0.50000000000000000        739.93708609999999       0.12575866281986237        9.1896504163742065E-002   9.1976583003997803E-002   1.3146807439625263E-002
  0.52499997615814209        739.93708609999999       0.10901194065809250        8.1088371574878693E-002   8.1147477030754089E-002   9.8463324829936028E-003
  0.55000001192092896        739.93708609999999        9.3403726816177368E-002   7.0704795420169830E-002   7.0746131241321564E-002   7.2556771337985992E-003
  0.57499998807907104        739.93708609999999        7.9031921923160553E-002   6.0865566134452820E-002   6.0892943292856216E-002   5.2534216083586216E-003
  0.60000002384185791        739.93708609999999        6.5960898995399475E-002   5.1669161766767502E-002   5.1686234772205353E-002   3.7314309738576412E-003
  0.62500000000000000        739.93708609999999        5.4224565625190735E-002   4.3193053454160690E-002   4.3202973902225494E-002   2.5951329153031111E-003
  0.64999997615814209        739.93708609999999        4.3829228729009628E-002   3.5494182258844376E-002   3.5499442368745804E-002   1.7632744275033474E-003
  0.67500001192092896        739.93708609999999        3.4756403416395187E-002   2.8609538450837135E-002   2.8611980378627777E-002   1.1672916589304805E-003
  0.69999998807907104        739.93708609999999        2.6965530589222908E-002   2.2556852549314499E-002   2.2557742893695831E-002   7.5039721559733152E-004
  0.72500002384185791        739.93708609999999        2.0396610721945763E-002   1.7335439100861549E-002   1.7335582524538040E-002   4.6647686394862831E-004
  0.75000000000000000        739.93708609999999        1.4972814358770847E-002   1.2927168980240822E-002   1.2927033938467503E-002   2.7887354372069240E-004
  0.77499997615814209        739.93708609999999        1.0603048838675022E-002   9.2976056039333344E-003   9.2974342405796051E-003   1.5912383969407529E-004
  0.80000001192092896        739.93708609999999        7.1845119819045067E-003   6.3973134383559227E-003   6.3972086645662785E-003   8.5701583884656429E-005
  0.82499998807907104        739.93708609999999        4.6052644029259682E-003   4.1633532382547855E-003   4.1633453220129013E-003   4.2811599996639416E-005
  0.85000002384185791        739.93708609999999        2.7468292973935604E-003   2.5210035964846611E-003   2.5210874155163765E-003   1.9267370589659549E-005
  0.87500000000000000        739.93708609999999        1.4868767466396093E-003   1.3857424492016435E-003   1.3858980964869261E-003   7.4766480793186929E-006
  0.89999997615814209        739.93708609999999        7.0205447264015675E-004   6.6556909587234259E-004   6.6576479002833366E-004   2.5495953650533920E-006
  0.92500001192092896        739.93708609999999        2.7108140056952834E-004   2.6379086193628609E-004   2.6397823239676654E-004   1.5356287121903733E-006
  0.94999998807907104        739.93708609999999        7.8329634561669081E-005   8.2524536992423236E-005   8.2630547694861889E-005   2.7869373298017308E-006
  0.97500002384185791        739.93708609999999        1.8398941392661072E-005   2.7459356715553440E-005   2.7380696337786503E-005   5.4394622566178441E-006
   1.0000000000000000        739.93708609999999        3.2285206543747336E-006   1.5528952644672245E-005   1.5134008208406158E-005   8.9951581685454585E-006
   9.9999997171806854E-010   948.75394589999996        2.8423271141946316E-003  -9.1316620819270611E-004  -1.0642167180776596E-003  -7.8938330989331007E-004
   1.3183000246996812E-009   948.75394589999996        2.9758028686046600E-003  -9.1491435887292027E-004  -1.0880344780161977E-003  -8.0248282756656408E-004
   1.7378000150003459E-009   948.75394589999996        3.1161780934780836E-003  -9.1459968825802207E-004  -1.1123819276690483E-003  -8.1493391189724207E-004
   2.2908999142146058E-009   948.75394589999996        3.2639051787555218E-003  -9.1200275346636772E-004  -1.1373576708137989E-003  -8.2654104335233569E-004
   3.0200000278313155E-009   948.75394589999996        3.4193724859505892E-003  -9.0688630007207394E-004  -1.1630654335021973E-003  -8.3705747965723276E-004
   3.9810998941902653E-009   948.75394589999996        3.5830261185765266E-003  -8.9899403974413872E-004  -1.1896381620317698E-003  -8.4618834080174565E-004
   5.2481001766579993E-009   948.75394589999996        3.7553485017269850E-003  -8.8804843835532665E-004  -1.2172382557764649E-003  -8.5357873467728496E-004
   6.9183001549788514E-009   948.75394589999996        3.9368360303342342E-003  -8.7375054135918617E-004  -1.2460581492632627E-003  -8.5880164988338947E-004
   9.1201002305751899E-009   948.75394589999996        4.1280295699834824E-003  -8.5577659774571657E-004  -1.2763297418132424E-003  -8.6134718731045723E-004
   1.2023000373062587E-008   948.75394589999996        4.3295146897435188E-003  -8.3377561531960964E-004  -1.3083304511383176E-003  -8.6060742614790797E-004
   1.5849000334355878E-008   948.75394589999996        4.5418296940624714E-003  -8.0737896496430039E-004  -1.3423745986074209E-003  -8.5586239583790302E-004
   2.0892999330612838E-008   948.75394589999996        4.7656744718551636E-003  -7.7617430360987782E-004  -1.3788535725325346E-003  -8.4625923773273826E-004
   2.7542000680114143E-008   948.75394589999996        5.0017051398754120E-003  -7.3972780955955386E-004  -1.4182110317051411E-003  -8.3079474279657006E-004
   3.6307998385609608E-008   948.75394589999996        5.2506802603602409E-003  -6.9756264565512538E-004  -1.4609759673476219E-003  -8.0828735372051597E-004
   4.7863000673942224E-008   948.75394589999996        5.5133281275629997E-003  -6.4917834242805839E-004  -1.5077490825206041E-003  -7.7736139064654708E-004
   6.3096003088958241E-008   948.75394589999996        5.7904985733330250E-003  -5.9402280021458864E-004  -1.5592409763485193E-003  -7.3640508344396949E-004
   8.3175997644957533E-008   948.75394589999996        6.0830442234873772E-003  -5.3151149768382311E-004  -1.6162616666406393E-003  -6.8355246912688017E-004
   1.0965000285523274E-007   948.75394589999996        6.3919471576809883E-003  -4.6099864994175732E-004  -1.6797592397779226E-003  -6.1662704683840275E-004
   1.4453999597208167E-007   948.75394589999996        6.7180809564888477E-003  -3.8182968273758888E-004  -1.7507841112092137E-003  -5.3315697005018592E-004
   1.9054999711443088E-007   948.75394589999996        7.0627047680318356E-003  -2.9321984038688242E-004  -1.8306107958778739E-003  -4.3021072633564472E-004
   2.5118998792095226E-007   948.75394589999996        7.4267545714974403E-003  -1.9442664051894099E-004  -1.9205970456823707E-003  -3.0454271472990513E-004
   3.3112999631157436E-007   948.75394589999996        7.8115239739418030E-003  -8.4576022345572710E-005  -2.0223550964146852E-003  -1.5235370665322989E-004
   4.3651999703797628E-007   948.75394589999996        8.2183275371789932E-003   3.7257301300996915E-005  -2.1376956719905138E-003   3.0670551495859399E-005
   5.7544002629583701E-007   948.75394589999996        8.6484802886843681E-003   1.7204140021931380E-004  -2.2686342708766460E-003   2.4938661954365671E-004
   7.5857997217099182E-007   948.75394589999996        9.1035105288028717E-003   3.2085576094686985E-004  -2.4174724239856005E-003   5.0935207400470972E-004
   9.9999999747524271E-007   948.75394589999996        9.5849726349115372E-003   4.8483535647392273E-004  -2.5867612566798925E-003   8.1679300637915730E-004
   1.3182999509808724E-006   948.75394589999996        1.0094641707837582E-002   6.6524051362648606E-004  -2.7793860062956810E-003   1.1787872062996030E-003
   1.7377999483869644E-006   948.75394589999996        1.0634148493409157E-002   8.6332933278754354E-004  -2.9984433203935623E-003   1.6030634287744761E-003
   2.2909000563231530E-006   948.75394589999996        1.1205676943063736E-002   1.0806121863424778E-003  -3.2475283369421959E-003   2.0985894370824099E-003
   3.0199998946045525E-006   948.75394589999996        1.1811223812401295E-002   1.3185867574065924E-003  -3.5304522607475519E-003   2.6750718243420124E-003
   3.9810997805034276E-006   948.75394589999996        1.2453078292310238E-002   1.5789150493219495E-003  -3.8514377083629370E-003   3.3433907665312290E-003
   5.2481000238913111E-006   948.75394589999996        1.3133760541677475E-002   1.8634075531736016E-003  -4.2151017114520073E-003   4.1156401857733727E-003
   6.9183001869532745E-006   948.75394589999996        1.3855940662324429E-002   2.1739923395216465E-003  -4.6264012344181538E-003   5.0051012076437473E-003
   9.1201000032015145E-006   948.75394589999996        1.4622593298554420E-002   2.5127786211669445E-003  -5.0906860269606113E-003   6.0264659114181995E-003
   1.2022999726468697E-005   948.75394589999996        1.5437019057571888E-002   2.8820731677114964E-003  -5.6136795319616795E-003   7.1959481574594975E-003
   1.5849000192247331E-005   948.75394589999996        1.6302516683936119E-002   3.2842219807207584E-003  -6.2011796981096268E-003   8.5308048874139786E-003
   2.0892999600619078E-005   948.75394589999996        1.7223266884684563E-002   3.7220155354589224E-003  -6.8595479242503643E-003   1.0050677694380283E-002
   2.7542000680114143E-005   948.75394589999996        1.8203569576144218E-002   4.1983318515121937E-003  -7.5950571335852146E-003   1.1776466853916645E-002
   3.6307999835116789E-005   948.75394589999996        1.9248520955443382E-002   4.7164461575448513E-003  -8.4141762927174568E-003   1.3731404207646847E-002
   4.7862999053904787E-005   948.75394589999996        2.0363571122288704E-002   5.2797975949943066E-003  -9.3229589983820915E-003   1.5940181910991669E-002
   6.3095998484641314E-005   948.75394589999996        2.1555293351411819E-002   5.8923545293509960E-003  -1.0327301919460297E-002   1.8430296331644058E-002
   8.3175997133366764E-005   948.75394589999996        2.2831074893474579E-002   6.5584210678935051E-003  -1.1432210914790630E-002   2.1231224760413170E-002
   1.0964999819407240E-004   948.75394589999996        2.4199914187192917E-002   7.2830151766538620E-003  -1.2641860172152519E-002   2.4375822395086288E-002
   1.4453999756369740E-004   948.75394589999996        2.5671683251857758E-002   8.0714123323559761E-003  -1.3958106748759747E-002   2.7898067608475685E-002
   1.9054999575018883E-004   948.75394589999996        2.7259787544608116E-002   8.9304940775036812E-003  -1.5381788834929466E-002   3.1838599592447281E-002
   2.5119000929407775E-004   948.75394589999996        2.8978522866964340E-002   9.8672201856970787E-003  -1.6908952966332436E-002   3.6237154155969620E-002
   3.3112999517470598E-004   948.75394589999996        3.0846936628222466E-002   1.0890583507716656E-002  -1.8532512709498405E-002   4.1140422224998474E-002
   4.3652000022120774E-004   948.75394589999996        3.2888319343328476E-002   1.2011176906526089E-002  -2.0239444449543953E-002   4.6598497778177261E-002
   5.7544000446796417E-004   948.75394589999996        3.5131350159645081E-002   1.3241613283753395E-002  -2.2008867934346199E-002   5.2664443850517273E-002
   7.5857999036088586E-004   948.75394589999996        3.7612941116094589E-002   1.4597826637327671E-002  -2.3810671642422676E-002   5.9397049248218536E-002
   1.0000000474974513E-003   948.75394589999996        4.0379479527473450E-002   1.6099477186799049E-002  -2.5601837784051895E-002   6.6857688128948212E-002
   1.3183000264689326E-003   948.75394589999996        4.3490879237651825E-002   1.7771834507584572E-002  -2.7323640882968903E-002   7.5112238526344299E-002
   1.7377999611198902E-003   948.75394589999996        4.7022003680467606E-002   1.9646251574158669E-002  -2.8896009549498558E-002   8.4223121404647827E-002
   2.2909000981599092E-003   948.75394589999996        5.1071755588054657E-002   2.1764766424894333E-002  -3.0214337632060051E-002   9.4257578253746033E-002
   3.0199999455362558E-003   948.75394589999996        5.5764060467481613E-002   2.4180505424737930E-002  -3.1140822917222977E-002  0.10527021437883377     
   3.9810999296605587E-003   948.75394589999996        6.1257772147655487E-002   2.6963073760271072E-002  -3.1498432159423828E-002  0.11730313301086426     
   5.2481000311672688E-003   948.75394589999996        6.7754216492176056E-002   3.0203131958842278E-002  -3.1062256544828415E-002  0.13037359714508057     
   6.9182999432086945E-003   948.75394589999996        7.5504541397094727E-002   3.4017696976661682E-002  -2.9551060870289803E-002  0.14445589482784271     
   9.1201001778244972E-003   948.75394589999996        8.4818147122859955E-002   3.8557257503271103E-002  -2.6619903743267059E-002  0.15946063399314880     
   1.2023000046610832E-002   948.75394589999996        9.6066705882549286E-002   4.4012591242790222E-002  -2.1855842322111130E-002  0.17520286142826080     
   1.5848999843001366E-002   948.75394589999996       0.10967366397380829        5.0617214292287827E-002  -1.4784594066441059E-002  0.19135165214538574     
   2.0893000066280365E-002   948.75394589999996       0.12610504031181335        5.8654006570577621E-002  -4.8826197162270546E-003  0.20738931000232697     
   2.7542000636458397E-002   948.75394589999996       0.14580561220645905        6.8439543247222900E-002   8.3753401413559914E-003  0.22252403199672699     
   3.6308001726865768E-002   948.75394589999996       0.16910693049430847        8.0298878252506256E-002   2.5443127378821373E-002  0.23561689257621765     
   4.7862999141216278E-002   948.75394589999996       0.19603429734706879        9.4491943717002869E-002   4.6561397612094879E-002  0.24509222805500031     
   6.3096001744270325E-002   948.75394589999996       0.22602514922618866       0.11109011620283127        7.1561053395271301E-002  0.24890017509460449     
   8.3176001906394958E-002   948.75394589999996       0.25747731328010559       0.12974160909652710        9.9559672176837921E-002  0.24457639455795288     
  0.10000000149011612        948.75394589999996       0.27775868773460388       0.14280530810356140       0.11897902935743332       0.23589263856410980     
  0.12500000000000000        948.75394589999996       0.29918947815895081       0.15828791260719299       0.14178785681724548       0.21807023882865906     
  0.15000000596046448        948.75394589999996       0.31178647279739380       0.16949927806854248       0.15830443799495697       0.19718235731124878     
  0.17499999701976776        948.75394589999996       0.31703460216522217       0.17688110470771790       0.16946752369403839       0.17522831261157990     
  0.20000000298023224        948.75394589999996       0.31619977951049805       0.18085187673568726       0.17609004676342010       0.15346148610115051     
  0.22499999403953552        948.75394589999996       0.31038004159927368       0.18181228637695312       0.17887598276138306       0.13267138600349426     
  0.25000000000000000        948.75394589999996       0.30053597688674927       0.18014621734619141       0.17843870818614960       0.11333987861871719     
  0.27500000596046448        948.75394589999996       0.28751122951507568       0.17622028291225433       0.17531669139862061        9.5737218856811523E-002
  0.30000001192092896        948.75394589999996       0.27204716205596924       0.17038299143314362       0.16998584568500519        7.9985581338405609E-002
  0.32499998807907104        948.75394589999996       0.25479447841644287       0.16296388208866119       0.16286922991275787        6.6103301942348480E-002
  0.34999999403953552        948.75394589999996       0.23632225394248962       0.15427272021770477       0.15434435009956360        5.4036796092987061E-002
  0.37500000000000000        948.75394589999996       0.21712581813335419       0.14459882676601410       0.14474886655807495        4.3684113770723343E-002
  0.40000000596046448        948.75394589999996       0.19763325154781342       0.13421051204204559       0.13438495993614197        3.4912593662738800E-002
  0.42500001192092896        948.75394589999996       0.17821125686168671       0.12335465848445892       0.12352269887924194        2.7572115883231163E-002
  0.44999998807907104        948.75394589999996       0.15917029976844788       0.11225644499063492       0.11240256577730179        2.1505020558834076E-002
  0.47499999403953552        948.75394589999996       0.14076928794384003       0.10111915320158005       0.10123755782842636        1.6553495079278946E-002
  0.50000000000000000        948.75394589999996       0.12321980297565460        9.0124040842056274E-002   9.0214729309082031E-002   1.2564913369715214E-002
  0.52499997615814209        948.75394589999996       0.10669007152318954        7.9430431127548218E-002   7.9496495425701141E-002   9.3955947086215019E-003
  0.55000001192092896        948.75394589999996        9.1308623552322388E-002   6.9175809621810913E-002   6.9221645593643188E-002   6.9132982753217220E-003
  0.57499998807907104        948.75394589999996        7.7167712152004242E-002   5.9476044028997421E-002   5.9506278485059738E-002   4.9987076781690121E-003
  0.60000002384185791        948.75394589999996        6.4326539635658264E-002   5.0425700843334198E-002   5.0444569438695908E-002   3.5461268853396177E-003
  0.62500000000000000        948.75394589999996        5.2814379334449768E-002   4.2098488658666611E-002   4.2109522968530655E-002   2.4635554291307926E-003
  0.64999997615814209        948.75394589999996        4.2633462697267532E-002   3.4547779709100723E-002   3.4553725272417068E-002   1.6722952714189887E-003
  0.67500001192092896        948.75394589999996        3.3761847764253616E-002   2.7807256206870079E-002   2.7810111641883850E-002   1.1062039993703365E-003
  0.69999998807907104        948.75394589999996        2.6156127452850342E-002   2.1891662850975990E-002   2.1892799064517021E-002   7.1070191916078329E-004
  0.72500002384185791        948.75394589999996        1.9754117354750633E-002   1.6797713935375214E-002   1.6798000782728195E-002   4.4161942787468433E-004
  0.75000000000000000        948.75394589999996        1.4477448537945747E-002   1.2505116872489452E-002   1.2505064718425274E-002   2.6395532768219709E-004
  0.77499997615814209        948.75394589999996        1.0234140790998936E-002   8.9777577668428421E-003   8.9776311069726944E-003   1.5060947043821216E-004
  0.80000001192092896        948.75394589999996        6.9211609661579132E-003   6.1650462448596954E-003   6.1649642884731293E-003   8.1137826782651246E-005
  0.82499998807907104        948.75394589999996        4.4269710779190063E-003   4.0034530684351921E-003   4.0034544654190540E-003   4.0569822886027396E-005
  0.85000002384185791        948.75394589999996        2.6341201737523079E-003   2.4182572960853577E-003   2.4183425121009350E-003   1.8317750800633803E-005
  0.87500000000000000        948.75394589999996        1.4218976721167564E-003   1.3255517696961761E-003   1.3257021782919765E-003   7.1985232352744788E-006
  0.89999997615814209        948.75394589999996        6.6913221962749958E-004   6.3457409851253033E-004   6.3475896604359150E-004   2.5796509817155311E-006
  0.92500001192092896        948.75394589999996        2.5723909493535757E-004   2.5049492251127958E-004   2.5066637317650020E-004   1.6531605524505721E-006
  0.94999998807907104        948.75394589999996        7.3739225626923144E-005   7.7896766015328467E-005   7.7982811490073800E-005   2.8337603907857556E-006
  0.97500002384185791        948.75394589999996        1.6735044482629746E-005   2.5476372684352100E-005   2.5376268240506761E-005   5.2710611271322705E-006
   1.0000000000000000        948.75394589999996        1.8260609522258164E-006   1.3551610209106002E-005   1.3138559552317020E-005   8.4594785221270286E-006
   9.9999997171806854E-010   1216.5007900000001        2.8449108358472586E-003  -9.1167161008343101E-004  -1.0626976145431399E-003  -8.2224200014024973E-004
   1.3183000246996812E-009   1216.5007900000001        2.9785460792481899E-003  -9.1330002760514617E-004  -1.0866352822631598E-003  -8.3536264719441533E-004
   1.7378000150003459E-009   1216.5007900000001        3.1190908048301935E-003  -9.1285677626729012E-004  -1.1111381463706493E-003  -8.4770016837865114E-004
   2.2908999142146058E-009   1216.5007900000001        3.2669985666871071E-003  -9.1012183111160994E-004  -1.1363116791471839E-003  -8.5903180297464132E-004
   3.0200000278313155E-009   1216.5007900000001        3.4226584248244762E-003  -9.0485718101263046E-004  -1.1622672900557518E-003  -8.6907920194789767E-004
   3.9810998941902653E-009   1216.5007900000001        3.5865169484168291E-003  -8.9680589735507965E-004  -1.1891468893736601E-003  -8.7751052342355251E-004
   5.2481001766579993E-009   1216.5007900000001        3.7590581923723221E-003  -8.8568957289680839E-004  -1.2171231210231781E-003  -8.8392780162394047E-004
   6.9183001549788514E-009   1216.5007900000001        3.9407787844538689E-003  -8.7120843818411231E-004  -1.2463999446481466E-003  -8.8785443222150207E-004
   9.1201002305751899E-009   1216.5007900000001        4.1322209872305393E-003  -8.5303781088441610E-004  -1.2772227637469769E-003  -8.8872300693765283E-004
   1.2023000373062587E-008   1216.5007900000001        4.3339710682630539E-003  -8.3082582568749785E-004  -1.3098843628540635E-003  -8.8585936464369297E-004
   1.5849000334355878E-008   1216.5007900000001        4.5465687289834023E-003  -8.0420280573889613E-004  -1.3447158271446824E-003  -8.7846827227622271E-004
   2.0892999330612838E-008   1216.5007900000001        4.7707157209515572E-003  -7.7275518560782075E-004  -1.3821283355355263E-003  -8.6560967611148953E-004
   2.7542000680114143E-008   1216.5007900000001        5.0070690922439098E-003  -7.3604797944426537E-004  -1.4225873164832592E-003  -8.4618187975138426E-004
   3.6307998385609608E-008   1216.5007900000001        5.2563888020813465E-003  -6.9360301131382585E-004  -1.4666460920125246E-003  -8.1889046123251319E-004
   4.7863000673942224E-008   1216.5007900000001        5.5194050073623657E-003  -6.4491847297176719E-004  -1.5149326063692570E-003  -7.8223354648798704E-004
   6.3096003088958241E-008   1216.5007900000001        5.7969694025814533E-003  -5.8944069314748049E-004  -1.5681876102462411E-003  -7.3445541784167290E-004
   8.3175997644957533E-008   1216.5007900000001        6.0899364762008190E-003  -5.2658363711088896E-004  -1.6272545326501131E-003  -6.7352945916354656E-004
   1.0965000285523274E-007   1216.5007900000001        6.3992906361818314E-003  -4.5569954090751708E-004  -1.6931184800341725E-003  -5.9709709603339434E-004
   1.4453999597208167E-007   1216.5007900000001        6.7259082570672035E-003  -3.7613208405673504E-004  -1.7668689833953977E-003  -5.0248886691406369E-004
   1.9054999711443088E-007   1216.5007900000001        7.0710508152842522E-003  -2.8709421167150140E-004  -1.8498254939913750E-003  -3.8654202944599092E-004
   2.5118998792095226E-007   1216.5007900000001        7.4356575496494770E-003  -1.8784138956107199E-004  -1.9433915149420500E-003  -2.4576962459832430E-004
   3.3112999631157436E-007   1216.5007900000001        7.8210253268480301E-003  -7.7496944868471473E-005  -2.0492302719503641E-003  -7.6095064287073910E-005
   4.3651999703797628E-007   1216.5007900000001        8.2284724339842796E-003   4.4867148972116411E-005  -2.1692060399800539E-003   1.2709871225524694E-004
   5.7544002629583701E-007   1216.5007900000001        8.6593190208077431E-003   1.8022187578026205E-004  -2.3053900804370642E-003   3.6899515544064343E-004
   7.5857997217099182E-007   1216.5007900000001        9.1150980442762375E-003   3.2965009449981153E-004  -2.4601439945399761E-003   6.5551453735679388E-004
   9.9999999747524271E-007   1216.5007900000001        9.5973685383796692E-003   4.9429031787440181E-004  -2.6360785122960806E-003   9.9327205680310726E-004
   1.3182999509808724E-006   1216.5007900000001        1.0107912123203278E-002   6.7540706368163228E-004  -2.8361417353153229E-003   1.3897735625505447E-003
   1.7377999483869644E-006   1216.5007900000001        1.0648368857800961E-002   8.7426247773692012E-004  -3.0634885188192129E-003   1.8531889654695988E-003
   2.2909000563231530E-006   1216.5007900000001        1.1220929212868214E-002   1.0923724621534348E-003  -3.3217773307114840E-003   2.3929888848215342E-003
   3.0199998946045525E-006   1216.5007900000001        1.1827601119875908E-002   1.3312399387359619E-003  -3.6148736253380775E-003   3.0193910934031010E-003
   3.9810997805034276E-006   1216.5007900000001        1.2470684945583344E-002   1.5925334300845861E-003  -3.9470507763326168E-003   3.7438268773257732E-003
   5.2481000238913111E-006   1216.5007900000001        1.3152713887393475E-002   1.8780704122036695E-003  -4.3229693546891212E-003   4.5789759606122971E-003
   6.9183001869532745E-006   1216.5007900000001        1.3876377604901791E-002   2.1897873375564814E-003  -4.7476161271333694E-003   5.5387304164469242E-003
   9.1201000032015145E-006   1216.5007900000001        1.4644666574895382E-002   2.5298031978309155E-003  -5.2263587713241577E-003   6.6384244710206985E-003
   1.2022999726468697E-005   1216.5007900000001        1.5460905618965626E-002   2.9004351235926151E-003  -5.7649170048534870E-003   7.8949471935629845E-003
   1.5849000192247331E-005   1216.5007900000001        1.6328422352671623E-002   3.3040421549230814E-003  -6.3690575771033764E-003   9.3262149021029472E-003
   2.0892999600619078E-005   1216.5007900000001        1.7251431941986084E-002   3.7434301339089870E-003  -7.0450855419039726E-003   1.0952604003250599E-002
   2.7542000680114143E-005   1216.5007900000001        1.8234273418784142E-002   4.2214943096041679E-003  -7.7991751022636890E-003   1.2795723974704742E-002
   3.6307999835116789E-005   1216.5007900000001        1.9282095134258270E-002   4.7415327280759811E-003  -8.6376536637544632E-003   1.4879554510116577E-002
   4.7862999053904787E-005   1216.5007900000001        2.0400406792759895E-002   5.3070089779794216E-003  -9.5663722604513168E-003   1.7229495570063591E-002
   6.3095998484641314E-005   1216.5007900000001        2.1595859900116920E-002   5.9219230897724628E-003  -1.0590962134301662E-002   1.9873782992362976E-002
   8.3175997133366764E-005   1216.5007900000001        2.2875929251313210E-002   6.5906178206205368E-003  -1.1716078966856003E-002   2.2842578589916229E-002
   1.0964999819407240E-004   1216.5007900000001        2.4249730631709099E-002   7.3181581683456898E-003  -1.2945461086928844E-002   2.6169421151280403E-002
   1.4453999756369740E-004   1216.5007900000001        2.5727273896336555E-002   8.1098768860101700E-003  -1.4280403964221478E-002   2.9888806864619255E-002
   1.9054999575018883E-004   1216.5007900000001        2.7322137728333473E-002   8.9727276936173439E-003  -1.5721077099442482E-002   3.4041978418827057E-002
   2.5119000929407775E-004   1216.5007900000001        2.9048826545476913E-002   9.9137574434280396E-003  -1.7262682318687439E-002   3.8668893277645111E-002
   3.3112999517470598E-004   1216.5007900000001        3.0926646664738655E-002   1.0942072607576847E-002  -1.8897138535976410E-002   4.3816398829221725E-002
   4.3652000022120774E-004   1216.5007900000001        3.2979197800159454E-002   1.2068401090800762E-002  -2.0610224455595016E-002   4.9534417688846588E-002
   5.7544000446796417E-004   1216.5007900000001        3.5235542804002762E-002   1.3305523432791233E-002  -2.2379642352461815E-002   5.5875331163406372E-002
   7.5857999036088586E-004   1216.5007900000001        3.7733040750026703E-002   1.4669585973024368E-002  -2.4173630401492119E-002   6.2896758317947388E-002
   1.0000000474974513E-003   1216.5007900000001        4.0518615394830704E-002   1.6180500388145447E-002  -2.5947269052267075E-002   7.0658020675182343E-002
   1.3183000264689326E-003   1216.5007900000001        4.3652791529893875E-002   1.7863847315311432E-002  -2.7639668434858322E-002   7.9221963882446289E-002
   1.7377999611198902E-003   1216.5007900000001        4.7211121767759323E-002   1.9751342013478279E-002  -2.9168374836444855E-002   8.8646419346332550E-002
   2.2909000981599092E-003   1216.5007900000001        5.1293257623910904E-002   2.1885450929403305E-002  -3.0426181852817535E-002   9.8992481827735901E-002
   3.0199999455362558E-003   1216.5007900000001        5.6023873388767242E-002   2.4319777265191078E-002  -3.1272623687982559E-002  0.11030612140893936     
   3.9810999296605587E-003   1216.5007900000001        6.1562478542327881E-002   2.7124432846903801E-002  -3.1528085470199585E-002  0.12261808663606644     
   5.2481000311672688E-003   1216.5007900000001        6.8110816180706024E-002   3.0390569940209389E-002  -3.0965434387326241E-002  0.13593089580535889     
   6.9182999432086945E-003   1216.5007900000001        7.5919948518276215E-002   3.4235585480928421E-002  -2.9302040114998817E-002  0.15020014345645905     
   9.1201001778244972E-003   1216.5007900000001        8.5298284888267517E-002   3.8810085505247116E-002  -2.6193007826805115E-002  0.16531342267990112     
   1.2023000046610832E-002   1216.5007900000001        9.6615023910999298E-002   4.4304452836513519E-002  -2.1227784454822540E-002  0.18105824291706085     
   1.5848999843001366E-002   1216.5007900000001       0.11028872430324554        5.0950862467288971E-002  -1.3938107527792454E-002  0.19707226753234863     
   2.0893000066280365E-002   1216.5007900000001       0.12677709758281708        5.9029344469308853E-002  -3.8113505579531193E-003  0.21280393004417419     
   2.7542000636458397E-002   1216.5007900000001       0.14651156961917877        6.8851210176944733E-002   9.6600921824574471E-003  0.22742843627929688     
   3.6308001726865768E-002   1216.5007900000001       0.16980387270450592        8.0732695758342743E-002   2.6904327794909477E-002  0.23978053033351898     
   4.7862999141216278E-002   1216.5007900000001       0.19665160775184631        9.4919994473457336E-002   4.8127397894859314E-002  0.24827489256858826     
   6.3096001744270325E-002   1216.5007900000001       0.22645686566829681       0.11146459728479385        7.3118008673191071E-002  0.25088253617286682     
   8.3176001906394958E-002   1216.5007900000001       0.25757801532745361       0.12998849153518677       0.10094861686229706       0.24520957469940186     
  0.10000000149011612        1216.5007900000001       0.27754056453704834       0.14291118085384369       0.12014816701412201       0.23560871183872223     
  0.12500000000000000        1216.5007900000001       0.29847219586372375       0.15814940631389618       0.14256484806537628       0.21675409376621246     
  0.15000000596046448        1216.5007900000001       0.31057700514793396       0.16909597814083099       0.15866230428218842       0.19517315924167633     
  0.17499999701976776        1216.5007900000001       0.31536728143692017       0.17621035873889923       0.16941380500793457       0.17280010879039764     
  0.20000000298023224        1216.5007900000001       0.31412574648857117       0.17992393672466278       0.17565234005451202       0.15082842111587524     
  0.22499999403953552        1216.5007900000001       0.30796024203300476       0.18064685165882111       0.17809337377548218       0.12999540567398071     
  0.25000000000000000        1216.5007900000001       0.29783627390861511       0.17876966297626495       0.17735651135444641       0.11073881387710571     
  0.27500000596046448        1216.5007900000001       0.28459879755973816       0.17466355860233307       0.17398297786712646        9.3292556703090668E-002
  0.30000001192092896        1216.5007900000001       0.26898789405822754       0.16867981851100922       0.16844926774501801        7.7749438583850861E-002
  0.32499998807907104        1216.5007900000001       0.25165110826492310       0.16114933788776398       0.16117739677429199        6.4104586839675903E-002
  0.34999999403953552        1216.5007900000001       0.23315308988094330       0.15238206088542938       0.15254279971122742        5.2286554127931595E-002
  0.37500000000000000        1216.5007900000001       0.21398369967937469       0.14266647398471832       0.14288030564785004        4.2180091142654419E-002
  0.40000000596046448        1216.5007900000001       0.19456499814987183       0.13226924836635590       0.13248871266841888        3.3643025904893875E-002
  0.42500001192092896        1216.5007900000001       0.17525728046894073       0.12143500894308090       0.12163432687520981        2.6518872007727623E-002
  0.44999998807907104        1216.5007900000001       0.15636442601680756       0.11038611829280853       0.11055364459753036        2.0646128803491592E-002
  0.47499999403953552        1216.5007900000001       0.13813878595829010        9.9322631955146790E-002   9.9455468356609344E-002   1.5865137800574303E-002
  0.50000000000000000        1216.5007900000001       0.12078551948070526        8.8422343134880066E-002   8.8522613048553467E-002   1.2022954411804676E-002
  0.52499997615814209        1216.5007900000001       0.10446667671203613        7.7840864658355713E-002   7.7913187444210052E-002   8.9767137542366982E-003
  0.55000001192092896        1216.5007900000001        8.9304946362972260E-002   6.7711897194385529E-002   6.7761763930320740E-002   6.5957806073129177E-003
  0.57499998807907104        1216.5007900000001        7.5387164950370789E-002   5.8147490024566650E-002   5.8180287480354309E-002   4.7629526816308498E-003
  0.60000002384185791        1216.5007900000001        6.2767595052719116E-002   4.9238465726375580E-002   4.9258939921855927E-002   3.3749276772141457E-003
  0.62500000000000000        1216.5007900000001        5.1471084356307983E-002   4.1054915636777878E-002   4.1066944599151611E-002   2.3421959485858679E-003
  0.64999997615814209        1216.5007900000001        4.1496008634567261E-002   3.3646795898675919E-002   3.3653348684310913E-002   1.5885059256106615E-003
  0.67500001192092896        1216.5007900000001        3.2817158848047256E-002   2.7044633403420448E-002   2.7047861367464066E-002   1.0500148637220263E-003
  0.69999998807907104        1216.5007900000001        2.5388475507497787E-002   2.1260356530547142E-002   2.1261716261506081E-002   6.7422614665701985E-004
  0.72500002384185791        1216.5007900000001        1.9145740196108818E-002   1.6288230195641518E-002   1.6288647428154945E-002   4.1879355558194220E-004
  0.75000000000000000        1216.5007900000001        1.4009184204041958E-002   1.2105937115848064E-002   1.2105959467589855E-002   2.5026054936461151E-004
  0.77499997615814209        1216.5007900000001        9.8860533908009529E-003   8.6758136749267578E-003   8.6757289245724678E-003   1.4279237075243145E-004
  0.80000001192092896        1216.5007900000001        6.6731655970215797E-003   5.9462287463247776E-003   5.9461682103574276E-003   7.6944925240240991E-005
  0.82499998807907104        1216.5007900000001        4.2594415135681629E-003   3.8531494792550802E-003   3.8531601894646883E-003   3.8506601413246244E-005
  0.85000002384185791        1216.5007900000001        2.5284742005169392E-003   2.3219184949994087E-003   2.3220044095069170E-003   1.7438809663872235E-005
  0.87500000000000000        1216.5007900000001        1.3611600734293461E-003   1.2692727614194155E-003   1.2694179313257337E-003   6.9326838456618134E-006
  0.89999997615814209        1216.5007900000001        6.3845759723335505E-004   6.0568464687094092E-004   6.0585909523069859E-004   2.5909553187375423E-006
  0.92500001192092896        1216.5007900000001        2.4438885156996548E-004   2.3814284941181540E-004   2.3829920974094421E-004   1.7366204474456026E-006
  0.94999998807907104        1216.5007900000001        6.9492845796048641E-005   7.3604773206170648E-005   7.3672214057296515E-005   2.8432675662770635E-006
  0.97500002384185791        1216.5007900000001        1.5200778761936817E-005   2.3633168893866241E-005   2.3513564883614890E-005   5.0760259000526275E-006
   1.0000000000000000        1216.5007900000001        5.5468836990257842E-007   1.1733199244190473E-005   1.1304518011456821E-005   7.9266492321039550E-006
   9.9999997171806854E-010   1559.8081870000001        2.8475343715399504E-003  -9.1023452114313841E-004  -1.0613482445478439E-003  -8.5478916298598051E-004
   1.3183000246996812E-009   1559.8081870000001        2.9813300352543592E-003  -9.1174553381279111E-004  -1.0854224674403667E-003  -8.6785771418362856E-004
   1.7378000150003459E-009   1559.8081870000001        3.1220456585288048E-003  -9.1117626288905740E-004  -1.1100999545305967E-003  -8.7999616516754031E-004
   2.2908999142146058E-009   1559.8081870000001        3.2701350282877684E-003  -9.0830581029877067E-004  -1.1354928137734532E-003  -8.9095282601192594E-004
   3.0200000278313155E-009   1559.8081870000001        3.4259888343513012E-003  -9.0289569925516844E-004  -1.1617207201197743E-003  -9.0041576186195016E-004
   3.9810998941902653E-009   1559.8081870000001        3.5900536458939314E-003  -8.9468818623572588E-004  -1.1889345478266478E-003  -9.0801389887928963E-004
   5.2481001766579993E-009   1559.8081870000001        3.7628146819770336E-003  -8.8340404909104109E-004  -1.2173177674412727E-003  -9.1330392751842737E-004
   6.9183001549788514E-009   1559.8081870000001        3.9447695016860962E-003  -8.6874270346015692E-004  -1.2470863293856382E-003  -9.1575674014165998E-004
   9.1201002305751899E-009   1559.8081870000001        4.1364612989127636E-003  -8.5037871031090617E-004  -1.2784992577508092E-003  -9.1474462533369660E-004
   1.2023000373062587E-008   1559.8081870000001        4.3384782038629055E-003  -8.2795904017984867E-004  -1.3118650531396270E-003  -9.0952380560338497E-004
   1.5849000334355878E-008   1559.8081870000001        4.5513603836297989E-003  -8.0111308488994837E-004  -1.3475321466103196E-003  -8.9922064216807485E-004
   2.0892999330612838E-008   1559.8081870000001        4.7758105210959911E-003  -7.6942617306485772E-004  -1.3859317405149341E-003  -8.8280381169170141E-004
   2.7542000680114143E-008   1559.8081870000001        5.0124875269830227E-003  -7.3246209649369121E-004  -1.4275512658059597E-003  -8.5906928870826960E-004
   3.6307998385609608E-008   1559.8081870000001        5.2621532231569290E-003  -6.8974139867350459E-004  -1.4729690738022327E-003  -8.2660530460998416E-004
   4.7863000673942224E-008   1559.8081870000001        5.5255386978387833E-003  -6.4076087437570095E-004  -1.5228402335196733E-003  -7.8377930913120508E-004
   6.3096003088958241E-008   1559.8081870000001        5.8034984394907951E-003  -5.8496528072282672E-004  -1.5779363457113504E-003  -7.2868680581450462E-004
   8.3175997644957533E-008   1559.8081870000001        6.0968883335590363E-003  -5.2176701137796044E-004  -1.6391340177506208E-003  -6.5913569414988160E-004
   1.0965000285523274E-007   1559.8081870000001        6.4066955819725990E-003  -4.5051652705296874E-004  -1.7074554925784469E-003  -5.7258002925664186E-004
   1.4453999597208167E-007   1559.8081870000001        6.7337974905967712E-003  -3.7055573193356395E-004  -1.7840293003246188E-003  -4.6614764141850173E-004
   1.9054999711443088E-007   1559.8081870000001        7.0794601924717426E-003  -2.8109518461860716E-004  -1.8702201778069139E-003  -3.3643891219981015E-004
   2.5118998792095226E-007   1559.8081870000001        7.4446252547204494E-003  -1.8138832820113748E-004  -1.9674762152135372E-003  -1.7972079513128847E-004
   3.3112999631157436E-007   1559.8081870000001        7.8305928036570549E-003  -7.0555957790929824E-005  -2.0775110460817814E-003   8.3659297160920687E-006
   4.3651999703797628E-007   1559.8081870000001        8.2386843860149384E-003   5.2332725317683071E-005  -2.2022423800081015E-003   2.3274606792256236E-004
   5.7544002629583701E-007   1559.8081870000001        8.6702248081564903E-003   1.8825156439561397E-004  -2.3437957279384136E-003   4.9893424147740006E-004
   7.5857997217099182E-007   1559.8081870000001        9.1267535462975502E-003   3.3828677260316908E-004  -2.5045902002602816E-003   8.1321742618456483E-004
   9.9999999747524271E-007   1559.8081870000001        9.6098324283957481E-003   5.0358037697151303E-004  -2.6872952003031969E-003   1.1826031841337681E-003
   1.3182999509808724E-006   1559.8081870000001        1.0121253319084644E-002   6.8540108622983098E-004  -2.8949188999831676E-003   1.6150275478139520E-003
   1.7377999483869644E-006   1559.8081870000001        1.0662659071385860E-002   8.8501517893746495E-004  -3.1306718010455370E-003   2.1191027481108904E-003
   2.2909000563231530E-006   1559.8081870000001        1.1236251331865788E-002   1.1039436794817448E-003  -3.3982719760388136E-003   2.7048031333833933E-003
   3.0199998946045525E-006   1559.8081870000001        1.1844047345221043E-002   1.3436953304335475E-003  -3.7016349378973246E-003   3.3828550949692726E-003
   3.9810997805034276E-006   1559.8081870000001        1.2488360516726971E-002   1.6059443587437272E-003  -4.0450799278914928E-003   4.1652382351458073E-003
   5.2481000238913111E-006   1559.8081870000001        1.3171736150979996E-002   1.8925159238278866E-003  -4.4333054684102535E-003   5.0652129575610161E-003
   6.9183001869532745E-006   1559.8081870000001        1.3896879740059376E-002   2.2053543943911791E-003  -4.8713232390582561E-003   6.0972734354436398E-003
   9.1201000032015145E-006   1559.8081870000001        1.4666803181171417E-002   2.5465884245932102E-003  -5.3645102307200432E-003   7.2773876599967480E-003
   1.2022999726468697E-005   1559.8081870000001        1.5484853647649288E-002   2.9185460880398750E-003  -5.9185773134231567E-003   8.6231045424938202E-003
   1.5849000192247331E-005   1559.8081870000001        1.6354385763406754E-002   3.3235985320061445E-003  -6.5392493270337582E-003   1.0152984410524368E-002
   2.0892999600619078E-005   1559.8081870000001        1.7279649153351784E-002   3.7645671982318163E-003  -7.2327675297856331E-003   1.1888115666806698E-002
   2.7542000680114143E-005   1559.8081870000001        1.8265021964907646E-002   4.2443652637302876E-003  -8.0051971599459648E-003   1.3850791379809380E-002
   3.6307999835116789E-005   1559.8081870000001        1.9315708428621292E-002   4.7663119621574879E-003  -8.8627161458134651E-003   1.6065709292888641E-002
   4.7862999053904787E-005   1559.8081870000001        2.0437270402908325E-002   5.3338967263698578E-003  -9.8109608516097069E-003   1.8558938056230545E-002
   6.3095998484641314E-005   1559.8081870000001        2.1636441349983215E-002   5.9511503204703331E-003  -1.0855288244783878E-002   2.1359406411647797E-002
   8.3175997133366764E-005   1559.8081870000001        2.2920783609151840E-002   6.6224536858499050E-003  -1.1999996379017830E-002   2.4497903883457184E-002
   1.0964999819407240E-004   1559.8081870000001        2.4299528449773788E-002   7.3529183864593506E-003  -1.3248373754322529E-002   2.8008591383695602E-002
   1.4453999756369740E-004   1559.8081870000001        2.5782816112041473E-002   8.1479344516992569E-003  -1.4601152390241623E-002   3.1926400959491730E-002
   1.9054999575018883E-004   1559.8081870000001        2.7384407818317413E-002   9.0145273134112358E-003  -1.6057822853326797E-002   3.6293089389801025E-002
   2.5119000929407775E-004   1559.8081870000001        2.9119003564119339E-002   9.9598318338394165E-003  -1.7612745985388756E-002   4.1148710995912552E-002
   3.3112999517470598E-004   1559.8081870000001        3.1006172299385071E-002   1.0993062518537045E-002  -1.9256841391324997E-002   4.6540148556232452E-002
   4.3652000022120774E-004   1559.8081870000001        3.3069815486669540E-002   1.2125083245337009E-002  -2.0974699407815933E-002   5.2516978234052658E-002
   5.7544000446796417E-004   1559.8081870000001        3.5339370369911194E-002   1.3368841260671616E-002  -2.2742621600627899E-002   5.9130735695362091E-002
   7.5857999036088586E-004   1559.8081870000001        3.7852637469768524E-002   1.4740687794983387E-002  -2.4527220055460930E-002   6.6437631845474243E-002
   1.0000000474974513E-003   1559.8081870000001        4.0657062083482742E-002   1.6260785982012749E-002  -2.6281712576746941E-002   7.4494719505310059E-002
   1.3183000264689326E-003   1559.8081870000001        4.3813768774271011E-002   1.7955016344785690E-002  -2.7943098917603493E-002   8.3361543715000153E-002
   1.7377999611198902E-003   1559.8081870000001        4.7398973256349564E-002   1.9855450838804245E-002  -2.9426619410514832E-002   9.3091055750846863E-002
   2.2909000981599092E-003   1559.8081870000001        5.1513057202100754E-002   2.2004971280694008E-002  -3.0622569844126701E-002  0.10373792052268982     
   3.0199999455362558E-003   1559.8081870000001        5.6281402707099915E-002   2.4457640945911407E-002  -3.1387954950332642E-002  0.11533922702074051     
   3.9810999296605587E-003   1559.8081870000001        6.1864137649536133E-002   2.7284055948257446E-002  -3.1540751457214355E-002  0.12791417539119720     
   5.2481000311672688E-003   1559.8081870000001        6.8463385105133057E-002   3.0575837939977646E-002  -3.0851809307932854E-002  0.14145047962665558     
   6.9182999432086945E-003   1559.8081870000001        7.6330050826072693E-002   3.4450728446245193E-002  -2.9037350788712502E-002  0.15588515996932983     
   9.1201001778244972E-003   1559.8081870000001        8.5771523416042328E-002   3.9059422910213470E-002  -2.5752799585461617E-002  0.17108318209648132     
   1.2023000046610832E-002   1559.8081870000001        9.7154468297958374E-002   4.4591858983039856E-002  -2.0590260624885559E-002  0.18680541217327118     
   1.5848999843001366E-002   1559.8081870000001       0.11089258641004562        5.1278840750455856E-002  -1.3087729923427105E-002  0.20265945792198181     
   2.0893000066280365E-002   1559.8081870000001       0.12743532657623291        5.9397540986537933E-002  -2.7436180971562862E-003  0.21806190907955170     
   2.7542000636458397E-002   1559.8081870000001       0.14720098674297333        6.9254033267498016E-002   1.0932126082479954E-002  0.23215785622596741     
   3.6308001726865768E-002   1559.8081870000001       0.17048183083534241        8.1155851483345032E-002   2.8342338278889656E-002  0.24375928938388824     
   4.7862999141216278E-002   1559.8081870000001       0.19724851846694946        9.5335721969604492E-002   4.9659438431262970E-002  0.25127533078193665     
   6.3096001744270325E-002   1559.8081870000001       0.22686894237995148       0.11182577162981033        7.4631609022617340E-002  0.25270181894302368     
   8.3176001906394958E-002   1559.8081870000001       0.25766357779502869       0.13022263348102570       0.10228858143091202       0.24571777880191803     
  0.10000000149011612        1559.8081870000001       0.27731344103813171       0.14300614595413208       0.12126811593770981       0.23523548245429993     
  0.12500000000000000        1559.8081870000001       0.29775762557983398       0.15800453722476959       0.14329761266708374       0.21540020406246185     
  0.15000000596046448        1559.8081870000001       0.30938395857810974       0.16869260370731354       0.15898501873016357       0.19317118823528290     
  0.17499999701976776        1559.8081870000001       0.31373080611228943       0.17554691433906555       0.16933634877204895       0.17041529715061188     
  0.20000000298023224        1559.8081870000001       0.31209695339202881       0.17901134490966797       0.17520336806774139       0.14826571941375732     
  0.22499999403953552        1559.8081870000001       0.30559939146041870       0.17950502038002014       0.17731215059757233       0.12740811705589294     
  0.25000000000000000        1559.8081870000001       0.29520797729492188       0.17742487788200378       0.17628788948059082       0.10823724418878555     
  0.27500000596046448        1559.8081870000001       0.28176864981651306       0.17314633727073669       0.17267420887947083        9.0951882302761078E-002
  0.30000001192092896        1559.8081870000001       0.26602005958557129       0.16702325642108917       0.16694782674312592        7.5616747140884399E-002
  0.32499998807907104        1559.8081870000001       0.24860641360282898       0.15938767790794373       0.15952955186367035        6.2204994261264801E-002
  0.34999999403953552        1559.8081870000001       0.23008784651756287       0.15054957568645477       0.15079264342784882        5.0628423690795898E-002
  0.37500000000000000        1559.8081870000001       0.21094880998134613       0.14079649746417999       0.14106903970241547        4.0759429335594177E-002
  0.40000000596046448        1559.8081870000001       0.19160538911819458       0.13039344549179077       0.13065417110919952        3.2447140663862228E-002
  0.42500001192092896        1559.8081870000001       0.17241156101226807       0.11958273500204086       0.11981061846017838        2.5529338046908379E-002
  0.44999998807907104        1559.8081870000001       0.15366481244564056       0.10858392715454102       0.10877092927694321        1.9841181114315987E-002
  0.47499999403953552        1559.8081870000001       0.13561107218265533        9.7593918442726135E-002   9.7739838063716888E-002   1.5221522189676762E-002
  0.50000000000000000        1559.8081870000001       0.11844924837350845        8.6787067353725433E-002   8.6895987391471863E-002   1.1517349630594254E-002
  0.52499997615814209        1559.8081870000001       0.10233545303344727        7.6315388083457947E-002   7.6393343508243561E-002   8.5867568850517273E-003
  0.55000001192092896        1559.8081870000001        8.7386734783649445E-002   6.6308885812759399E-002   6.6362366080284119E-002   6.3007771968841553E-003
  0.57499998807907104        1559.8081870000001        7.3684722185134888E-002   5.6875921785831451E-002   5.6911014020442963E-002   4.5443247072398663E-003
  0.60000002384185791        1559.8081870000001        6.1278950423002243E-002   4.8103708773851395E-002   4.8125620931386948E-002   3.2164414878934622E-003
  0.62500000000000000        1559.8081870000001        5.0190057605504990E-002   4.0058858692646027E-002   4.0071777999401093E-002   2.2300260607153177E-003
  0.64999997615814209        1559.8081870000001        4.0412761270999908E-002   3.2788068056106567E-002   3.2795168459415436E-002   1.5111693646758795E-003
  0.67500001192092896        1559.8081870000001        3.1918764114379883E-002   2.6318859308958054E-002   2.6322420686483383E-002   9.9821412004530430E-004
  0.69999998807907104        1559.8081870000001        2.4659521877765656E-002   2.0660484209656715E-002   2.0662043243646622E-002   6.4063002355396748E-004
  0.72500002384185791        1559.8081870000001        1.8568934872746468E-002   1.5804897993803024E-002   1.5805434435606003E-002   3.9778248174116015E-004
  0.75000000000000000        1559.8081870000001        1.3565955683588982E-002   1.1727898381650448E-002   1.1727989651262760E-002   2.3765768855810165E-004
  0.77499997615814209        1559.8081870000001        9.5571642741560936E-003   8.3903884515166283E-003   8.3903418853878975E-003   1.3559727813117206E-004
  0.80000001192092896        1559.8081870000001        6.4393021166324615E-003   5.7397945784032345E-003   5.7397540658712387E-003   7.3082897870335728E-005
  0.82499998807907104        1559.8081870000001        4.1017951443791389E-003   3.7116622552275658E-003   3.7116808816790581E-003   3.6602785257855430E-005
  0.85000002384185791        1559.8081870000001        2.4292981252074242E-003   2.2314509842544794E-003   2.2315373644232750E-003   1.6623122064629570E-005
  0.87500000000000000        1559.8081870000001        1.3042970094829798E-003   1.2165680527687073E-003   1.2167081004008651E-003   6.6782367866835557E-006
  0.89999997615814209        1559.8081870000001        6.0982973081991076E-004   5.7871319586411119E-004   5.7887757429853082E-004   2.5865210773190483E-006
  0.92500001192092896        1559.8081870000001        2.3243896430358291E-004   2.2664788411930203E-004   2.2678993991576135E-004   1.7916977412824053E-006
  0.94999998807907104        1559.8081870000001        6.5558102505747229E-005   6.9617613917216659E-005   6.9667737989220768E-005   2.8230003863427555E-006
  0.97500002384185791        1559.8081870000001        1.3784568182018120E-005   2.1918138372711837E-005   2.1780842871521600E-005   4.8625615818309598E-006
   1.0000000000000000        1559.8081870000001       -5.9805654473166214E-007   1.0059838132292498E-005   9.6177736850222573E-006   7.4034619501617271E-006
   9.9999997171806854E-010   2000.0000000000000        2.8501921333372593E-003  -9.0885115787386894E-004  -1.0601653484627604E-003  -8.8700419291853905E-004
   1.3183000246996812E-009   2000.0000000000000        2.9841491486877203E-003  -9.1024703579023480E-004  -1.0843932395800948E-003  -8.9994468726217747E-004
   1.7378000150003459E-009   2000.0000000000000        3.1250363681465387E-003  -9.0955401537939906E-004  -1.1092643253505230E-003  -9.1179576702415943E-004
   2.2908999142146058E-009   2000.0000000000000        3.2733087427914143E-003  -9.0655055828392506E-004  -1.1348983971402049E-003  -9.2227495042607188E-004
   3.0200000278313155E-009   2000.0000000000000        3.4293571952730417E-003  -9.0099754743278027E-004  -1.1614229297265410E-003  -9.3103456310927868E-004
   3.9810998941902653E-009   2000.0000000000000        3.5936292260885239E-003  -8.9263642439618707E-004  -1.1889985762536526E-003  -9.3766232021152973E-004
   5.2481001766579993E-009   2000.0000000000000        3.7666109856218100E-003  -8.8118732674047351E-004  -1.2178197503089905E-003  -9.4166706549003720E-004
   6.9183001549788514E-009   2000.0000000000000        3.9488011971116066E-003  -8.6634879698976874E-004  -1.2481145095080137E-003  -9.4246468506753445E-004
   9.1201002305751899E-009   2000.0000000000000        4.1407439857721329E-003  -8.4779446478933096E-004  -1.2801563134416938E-003  -9.3936407938599586E-004
   1.2023000373062587E-008   2000.0000000000000        4.3430281803011894E-003  -8.2517031114548445E-004  -1.3142694951966405E-003  -9.3154876958578825E-004
   1.5849000334355878E-008   2000.0000000000000        4.5561953447759151E-003  -7.9810485476627946E-004  -1.3508201809599996E-003  -9.1806321870535612E-004
   2.0892999330612838E-008   2000.0000000000000        4.7809500247240067E-003  -7.6618214370682836E-004  -1.3902597129344940E-003  -8.9778122492134571E-004
   2.7542000680114143E-008   2000.0000000000000        5.0179515965282917E-003  -7.2896492201834917E-004  -1.4330983394756913E-003  -8.6939235916361213E-004
   3.6307998385609608E-008   2000.0000000000000        5.2679642103612423E-003  -6.8597239442169666E-004  -1.4799392083659768E-003  -8.3136348985135555E-004
   4.7863000673942224E-008   2000.0000000000000        5.5317203514277935E-003  -6.3669990049675107E-004  -1.5314653282985091E-003  -7.8192690853029490E-004
   6.3096003088958241E-008   2000.0000000000000        5.8100763708353043E-003  -5.8059085858985782E-004  -1.5884786844253540E-003  -7.1902479976415634E-004
   8.3175997644957533E-008   2000.0000000000000        6.1038895510137081E-003  -5.1705591613426805E-004  -1.6518896445631981E-003  -6.4029457280412316E-004
   1.0965000285523274E-007   2000.0000000000000        6.4141503535211086E-003  -4.4544375850819051E-004  -1.7227577045559883E-003  -5.4299808107316494E-004
   1.4453999597208167E-007   2000.0000000000000        6.7417379468679428E-003  -3.6509451456367970E-004  -1.8022500444203615E-003  -4.2405570275150239E-004
   1.9054999711443088E-007   2000.0000000000000        7.0879212580621243E-003  -2.7521650190465152E-004  -1.8917762208729982E-003  -2.7982553001493216E-004
   2.5118998792095226E-007   2000.0000000000000        7.4536446481943130E-003  -1.7506111180409789E-004  -1.9928286783397198E-003  -1.0632394696585834E-004
   3.3112999631157436E-007   2000.0000000000000        7.8402124345302582E-003  -6.3746563682798296E-005  -2.1071711089462042E-003   1.0109583672601730E-004
   4.3651999703797628E-007   2000.0000000000000        8.2489494234323502E-003   5.9660640545189381E-005  -2.2367727942764759E-003   3.4767083707265556E-004
   5.7544002629583701E-007   2000.0000000000000        8.6811846122145653E-003   1.9613721815403551E-004  -2.3838127963244915E-003   6.3925061840564013E-004
   7.5857997217099182E-007   2000.0000000000000        9.1384621337056160E-003   3.4677269286476076E-004  -2.5507665704935789E-003   9.8249258007854223E-004
   9.9999999747524271E-007   2000.0000000000000        9.6223512664437294E-003   5.1271263509988785E-004  -2.7403593994677067E-003   1.3847992522642016E-003
   1.3182999509808724E-006   2000.0000000000000        1.0134646669030190E-002   6.9522979902103543E-004  -2.9556578956544399E-003   1.8545391503721476E-003
   1.7377999483869644E-006   2000.0000000000000        1.0677001439034939E-002   8.9559465413913131E-004  -3.1999244820326567E-003   2.4007668253034353E-003
   2.2909000563231530E-006   2000.0000000000000        1.1251625604927540E-002   1.1153335217386484E-003  -3.4769333433359861E-003   3.0339597724378109E-003
   3.0199998946045525E-006   2000.0000000000000        1.1860545724630356E-002   1.3559602666646242E-003  -3.7906465586274862E-003   3.7653520703315735E-003
   3.9810997805034276E-006   2000.0000000000000        1.2506085447967052E-002   1.6191556351259351E-003  -4.1454248130321503E-003   4.6074665151536465E-003
   5.2481000238913111E-006   2000.0000000000000        1.3190806843340397E-002   1.9067518878728151E-003  -4.5459987595677376E-003   5.5741393007338047E-003
   6.9183001869532745E-006   2000.0000000000000        1.3917428441345692E-002   2.2207014262676239E-003  -4.9973996356129646E-003   6.6804583184421062E-003
   9.1201000032015145E-006   2000.0000000000000        1.4688982628285885E-002   2.5631424505263567E-003  -5.5050062946975231E-003   7.9430127516388893E-003
   1.2022999726468697E-005   2000.0000000000000        1.5508840791881084E-002   2.9364137444645166E-003  -6.0745142400264740E-003   9.3800006434321404E-003
   1.5849000192247331E-005   2000.0000000000000        1.6380382701754570E-002   3.3428990282118320E-003  -6.7115980200469494E-003   1.1010604910552502E-002
   2.0892999600619078E-005   2000.0000000000000        1.7307894304394722E-002   3.7854353431612253E-003  -7.4224276468157768E-003   1.2856607325375080E-002
   2.7542000680114143E-005   2000.0000000000000        1.8295794725418091E-002   4.2669530957937241E-003  -8.2129510119557381E-003   1.4940957538783550E-002
   3.6307999835116789E-005   2000.0000000000000        1.9349332898855209E-002   4.7907927073538303E-003  -9.0891849249601364E-003   1.7289038747549057E-002
   4.7862999053904787E-005   2000.0000000000000        2.0474137738347054E-002   5.3604687564074993E-003  -1.0056544095277786E-002   1.9927550107240677E-002
   6.3095998484641314E-005   2000.0000000000000        2.1677009761333466E-002   5.9800436720252037E-003  -1.1120101436972618E-002   2.2886065766215324E-002
   8.3175997133366764E-005   2000.0000000000000        2.2965608164668083E-002   6.6539361141622066E-003  -1.2283788062632084E-002   2.6195952668786049E-002
   1.0964999819407240E-004   2000.0000000000000        2.4349274113774300E-002   7.3873042128980160E-003  -1.3550437055528164E-002   2.9891924932599068E-002
   1.4453999756369740E-004   2000.0000000000000        2.5838281959295273E-002   8.1855934113264084E-003  -1.4920206740498543E-002   3.4009270370006561E-002
   1.9054999575018883E-004   2000.0000000000000        2.7446564286947250E-002   9.0559031814336777E-003  -1.6391906887292862E-002   3.8590166717767715E-002
   2.5119000929407775E-004   2000.0000000000000        2.9189024120569229E-002   1.0005450807511806E-002  -1.7959054559469223E-002   4.3674655258655548E-002
   3.3112999517470598E-004   2000.0000000000000        3.1085478141903877E-002   1.1043561622500420E-002  -1.9611576572060585E-002   4.9309521913528442E-002
   4.3652000022120774E-004   2000.0000000000000        3.3160138875246048E-002   1.2181231752038002E-002  -2.1332876756787300E-002   5.5543843656778336E-002
   5.7544000446796417E-004   2000.0000000000000        3.5442799329757690E-002   1.3431574217975140E-002  -2.3097876459360123E-002   6.2428127974271774E-002
   7.5857999036088586E-004   2000.0000000000000        3.7971697747707367E-002   1.4811141416430473E-002  -2.4871587753295898E-002   7.0016980171203613E-002
   1.0000000474974513E-003   2000.0000000000000        4.0794786065816879E-002   1.6340341418981552E-002  -2.6605397462844849E-002   7.8364945948123932E-002
   1.3183000264689326E-003   2000.0000000000000        4.3973781168460846E-002   1.8045352771878242E-002  -2.8234256431460381E-002   8.7528012692928314E-002
   1.7377999611198902E-003   2000.0000000000000        4.7585535794496536E-002   1.9958587363362312E-002  -2.9671175405383110E-002   9.7554020583629608E-002
   2.2909000981599092E-003   2000.0000000000000        5.1731139421463013E-002   2.2123340517282486E-002  -3.0804049223661423E-002  0.10849092155694962     
   3.0199999455362558E-003   2000.0000000000000        5.6536644697189331E-002   2.4594113230705261E-002  -3.1487487256526947E-002  0.12036673724651337     
   3.9810999296605587E-003   2000.0000000000000        6.2162768095731735E-002   2.7441971004009247E-002  -3.1537212431430817E-002  0.13318893313407898     
   5.2481000311672688E-003   2000.0000000000000        6.8811960518360138E-002   3.0758975073695183E-002  -3.0722269788384438E-002  0.14693042635917664     
   6.9182999432086945E-003   2000.0000000000000        7.6734937727451324E-002   3.4663185477256775E-002  -2.8757957741618156E-002  0.16150979697704315     
   9.1201001778244972E-003   2000.0000000000000        8.6237996816635132E-002   3.9305344223976135E-002  -2.5300269946455956E-002  0.17676988244056702     
   1.2023000046610832E-002   2000.0000000000000        9.7685255110263824E-002   4.4874917715787888E-002  -1.9944235682487488E-002  0.19244569540023804     
   1.5848999843001366E-002   2000.0000000000000       0.11148557066917419        5.1601309329271317E-002  -1.2234305962920189E-002  0.20811618864536285     
   2.0893000066280365E-002   2000.0000000000000       0.12808017432689667        5.9758815914392471E-002  -1.6800290904939175E-003  0.22316813468933105     
   2.7542000636458397E-002   2000.0000000000000       0.14787442982196808        6.9648310542106628E-002   1.2191212736070156E-002  0.23671917617321014     
   3.6308001726865768E-002   2000.0000000000000       0.17114154994487762        8.1568740308284760E-002   2.9757449403405190E-002  0.24756197631359100     
   4.7862999141216278E-002   2000.0000000000000       0.19782592356204987        9.5739640295505524E-002   5.1158457994461060E-002  0.25410383939743042     
   6.3096001744270325E-002   2000.0000000000000       0.22726230323314667       0.11217425763607025        7.6103508472442627E-002  0.25436896085739136     
   8.3176001906394958E-002   2000.0000000000000       0.25773489475250244       0.13044467568397522       0.10358186066150665       0.24611127376556396     
  0.10000000149011612        2000.0000000000000       0.27707794308662415       0.14309081435203552       0.12234143912792206       0.23478189110755920     
  0.12500000000000000        2000.0000000000000       0.29704606533050537       0.15785385668277740       0.14398878812789917       0.21401485800743103     
  0.15000000596046448        2000.0000000000000       0.30820694565773010       0.16828942298889160       0.15927499532699585       0.19117985665798187     
  0.17499999701976776        2000.0000000000000       0.31212413311004639       0.17489072680473328       0.16923712193965912       0.16807459294795990     
  0.20000000298023224        2000.0000000000000       0.31011158227920532       0.17811365425586700       0.17474451661109924       0.14577172696590424     
  0.22499999403953552        2000.0000000000000       0.30329486727714539       0.17838592827320099       0.17653305828571320       0.12490601092576981     
  0.25000000000000000        2000.0000000000000       0.29264774918556213       0.17611053586006165       0.17523294687271118       0.10583023726940155     
  0.27500000596046448        2000.0000000000000       0.27901682257652283       0.17166686058044434       0.17138977348804474        8.8709309697151184E-002
  0.30000001192092896        2000.0000000000000       0.26313903927803040       0.16541109979152679       0.16548025608062744        7.3581092059612274E-002
  0.32499998807907104        2000.0000000000000       0.24565523862838745       0.15767629444599152       0.15792384743690491        6.0397937893867493E-002
  0.34999999403953552        2000.0000000000000       0.22712095081806183       0.14877226948738098       0.14909149706363678        4.9055919051170349E-002
  0.37500000000000000        2000.0000000000000       0.20801524817943573       0.13898560404777527       0.13931223750114441        3.9415970444679260E-002
  0.40000000596046448        2000.0000000000000       0.18874830007553101       0.12857954204082489       0.12887813150882721        3.1319260597229004E-002
  0.42500001192092896        2000.0000000000000       0.16966788470745087       0.11779406666755676       0.11804806441068649        2.4598419666290283E-002
  0.44999998807907104        2000.0000000000000       0.15106518566608429       0.10684597492218018       0.10705071687698364        1.9085714593529701E-002
  0.47499999403953552        2000.0000000000000       0.13317993283271790        9.5929041504859924E-002   9.6086814999580383E-002   1.4618833549320698E-002
  0.50000000000000000        2000.0000000000000       0.11620497703552246        8.5214234888553619E-002   8.5330963134765625E-002   1.1044908314943314E-002
  0.52499997615814209        2000.0000000000000       0.10029062628746033        7.4850067496299744E-002   7.4933096766471863E-002   8.2231163978576660E-003
  0.55000001192092896        2000.0000000000000        8.5548527538776398E-002   6.4962960779666901E-002   6.5019689500331879E-002   6.0262097977101803E-003
  0.57499998807907104        2000.0000000000000        7.2055295109748840E-002   5.5657695978879929E-002   5.5694840848445892E-002   4.3412060476839542E-003
  0.60000002384185791        2000.0000000000000        5.9855952858924866E-002   4.7018006443977356E-002   4.7041200101375580E-002   3.0694419983774424E-003
  0.62500000000000000        2000.0000000000000        4.8967104405164719E-002   3.9107162505388260E-002   3.9120879024267197E-002   2.1261419169604778E-003
  0.64999997615814209        2000.0000000000000        3.9379995316267014E-002   3.1968727707862854E-002   3.1976319849491119E-002   1.4396399492397904E-003
  0.67500001192092896        2000.0000000000000        3.1063418835401535E-002   2.5627378374338150E-002   2.5631237775087357E-002   9.5035572303459048E-004
  0.69999998807907104        2000.0000000000000        2.3966502398252487E-002   2.0089816302061081E-002   2.0091557875275612E-002   6.0961692361161113E-004
  0.72500002384185791        2000.0000000000000        1.8021397292613983E-002   1.5345826745033264E-002   1.5346472151577473E-002   3.7839735159650445E-004
  0.75000000000000000        2000.0000000000000        1.3145898468792439E-002   1.1369438841938972E-002   1.1369593441486359E-002   2.2603235265705734E-004
  0.77499997615814209        2000.0000000000000        9.2460121959447861E-003   8.1202322617173195E-003   8.1202210858464241E-003   1.2895888357888907E-004
  0.80000001192092896        2000.0000000000000        6.2184692360460758E-003   5.5447844788432121E-003   5.5447616614401340E-003   6.9517031079158187E-005
  0.82499998807907104        2000.0000000000000        3.9532426744699478E-003   3.5782901104539633E-003   3.5783159546554089E-003   3.4841767046600580E-005
  0.85000002384185791        2000.0000000000000        2.3360610939562321E-003   2.1463744342327118E-003   2.1464608144015074E-003   1.5864283341215923E-005
  0.87500000000000000        2000.0000000000000        1.2509808875620365E-003   1.1671365937218070E-003   1.1672714026644826E-003   6.4344458223786205E-006
  0.89999997615814209        2000.0000000000000        5.8306980645284057E-004   5.5349280592054129E-004   5.5364752188324928E-004   2.5689673748274799E-006
  0.92500001192092896        2000.0000000000000        2.2130807337816805E-004   2.1593304700218141E-004   2.1606158406939358E-004   1.8232339016321930E-006
  0.94999998807907104        2000.0000000000000        6.1906299379188567E-005   6.5907835960388184E-005   6.5941858338192105E-005   2.7792202672571875E-006
  0.97500002384185791        2000.0000000000000        1.2476054507715162E-005   2.0320818293839693E-005   2.0167510228930041E-005   4.6372274482564535E-006
   1.0000000000000000        2000.0000000000000       -1.6433049268016475E-006   8.5190267782309093E-006   8.0656209320295602E-006   6.8948961597925518E-006
   9.9999997171806854E-010   2564.4178769999999        2.8528794646263123E-003  -9.0751802781596780E-004  -1.0591462487354875E-003  -9.1886654263362288E-004
   1.3183000246996812E-009   2564.4178769999999        2.9869985301047564E-003  -9.0880092466250062E-004  -1.0835448047146201E-003  -9.3160069081932306E-004
   1.7378000150003459E-009   2564.4178769999999        3.1280580442398787E-003  -9.0798642486333847E-004  -1.1086289305239916E-003  -9.4307330437004566E-004
   2.2908999142146058E-009   2564.4178769999999        3.2765141222625971E-003  -9.0485229156911373E-004  -1.1345257516950369E-003  -9.5296942163258791E-004
   3.0200000278313155E-009   2564.4178769999999        3.4327576868236065E-003  -8.9915876742452383E-004  -1.1613714741542935E-003  -9.6090382430702448E-004
   3.9810998941902653E-009   2564.4178769999999        3.5972378682345152E-003  -8.9064671192318201E-004  -1.1893366463482380E-003  -9.6642068820074201E-004
   5.2481001766579993E-009   2564.4178769999999        3.7704412825405598E-003  -8.7903533130884171E-004  -1.2186263920739293E-003  -9.6897862385958433E-004
   6.9183001549788514E-009   2564.4178769999999        3.9528673514723778E-003  -8.6402241140604019E-004  -1.2494821567088366E-003  -9.6793589182198048E-004
   9.1201002305751899E-009   2564.4178769999999        4.1450615972280502E-003  -8.4528065053746104E-004  -1.2821913696825504E-003  -9.6253515221178532E-004
   1.2023000373062587E-008   2564.4178769999999        4.3476140126585960E-003  -8.2245521480217576E-004  -1.3170946622267365E-003  -9.5188396517187357E-004
   1.5849000334355878E-008   2564.4178769999999        4.5610670931637287E-003  -7.9517345875501633E-004  -1.3545763213187456E-003  -9.3494186876341701E-004
   2.0892999330612838E-008   2564.4178769999999        4.7861263155937195E-003  -7.6301844092085958E-004  -1.3951085275039077E-003  -9.1048394097015262E-004
   2.7542000680114143E-008   2564.4178769999999        5.0234533846378326E-003  -7.2555168299004436E-004  -1.4392236480489373E-003  -8.7708962382748723E-004
   3.6307998385609608E-008   2564.4178769999999        5.2738133817911148E-003  -6.8229099269956350E-004  -1.4875510241836309E-003  -8.3310017362236977E-004
   4.7863000673942224E-008   2564.4178769999999        5.5379406549036503E-003  -6.3273060368373990E-004  -1.5408009057864547E-003  -7.7660864917561412E-004
   6.3096003088958241E-008   2564.4178769999999        5.8166934177279472E-003  -5.7631218805909157E-004  -1.5998064773157239E-003  -7.0539914304390550E-004
   8.3175997644957533E-008   2564.4178769999999        6.1109308153390884E-003  -5.1244493806734681E-004  -1.6655116342008114E-003  -6.1693438328802586E-004
   1.0965000285523274E-007   2564.4178769999999        6.4216451719403267E-003  -4.4047567644156516E-004  -1.7390128923580050E-003  -5.0827901577576995E-004
   1.4453999597208167E-007   2564.4178769999999        6.7497189156711102E-003  -3.5974284401163459E-004  -1.8215159652754664E-003  -3.7614154280163348E-004
   1.9054999711443088E-007   2564.4178769999999        7.0964233018457890E-003  -2.6945243007503450E-004  -1.9144753459841013E-003  -2.1663261577486992E-004
   2.5118998792095226E-007   2564.4178769999999        7.4627059511840343E-003  -1.6885384684428573E-004  -2.0194270182400942E-003  -2.5513856598990969E-005
   3.3112999631157436E-007   2564.4178769999999        7.8498730435967445E-003  -5.7062748965108767E-005  -2.1381836850196123E-003   2.0215363474562764E-004
   4.3651999703797628E-007   2564.4178769999999        8.2592563703656197E-003   6.6857042838819325E-005  -2.2727660834789276E-003   4.7192320926114917E-004
   5.7544002629583701E-007   2564.4178769999999        8.6921853944659233E-003   2.0388510893099010E-004  -2.4254047311842442E-003   7.8998284880071878E-004
   7.5857997217099182E-007   2564.4178769999999        9.1502116993069649E-003   3.5511425812728703E-004  -2.5986300315707922E-003   1.1633635731413960E-003
   9.9999999747524271E-007   2564.4178769999999        9.6349092200398445E-003   5.2169355330988765E-004  -2.7952212840318680E-003   1.5998649178072810E-003
   1.3182999509808724E-006   2564.4178769999999        1.0148080065846443E-002   7.0489983772858977E-004  -3.0183005146682262E-003   2.1082896273583174E-003
   1.7377999483869644E-006   2564.4178769999999        1.0691382922232151E-002   9.0600771363824606E-004  -3.2711797393858433E-003   2.6981341652572155E-003
   2.2909000563231530E-006   2564.4178769999999        1.1267037130892277E-002   1.1265486245974898E-003  -3.5576862283051014E-003   3.3803794067353010E-003
   3.0199998946045525E-006   2564.4178769999999        1.1877079494297504E-002   1.3680418487638235E-003  -3.8818239700049162E-003   4.1667632758617401E-003
   3.9810997805034276E-006   2564.4178769999999        1.2523843906819820E-002   1.6321743605658412E-003  -4.2479904368519783E-003   5.0703478045761585E-003
   5.2481000238913111E-006   2564.4178769999999        1.3209907338023186E-002   1.9207855220884085E-003  -4.6609439887106419E-003   6.1055389232933521E-003
   6.9183001869532745E-006   2564.4178769999999        1.3938004150986671E-002   2.2358358837664127E-003  -5.1257289014756680E-003   7.2880084626376629E-003
   9.1201000032015145E-006   2564.4178769999999        1.4711186289787292E-002   2.5794727262109518E-003  -5.6477207690477371E-003   8.6349584162235260E-003
   1.2022999726468697E-005   2564.4178769999999        1.5532847493886948E-002   2.9540462419390678E-003  -6.2325913459062576E-003   1.0165217332541943E-002
   1.5849000192247331E-005   2564.4178769999999        1.6406394541263580E-002   3.3619517926126719E-003  -6.8859583698213100E-003   1.1898575350642204E-002
   2.0892999600619078E-005   2564.4178769999999        1.7336146906018257E-002   3.8060420192778111E-003  -7.6139126904308796E-003   1.3857484795153141E-002
   2.7542000680114143E-005   2564.4178769999999        1.8326565623283386E-002   4.2892647907137871E-003  -8.4222760051488876E-003   1.6065524891018867E-002
   3.6307999835116789E-005   2564.4178769999999        1.9382948055863380E-002   4.8149819485843182E-003  -9.3168960884213448E-003   1.8548732623457909E-002
   4.7862999053904787E-005   2564.4178769999999        2.0510982722043991E-002   5.3867334499955177E-003  -1.0302957147359848E-002   2.1334400400519371E-002
   6.3095998484641314E-005   2564.4178769999999        2.1717542782425880E-002   6.0086119920015335E-003  -1.1385238729417324E-002   2.4452701210975647E-002
   8.3175997133366764E-005   2564.4178769999999        2.3010380566120148E-002   6.6850739531219006E-003  -1.2567297555506229E-002   2.7935519814491272E-002
   1.0964999819407240E-004   2564.4178769999999        2.4398943409323692E-002   7.4213244952261448E-003  -1.3851503841578960E-002   3.1818062067031860E-002
   1.4453999756369740E-004   2564.4178769999999        2.5893643498420715E-002   8.2228630781173706E-003  -1.5237439423799515E-002   3.6135897040367126E-002
   1.9054999575018883E-004   2564.4178769999999        2.7508581057190895E-002   9.0968618169426918E-003  -1.6723226755857468E-002   4.0931522846221924E-002
   2.5119000929407775E-004   2564.4178769999999        2.9258856549859047E-002   1.0050622746348381E-002  -1.8301537260413170E-002   4.6244863420724869E-002
   3.3112999517470598E-004   2564.4178769999999        3.1164538115262985E-002   1.1093578301370144E-002  -1.9961310550570488E-002   5.2122469991445541E-002
   4.3652000022120774E-004   2564.4178769999999        3.3250134438276291E-002   1.2236856855452061E-002  -2.1684775128960609E-002   5.8612786233425140E-002
   5.7544000446796417E-004   2564.4178769999999        3.5545799881219864E-002   1.3493732549250126E-002  -2.3445487022399902E-002   6.5765105187892914E-002
   7.5857999036088586E-004   2564.4178769999999        3.8090195506811142E-002   1.4880956150591373E-002  -2.5206878781318665E-002   7.3632232844829559E-002
   1.0000000474974513E-003   2564.4178769999999        4.0931764990091324E-002   1.6419177874922752E-002  -2.6918554678559303E-002   8.2265995442867279E-002
   1.3183000264689326E-003   2564.4178769999999        4.4132806360721588E-002   1.8134864047169685E-002  -2.8513463214039803E-002   9.1718591749668121E-002
   1.7377999611198902E-003   2564.4178769999999        4.7770794481039047E-002   2.0060766488313675E-002  -2.9902463778853416E-002  0.10203250497579575     
   2.2909000981599092E-003   2564.4178769999999        5.1947493106126785E-002   2.2240571677684784E-002  -3.0971147119998932E-002  0.11324876546859741     
   3.0199999455362558E-003   2564.4178769999999        5.6789606809616089E-002   2.4729214608669281E-002  -3.1571853905916214E-002  0.12538610398769379     
   3.9810999296605587E-003   2564.4178769999999        6.2458399683237076E-002   2.7598204091191292E-002  -3.1518209725618362E-002  0.13844017684459686     
   5.2481000311672688E-003   2564.4178769999999        6.9156594574451447E-002   3.0940016731619835E-002  -3.0577644705772400E-002  0.15236906707286835     
   6.9182999432086945E-003   2564.4178769999999        7.7134691178798676E-002   3.4873005002737045E-002  -2.8464755043387413E-002  0.16707314550876617     
   9.1201001778244972E-003   2564.4178769999999        8.6697846651077271E-002   3.9547923952341080E-002  -2.4836344644427299E-002  0.18237359821796417     
   1.2023000046610832E-002   2564.4178769999999        9.8207622766494751E-002   4.5153737068176270E-002  -1.9290594384074211E-002  0.19798047840595245     
   1.5848999843001366E-002   2564.4178769999999       0.11206799000501633        5.1918417215347290E-002  -1.1378598399460316E-002  0.21344542503356934     
   2.0893000066280365E-002   2564.4178769999999       0.12871205806732178        6.0113377869129181E-002  -6.2111648730933666E-004  0.22812733054161072     
   2.7542000636458397E-002   2564.4178769999999       0.14853248000144958        7.0034325122833252E-002   1.3437177054584026E-002  0.24111899733543396     
   3.6308001726865768E-002   2564.4178769999999       0.17178374528884888        8.1971749663352966E-002   3.1149977818131447E-002  0.25119689106941223     
   4.7862999141216278E-002   2564.4178769999999       0.19838464260101318        9.6132226288318634E-002   5.2625373005867004E-002  0.25677001476287842     
   6.3096001744270325E-002   2564.4178769999999       0.22763787209987640       0.11251060664653778        7.7535264194011688E-002  0.25589403510093689     
   8.3176001906394958E-002   2564.4178769999999       0.25779277086257935       0.13065524399280548       0.10483058542013168       0.24639946222305298     
  0.10000000149011612        2564.4178769999999       0.27683478593826294       0.14316579699516296       0.12337052822113037       0.23425601422786713     
  0.12500000000000000        2564.4178769999999       0.29633763432502747       0.15769779682159424       0.14464084804058075       0.21260361373424530     
  0.15000000596046448        2564.4178769999999       0.30704554915428162       0.16788665950298309       0.15953446924686432       0.18920208513736725     
  0.17499999701976776        2564.4178769999999       0.31054621934890747       0.17424172163009644       0.16911792755126953       0.16577839851379395     
  0.20000000298023224        2564.4178769999999       0.30816793441772461       0.17723043262958527       0.17427706718444824       0.14334475994110107     
  0.22499999403953552        2564.4178769999999       0.30104422569274902       0.17728877067565918       0.17575673758983612       0.12248568236827850     
  0.25000000000000000        2564.4178769999999       0.29015246033668518       0.17482542991638184       0.17419166862964630       0.10351314395666122     
  0.27500000596046448        2564.4178769999999       0.27633953094482422       0.17022350430488586       0.17012907564640045        8.6559362709522247E-002
  0.30000001192092896        2564.4178769999999       0.26034054160118103       0.16384132206439972       0.16404537856578827        7.1636557579040527E-002
  0.32499998807907104        2564.4178769999999       0.24279281497001648       0.15601274371147156       0.15635852515697479        5.8677364140748978E-002
  0.34999999403953552        2564.4178769999999       0.22424724698066711       0.14704740047454834       0.14743714034557343        4.7563116997480392E-002
  0.37500000000000000        2564.4178769999999       0.20517754554748535       0.13723072409629822       0.13760726153850555        3.8144119083881378E-002
  0.40000000596046448        2564.4178769999999       0.18598805367946625       0.12682422995567322       0.12715759873390198        3.0254244804382324E-002
  0.42500001192092896        2564.4178769999999       0.16702045500278473       0.11606553941965103       0.11634340882301331        2.3721521720290184E-002
  0.44999998807907104        2564.4178769999999       0.14855979382991791       0.10516867786645889       0.10538955777883530        1.8375717103481293E-002
  0.47499999403953552        2564.4178769999999       0.13083970546722412        9.4324335455894470E-002   9.4492860138416290E-002   1.4053651131689548E-002
  0.50000000000000000        2564.4178769999999       0.11404716968536377        8.3700187504291534E-002   8.3823971450328827E-002   1.0602781549096107E-002
  0.52499997615814209        2564.4178769999999        9.8326914012432098E-002   7.3441311717033386E-002   7.3528900742530823E-002   7.8834732994437218E-003
  0.55000001192092896        2564.4178769999999        8.3785332739353180E-002   6.3670627772808075E-002   6.3730277121067047E-002   5.7702320627868176E-003
  0.57499998807907104        2564.4178769999999        7.0494256913661957E-002   5.4489485919475555E-002   5.4528467357158661E-002   4.1521647945046425E-003
  0.60000002384185791        2564.4178769999999        5.8494351804256439E-002   4.5978229492902756E-002   4.6002574265003204E-002   2.9328463133424520E-003
  0.62500000000000000        2564.4178769999999        4.7798387706279755E-002   3.8196932524442673E-002   3.8211360573768616E-002   2.0297474693506956E-003
  0.64999997615814209        2564.4178769999999        3.8394313305616379E-002   3.1186165288090706E-002   3.1194195151329041E-002   1.3733498053625226E-003
  0.67500001192092896        2564.4178769999999        3.0248170718550682E-002   2.4967866018414497E-002   2.4971995502710342E-002   9.0604840079322457E-004
  0.69999998807907104        2564.4178769999999        2.3306902498006821E-002   1.9546335563063622E-002   1.9548239186406136E-002   5.8092729886993766E-004
  0.72500002384185791        2564.4178769999999        1.7501039430499077E-002   1.4909300953149796E-002   1.4910045079886913E-002   3.6047317553311586E-004
  0.75000000000000000        2564.4178769999999        1.2747325934469700E-002   1.1029143817722797E-002   1.1029354296624660E-002   2.1528474462684244E-004
  0.77499997615814209        2564.4178769999999        8.9512756094336510E-003   7.8642163425683975E-003   7.8642359003424644E-003   1.2282021634746343E-004
  0.80000001192092896        2564.4178769999999        6.0096736997365952E-003   5.3603318519890308E-003   5.3603253327310085E-003   6.6217093262821436E-005
  0.82499998807907104        2564.4178769999999        3.8130737375468016E-003   3.4524013753980398E-003   3.4524337388575077E-003   3.3209104003617540E-005
  0.85000002384185791        2564.4178769999999        2.2482860367745161E-003   2.0662576425820589E-003   2.0663440227508545E-003   1.5156738299992867E-005
  0.87500000000000000        2564.4178769999999        1.2009182246401906E-003   1.1207083007320762E-003   1.1208379874005914E-003   6.2006920416024514E-006
  0.89999997615814209        2564.4178769999999        5.5801816051825881E-004   5.2987429080531001E-004   5.3001975174993277E-004   2.5405638552911114E-006
  0.92500001192092896        2564.4178769999999        2.1092378301545978E-004   2.0592982764355838E-004   2.0604558812920004E-004   1.8353441646468127E-006
  0.94999998807907104        2564.4178769999999        5.8511948736850172E-005   6.2450984842143953E-005   6.2470062403008342E-005   2.7171170131623512E-006
  0.97500002384185791        2564.4178769999999        1.1265942703175824E-005   1.8831760826287791E-005   1.8663991795619950E-005   4.4052376324543729E-006
   1.0000000000000000        2564.4178769999999       -2.5910198928613681E-006   7.0994960879033897E-006   6.6365978454996366E-006   6.4045057115436066E-006
   9.9999997171806854E-010   3288.1195250000001        2.8555917087942362E-003  -9.0623192954808474E-004  -1.0582886170595884E-003  -9.5035607228055596E-004
   1.3183000246996812E-009   3288.1195250000001        2.9898735228925943E-003  -9.0740388259291649E-004  -1.0828750673681498E-003  -9.6280302386730909E-004
   1.7378000150003459E-009   3288.1195250000001        3.1311060301959515E-003  -9.0647005708888173E-004  -1.1081914417445660E-003  -9.7380351508036256E-004
   2.2908999142146058E-009   3288.1195250000001        3.2797460444271564E-003  -9.0320751769468188E-004  -1.1343728983774781E-003  -9.8300818353891373E-004
   3.0200000278313155E-009   3288.1195250000001        3.4361856523901224E-003  -8.9737592497840524E-004  -1.1615644907578826E-003  -9.8999240435659885E-004
   3.9810998941902653E-009   3288.1195250000001        3.6008744500577450E-003  -8.8871532352641225E-004  -1.1899464298039675E-003  -9.9425471853464842E-004
   5.2481001766579993E-009   3288.1195250000001        3.7742997519671917E-003  -8.7694422109052539E-004  -1.2197359465062618E-003  -9.9520094227045774E-004
   6.9183001549788514E-009   3288.1195250000001        3.9569623768329620E-003  -8.6175964679569006E-004  -1.2511869426816702E-003  -9.9212920758873224E-004
   9.1201002305751899E-009   3288.1195250000001        4.1494085453450680E-003  -8.4283342584967613E-004  -1.2846018653362989E-003  -9.8421308211982250E-004
   1.2023000373062587E-008   3288.1195250000001        4.3522291816771030E-003  -8.1980961840599775E-004  -1.3203378766775131E-003  -9.7048125462606549E-004
   1.5849000334355878E-008   3288.1195250000001        4.5659686438739300E-003  -7.9231470590457320E-004  -1.3587976573035121E-003  -9.4980484573170543E-004
   2.0892999330612838E-008   3288.1195250000001        4.7913338057696819E-003  -7.5993069913238287E-004  -1.4004742261022329E-003  -9.2085672076791525E-004
   2.7542000680114143E-008   3288.1195250000001        5.0289863720536232E-003  -7.2221783921122551E-004  -1.4459231169894338E-003  -8.8210252579301596E-004
   3.6307998385609608E-008   3288.1195250000001        5.2796942181885242E-003  -6.7869271151721478E-004  -1.4957990497350693E-003  -8.3175383042544127E-004
   4.7863000673942224E-008   3288.1195250000001        5.5441926233470440E-003  -6.2884815270081162E-004  -1.5508404467254877E-003  -7.6776038622483611E-004
   6.3096003088958241E-008   3288.1195250000001        5.8233421295881271E-003  -5.7212443789467216E-004  -1.6119115753099322E-003  -6.8774400278925896E-004
   8.3175997644957533E-008   3288.1195250000001        6.1180037446320057E-003  -5.0792907131835818E-004  -1.6799897421151400E-003  -5.8898824499920011E-004
   1.0965000285523274E-007   3288.1195250000001        6.4291725866496563E-003  -4.3560724589042366E-004  -1.7562085995450616E-003  -4.6835580724291503E-004
   1.4453999597208167E-007   3288.1195250000001        6.7577320151031017E-003  -3.5449551069177687E-004  -1.8418123945593834E-003  -3.2233932870440185E-004
   1.9054999711443088E-007   3288.1195250000001        7.1049574762582779E-003  -2.6379764312878251E-004  -1.9382998580113053E-003  -1.4679701416753232E-004
   2.5118998792095226E-007   3288.1195250000001        7.4717984534800053E-003  -1.6276107635349035E-004  -2.0472498144954443E-003   6.2768114730715752E-005
   3.3112999631157436E-007   3288.1195250000001        7.8595653176307678E-003  -5.0498940254328772E-005  -2.1705236285924911E-003   3.1159131322056055E-004
   4.3651999703797628E-007   3288.1195250000001        8.2695931196212769E-003   7.3927651101257652E-005  -2.3101919796317816E-003   6.0554605443030596E-004
   5.7544002629583701E-007   3288.1195250000001        8.7032169103622437E-003   2.1150108659639955E-004  -2.4685359094291925E-003   9.5116184093058109E-004
   7.5857997217099182E-007   3288.1195250000001        9.1619910672307014E-003   3.6331743467599154E-004  -2.6481386739760637E-003   1.3558459468185902E-003
   9.9999999747524271E-007   3288.1195250000001        9.6474960446357727E-003   5.3052930161356926E-004  -2.8518324252218008E-003   1.8277970375493169E-003
   1.3182999509808724E-006   3288.1195250000001        1.0161540471017361E-002   7.1441748877987266E-004  -3.0827913433313370E-003   2.3762527853250504E-003
   1.7377999483869644E-006   3288.1195250000001        1.0705789551138878E-002   9.1626070206984878E-004  -3.3443747088313103E-003   3.0111512169241905E-003
   2.2909000563231530E-006   3288.1195250000001        1.1282471939921379E-002   1.1375955073162913E-003  -3.6404586862772703E-003   3.7439754232764244E-003
   3.0199998946045525E-006   3288.1195250000001        1.1893633753061295E-002   1.3799467124044895E-003  -3.9750863797962666E-003   4.5869634486734867E-003
   3.9810997805034276E-006   3288.1195250000001        1.2541621923446655E-002   1.6450072871521115E-003  -4.3526869267225266E-003   5.5537135340273380E-003
   5.2481000238913111E-006   3288.1195250000001        1.3229023665189743E-002   1.9346236949786544E-003  -4.7780415043234825E-003   6.6591920331120491E-003
   6.9183001869532745E-006   3288.1195250000001        1.3958591967821121E-002   2.2507645189762115E-003  -5.2562016062438488E-003   7.9196477308869362E-003
   9.1201000032015145E-006   3288.1195250000001        1.4733397401869297E-002   2.5955864693969488E-003  -5.7925344444811344E-003   9.3528814613819122E-003
   1.2022999726468697E-005   3288.1195250000001        1.5556856058537960E-002   2.9714503325521946E-003  -6.3926801085472107E-003   1.0978340171277523E-002
   1.5849000192247331E-005   3288.1195250000001        1.6432402655482292E-002   3.3807640429586172E-003  -7.0621944032609463E-003   1.2816400267183781E-002
   2.0892999600619078E-005   3288.1195250000001        1.7364388331770897E-002   3.8263951428234577E-003  -7.8070797026157379E-003   1.4890163205564022E-002
   2.7542000680114143E-005   3288.1195250000001        1.8357316032052040E-002   4.3113087303936481E-003  -8.6330240592360497E-003   1.7223812639713287E-002
   3.6307999835116789E-005   3288.1195250000001        1.9416533410549164E-002   4.8388885334134102E-003  -9.5456978306174278E-003   1.9844003021717072E-002
   4.7862999053904787E-005   3288.1195250000001        2.0547784864902496E-002   5.4126987233757973E-003  -1.0550047270953655E-002   2.2778583690524101E-002
   6.3095998484641314E-005   3288.1195250000001        2.1758019924163818E-002   6.0368636623024940E-003  -1.1650551110506058E-002   2.6058278977870941E-002
   8.3175997133366764E-005   3288.1195250000001        2.3055074736475945E-002   6.7158755846321583E-003  -1.2850382365286350E-002   2.9715441167354584E-002
   1.0964999819407240E-004   3288.1195250000001        2.4448513984680176E-002   7.4549866840243340E-003  -1.4151445589959621E-002   3.3785697072744370E-002
   1.4453999756369740E-004   3288.1195250000001        2.5948876515030861E-002   8.2597518339753151E-003  -1.5552737750113010E-002   3.8304813206195831E-002
   1.9054999575018883E-004   3288.1195250000001        2.7570432052016258E-002   9.1374134644865990E-003  -1.7051691189408302E-002   4.3315533548593521E-002
   2.5119000929407775E-004   3288.1195250000001        2.9328478500247002E-002   1.0095356963574886E-002  -1.8640138208866119E-002   4.8857543617486954E-002
   3.3112999517470598E-004   3288.1195250000001        3.1243326142430305E-002   1.1143120937049389E-002  -2.0306024700403214E-002   5.4977044463157654E-002
   4.3652000022120774E-004   3288.1195250000001        3.3339783549308777E-002   1.2291966006159782E-002  -2.2030422464013100E-002   6.1721686273813248E-002
   5.7544000446796417E-004   3288.1195250000001        3.5648345947265625E-002   1.3555323705077171E-002  -2.3785533383488655E-002   6.9139383733272552E-002
   7.5857999036088586E-004   3288.1195250000001        3.8208100944757462E-002   1.4950140379369259E-002  -2.5533244013786316E-002   7.7280975878238678E-002
   1.0000000474974513E-003   3288.1195250000001        4.1067976504564285E-002   1.6497302800416946E-002  -2.7221407741308212E-002   8.6195342242717743E-002
   1.3183000264689326E-003   3288.1195250000001        4.4290829449892044E-002   1.8223565071821213E-002  -2.8781030327081680E-002   9.5930688083171844E-002
   1.7377999611198902E-003   3288.1195250000001        4.7954738140106201E-002   2.0162001252174377E-002  -3.0120886862277985E-002  0.10652390867471695     
   2.2909000981599092E-003   3288.1195250000001        5.2162118256092072E-002   2.2356685250997543E-002  -3.1124362722039223E-002  0.11800891906023026     
   3.0199999455362558E-003   3288.1195250000001        5.7040300220251083E-002   2.4862965568900108E-002  -3.1641650944948196E-002  0.13039499521255493     
   3.9810999296605587E-003   3288.1195250000001        6.2751054763793945E-002   2.7752781286835670E-002  -3.1484439969062805E-002  0.14366590976715088     
   5.2481000311672688E-003   3288.1195250000001        6.9497354328632355E-002   3.1119000166654587E-002  -3.0418712645769119E-002  0.15776494145393372     
   6.9182999432086945E-003   3288.1195250000001        7.7529408037662506E-002   3.5080239176750183E-002  -2.8158579021692276E-002  0.17257452011108398     
   9.1201001778244972E-003   3288.1195250000001        8.7151236832141876E-002   3.9787236601114273E-002  -2.4361876770853996E-002  0.18789464235305786     
   1.2023000046610832E-002   3288.1195250000001        9.8721757531166077E-002   4.5428421348333359E-002  -1.8630148842930794E-002  0.20341129601001740     
   1.5848999843001366E-002   3288.1195250000001       0.11264013499021530        5.2230309695005417E-002  -1.0521301068365574E-002  0.21865014731884003     
   2.0893000066280365E-002   3288.1195250000001       0.12933140993118286        6.0461431741714478E-002   4.3265073327347636E-004  0.23294411599636078     
   2.7542000636458397E-002   3288.1195250000001       0.14917565882205963        7.0412360131740570E-002   1.4669890515506268E-002  0.24536363780498505     
   3.6308001726865768E-002   3288.1195250000001       0.17240907251834869        8.2365229725837708E-002   3.2520256936550140E-002  0.25467193126678467     
   4.7862999141216278E-002   3288.1195250000001       0.19892548024654388        9.6513926982879639E-002   5.4061081260442734E-002  0.25928285717964172     
   6.3096001744270325E-002   3288.1195250000001       0.22799646854400635       0.11283537000417709        7.8928366303443909E-002  0.25728639960289001     
   8.3176001906394958E-002   3288.1195250000001       0.25783798098564148       0.13085488975048065       0.10603675991296768       0.24659089744091034     
  0.10000000149011612        3288.1195250000001       0.27658447623252869       0.14323163032531738       0.12435762584209442       0.23366512358188629     
  0.12500000000000000        3288.1195250000001       0.29563251137733459       0.15753678977489471       0.14525604248046875       0.21117141842842102     
  0.15000000596046448        3288.1195250000001       0.30589947104454041       0.16748452186584473       0.15976549685001373       0.18724033236503601     
  0.17499999701976776        3288.1195250000001       0.30899605154991150       0.17359982430934906       0.16898043453693390       0.16352690756320953     
  0.20000000298023224        3288.1195250000001       0.30626434087753296       0.17636127769947052       0.17380213737487793       0.14098303020000458     
  0.22499999403953552        3288.1195250000001       0.29884523153305054       0.17621275782585144       0.17498378455638885       0.12014383822679520     
  0.25000000000000000        3288.1195250000001       0.28771924972534180       0.17356836795806885       0.17316406965255737       0.10128155350685120     
  0.27500000596046448        3288.1195250000001       0.27373334765434265       0.16881470382213593       0.16889148950576782        8.4496922791004181E-002
  0.30000001192092896        3288.1195250000001       0.25762057304382324       0.16231200098991394       0.16264201700687408        6.9777652621269226E-002
  0.32499998807907104        3288.1195250000001       0.24001468718051910       0.15439480543136597       0.15483194589614868        5.7037711143493652E-002
  0.34999999403953552        3288.1195250000001       0.22146193683147430       0.14537239074707031       0.14582745730876923        4.6144608408212662E-002
  0.37500000000000000        3288.1195250000001       0.20243066549301147       0.13552905619144440       0.13595162332057953        3.6938779056072235E-002
  0.40000000596046448        3288.1195250000001       0.18331943452358246       0.12512448430061340       0.12548980116844177        2.9247434809803963E-002
  0.42500001192092896        3288.1195250000001       0.16446398198604584       0.11439392715692520       0.11469365656375885        2.2894488647580147E-002
  0.44999998807907104        3288.1195250000001       0.14614331722259521       0.10354869812726974       0.10378429293632507        1.7707578837871552E-002
  0.47499999403953552        3288.1195250000001       0.12858514487743378        9.2776425182819366E-002   9.2954710125923157E-002   1.3522905297577381E-002
  0.50000000000000000        3288.1195250000001       0.11197076737880707        8.2241550087928772E-002   8.2371711730957031E-002   1.0188419371843338E-002
  0.52499997615814209        3288.1195250000001        9.6439458429813385E-002   7.2085790336132050E-002   7.2177484631538391E-002   7.5657563284039497E-003
  0.55000001192092896        3288.1195250000001        8.2092590630054474E-002   6.2428690493106842E-002   6.2490943819284439E-002   5.5312011390924454E-003
  0.57499998807907104        3288.1195250000001        6.8997353315353394E-002   5.3368229418992996E-002   5.3408853709697723E-002   3.9759278297424316E-003
  0.60000002384185791        3288.1195250000001        5.7190254330635071E-002   4.4981516897678375E-002   4.5006886124610901E-002   2.8056944720447063E-003
  0.62500000000000000        3288.1195250000001        4.6680409461259842E-002   3.7325538694858551E-002   3.7340600043535233E-002   1.9401386380195618E-003
  0.64999997615814209        3288.1195250000001        3.7452619522809982E-002   3.0437985435128212E-002   3.0446408316493034E-002   1.3117982307448983E-003
  0.67500001192092896        3288.1195250000001        2.9470335692167282E-002   2.4338202551007271E-002   2.4342572316527367E-002   8.6494779679924250E-004
  0.69999998807907104        3288.1195250000001        2.2678438574075699E-002   1.9028196111321449E-002   1.9030248746275902E-002   5.5433303350582719E-004
  0.72500002384185791        3288.1195250000001        1.7005965113639832E-002   1.4493761584162712E-002   1.4494594186544418E-002   3.4386524930596352E-004
  0.75000000000000000        3288.1195250000001        1.2368706986308098E-002   1.0705726221203804E-002   1.0705989785492420E-002   2.0532743656076491E-004
  0.77499997615814209        3288.1195250000001        8.6717586964368820E-003   7.6213153079152107E-003   7.6213646680116653E-003   1.1713141429936513E-004
  0.80000001192092896        3288.1195250000001        5.8120181784033775E-003   5.1856543868780136E-003   5.1856627687811852E-003   6.3156650867313147E-005
  0.82499998807907104        3288.1195250000001        3.6806475836783648E-003   3.3334272447973490E-003   3.3334651961922646E-003   3.1692168704466894E-005
  0.85000002384185791        3288.1195250000001        2.1655440796166658E-003   1.9907129462808371E-003   1.9907988607883453E-003   1.4495644791168161E-005
  0.87500000000000000        3288.1195250000001        1.1538458056747913E-003   1.0770411463454366E-003   1.0771659435704350E-003   5.9764452089439146E-006
  0.89999997615814209        3288.1195250000001        5.3453200962394476E-004   5.0772423855960369E-004   5.0786085193976760E-004   2.5032707071659388E-006
  0.92500001192092896        3288.1195250000001        2.0122152636758983E-004   1.9657706434372813E-004   1.9668076129164547E-004   1.8315216721020988E-006
  0.94999998807907104        3288.1195250000001        5.5352335039060563E-005   5.9225247241556644E-005   5.9230460465187207E-005   2.6409834390506148E-006
  0.97500002384185791        3288.1195250000001        1.0145880878553726E-005   1.7442418538848870E-005   1.7261623725062236E-005   4.1707107811816968E-006
   1.0000000000000000        3288.1195250000001       -3.4501347272453131E-006   5.7910688155971002E-006   5.3203525567369070E-006   5.9347225942474324E-006
   9.9999997171806854E-010   4216.0562470000004        2.8583253733813763E-003  -9.0499001089483500E-004  -1.0575905907899141E-003  -9.8145287483930588E-004
   1.3183000246996812E-009   4216.0562470000004        2.9927701689302921E-003  -9.0605299919843674E-004  -1.0823820484802127E-003  -9.9352945107966661E-004
   1.7378000150003459E-009   4216.0562470000004        3.1341761350631714E-003  -9.0500182705000043E-004  -1.1079501127824187E-003  -1.0039616608992219E-003
   2.2908999142146058E-009   4216.0562470000004        3.2830005511641502E-003  -9.0161309344694018E-004  -1.1344380909577012E-003  -1.0123639367520809E-003
   3.0200000278313155E-009   4216.0562470000004        3.4396364353597164E-003  -8.9564558584243059E-004  -1.1619998840615153E-003  -1.0182701516896486E-003
   3.9810998941902653E-009   4216.0562470000004        3.6045338492840528E-003  -8.8683888316154480E-004  -1.1908264132216573E-003  -1.0211310582235456E-003
   5.2481001766579993E-009   4216.0562470000004        3.7781817372888327E-003  -8.7491062004119158E-004  -1.2211462017148733E-003  -1.0202975245192647E-003
   6.9183001549788514E-009   4216.0562470000004        3.9610811509191990E-003  -8.5955701069906354E-004  -1.2532268883660436E-003  -1.0150049347430468E-003
   9.1201002305751899E-009   4216.0562470000004        4.1537797078490257E-003  -8.4044894902035594E-004  -1.2873855885118246E-003  -1.0043549118563533E-003
   1.2023000373062587E-008   4216.0562470000004        4.3568690307438374E-003  -8.1722968025133014E-004  -1.3239966938272119E-003  -9.8729413002729416E-004
   1.5849000334355878E-008   4216.0562470000004        4.5708948746323586E-003  -7.8952475450932980E-004  -1.3634811621159315E-003  -9.6260238206014037E-004
   2.0892999330612838E-008   4216.0562470000004        4.7965650446712971E-003  -7.5691490201279521E-004  -1.4063534326851368E-003  -9.2884671175852418E-004
   2.7542000680114143E-008   4216.0562470000004        5.0345440395176411E-003  -7.1895925793796778E-004  -1.4531920896843076E-003  -8.8437518570572138E-004
   3.6307998385609608E-008   4216.0562470000004        5.2855997346341610E-003  -6.7517324350774288E-004  -1.5046779299154878E-003  -8.2726607797667384E-004
   4.7863000673942224E-008   4216.0562470000004        5.5504692718386650E-003  -6.2504829838871956E-004  -1.5615774318575859E-003  -7.5532175833359361E-004
   6.3096003088958241E-008   4216.0562470000004        5.8300155214965343E-003  -5.6802312610670924E-004  -1.6247858293354511E-003  -6.6599750425666571E-004
   8.3175997644957533E-008   4216.0562470000004        6.1251013539731503E-003  -5.0350383389741182E-004  -1.6953143058344722E-003  -5.5639346828684211E-004
   1.0965000285523274E-007   4216.0562470000004        6.4367237500846386E-003  -4.3083372293040156E-004  -1.7743331845849752E-003  -4.2316631879657507E-004
   1.4453999597208167E-007   4216.0562470000004        6.7657688632607460E-003  -3.4934768336825073E-004  -1.8631248967722058E-003  -2.6258849538862705E-004
   1.9054999711443088E-007   4216.0562470000004        7.1135144680738449E-003  -2.5824722251854837E-004  -1.9632319454103708E-003  -7.0261266955640167E-005
   2.5118998792095226E-007   4216.0562470000004        7.4809133075177670E-003  -1.5677775081712753E-004  -2.0762758795171976E-003   1.5857451944611967E-004
   3.3112999631157436E-007   4216.0562470000004        7.8692799434065819E-003  -4.4049927964806557E-005  -2.2041657939553261E-003   4.2945443419739604E-004
   4.3651999703797628E-007   4216.0562470000004        8.2799512892961502E-003   8.0877784057520330E-005  -2.3490209132432938E-003   7.4857549043372273E-004
   5.7544002629583701E-007   4216.0562470000004        8.7142679840326309E-003   2.1899059356655926E-004  -2.5131716392934322E-003   1.1228115763515234E-003
   7.5857997217099182E-007   4216.0562470000004        9.1737890616059303E-003   3.7138781044632196E-004  -2.6992526836693287E-003   1.5599484322592616E-003
   9.9999999747524271E-007   4216.0562470000004        9.6601005643606186E-003   5.3922552615404129E-004  -2.9101460240781307E-003   2.0685850176960230E-003
   1.3182999509808724E-006   4216.0562470000004        1.0175016708672047E-002   7.2378851473331451E-004  -3.1490770634263754E-003   2.6583955623209476E-003
   1.7377999483869644E-006   4216.0562470000004        1.0720210149884224E-002   9.2635955661535263E-004  -3.4194481559097767E-003   3.3397574443370104E-003
   2.2909000563231530E-006   4216.0562470000004        1.1297918856143951E-002   1.1484804563224316E-003  -3.7251820322126150E-003   4.1246553882956505E-003
   3.0199998946045525E-006   4216.0562470000004        1.1910197325050831E-002   1.3916811440140009E-003  -4.0703560225665569E-003   5.0258240662515163E-003
   3.9810997805034276E-006   4216.0562470000004        1.2559404596686363E-002   1.6576608177274466E-003  -4.4594276696443558E-003   6.0573909431695938E-003
   5.2481000238913111E-006   4216.0562470000004        1.3248141855001450E-002   1.9482729258015752E-003  -4.8971958458423615E-003   7.2348774410784245E-003
   6.9183001869532745E-006   4216.0562470000004        1.3979177922010422E-002   2.2654943168163300E-003  -5.3887143731117249E-003   8.5750995203852654E-003
   9.1201000032015145E-006   4216.0562470000004        1.4755601063370705E-002   2.6114904321730137E-003  -5.9393346309661865E-003   1.0096443817019463E-002
   1.2022999726468697E-005   4216.0562470000004        1.5580851584672928E-002   2.9886332340538502E-003  -6.5546613186597824E-003   1.1818960309028625E-002
   1.5849000192247331E-005   4216.0562470000004        1.6458390280604362E-002   3.3993429969996214E-003  -7.2401785291731358E-003   1.3763594441115856E-002
   2.0892999600619078E-005   4216.0562470000004        1.7392603680491447E-002   3.8465016987174749E-003  -8.0017941072583199E-003   1.5954071655869484E-002
   2.7542000680114143E-005   4216.0562470000004        1.8388031050562859E-002   4.3330923654139042E-003  -8.8450554758310318E-003   1.8415153026580811E-002
   3.6307999835116789E-005   4216.0562470000004        1.9450070336461067E-002   4.8625194467604160E-003  -9.7754495218396187E-003   2.1174082532525063E-002
   4.7862999053904787E-005   4216.0562470000004        2.0584525540471077E-002   5.4383720271289349E-003  -1.0797673836350441E-002   2.4259220808744431E-002
   6.3095998484641314E-005   4216.0562470000004        2.1798418834805489E-002   6.0648056678473949E-003  -1.1915900744497776E-002   2.7701802551746368E-002
   8.3175997133366764E-005   4216.0562470000004        2.3099675774574280E-002   6.7463489249348640E-003  -1.3132914900779724E-002   3.1534586101770401E-002
   1.0964999819407240E-004   4216.0562470000004        2.4497965350747108E-002   7.4882996268570423E-003  -1.4450144954025745E-002   3.5793557763099670E-002
   1.4453999756369740E-004   4216.0562470000004        2.6003962382674217E-002   8.2962671294808388E-003  -1.5866000205278397E-002   4.0514618158340454E-002
   1.9054999575018883E-004   4216.0562470000004        2.7632096782326698E-002   9.1775646433234215E-003  -1.7377225682139397E-002   4.5740641653537750E-002
   2.5119000929407775E-004   4216.0562470000004        2.9397867619991302E-002   1.0139660909771919E-002  -1.8974807113409042E-002   5.1510985940694809E-002
   3.3112999517470598E-004   4216.0562470000004        3.1321823596954346E-002   1.1192199774086475E-002  -2.0645711570978165E-002   5.7871371507644653E-002
   4.3652000022120774E-004   4216.0562470000004        3.3429056406021118E-002   1.2346568517386913E-002  -2.2369854152202606E-002   6.4868517220020294E-002
   5.7544000446796417E-004   4216.0562470000004        3.5750415176153183E-002   1.3616356998682022E-002  -2.4118108674883842E-002   7.2548814117908478E-002
   7.5857999036088586E-004   4216.0562470000004        3.8325399160385132E-002   1.5018705278635025E-002  -2.5850836187601089E-002   8.0960921943187714E-002
   1.0000000474974513E-003   4216.0562470000004        4.1203405708074570E-002   1.6574731096625328E-002  -2.7514182031154633E-002   9.0150602161884308E-002
   1.3183000264689326E-003   4216.0562470000004        4.4447831809520721E-002   1.8311465159058571E-002  -2.9037259519100189E-002  0.10016185790300369     
   1.7377999611198902E-003   4216.0562470000004        4.8137351870536804E-002   2.0262302830815315E-002  -3.0326832085847855E-002  0.11102581024169922     
   2.2909000981599092E-003   4216.0562470000004        5.2375014871358871E-002   2.2471694275736809E-002  -3.1264174729585648E-002  0.12276906520128250     
   3.0199999455362558E-003   4216.0562470000004        5.7288736104965210E-002   2.4995384737849236E-002  -3.1697452068328857E-002  0.13539130985736847     
   3.9810999296605587E-003   4216.0562470000004        6.3040763139724731E-002   2.7905728667974472E-002  -3.1436555087566376E-002  0.14886437356472015     
   5.2481000311672688E-003   4216.0562470000004        6.9834277033805847E-002   3.1295962631702423E-002  -3.0246203765273094E-002  0.16311681270599365     
   6.9182999432086945E-003   4216.0562470000004        7.7919185161590576E-002   3.5284940153360367E-002  -2.7840211987495422E-002  0.17801336944103241     
   9.1201001778244972E-003   4216.0562470000004        8.7598286569118500E-002   4.0023356676101685E-002  -2.3877659812569618E-002  0.19333343207836151     
   1.2023000046610832E-002   4216.0562470000004        9.9227882921695709E-002   4.5699074864387512E-002  -1.7963647842407227E-002  0.20873974263668060     
   1.5848999843001366E-002   4216.0562470000004       0.11320229619741440        5.2537132054567337E-002  -9.6630388870835304E-003  0.22373335063457489     
   2.0893000066280365E-002   4216.0562470000004       0.12993858754634857        6.0803167521953583E-002   1.4808613341301680E-003  0.23762300610542297     
   2.7542000636458397E-002   4216.0562470000004       0.14980448782444000        7.0782668888568878E-002   1.5889266505837440E-002  0.24945913255214691     
   3.6308001726865768E-002   4216.0562470000004       0.17301818728446960        8.2749530673027039E-002   3.3868640661239624E-002  0.25799450278282166     
   4.7862999141216278E-002   4216.0562470000004       0.19944916665554047        9.6885181963443756E-002   5.5466454476118088E-002  0.26165080070495605     
   6.3096001744270325E-002   4216.0562470000004       0.22833891212940216       0.11314904689788818        8.0284245312213898E-002  0.25855469703674316     
   8.3176001906394958E-002   4216.0562470000004       0.25787121057510376       0.13104419410228729       0.10720229148864746       0.24669341742992401     
  0.10000000149011612        4216.0562470000004       0.27632758021354675       0.14328885078430176       0.12530480325222015       0.23301585018634796     
  0.12500000000000000        4216.0562470000004       0.29493090510368347       0.15737122297286987       0.14583648741245270       0.20972260832786560     
  0.15000000596046448        4216.0562470000004       0.30476832389831543       0.16708321869373322       0.15996994078159332       0.18529662489891052     
  0.17499999701976776        4216.0562470000004       0.30747276544570923       0.17296496033668518       0.16882611811161041       0.16132004559040070     
  0.20000000298023224        4216.0562470000004       0.30439928174018860       0.17550578713417053       0.17332075536251068       0.13868473470211029     
  0.22499999403953552        4216.0562470000004       0.29669573903083801       0.17515715956687927       0.17421466112136841       0.11787729710340500     
  0.25000000000000000        4216.0562470000004       0.28534537553787231       0.17233829200267792       0.17215006053447723        9.9131323397159576E-002
  0.27500000596046448        4216.0562470000004       0.27119499444961548       0.16743901371955872       0.16767643392086029        8.2517229020595551E-002
  0.30000001192092896        4216.0562470000004       0.25497543811798096       0.16082134842872620       0.16126908361911774        6.7999310791492462E-002
  0.32499998807907104        4216.0562470000004       0.23731677234172821       0.15282034873962402       0.15334255993366241        5.5473856627941132E-002
  0.34999999403953552        4216.0562470000004       0.21876056492328644       0.14374485611915588       0.14426051080226898        4.4795427471399307E-002
  0.37500000000000000        4216.0562470000004       0.19976989924907684       0.13387796282768250       0.13434304296970367        3.5795297473669052E-002
  0.40000000596046448        4216.0562470000004       0.18073759973049164       0.12347745150327682       0.12387216091156006        2.8294594958424568E-002
  0.42500001192092896        4216.0562470000004       0.16199354827404022       0.11277627199888229       0.11309599876403809        2.2113563492894173E-002
  0.44999998807907104        4216.0562470000004       0.14381083846092224       0.10198297351598740       0.10223197191953659        1.7078040167689323E-002
  0.47499999403953552        4216.0562470000004       0.12641143798828125        9.1282196342945099E-002   9.1469332575798035E-002   1.3023833744227886E-002
  0.50000000000000000        4216.0562470000004       0.10997107625007629        8.0835215747356415E-002   8.0971129238605499E-002   9.7995316609740257E-003
  0.52499997615814209        4216.0562470000004        9.4623789191246033E-002   7.0780463516712189E-002   7.0875845849514008E-002   7.2681107558310032E-003
  0.55000001192092896        4216.0562470000004        8.0466076731681824E-002   6.1234183609485626E-002   6.1298776417970657E-002   5.3076497279107571E-003
  0.57499998807907104        4216.0562470000004        6.7560680210590363E-002   5.2291121333837509E-002   5.2333213388919830E-002   3.8113633636385202E-003
  0.60000002384185791        4216.0562470000004        5.5940099060535431E-002   4.4025238603353500E-002   4.4051524251699448E-002   2.6871343143284321E-003
  0.62500000000000000        4216.0562470000004        4.5609962195158005E-002   3.6490552127361298E-002   3.6506183445453644E-002   1.8566917860880494E-003
  0.64999997615814209        4216.0562470000004        3.6552086472511292E-002   2.9722003266215324E-002   2.9730776324868202E-002   1.2545426143333316E-003
  0.67500001192092896        4216.0562470000004        2.8727455064654350E-002   2.3736450821161270E-002   2.3741036653518677E-002   8.2675000885501504E-004
  0.69999998807907104        4216.0562470000004        2.2079028189182281E-002   1.8533723428845406E-002   1.8535906448960304E-002   5.2963331108912826E-004
  0.72500002384185791        4216.0562470000004        1.6534449532628059E-002   1.4097786508500576E-002   1.4098699204623699E-002   3.2844630186446011E-004
  0.75000000000000000        4216.0562470000004        1.2008649297058582E-002   1.0398019105195999E-002   1.0398330166935921E-002   1.9608360889833421E-004
  0.77499997615814209        4216.0562470000004        8.4063783288002014E-003   7.3906020261347294E-003   7.3906779289245605E-003   1.1184873437741771E-004
  0.80000001192092896        4216.0562470000004        5.6246900931000710E-003   5.0200424157083035E-003   5.0200643017888069E-003   6.0312504501780495E-005
  0.82499998807907104        4216.0562470000004        3.5553844645619392E-003   3.2208522316068411E-003   3.2208955381065607E-003   3.0279894417617470E-005
  0.85000002384185791        4216.0562470000004        2.0874482579529285E-003   1.9193899352103472E-003   1.9194752676412463E-003   1.3876760931452736E-005
  0.87500000000000000        4216.0562470000004        1.1095269583165646E-003   1.0359172010794282E-003   1.0360369924455881E-003   5.7612401178630535E-006
  0.89999997615814209        4216.0562470000004        5.1248318050056696E-004   4.8692291602492332E-004   4.8705097287893295E-004   2.4587775442341808E-006
  0.92500001192092896        4216.0562470000004        1.9214353233110160E-004   1.8782004190143198E-004   1.8791237380355597E-004   1.8147279661206994E-006
  0.94999998807907104        4216.0562470000004        5.2407169278012589E-005   5.6211109040305018E-005   5.6203476560767740E-005   2.5543622541590594E-006
  0.97500002384185791        4216.0562470000004        9.1083429651916958E-006   1.6145040717674419E-005   1.5952544345054775E-005   3.9368696889141575E-006
   1.0000000000000000        4216.0562470000004       -4.2286728785256855E-006   4.5845376916986424E-006   4.1075163608184084E-006   5.4871029533387627E-006
   9.9999997171806854E-010   5405.8650060000000        2.8610767330974340E-003  -9.0378953609615564E-004  -1.0570501908659935E-003  -1.0121373925358057E-003
   1.3183000246996812E-009   5405.8650060000000        2.9956847429275513E-003  -9.0474542230367661E-004  -1.0820640018209815E-003  -1.0237582027912140E-003
   1.7378000150003459E-009   5405.8650060000000        3.1372644007205963E-003  -9.0357899898663163E-004  -1.1079033138230443E-003  -1.0335234692320228E-003
   2.2908999142146058E-009   5405.8650060000000        3.2862734515219927E-003  -9.0006605023518205E-004  -1.1347198160365224E-003  -1.0410096729174256E-003
   3.0200000278313155E-009   5405.8650060000000        3.4431056119501591E-003  -8.9396489784121513E-004  -1.1626763734966516E-003  -1.0457072639837861E-003
   3.9810998941902653E-009   5405.8650060000000        3.6082123406231403E-003  -8.8501430582255125E-004  -1.1919748503714800E-003  -1.0470171691849828E-003
   5.2481001766579993E-009   5405.8650060000000        3.7820825818926096E-003  -8.7293126853182912E-004  -1.2228557607159019E-003  -1.0442329803481698E-003
   6.9183001549788514E-009   5405.8650060000000        3.9652190171182156E-003  -8.5741112707182765E-004  -1.2556001311168075E-003  -1.0365245398133993E-003
   9.1201002305751899E-009   5405.8650060000000        4.1581699624657631E-003  -8.3812396042048931E-004  -1.2905405601486564E-003  -1.0229189647361636E-003
   1.2023000373062587E-008   5405.8650060000000        4.3615279719233513E-003  -8.1471202429383993E-004  -1.3280685525387526E-003  -1.0022780625149608E-003
   1.5849000334355878E-008   5405.8650060000000        4.5758406631648540E-003  -7.8679993748664856E-004  -1.3686239253729582E-003  -9.7328686388209462E-004
   2.0892999330612838E-008   5405.8650060000000        4.8018158413469791E-003  -7.5396732427179813E-004  -1.4127425383776426E-003  -9.3440333148464561E-004
   2.7542000680114143E-008   5405.8650060000000        5.0401203334331512E-003  -7.1577227208763361E-004  -1.4610264915972948E-003  -8.8385463459417224E-004
   3.6307998385609608E-008   5405.8650060000000        5.2915238775312901E-003  -6.7172868875786662E-004  -1.5141826588660479E-003  -8.1958161899819970E-004
   4.7863000673942224E-008   5405.8650060000000        5.5567645467817783E-003  -6.2132696621119976E-004  -1.5730054583400488E-003  -7.3923560557886958E-004
   6.3096003088958241E-008   5405.8650060000000        5.8367070741951466E-003  -5.6400417815893888E-004  -1.6384215559810400E-003  -6.4010143978521228E-004
   8.3175997644957533E-008   5405.8650060000000        6.1322166584432125E-003  -4.9916497664526105E-004  -1.7114755464717746E-003  -5.1909172907471657E-004
   1.0965000285523274E-007   5405.8650060000000        6.4442921429872513E-003  -4.2615080019459128E-004  -1.7933745402842760E-003  -3.7265286664478481E-004
   1.4453999597208167E-007   5405.8650060000000        6.7738224752247334E-003  -3.4429490915499628E-004  -1.8854389199987054E-003  -1.9683338177856058E-004
   1.9054999711443088E-007   5405.8650060000000        7.1220877580344677E-003  -2.5279651163145900E-004  -1.9892544951289892E-003   1.3026742635702249E-005
   2.5118998792095226E-007   5405.8650060000000        7.4900439940392971E-003  -1.5089912631083280E-004  -2.1064849570393562E-003   2.6195222744718194E-004
   3.3112999631157436E-007   5405.8650060000000        7.8790085390210152E-003  -3.7710873584728688E-005  -2.2390857338905334E-003   5.5578257888555527E-004
   4.3651999703797628E-007   5405.8650060000000        8.2903224974870682E-003   8.7712418462615460E-005  -2.3892240133136511E-003   9.0104155242443085E-004
   5.7544002629583701E-007   5405.8650060000000        8.7253302335739136E-003   2.2635873756371439E-004  -2.5592781603336334E-003   1.3049495173618197E-003
   7.5857997217099182E-007   5405.8650060000000        9.1855973005294800E-003   3.7933062412776053E-004  -2.7519324794411659E-003   1.7756731249392033E-003
   9.9999999747524271E-007   5405.8650060000000        9.6727125346660614E-003   5.4778764024376869E-004  -2.9701173771172762E-003   2.3222127929329872E-003
   1.3182999509808724E-006   5405.8650060000000        1.0188498534262180E-002   7.3301844531670213E-004  -3.2171057537198067E-003   2.9546783771365881E-003
   1.7377999483869644E-006   5405.8650060000000        1.0734634473919868E-002   9.3630998162552714E-004  -3.4963414072990417E-003   3.6838869564235210E-003
   2.2909000563231530E-006   5405.8650060000000        1.1313366703689098E-002   1.1592090595513582E-003  -3.8117899093776941E-003   4.5223217457532883E-003
   3.0199998946045525E-006   5405.8650060000000        1.1926759034395218E-002   1.4032509643584490E-003  -4.1675595566630363E-003   5.4832100868225098E-003
   3.9810997805034276E-006   5405.8650060000000        1.2577181681990623E-002   1.6701408894732594E-003  -4.5681316405534744E-003   6.5812040120363235E-003
   5.2481000238913111E-006   5405.8650060000000        1.3267249800264835E-002   1.9617395009845495E-003  -5.0183180719614029E-003   7.8323716297745705E-003
   6.9183001869532745E-006   5405.8650060000000        1.3999748975038528E-002   2.2800310980528593E-003  -5.5231689475476742E-003   9.2540858313441277E-003
   9.1201000032015145E-006   5405.8650060000000        1.4777784235775471E-002   2.6271909009665251E-003  -6.0880160890519619E-003   1.0865306481719017E-002
   1.2022999726468697E-005   5405.8650060000000        1.5604821033775806E-002   3.0056016985327005E-003  -6.7184208892285824E-003   1.2686671689152718E-002
   1.5849000192247331E-005   5405.8650060000000        1.6484344378113747E-002   3.4176951739937067E-003  -7.4197906069457531E-003   1.4739675447344780E-002
   2.0892999600619078E-005   5405.8650060000000        1.7420776188373566E-002   3.8663689047098160E-003  -8.1979315727949142E-003   1.7048647627234459E-002
   2.7542000680114143E-005   5405.8650060000000        1.8418693915009499E-002   4.3546226806938648E-003  -9.0582435950636864E-003   1.9638895988464355E-002
   3.6307999835116789E-005   5405.8650060000000        1.9483543932437897E-002   4.8858821392059326E-003  -1.0006020776927471E-002   2.2538220509886742E-002
   4.7862999053904787E-005   5405.8650060000000        2.0621189847588539E-002   5.4637617431581020E-003  -1.1045708321034908E-002   2.5775456801056862E-002
   6.3095998484641314E-005   5405.8650060000000        2.1838724613189697E-002   6.0924459248781204E-003  -1.2181163765490055E-002   2.9382299631834030E-002
   8.3175997133366764E-005   5405.8650060000000        2.3144161328673363E-002   6.7765014246106148E-003  -1.3414776884019375E-002   3.3391866832971573E-002
   1.0964999819407240E-004   5405.8650060000000        2.4547278881072998E-002   7.5212707743048668E-003  -1.4747495763003826E-002   3.7840433418750763E-002
   1.4453999756369740E-004   5405.8650060000000        2.6058878749608994E-002   8.3324173465371132E-003  -1.6177142038941383E-002   4.2763948440551758E-002
   1.9054999575018883E-004   5405.8650060000000        2.7693558484315872E-002   9.2173255980014801E-003  -1.7699763178825378E-002   4.8205349594354630E-002
   2.5119000929407775E-004   5405.8650060000000        2.9467005282640457E-002   1.0183544829487801E-002  -1.9305508583784103E-002   5.4203547537326813E-002
   3.3112999517470598E-004   5405.8650060000000        3.1400006264448166E-002   1.1240822263062000E-002  -2.0980365574359894E-002   6.0803666710853577E-002
   4.3652000022120774E-004   5405.8650060000000        3.3517941832542419E-002   1.2400673702359200E-002  -2.2703111171722412E-002   6.8051360547542572E-002
   5.7544000446796417E-004   5405.8650060000000        3.5851996392011642E-002   1.3676842674612999E-002  -2.4443302303552628E-002   7.5991332530975342E-002
   7.5857999036088586E-004   5405.8650060000000        3.8442071527242661E-002   1.5086660161614418E-002  -2.6159804314374924E-002   8.4669895470142365E-002
   1.0000000474974513E-003   5405.8650060000000        4.1338030248880386E-002   1.6651470214128494E-002  -2.7797093614935875E-002   9.4129532575607300E-002
   1.3183000264689326E-003   5405.8650060000000        4.4603805989027023E-002   1.8398575484752655E-002  -2.9282441362738609E-002  0.10440982878208160     
   1.7377999611198902E-003   5405.8650060000000        4.8318635672330856E-002   2.0361687988042831E-002  -3.0520671978592873E-002  0.11553595215082169     
   2.2909000981599092E-003   5405.8650060000000        5.2586179226636887E-002   2.2585615515708923E-002  -3.1391043215990067E-002  0.12752704322338104     
   3.0199999455362558E-003   5405.8650060000000        5.7534925639629364E-002   2.5126494467258453E-002  -3.1739797443151474E-002  0.14037311077117920     
   3.9810999296605587E-003   5405.8650060000000        6.3327558338642120E-002   2.8057074174284935E-002  -3.1375177204608917E-002  0.15403397381305695     
   5.2481000311672688E-003   5405.8650060000000        7.0167437195777893E-002   3.1470939517021179E-002  -3.0060805380344391E-002  0.16842360794544220     
   6.9182999432086945E-003   5405.8650060000000        7.8304111957550049E-002   3.5487160086631775E-002  -2.7510382235050201E-002  0.18338935077190399     
   9.1201001778244972E-003   5405.8650060000000        8.8039144873619080E-002   4.0256354957818985E-002  -2.3384425789117813E-002  0.19869048893451691     
   1.2023000046610832E-002   5405.8650060000000        9.9726200103759766E-002   4.5965790748596191E-002  -1.7291780561208725E-002  0.21396744251251221     
   1.5848999843001366E-002   5405.8650060000000       0.11375475674867630        5.2839014679193497E-002  -8.8043818250298500E-003  0.22869797050952911     
   2.0893000066280365E-002   5405.8650060000000       0.13053400814533234        6.1138778924942017E-002   2.5231551844626665E-003  0.24216835200786591     
   2.7542000636458397E-002   5405.8650060000000       0.15041944384574890        7.1145504713058472E-002   1.7095256596803665E-002  0.25341126322746277     
   3.6308001726865768E-002   5405.8650060000000       0.17361167073249817        8.3124972879886627E-002   3.5195481032133102E-002  0.26117163896560669     
   4.7862999141216278E-002   5405.8650060000000       0.19995640218257904        9.7246386110782623E-002   5.6842338293790817E-002  0.26388168334960938     
   6.3096001744270325E-002   5405.8650060000000       0.22866590321063995       0.11345211416482925        8.1604249775409698E-002  0.25970697402954102     
   8.3176001906394958E-002   5405.8650060000000       0.25789311528205872       0.13122363388538361       0.10832895338535309       0.24671418964862823     
  0.10000000149011612        5405.8650060000000       0.27606463432312012       0.14333792030811310       0.12621402740478516       0.23231412470340729     
  0.12500000000000000        5405.8650060000000       0.29423290491104126       0.15720148384571075       0.14638411998748779       0.20826104283332825     
  0.15000000596046448        5405.8650060000000       0.30365175008773804       0.16668289899826050       0.16014955937862396       0.18337269127368927     
  0.17499999701976776        5405.8650060000000       0.30597543716430664       0.17233704030513763       0.16865637898445129       0.15915761888027191     
  0.20000000298023224        5405.8650060000000       0.30257132649421692       0.17466360330581665       0.17283384501934052       0.13644804060459137     
  0.22499999403953552        5405.8650060000000       0.29459372162818909       0.17412127554416656       0.17344979941844940       0.11568300426006317     
  0.25000000000000000        5405.8650060000000       0.28302830457687378       0.17113414406776428       0.17114956676959991        9.7058534622192383E-002
  0.27500000596046448        5405.8650060000000       0.26872146129608154       0.16609509289264679       0.16648334264755249        8.0615818500518799E-002
  0.30000001192092896        5405.8650060000000       0.25240162014961243       0.15936769545078278       0.15992555022239685        6.6296815872192383E-002
  0.32499998807907104        5405.8650060000000       0.23469518125057220       0.15128742158412933       0.15188887715339661        5.3981088101863861E-002
  0.34999999403953552        5405.8650060000000       0.21613901853561401       0.14216259121894836       0.14273443818092346        4.3511025607585907E-002
  0.37500000000000000        5405.8650060000000       0.19719091057777405       0.13227498531341553       0.13277933001518250        3.4709431231021881E-002
  0.40000000596046448        5405.8650060000000       0.17823806405067444       0.12188052386045456       0.12230226397514343        2.7391871437430382E-002
  0.42500001192092896        5405.8650060000000       0.15960457921028137       0.11120979487895966       0.11154783517122269        2.1375333890318871E-002
  0.44999998807907104        5405.8650060000000       0.14155782759189606       0.10046864300966263       0.10072986781597137        1.6484152525663376E-002
  0.47499999403953552        5405.8650060000000       0.12431411445140839        8.9838765561580658E-002   9.0033926069736481E-002   1.2553946115076542E-002
  0.50000000000000000        5405.8650060000000       0.10804378241300583        7.9478301107883453E-002   7.9619407653808594E-002   9.4340601935982704E-003
  0.52499997615814209        5405.8650060000000        9.2875793576240540E-002   6.9522492587566376E-002   6.9621197879314423E-002   6.9888737052679062E-003
  0.55000001192092896        5405.8650060000000        7.8901931643486023E-002   6.0084391385316849E-002   6.0151077806949615E-002   5.0982660613954067E-003
  0.57499998807907104        5405.8650060000000        6.6180646419525146E-002   5.1255572587251663E-002   5.1298972219228745E-002   3.6574597470462322E-003
  0.60000002384185791        5405.8650060000000        5.4740615189075470E-002   4.3106976896524429E-002   4.3134074658155441E-002   2.5764068122953176E-003
  0.62500000000000000        5405.8650060000000        4.4584114104509354E-002   3.5689752548933029E-002   3.5705890506505966E-002   1.7788526602089405E-003
  0.64999997615814209        5405.8650060000000        3.5690117627382278E-002   2.9036212712526321E-002   2.9045300558209419E-002   1.2011901708319783E-003
  0.67500001192092896        5405.8650060000000        2.8017284348607063E-002   2.3160833865404129E-002   2.3165613412857056E-002   7.9118611756712198E-004
  0.69999998807907104        5405.8650060000000        2.1506765857338905E-002   1.8061377108097076E-002   1.8063681200146675E-002   5.0665054004639387E-004
  0.72500002384185791        5405.8650060000000        1.6084916889667511E-002   1.3720078393816948E-002   1.3721064664423466E-002   3.1410405063070357E-004
  0.75000000000000000        5405.8650060000000        1.1665886268019676E-002   1.0104957967996597E-002   1.0105311870574951E-002   1.8748560978565365E-004
  0.77499997615814209        5405.8650060000000        8.1541463732719421E-003   7.1712294593453407E-003   7.1713300421833992E-003   1.0693364311009645E-004
  0.80000001192092896        5405.8650060000000        5.4469509050250053E-003   4.8628514632582664E-003   4.8628854565322399E-003   5.7664230553200468E-005
  0.82499998807907104        5405.8650060000000        3.4367598127573729E-003   3.1142097432166338E-003   3.1142577063292265E-003   2.8962534997845069E-005
  0.85000002384185791        5405.8650060000000        2.0136490929871798E-003   1.8519718432798982E-003   1.8520564772188663E-003   1.3296358702064026E-005
  0.87500000000000000        5405.8650060000000        1.0677478276193142E-003   9.9713960662484169E-004   9.9725462496280670E-004   5.5546629482705612E-006
  0.89999997615814209        5405.8650060000000        4.9175653839483857E-004   4.6736252261325717E-004   4.6748245949856937E-004   2.4085356926661916E-006
  0.92500001192092896        5405.8650060000000        1.8363803974352777E-004   1.7960967670660466E-004   1.7969129839912057E-004   1.7874700688480516E-006
  0.94999998807907104        5405.8650060000000        4.9658290663501248E-005   5.3391057008411735E-005   5.3371528338175267E-005   2.4601677068858407E-006
  0.97500002384185791        5405.8650060000000        8.1465377661515959E-006   1.4932587873772718E-005   1.4729612303199247E-005   3.7062109186081216E-006
   1.0000000000000000        5405.8650060000000       -4.9338523240294307E-006   3.4715617402980570E-006   2.9896027626818977E-006   5.0625212679733522E-006
   9.9999997171806854E-010   6931.4484320000001        2.8638427611440420E-003  -9.0262811863794923E-004  -1.0566660203039646E-003  -1.0423902422189713E-003
   1.3183000246996812E-009   6931.4484320000001        2.9986142180860043E-003  -9.0347870718687773E-004  -1.0819195304065943E-003  -1.0534677421674132E-003
   1.7378000150003459E-009   6931.4484320000001        3.1403673347085714E-003  -9.0219883713871241E-004  -1.1080496478825808E-003  -1.0624651331454515E-003
   2.2908999142146058E-009   6931.4484320000001        3.2895612530410290E-003  -8.9856371050700545E-004  -1.1352164437994361E-003  -1.0689191985875368E-003
   3.0200000278313155E-009   6931.4484320000001        3.4465901553630829E-003  -8.9233095059171319E-004  -1.1635924456641078E-003  -1.0722751030698419E-003
   3.9810998941902653E-009   6931.4484320000001        3.6119057331234217E-003  -8.8323873933404684E-004  -1.1933903442695737E-003  -1.0718817356973886E-003
   5.2481001766579993E-009   6931.4484320000001        3.7859985604882240E-003  -8.7100319797173142E-004  -1.2248628772795200E-003  -1.0669729672372341E-003
   6.9183001549788514E-009   6931.4484320000001        3.9693717844784260E-003  -8.5531896911561489E-004  -1.2583049247041345E-003  -1.0566507698968053E-003
   9.1201002305751899E-009   6931.4484320000001        4.1625746525824070E-003  -8.3585525862872601E-004  -1.2940648011863232E-003  -1.0398651938885450E-003
   1.2023000373062587E-008   6931.4484320000001        4.3662018142640591E-003  -8.1225333269685507E-004  -1.3325512409210205E-003  -1.0153899202123284E-003
   1.5849000334355878E-008   6931.4484320000001        4.5808004215359688E-003  -7.8413693699985743E-004  -1.3742232695221901E-003  -9.8181248176842928E-004
   2.0892999330612838E-008   6931.4484320000001        4.8070810735225677E-003  -7.5108458986505866E-004  -1.4196383999660611E-003  -9.3747844221070409E-004
   2.7542000680114143E-008   6931.4484320000001        5.0457110628485680E-003  -7.1265315636992455E-004  -1.4694221317768097E-003  -8.8049023179337382E-004
   3.6307998385609608E-008   6931.4484320000001        5.2974615246057510E-003  -6.6835549660027027E-004  -1.5243077650666237E-003  -8.0864800838753581E-004
   4.7863000673942224E-008   6931.4484320000001        5.5630733259022236E-003  -6.1768043087795377E-004  -1.5851180069148540E-003  -7.1944820228964090E-004
   6.3096003088958241E-008   6931.4484320000001        5.8434116654098034E-003  -5.6006375234574080E-004  -1.6528108390048146E-003  -6.1000121058896184E-004
   8.3175997644957533E-008   6931.4484320000001        6.1393440701067448E-003  -4.9490848323330283E-004  -1.7284638015553355E-003  -4.7702851588837802E-004
   1.0965000285523274E-007   6931.4484320000001        6.4518721774220467E-003  -4.2155437404289842E-004  -1.8133212579414248E-003  -3.1676213257014751E-004
   1.4453999597208167E-007   6931.4484320000001        6.7818863317370415E-003  -3.3933296799659729E-004  -1.9087404944002628E-003  -1.2502301251515746E-004
   1.9054999711443088E-007   6931.4484320000001        7.1306703612208366E-003  -2.4744126130826771E-004  -2.0163508597761393E-003   1.0311421647202224E-004
   2.5118998792095226E-007   6931.4484320000001        7.4991825968027115E-003  -1.4512079360429198E-004  -2.1378565579652786E-003   3.7294291541911662E-004
   3.3112999631157436E-007   6931.4484320000001        7.8887436538934708E-003  -3.1477247830480337E-005  -2.2752594668418169E-003   6.9060991518199444E-004
   4.3651999703797628E-007   6931.4484320000001        8.3006992936134338E-003   9.4436196377500892E-005  -2.4307733401656151E-003   1.0629683965817094E-003
   5.7544002629583701E-007   6931.4484320000001        8.7363971397280693E-003   2.3361029161605984E-004  -2.6068228762596846E-003   1.4975875383242965E-003
   7.5857997217099182E-007   6931.4484320000001        9.1974064707756042E-003   3.8715076516382396E-004  -2.8061405755579472E-003   2.0030164159834385E-003
   9.9999999747524271E-007   6931.4484320000001        9.6853245049715042E-003   5.5622059153392911E-004  -3.0317027121782303E-003   2.5886574294418097E-003
   1.3182999509808724E-006   6931.4484320000001        1.0201977565884590E-002   7.4211246101185679E-004  -3.2868280541151762E-003   3.2650567591190338E-003
   1.7377999483869644E-006   6931.4484320000001        1.0749053210020065E-002   9.4611727399751544E-004  -3.5749985836446285E-003   4.0434682741761208E-003
   2.2909000563231530E-006   6931.4484320000001        1.1328805238008499E-002   1.1697869049385190E-003  -3.9002194534987211E-003   4.9368725158274174E-003
   3.0199998946045525E-006   6931.4484320000001        1.1943307705223560E-002   1.4146617613732815E-003  -4.2666262015700340E-003   5.9589846059679985E-003
   3.9810997805034276E-006   6931.4484320000001        1.2594942003488541E-002   1.6824534395709634E-003  -4.6787206083536148E-003   7.1249739266932011E-003
   5.2481000238913111E-006   6931.4484320000001        1.3286337256431580E-002   1.9750292412936687E-003  -5.1413215696811676E-003   8.4514496847987175E-003
   6.9183001869532745E-006   6931.4484320000001        1.4020293951034546E-002   2.2943813819438219E-003  -5.6594726629555225E-003   9.9563291296362877E-003
   9.1201000032015145E-006   6931.4484320000001        1.4799935743212700E-002   2.6426943950355053E-003  -6.2384791672229767E-003   1.1659134179353714E-002
   1.2022999726468697E-005   6931.4484320000001        1.5628751367330551E-002   3.0223617795854807E-003  -6.8838531151413918E-003   1.3581075705587864E-002
   1.5849000192247331E-005   6931.4484320000001        1.6510253772139549E-002   3.4358270931988955E-003  -7.6009193435311317E-003   1.5744173899292946E-002
   2.0892999600619078E-005   6931.4484320000001        1.7448894679546356E-002   3.8860028143972158E-003  -8.3953766152262688E-003   1.8173340708017349E-002
   2.7542000680114143E-005   6931.4484320000001        1.8449291586875916E-002   4.3759061954915524E-003  -9.2724682763218880E-003   2.0894404500722885E-002
   3.6307999835116789E-005   6931.4484320000001        1.9516941159963608E-002   4.9089835956692696E-003  -1.0237292386591434E-002   2.3935686796903610E-002
   4.7862999053904787E-005   6931.4484320000001        2.0657762885093689E-002   5.4888734593987465E-003  -1.1294032447040081E-002   2.7326460927724838E-002
   6.3095998484641314E-005   6931.4484320000001        2.1878924220800400E-002   6.1197918839752674E-003  -1.2446225620806217E-002   3.1098833307623863E-002
   8.3175997133366764E-005   6931.4484320000001        2.3188520222902298E-002   6.8063405342400074E-003  -1.3695861212909222E-002   3.5286221653223038E-002
   1.0964999819407240E-004   6931.4484320000001        2.4596439674496651E-002   7.5539080426096916E-003  -1.5043403953313828E-002   3.9925143122673035E-002
   1.4453999756369740E-004   6931.4484320000001        2.6113614439964294E-002   8.3682108670473099E-003  -1.6486082226037979E-002   4.5051500201225281E-002
   1.9054999575018883E-004   6931.4484320000001        2.7754800394177437E-002   9.2567037791013718E-003  -1.8019247800111771E-002   5.0708215683698654E-002
   2.5119000929407775E-004   6931.4484320000001        2.9535874724388123E-002   1.0227014310657978E-002  -1.9632212817668915E-002   5.6933652609586716E-002
   3.3112999517470598E-004   6931.4484320000001        3.1477861106395721E-002   1.1288996785879135E-002  -2.1309996023774147E-002   6.3772223889827728E-002
   4.3652000022120774E-004   6931.4484320000001        3.3606421202421188E-002   1.2454289942979813E-002  -2.3030241951346397E-002   7.1268379688262939E-002
   5.7544000446796417E-004   6931.4484320000001        3.5953070968389511E-002   1.3736790046095848E-002  -2.4761211127042770E-002   7.9464979469776154E-002
   7.5857999036088586E-004   6931.4484320000001        3.8558103144168854E-002   1.5154014341533184E-002  -2.6460302993655205E-002   8.8405862450599670E-002
   1.0000000474974513E-003   6931.4484320000001        4.1471846401691437E-002   1.6727529466152191E-002  -2.8070356696844101E-002   9.8130002617835999E-002
   1.3183000264689326E-003   6931.4484320000001        4.4758744537830353E-002   1.8484909087419510E-002  -2.9516860842704773E-002  0.10867244750261307     
   1.7377999611198902E-003   6931.4484320000001        4.8498585820198059E-002   2.0460166037082672E-002  -3.0702767893671989E-002  0.12005222588777542     
   2.2909000981599092E-003   6931.4484320000001        5.2795626223087311E-002   2.2698465734720230E-002  -3.1505402177572250E-002  0.13228087127208710     
   3.0199999455362558E-003   6931.4484320000001        5.7778887450695038E-002   2.5256315246224403E-002  -3.1769204884767532E-002  0.14533862471580505     
   3.9810999296605587E-003   6931.4484320000001        6.3611477613449097E-002   2.8206845745444298E-002  -3.1300898641347885E-002  0.15917330980300903     
   5.2481000311672688E-003   6931.4484320000001        7.0496886968612671E-002   3.1643971800804138E-002  -2.9863167554140091E-002  0.17368443310260773     
   6.9182999432086945E-003   6931.4484320000001        7.8684277832508087E-002   3.5686943680047989E-002  -2.7169777080416679E-002  0.18870224058628082     
   9.1201001778244972E-003   6931.4484320000001        8.8473945856094360E-002   4.0486294776201248E-002  -2.2882863879203796E-002  0.20396646857261658     
   1.2023000046610832E-002   6931.4484320000001       0.10021688789129257        4.6228669583797455E-002  -1.6615180298686028E-002  0.21909613907337189     
   1.5848999843001366E-002   6931.4484320000001       0.11429779231548309        5.3136099129915237E-002  -7.9458449035882950E-003  0.23354692757129669     
   2.0893000066280365E-002   6931.4484320000001       0.13111799955368042        6.1468437314033508E-002   3.5592170897871256E-003  0.24658440053462982     
   2.7542000636458397E-002   6931.4484320000001       0.15102098882198334        7.1501106023788452E-002   1.8287837505340576E-002  0.25722557306289673     
   3.6308001726865768E-002   6931.4484320000001       0.17419010400772095        8.3491861820220947E-002   3.6501154303550720E-002  0.26421001553535461     
   4.7862999141216278E-002   6931.4484320000001       0.20044785737991333        9.7597926855087280E-002   5.8189556002616882E-002  0.26598289608955383     
   6.3096001744270325E-002   6931.4484320000001       0.22897817194461823       0.11374501883983612        8.2889676094055176E-002  0.26075065135955811     
   8.3176001906394958E-002   6931.4484320000001       0.25790435075759888       0.13139368593692780       0.10941842943429947       0.24665980041027069     
  0.10000000149011612        6931.4484320000001       0.27579605579376221       0.14337930083274841       0.12708711624145508       0.23156540095806122     
  0.12500000000000000        6931.4484320000001       0.29353863000869751       0.15702788531780243       0.14690080285072327       0.20679011940956116     
  0.15000000596046448        6931.4484320000001       0.30254945158958435       0.16628372669219971       0.16030596196651459       0.18146993219852448     
  0.17499999701976776        6931.4484320000001       0.30450326204299927       0.17171598970890045       0.16847246885299683       0.15703925490379333     
  0.20000000298023224        6931.4484320000001       0.30077910423278809       0.17383435368537903       0.17234225571155548       0.13427115976810455     
  0.22499999403953552        6931.4484320000001       0.29253733158111572       0.17310445010662079       0.17268957197666168       0.11355804651975632     
  0.25000000000000000        6931.4484320000001       0.28076565265655518       0.16995497047901154       0.17016248404979706        9.5059476792812347E-002
  0.27500000596046448        6931.4484320000001       0.26630985736846924       0.16478165984153748       0.16531161963939667        7.8788526356220245E-002
  0.30000001192092896        6931.4484320000001       0.24989593029022217       0.15794946253299713       0.15861038863658905        6.4665801823139191E-002
  0.32499998807907104        6931.4484320000001       0.23214638233184814       0.14979419112205505       0.15046951174736023        5.2555043250322342E-002
  0.34999999403953552        6931.4484320000001       0.21359343826770782       0.14062349498271942       0.14124752581119537        4.2287226766347885E-002
  0.37500000000000000        6931.4484320000001       0.19468963146209717       0.13071784377098083       0.13125850260257721        3.3677291125059128E-002
  0.40000000596046448        6931.4484320000001       0.17581664025783539       0.12033125013113022       0.12077785283327103        2.6535751298069954E-002
  0.42500001192092896        6931.4484320000001       0.15729288756847382       0.10969193279743195       0.11004675179719925        2.0676700398325920E-002
  0.44999998807907104        6931.4484320000001       0.13938008248806000        9.9003076553344727E-002   9.9275432527065277E-002   1.5923241153359413E-002
  0.47499999403953552        6931.4484320000001       0.12228905409574509        8.8443450629711151E-002   8.8645890355110168E-002   1.2110988609492779E-002
  0.50000000000000000        6931.4484320000001       0.10618489980697632        7.8168153762817383E-002   7.8313946723937988E-002   9.0901497751474380E-003
  0.52499997615814209        6931.4484320000001        9.1191671788692474E-002   6.8309292197227478E-002   6.8410970270633698E-002   6.7265504039824009E-003
  0.55000001192092896        6931.4484320000001        7.7396579086780548E-002   5.8976795524358749E-002   5.9045352041721344E-002   4.9018720164895058E-003
  0.57499998807907104        6931.4484320000001        6.4853943884372711E-002   5.0259198993444443E-002   5.0303764641284943E-002   3.5133124329149723E-003
  0.60000002384185791        6931.4484320000001        5.3588781505823135E-002   4.2224500328302383E-002   4.2252320796251297E-002   2.4728341959416866E-003
  0.62500000000000000        6931.4484320000001        4.3600153177976608E-002   3.4921102225780487E-002   3.4937687218189240E-002   1.7061274265870452E-003
  0.64999997615814209        6931.4484320000001        3.4864328801631927E-002   2.8378771618008614E-002   2.8388138860464096E-002   1.1513920035213232E-003
  0.67500001192092896        6931.4484320000001        2.7337763458490372E-002   2.2609725594520569E-002   2.2614680230617523E-002   7.5801735511049628E-004
  0.69999998807907104        6931.4484320000001        2.0959910005331039E-002   1.7609750851988792E-002   1.7612162977457047E-002   4.8522750148549676E-004
  0.72500002384185791        6931.4484320000001        1.5655925497412682E-002   1.3359450735151768E-002   1.3360503129661083E-002   3.0073904781602323E-004
  0.75000000000000000        6931.4484320000001        1.1339260265231133E-002   9.8255686461925507E-003   9.8259625956416130E-003   1.7947355809155852E-004
  0.77499997615814209        6931.4484320000001        7.9141631722450256E-003   6.9624274037778378E-003   6.9625508040189743E-003   1.0235208901576698E-004
  0.80000001192092896        6931.4484320000001        5.2781291306018829E-003   4.7134947963058949E-003   4.7135404311120510E-003   5.5193788284668699E-005
  0.82499998807907104        6931.4484320000001        3.3242967911064625E-003   3.0130755621939898E-003   3.0131277162581682E-003   2.7731482987292111E-005
  0.85000002384185791        6931.4484320000001        1.9438290037214756E-003   1.7881717067211866E-003   1.7882556421682239E-003   1.2751140275213402E-005
  0.87500000000000000        6931.4484320000001        1.0283156298100948E-003   9.6053088782355189E-004   9.6064124954864383E-004   5.3563376241072547E-006
  0.89999997615814209        6931.4484320000001        4.7224821173585951E-004   4.4894602615386248E-004   4.4905816321261227E-004   2.3537884317192947E-006
  0.92500001192092896        6931.4484320000001        1.7565851157996804E-004   1.7190186190418899E-004   1.7197338456753641E-004   1.7518669892524485E-006
  0.94999998807907104        6931.4484320000001        4.7089386498555541E-005   5.0749342335620895E-005   5.0718816055450588E-005   2.3607897219335428E-006
  0.97500002384185791        6931.4484320000001        7.2543248279544059E-006   1.3798658983432688E-005   1.3586331078840885E-005   3.4806394069164526E-006
   1.0000000000000000        6931.4484320000001       -5.5721775424899533E-006   2.4445748749712948E-006   1.9589103885664372E-006   4.6613254198746290E-006
   9.9999997171806854E-010   8887.5651369999996        2.8666204307228327E-003  -9.0150348842144012E-004  -1.0564367985352874E-003  -1.0721924481913447E-003
   1.3183000246996812E-009   8887.5651369999996        3.0015553347766399E-003  -9.0225052554160357E-004  -1.0819474700838327E-003  -1.0826369980350137E-003
   1.7378000150003459E-009   8887.5651369999996        3.1434823758900166E-003  -9.0085901319980621E-004  -1.1083879508078098E-003  -1.0907636024057865E-003
   2.2908999142146058E-009   8887.5651369999996        3.2928609289228916E-003  -8.9710357133299112E-004  -1.1359269265085459E-003  -1.0960670188069344E-003
   3.0200000278313155E-009   8887.5651369999996        3.4500861074775457E-003  -8.9074129937216640E-004  -1.1647469364106655E-003  -1.0979456128552556E-003
   3.9810998941902653E-009   8887.5651369999996        3.6156107671558857E-003  -8.8150950614362955E-004  -1.1950714979320765E-003  -1.0956939077004790E-003
   5.2481001766579993E-009   8887.5651369999996        3.7899259477853775E-003  -8.6912373080849648E-004  -1.2271662708371878E-003  -1.0884840739890933E-003
   6.9183001549788514E-009   8887.5651369999996        3.9735361933708191E-003  -8.5327774286270142E-004  -1.2613398721441627E-003  -1.0753478854894638E-003
   9.1201002305751899E-009   8887.5651369999996        4.1669909842312336E-003  -8.3363993326202035E-004  -1.2979565653949976E-003  -1.0551549494266510E-003
   1.2023000373062587E-008   8887.5651369999996        4.3708863668143749E-003  -8.0985069507732987E-004  -1.3374426634982228E-003  -1.0265886085107923E-003
   1.5849000334355878E-008   8887.5651369999996        4.5857708901166916E-003  -7.8153272625058889E-004  -1.3802765170112252E-003  -9.8813569638878107E-004
   2.0892999330612838E-008   8887.5651369999996        4.8123565502464771E-003  -7.4826349737122655E-004  -1.4270375249907374E-003  -9.3802582705393434E-004
   2.7542000680114143E-008   8887.5651369999996        5.0513111054897308E-003  -7.0959882577881217E-004  -1.4783749356865883E-003  -8.7423389777541161E-004
   3.6307998385609608E-008   8887.5651369999996        5.3034084849059582E-003  -6.6505017457529902E-004  -1.5350484754890203E-003  -7.9441542038694024E-004
   4.7863000673942224E-008   8887.5651369999996        5.5693900212645531E-003  -6.1410519992932677E-004  -1.5979090239852667E-003  -6.9590861676260829E-004
   6.3096003088958241E-008   8887.5651369999996        5.8501237072050571E-003  -5.5619823979213834E-004  -1.6679458785802126E-003  -5.7564571034163237E-004
   8.3175997644957533E-008   8887.5651369999996        6.1464784666895866E-003  -4.9073074478656054E-004  -1.7462698742747307E-003  -4.3015307164750993E-004
   1.0965000285523274E-007   8887.5651369999996        6.4594577997922897E-003  -4.1704071918502450E-004  -1.8341615796089172E-003  -2.5544469826854765E-004
   1.4453999597208167E-007   8887.5651369999996        6.7899548448622227E-003  -3.3445801818743348E-004  -1.9330156501382589E-003  -4.7110675950534642E-005
   1.9054999711443088E-007   8887.5651369999996        7.1392566896975040E-003  -2.4217745522037148E-004  -2.0445040427148342E-003   2.0004373800475150E-004
   2.5118998792095226E-007   8887.5651369999996        7.5083235278725624E-003  -1.3943864905741066E-004  -2.1703711245208979E-003   4.9158331239596009E-004
   3.3112999631157436E-007   8887.5651369999996        7.8984797000885010E-003  -2.5344812456751242E-005  -2.3126637097448111E-003   8.3396537229418755E-004
   4.3651999703797628E-007   8887.5651369999996        8.3110751584172249E-003   1.0105347610078752E-004  -2.4736414197832346E-003   1.2343750568106771E-003
   5.7544002629583701E-007   8887.5651369999996        8.7474603205919266E-003   2.4074973771348596E-004  -2.6557738892734051E-003   1.7007321584969759E-003
   7.5857997217099182E-007   8887.5651369999996        9.2092109844088554E-003   3.9485286106355488E-004  -2.8618399519473314E-003   2.2419695742428303E-003
   9.9999999747524271E-007   8887.5651369999996        9.6979280933737755E-003   5.6452921126037836E-004  -3.0948598869144917E-003   2.8678916860371828E-003
   1.3182999509808724E-006   8887.5651369999996        1.0215446352958679E-002   7.5107539305463433E-004  -3.3581960014998913E-003   3.5894811153411865E-003
   1.7377999483869644E-006   8887.5651369999996        1.0763457976281643E-002   9.5578632317483425E-004  -3.6553654354065657E-003   4.4184261932969093E-003
   2.2909000563231530E-006   8887.5651369999996        1.1344227008521557E-002   1.1802189983427525E-003  -3.9904098957777023E-003   5.3682015277445316E-003
   3.0199998946045525E-006   8887.5651369999996        1.1959835886955261E-002   1.4259188901633024E-003  -4.3674889020621777E-003   6.4530060626566410E-003
   3.9810997805034276E-006   8887.5651369999996        1.2612678110599518E-002   1.6946035902947187E-003  -4.7911200672388077E-003   7.6885214075446129E-003
   5.2481000238913111E-006   8887.5651369999996        1.3305394910275936E-002   1.9881473854184151E-003  -5.2661262452602386E-003   9.0918866917490959E-003
   6.9183001869532745E-006   8887.5651369999996        1.4040802605450153E-002   2.3085507564246655E-003  -5.7975379750132561E-003   1.0681553743779659E-002
   9.1201000032015145E-006   8887.5651369999996        1.4822046272456646E-002   2.6580067351460457E-003  -6.3906288705766201E-003   1.2477595359086990E-002
   1.2022999726468697E-005   8887.5651369999996        1.5652634203433990E-002   3.0389195308089256E-003  -7.0508574135601521E-003   1.4501775614917278E-002
   1.5849000192247331E-005   8887.5651369999996        1.6536105424165726E-002   3.4537450410425663E-003  -7.7834594994783401E-003   1.6776623204350471E-002
   2.0892999600619078E-005   8887.5651369999996        1.7476946115493774E-002   3.9054104126989841E-003  -8.5940184071660042E-003   1.9327610731124878E-002
   2.7542000680114143E-005   8887.5651369999996        1.8479812890291214E-002   4.3969498947262764E-003  -9.4876186922192574E-003   2.2181054577231407E-002
   3.6307999835116789E-005   8887.5651369999996        1.9550250843167305E-002   4.9318303354084492E-003  -1.0469151660799980E-002   2.5365768000483513E-002
   4.7862999053904787E-005   8887.5651369999996        2.0694233477115631E-002   5.5137150920927525E-003  -1.1542536318302155E-002   2.8911421075463295E-002
   6.3095998484641314E-005   8887.5651369999996        2.1919000893831253E-002   6.1468500643968582E-003  -1.2710981070995331E-002   3.2850489020347595E-002
   8.3175997133366764E-005   8887.5651369999996        2.3232739418745041E-002   6.8358737044036388E-003  -1.3976071961224079E-002   3.7216637283563614E-002
   1.0964999819407240E-004   8887.5651369999996        2.4645436555147171E-002   7.5862184166908264E-003  -1.5337784774601460E-002   4.2046543210744858E-002
   1.4453999756369740E-004   8887.5651369999996        2.6168154552578926E-002   8.4036551415920258E-003  -1.6792751848697662E-002   4.7376018017530441E-002
   1.9054999575018883E-004   8887.5651369999996        2.7815809473395348E-002   9.2957057058811188E-003  -1.8335631117224693E-002   5.3247857838869095E-002
   2.5119000929407775E-004   8887.5651369999996        2.9604462906718254E-002   1.0270080529153347E-002  -1.9954901188611984E-002   5.9699792414903641E-002
   3.3112999517470598E-004   8887.5651369999996        3.1555373221635818E-002   1.1336731724441051E-002  -2.1634614095091820E-002   6.6775403916835785E-002
   4.3652000022120774E-004   8887.5651369999996        3.3694479614496231E-002   1.2507425621151924E-002  -2.3351294919848442E-002   7.4517808854579926E-002
   5.7544000446796417E-004   8887.5651369999996        3.6053624004125595E-002   1.3796206563711166E-002  -2.5071932002902031E-002   8.2967907190322876E-002
   7.5857999036088586E-004   8887.5651369999996        3.8673486560583115E-002   1.5220777131617069E-002  -2.6752479374408722E-002   9.2166855931282043E-002
   1.0000000474974513E-003   8887.5651369999996        4.1604842990636826E-002   1.6802923753857613E-002  -2.8334183618426323E-002  0.10215002298355103     
   1.3183000264689326E-003   8887.5651369999996        4.4912636280059814E-002   1.8570479005575180E-002  -2.9740793630480766E-002  0.11294770240783691     
   1.7377999611198902E-003   8887.5651369999996        4.8677198588848114E-002   2.0557753741741180E-002  -3.0873466283082962E-002  0.12457267194986343     
   2.2909000981599092E-003   8887.5651369999996        5.3003355860710144E-002   2.2810259833931923E-002  -3.1607672572135925E-002  0.13702870905399323     
   3.0199999455362558E-003   8887.5651369999996        5.8020643889904022E-002   2.5384867563843727E-002  -3.1786162406206131E-002  0.15028624236583710     
   3.9810999296605587E-003   8887.5651369999996        6.3892558217048645E-002   2.8355067595839500E-002  -3.1214274466037750E-002  0.16428112983703613     
   5.2481000311672688E-003   8887.5651369999996        7.0822685956954956E-002   3.1815089285373688E-002  -2.9653895646333694E-002  0.17889852821826935     
   6.9182999432086945E-003   8887.5651369999996        7.9059772193431854E-002   3.5884346812963486E-002  -2.6819033548235893E-002  0.19395191967487335     
   9.1201001778244972E-003   8887.5651369999996        8.8902823626995087E-002   4.0713250637054443E-002  -2.2373607382178307E-002  0.20916211605072021     
   1.2023000046610832E-002   8887.5651369999996       0.10070015490055084        4.6487800776958466E-002  -1.5934430062770844E-002  0.22412754595279694     
   1.5848999843001366E-002   8887.5651369999996       0.11483165621757507        5.3428500890731812E-002  -7.0878984406590462E-003  0.23828308284282684     
   2.0893000066280365E-002   8887.5651369999996       0.13169091939926147        6.1792321503162384E-002   4.5887730084359646E-003  0.25087523460388184     
   2.7542000636458397E-002   8887.5651369999996       0.15160958468914032        7.1849703788757324E-002   1.9467020407319069E-002  0.26090735197067261     
   3.6308001726865768E-002   8887.5651369999996       0.17475403845310211        8.3850502967834473E-002   3.7786021828651428E-002  0.26711592078208923     
   4.7862999141216278E-002   8887.5651369999996       0.20092415809631348        9.7940176725387573E-002   5.9508908540010452E-002  0.26796138286590576     
   6.3096001744270325E-002   8887.5651369999996       0.22927637398242950       0.11402818560600281        8.4141753613948822E-002  0.26169261336326599     
   8.3176001906394958E-002   8887.5651369999996       0.25790548324584961       0.13155479729175568       0.11047230660915375       0.24653628468513489     
  0.10000000149011612        8887.5651369999996       0.27552226185798645       0.14341339468955994       0.12792581319808960       0.23077455163002014     
  0.12500000000000000        8887.5651369999996       0.29284816980361938       0.15685074031352997       0.14738819003105164       0.20531287789344788     
  0.15000000596046448        8887.5651369999996       0.30146107077598572       0.16588585078716278       0.16044062376022339       0.17958952486515045     
  0.17499999701976776        8887.5651369999996       0.30305540561676025       0.17110170423984528       0.16827553510665894       0.15496446192264557     
  0.20000000298023224        8887.5651369999996       0.29902136325836182       0.17301769554615021       0.17184671759605408       0.13215227425098419     
  0.22499999403953552        8887.5651369999996       0.29052478075027466       0.17210604250431061       0.17193430662155151       0.11149960011243820     
  0.25000000000000000        8887.5651369999996       0.27855518460273743       0.16879986226558685       0.16918869316577911        9.3130663037300110E-002
  0.27500000596046448        8887.5651369999996       0.26395758986473083       0.16349749267101288       0.16416072845458984        7.7031455934047699E-002
  0.30000001192092896        8887.5651369999996       0.24745529890060425       0.15656518936157227       0.15732266008853912        6.3102230429649353E-002
  0.32499998807907104        8887.5651369999996       0.22966699302196503       0.14833891391754150       0.14908316731452942        5.1191706210374832E-002
  0.34999999403953552        8887.5651369999996       0.21112023293972015       0.13912563025951385       0.13979813456535339        4.1120182722806931E-002
  0.37500000000000000        8887.5651369999996       0.19226232171058655       0.12920440733432770       0.12977863848209381        3.2695319503545761E-002
  0.40000000596046448        8887.5651369999996       0.17346946895122528       0.11882733553647995       0.11929684132337570        2.5723021477460861E-002
  0.42500001192092896        8887.5651369999996       0.15505452454090118       0.10822029411792755       0.10859047621488571        2.0014837384223938E-002
  0.44999998807907104        8887.5651369999996       0.13727368414402008        9.7583808004856110E-002   9.7866311669349670E-002   1.5392882749438286E-002
  0.47499999403953552        8887.5651369999996       0.12033241987228394        8.7093777954578400E-002   8.7302811443805695E-002   1.1692924425005913E-002
  0.50000000000000000        8887.5651369999996       0.10439073294401169        7.6902292668819427E-002   7.7052310109138489E-002   8.7661249563097954E-003
  0.52499997615814209        8887.5651369999996        8.9567892253398895E-002   6.7138433456420898E-002   6.7242778837680817E-002   6.4797936938703060E-003
  0.55000001192092896        8887.5651369999996        7.5946711003780365E-002   5.7909075170755386E-002   5.7979300618171692E-002   4.7174096107482910E-003
  0.57499998807907104        8887.5651369999996        6.3577532768249512E-002   4.9299791455268860E-002   4.9345396459102631E-002   3.3781097736209631E-003
  0.60000002384185791        8887.5651369999996        5.2481826394796371E-002   4.1375759989023209E-002   4.1404221206903458E-002   2.3758099414408207E-003
  0.62500000000000000        8887.5651369999996        4.2655594646930695E-002   3.4182708710432053E-002   3.4199692308902740E-002   1.6380752203986049E-003
  0.64999997615814209        8887.5651369999996        3.4072533249855042E-002   2.7747986838221550E-002   2.7757601812481880E-002   1.1048368178308010E-003
  0.67500001192092896        8887.5651369999996        2.6686999946832657E-002   2.2081628441810608E-002   2.2086739540100098E-002   7.2703137993812561E-004
  0.69999998807907104        8887.5651369999996        2.0436860620975494E-002   1.7177553847432137E-002   1.7180062830448151E-002   4.6522440970875323E-004
  0.72500002384185791        8887.5651369999996        1.5246157534420490E-002   1.3014815747737885E-002   1.3015927746891975E-002   2.8826319612562656E-004
  0.75000000000000000        8887.5651369999996        1.1027712374925613E-002   9.5589607954025269E-003   9.5593910664319992E-003   1.7199444118887186E-004
  0.77499997615814209        8887.5651369999996        7.6856077648699284E-003   6.7634917795658112E-003   6.7636352032423019E-003   9.8073898698203266E-005
  0.80000001192092896        8887.5651369999996        5.1176133565604687E-003   4.5714378356933594E-003   4.5714937150478363E-003   5.2885199693264440E-005
  0.82499998807907104        8887.5651369999996        3.2175621017813683E-003   2.9170638881623745E-003   2.9171197675168514E-003   2.6579115001368336E-005
  0.85000002384185791        8887.5651369999996        1.8777006771415472E-003   1.7277291044592857E-003   1.7278119921684265E-003   1.2238183444424067E-005
  0.87500000000000000        8887.5651369999996        9.9105539266020060E-004   9.2592980945482850E-004   9.2603563098236918E-004   5.1659171731444076E-006
  0.89999997615814209        8887.5651369999996        4.5386436977423728E-004   4.3158562039025128E-004   4.3169036507606506E-004   2.2955985059525119E-006
  0.92500001192092896        8887.5651369999996        1.6816303832456470E-004   1.6465681255795062E-004   1.6471883282065392E-004   1.7097065665439004E-006
  0.94999998807907104        8887.5651369999996        4.4685792090604082E-005   4.8271780542563647E-005   4.8231089749606326E-005   2.2581800749321701E-006
  0.97500002384185791        8887.5651369999996        6.4261416810040828E-006   1.2737420547637157E-005   1.2516776223492343E-005   3.2615801046631532E-006
   1.0000000000000000        8887.5651369999996       -6.1495165937230922E-006   1.4967019978939788E-006   1.0084422683576122E-006   4.2834640225919429E-006
   9.9999997171806854E-010   11395.715459999999        2.8694076463580132E-003  -9.0041354997083545E-004  -1.0563614778220654E-003  -1.1015253840014338E-003
   1.3183000246996812E-009   11395.715459999999        3.0045059975236654E-003  -9.0105866547673941E-004  -1.0821466566994786E-003  -1.1112454812973738E-003
   1.7378000150003459E-009   11395.715459999999        3.1466064974665642E-003  -8.9955731527879834E-004  -1.1089170584455132E-003  -1.1183958267793059E-003
   2.2908999142146058E-009   11395.715459999999        3.2961696851998568E-003  -8.9568342082202435E-004  -1.1368502164259553E-003  -1.1224279878661036E-003
   3.0200000278313155E-009   11395.715459999999        3.4535911399871111E-003  -8.8919349946081638E-004  -1.1661387979984283E-003  -1.1226913193240762E-003
   3.9810998941902653E-009   11395.715459999999        3.6193246487528086E-003  -8.7982421973720193E-004  -1.1970173800364137E-003  -1.1184241157025099E-003
   5.2481001766579993E-009   11395.715459999999        3.7938619498163462E-003  -8.6729030590504408E-004  -1.2297646608203650E-003  -1.1087342863902450E-003
   6.9183001549788514E-009   11395.715459999999        3.9777080528438091E-003  -8.5128488717600703E-004  -1.2647033436223865E-003  -1.0925808455795050E-003
   9.1201002305751899E-009   11395.715459999999        4.1714147664606571E-003  -8.3147536497563124E-004  -1.3022138737142086E-003  -1.0687510948628187E-003
   1.2023000373062587E-008   11395.715459999999        4.3755783699452877E-003  -8.0750125925987959E-004  -1.3427404919639230E-003  -1.0358344297856092E-003
   1.5849000334355878E-008   11395.715459999999        4.5907483436167240E-003  -7.7898445306345820E-004  -1.3867808738723397E-003  -9.9221430718898773E-004
   2.0892999330612838E-008   11395.715459999999        4.8176380805671215E-003  -7.4550119461491704E-004  -1.4349366538226604E-003  -9.3600153923034668E-004
   2.7542000680114143E-008   11395.715459999999        5.0569172017276287E-003  -7.0660619530826807E-004  -1.4878808287903666E-003  -8.6503988131880760E-004
   3.6307998385609608E-008   11395.715459999999        5.3093601018190384E-003  -6.6180969588458538E-004  -1.5463996678590775E-003  -7.7683688141405582E-004
   4.7863000673942224E-008   11395.715459999999        5.5757109075784683E-003  -6.1059813015162945E-004  -1.6113722231239080E-003  -6.6856906050816178E-004
   6.3096003088958241E-008   11395.715459999999        5.8568385429680347E-003  -5.5240438086912036E-004  -1.6838189912959933E-003  -5.3698680130764842E-004
   8.3175997644957533E-008   11395.715459999999        6.1536147259175777E-003  -4.8662829794920981E-004  -1.7648842185735703E-003  -3.7841804441995919E-004
   1.0965000285523274E-007   11395.715459999999        6.4670443534851074E-003  -4.1260622674599290E-004  -1.8558844458311796E-003  -1.8865503079723567E-004
   1.4453999597208167E-007   11395.715459999999        6.7980233579874039E-003  -3.2966639264486730E-004  -1.9582509994506836E-003   3.6946265026926994E-005
   1.9054999711443088E-007   11395.715459999999        7.1478411555290222E-003  -2.3700135352555662E-004  -2.0736977458000183E-003   3.0385356512852013E-004
   2.5118998792095226E-007   11395.715459999999        7.5174607336521149E-003  -1.3384883641265333E-004  -2.2040090989321470E-003   6.1790575273334980E-004
   3.3112999631157436E-007   11395.715459999999        7.9082101583480835E-003  -1.9309602066641673E-005  -2.3512758780270815E-003   9.8587328102439642E-004
   4.3651999703797628E-007   11395.715459999999        8.3214435726404190E-003   1.0756834672065452E-004  -2.5178019423037767E-003   1.4152757357805967E-003
   5.7544002629583701E-007   11395.715459999999        8.7585141882300377E-003   2.4778125225566328E-004  -2.7061004657298326E-003   1.9143850076943636E-003
   7.5857997217099182E-007   11395.715459999999        9.2210043221712112E-003   4.0244119009003043E-004  -2.9189952183514833E-003   2.4925183970481157E-003
   9.9999999747524271E-007   11395.715459999999        9.7105186432600021E-003   5.7271792320534587E-004  -3.1595483887940645E-003   3.1598834320902824E-003
   1.3182999509808724E-006   11395.715459999999        1.0228897444903851E-002   7.5991189805790782E-004  -3.4311632625758648E-003   3.9278971962630749E-003
   1.7377999483869644E-006   11395.715459999999        1.0777842253446579E-002   9.6532196039333940E-004  -3.7373898085206747E-003   4.8086806200444698E-003
   2.2909000563231530E-006   11395.715459999999        1.1359623633325100E-002   1.1905102292075753E-003  -4.0823034942150116E-003   5.8162002824246883E-003
   3.0199998946045525E-006   11395.715459999999        1.1976335197687149E-002   1.4370272401720285E-003  -4.4700833968818188E-003   6.9651324301958084E-003
   3.9810997805034276E-006   11395.715459999999        1.2630380690097809E-002   1.7065966967493296E-003  -4.9052592366933823E-003   8.2716634497046471E-003
   5.2481000238913111E-006   11395.715459999999        1.3324414379894733E-002   2.0010997541248798E-003  -5.3926543332636356E-003   9.7534554079174995E-003
   6.9183001869532745E-006   11395.715459999999        1.4061268419027328E-002   2.3225445766001940E-003  -5.9372805990278721E-003   1.1429485864937305E-002
   9.1201000032015145E-006   11395.715459999999        1.4844105578958988E-002   2.6731332764029503E-003  -6.5443762578070164E-003   1.3320359401404858E-002
   1.2022999726468697E-005   11395.715459999999        1.5676457434892654E-002   3.0552807729691267E-003  -7.2193392552435398E-003   1.5448382124304771E-002
   1.5849000192247331E-005   11395.715459999999        1.6561890020966530E-002   3.4714548382908106E-003  -7.9673109576106071E-003   1.7836568877100945E-002
   2.0892999600619078E-005   11395.715459999999        1.7504921182990074E-002   3.9245975203812122E-003  -8.7937563657760620E-003   2.0510928705334663E-002
   2.7542000680114143E-005   11395.715459999999        1.8510248512029648E-002   4.4177593663334846E-003  -9.7035905346274376E-003   2.3498238995671272E-002
   3.6307999835116789E-005   11395.715459999999        1.9583459943532944E-002   4.9544293433427811E-003  -1.0701495222747326E-002   2.6827771216630936E-002
   4.7862999053904787E-005   11395.715459999999        2.0730590447783470E-002   5.5382931604981422E-003  -1.1791117489337921E-002   3.0529551208019257E-002
   6.3095998484641314E-005   11395.715459999999        2.1958949044346809E-002   6.1736283823847771E-003  -1.2975334189832211E-002   3.4636382013559341E-002
   8.3175997133366764E-005   11395.715459999999        2.3276804015040398E-002   6.8651079200208187E-003  -1.4255320653319359E-002   3.9182111620903015E-002
   1.0964999819407240E-004   11395.715459999999        2.4694256484508514E-002   7.6182098127901554E-003  -1.5630561858415604E-002   4.4203534722328186E-002
   1.4453999756369740E-004   11395.715459999999        2.6222486048936844E-002   8.4387576207518578E-003  -1.7097091302275658E-002   4.9736279994249344E-002
   1.9054999575018883E-004   11395.715459999999        2.7876570820808411E-002   9.3343406915664673E-003  -1.8648875877261162E-002   5.5822942405939102E-002
   2.5119000929407775E-004   11395.715459999999        2.9672758653759956E-002   1.0312749072909355E-002  -2.0273558795452118E-002   6.2500514090061188E-002
   3.3112999517470598E-004   11395.715459999999        3.1632531434297562E-002   1.1384035460650921E-002  -2.1954236552119255E-002   6.9811642169952393E-002
   4.3652000022120774E-004   11395.715459999999        3.3782105892896652E-002   1.2560090050101280E-002  -2.3666327819228172E-002   7.7797994017601013E-002
   5.7544000446796417E-004   11395.715459999999        3.6153644323348999E-002   1.3855103403329849E-002  -2.5375563651323318E-002   8.6498342454433441E-002
   7.5857999036088586E-004   11395.715459999999        3.8788210600614548E-002   1.5286958776414394E-002  -2.7036482468247414E-002   9.5951057970523834E-002
   1.0000000474974513E-003   11395.715459999999        4.1737008839845657E-002   1.6877658665180206E-002  -2.8588775545358658E-002  0.10618771612644196     
   1.3183000264689326E-003   11395.715459999999        4.5065481215715408E-002   1.8655294552445412E-002  -2.9954506084322929E-002  0.11723372340202332     
   1.7377999611198902E-003   11395.715459999999        4.8854481428861618E-002   2.0654464140534401E-002  -3.1033094972372055E-002  0.12909546494483948     
   2.2909000981599092E-003   11395.715459999999        5.3209383040666580E-002   2.2921016439795494E-002  -3.1698256731033325E-002  0.14176888763904572     
   3.0199999455362558E-003   11395.715459999999        5.8260213583707809E-002   2.5512171909213066E-002  -3.1791143119335175E-002  0.15521453320980072     
   3.9810999296605587E-003   11395.715459999999        6.4170829951763153E-002   2.8501769527792931E-002  -3.1115831807255745E-002  0.16935633122920990     
   5.2481000311672688E-003   11395.715459999999        7.1144893765449524E-002   3.1984329223632812E-002  -2.9433570802211761E-002  0.18406525254249573     
   6.9182999432086945E-003   11395.715459999999        7.9430691897869110E-002   3.6079414188861847E-002  -2.6458755135536194E-002  0.19913841784000397     
   9.1201001778244972E-003   11395.715459999999        8.9325904846191406E-002   4.0937282145023346E-002  -2.1857254207134247E-002  0.21427823603153229     
   1.2023000046610832E-002   11395.715459999999       0.10117617249488831        4.6743277460336685E-002  -1.5250072814524174E-002  0.22906343638896942     
   1.5848999843001366E-002   11395.715459999999       0.11535659432411194        5.3716354072093964E-002  -6.2309671193361282E-003  0.24290929734706879     
   2.0893000066280365E-002   11395.715459999999       0.13225309550762177        6.2110595405101776E-002   5.6115845218300819E-003  0.25504481792449951     
   2.7542000636458397E-002   11395.715459999999       0.15218564867973328        7.2191506624221802E-002   2.0632831379771233E-002  0.26446163654327393     
   3.6308001726865768E-002   11395.715459999999       0.17530398070812225        8.4201164543628693E-002   3.9050467312335968E-002  0.26989534497261047     
   4.7862999141216278E-002   11395.715459999999       0.20138590037822723        9.8273470997810364E-002   6.0801167041063309E-002  0.26982361078262329     
   6.3096001744270325E-002   11395.715459999999       0.22956112027168274       0.11430201679468155        8.5361666977405548E-002  0.26253929734230042     
   8.3176001906394958E-002   11395.715459999999       0.25789707899093628       0.13170740008354187       0.11149208992719650       0.24634915590286255     
  0.10000000149011612        11395.715459999999       0.27524372935295105       0.14344060420989990       0.12873169779777527       0.22994606196880341     
  0.12500000000000000        11395.715459999999       0.29216164350509644       0.15667034685611725       0.14784787595272064       0.20383197069168091     
  0.15000000596046448        11395.715459999999       0.30038636922836304       0.16548936069011688       0.16055491566658020       0.17773237824440002     
  0.17499999701976776        11395.715459999999       0.30163118243217468       0.17049410939216614       0.16806663572788239       0.15293268859386444     
  0.20000000298023224        11395.715459999999       0.29729685187339783       0.17221328616142273       0.17134791612625122       0.13008958101272583     
  0.22499999403953552        11395.715459999999       0.28855437040328979       0.17112547159194946       0.17118424177169800       0.10950498282909393     
  0.25000000000000000        11395.715459999999       0.27639478445053101       0.16766794025897980       0.16822803020477295        9.1268800199031830E-002
  0.27500000596046448        11395.715459999999       0.26166209578514099       0.16224147379398346       0.16303010284900665        7.5340971350669861E-002
  0.30000001192092896        11395.715459999999       0.24507687985897064       0.15521349012851715       0.15606142580509186        6.1602309346199036E-002
  0.32499998807907104        11395.715459999999       0.22725391387939453       0.14691998064517975       0.14772856235504150        4.9887347966432571E-002
  0.34999999403953552        11395.715459999999       0.20871604979038239       0.13766716420650482       0.13838471472263336        4.0006350725889206E-002
  0.37500000000000000        11395.715459999999       0.18990544974803925       0.12773267924785614       0.12833797931671143        3.1760245561599731E-002
  0.40000000596046448        11395.715459999999       0.17119291424751282       0.11736665666103363       0.11785724014043808        2.4950744584202766E-002
  0.42500001192092896        11395.715459999999       0.15288583934307098       0.10679265111684799       0.10717690736055374        1.9387170672416687E-002
  0.44999998807907104        11395.715459999999       0.13523499667644501        9.6208542585372925E-002   9.6500292420387268E-002   1.4890870079398155E-002
  0.47499999403953552        11395.715459999999       0.11844065785408020        8.5787415504455566E-002   8.6002424359321594E-002   1.1297903023660183E-002
  0.50000000000000000        11395.715459999999       0.10265784710645676        7.5678430497646332E-002   7.5832255184650421E-002   8.4604676812887192E-003
  0.52499997615814209        11395.715459999999        8.8001199066638947E-002   6.6007673740386963E-002   6.6114410758018494E-002   6.2473877333104610E-003
  0.55000001192092896        11395.715459999999        7.4549280107021332E-002   5.6879069656133652E-002   5.6950781494379044E-002   4.5439265668392181E-003
  0.57499998807907104        11395.715459999999        6.2348581850528717E-002   4.8375319689512253E-002   4.8421841114759445E-002   3.2511227764189243E-003
  0.60000002384185791        11395.715459999999        5.1417183130979538E-002   4.0558848530054092E-002   4.0587879717350006E-002   2.2847901564091444E-003
  0.62500000000000000        11395.715459999999        4.1748147457838058E-002   3.3472839742898941E-002   3.3490177243947983E-002   1.5743012772873044E-003
  0.64999997615814209        11395.715459999999        3.3312711864709854E-002   2.7142291888594627E-002   2.7152126654982567E-002   1.0612466139718890E-003
  0.67500001192092896        11395.715459999999        2.6063257828354836E-002   2.1575167775154114E-002   2.1580416709184647E-002   6.9803860969841480E-004
  0.69999998807907104        11395.715459999999        1.9936148077249527E-002   1.6763597726821899E-002   1.6766194254159927E-002   4.4651681673713028E-004
  0.72500002384185791        11395.715459999999        1.4854402281343937E-002   1.2685173191130161E-002   1.2686340138316154E-002   2.7659797342494130E-004
  0.75000000000000000        11395.715459999999        1.0730274021625519E-002   9.3043195083737373E-003   9.3047823756933212E-003   1.6500105266459286E-004
  0.77499997615814209        11395.715459999999        7.4677290394902229E-003   6.5737771801650524E-003   6.5739396959543228E-003   9.4072267529554665E-005
  0.80000001192092896        11395.715459999999        4.9648443236947060E-003   4.4361916370689869E-003   4.4362572953104973E-003   5.0724254833767191E-005
  0.82499998807907104        11395.715459999999        3.1161603983491659E-003   2.8258229140192270E-003   2.8258820530027151E-003   2.5498649847577326E-005
  0.85000002384185791        11395.715459999999        1.8150022951886058E-003   1.6704065492376685E-003   1.6704883892089128E-003   1.1754883416870143E-005
  0.87500000000000000        11395.715459999999        9.5580844208598137E-004   8.9319021208211780E-004   8.9329166803508997E-004   4.9830787247628905E-006
  0.89999997615814209        11395.715459999999        4.3652011663652956E-004   4.1520188096910715E-004   4.1529952432028949E-004   2.2348704078467563E-006
  0.92500001192092896        11395.715459999999        1.6111378499772400E-004   1.5783861454110593E-004   1.5789168537594378E-004   1.6624941281406791E-006
  0.94999998807907104        11395.715459999999        4.2434283386683092E-005   4.5945555029902607E-005   4.5895485527580604E-005   2.1539235603995621E-006
  0.97500002384185791        11395.715459999999        5.6569410844531376E-006   1.1743548384401947E-005   1.1515540791151579E-005   3.0500716547976481E-006
   1.0000000000000000        11395.715459999999       -6.6711731960822362E-006   6.2168857084543561E-007   1.3183267810745747E-007   3.9285805542021990E-006
   9.9999997171806854E-010   14611.688230000000        2.8722020797431469E-003  -8.9935638243332505E-004  -1.0564390104264021E-003  -1.1303707724437118E-003
   1.3183000246996812E-009   14611.688230000000        3.0074634123593569E-003  -8.9990120613947511E-004  -1.0825162753462791E-003  -1.1392729356884956E-003
   1.7378000150003459E-009   14611.688230000000        3.1497373711317778E-003  -8.9829164789989591E-004  -1.1096361558884382E-003  -1.1453398037701845E-003
   2.2908999142146058E-009   14611.688230000000        3.2994849607348442E-003  -8.9430110529065132E-004  -1.1379854986444116E-003  -1.1479778913781047E-003
   3.0200000278313155E-009   14611.688230000000        3.4571024589240551E-003  -8.8768539717420936E-004  -1.1677669826894999E-003  -1.1464857961982489E-003
   3.9810998941902653E-009   14611.688230000000        3.6230443511158228E-003  -8.7818055180832744E-004  -1.1992269428446889E-003  -1.1400434887036681E-003
   5.2481001766579993E-009   14611.688230000000        3.7978033069521189E-003  -8.6550065316259861E-004  -1.2326567666605115E-003  -1.1276922887191176E-003
   6.9183001549788514E-009   14611.688230000000        3.9818855002522469E-003  -8.4933789912611246E-004  -1.2683940585702658E-003  -1.1083163553848863E-003
   9.1201002305751899E-009   14611.688230000000        4.1758432053029537E-003  -8.2935905084013939E-004  -1.3068352127447724E-003  -1.0806175414472818E-003
   1.2023000373062587E-008   14611.688230000000        4.3802740983664989E-003  -8.0520252231508493E-004  -1.3484428636729717E-003  -1.0430890833958983E-003
   1.5849000334355878E-008   14611.688230000000        4.5957290567457676E-003  -7.7648938167840242E-004  -1.3937340117990971E-003  -9.9400826729834080E-004
   2.0892999330612838E-008   14611.688230000000        4.8229224048554897E-003  -7.4279477121308446E-004  -1.4433326432481408E-003  -9.3136355280876160E-004
   2.7542000680114143E-008   14611.688230000000        5.0625246949493885E-003  -7.0367235457524657E-004  -1.4979358529672027E-003  -8.5286458488553762E-004
   3.6307998385609608E-008   14611.688230000000        5.3153131157159805E-003  -6.5863115014508367E-004  -1.5583562199026346E-003  -7.5586768798530102E-004
   4.7863000673942224E-008   14611.688230000000        5.5820322595536709E-003  -6.0715619474649429E-004  -1.6255014343187213E-003  -6.3738424796611071E-004
   6.3096003088958241E-008   14611.688230000000        5.8635529130697250E-003  -5.4867897415533662E-004  -1.7004228429868817E-003  -4.9397948896512389E-004
   8.3175997644957533E-008   14611.688230000000        6.1607486568391323E-003  -4.8259794129990041E-004  -1.7842977540567517E-003  -3.2177940011024475E-004
   1.0965000285523274E-007   14611.688230000000        6.4746276475489140E-003  -4.0824766620062292E-004  -1.8784786807373166E-003  -1.1635106784524396E-004
   1.4453999597208167E-007   14611.688230000000        6.8060867488384247E-003  -3.2495468622073531E-004  -1.9844330381602049E-003   1.2718666403088719E-004
   1.9054999711443088E-007   14611.688230000000        7.1564191021025181E-003  -2.3190946376416832E-004  -2.1039163693785667E-003   4.1457798215560615E-004
   2.5118998792095226E-007   14611.688230000000        7.5265900231897831E-003  -1.2834773224312812E-004  -2.2387518547475338E-003   7.5193820521235466E-004
   3.3112999631157436E-007   14611.688230000000        7.9179313033819199E-003  -1.3367890460358467E-005  -2.3910736199468374E-003   1.1463536648079753E-003
   4.3651999703797628E-007   14611.688230000000        8.3317989483475685E-003   1.1398464994272217E-004  -2.5632288306951523E-003   1.6056802123785019E-003
   5.7544002629583701E-007   14611.688230000000        8.7695540860295296E-003   2.5470883701927960E-004  -2.7577728033065796E-003   2.1385429427027702E-003
   7.5857997217099182E-007   14611.688230000000        9.2327799648046494E-003   4.0991988498717546E-004  -2.9775721486657858E-003   2.7546451892703772E-003
   9.9999999747524271E-007   14611.688230000000        9.7230877727270126E-003   5.8079091832041740E-004  -3.2257288694381714E-003   3.4645958803594112E-003
   1.3182999509808724E-006   14611.688230000000        1.0242325253784657E-002   7.6862616697326303E-004  -3.5056858323514462E-003   4.2802472598850727E-003
   1.7377999483869644E-006   14611.688230000000        1.0792199522256851E-002   9.7472860943526030E-004  -3.8210221100598574E-003   5.2141486667096615E-003
   2.2909000563231530E-006   14611.688230000000        1.1374990455806255E-002   1.2006651377305388E-003  -4.1758441366255283E-003   6.2807556241750717E-003
   3.0199998946045525E-006   14611.688230000000        1.1992800049483776E-002   1.4479915844276547E-003  -4.5743477530777454E-003   7.4952170252799988E-003
   3.9810997805034276E-006   14611.688230000000        1.2648042291402817E-002   1.7184375319629908E-003  -5.0210705958306789E-003   8.8742170482873917E-003
   5.2481000238913111E-006   14611.688230000000        1.3343387283384800E-002   2.0138910040259361E-003  -5.5208322592079639E-003   1.0435932315886021E-002
   6.9183001869532745E-006   14611.688230000000        1.4081681147217751E-002   2.3363679647445679E-003  -6.0786218382418156E-003   1.2199851684272289E-002
   9.1201000032015145E-006   14611.688230000000        1.4866106212139130E-002   2.6880793739110231E-003  -6.6996365785598755E-003   1.4187101274728775E-002
   1.2022999726468697E-005   14611.688230000000        1.5700215473771095E-002   3.0714510940015316E-003  -7.3892096988856792E-003   1.6420509666204453E-002
   1.5849000192247331E-005   14611.688230000000        1.6587601974606514E-002   3.4889623057097197E-003  -8.1523824483156204E-003   1.8923562020063400E-002
   2.0892999600619078E-005   14611.688230000000        1.7532812431454659E-002   3.9435694925487041E-003  -8.9944936335086823E-003   2.1722773090004921E-002
   2.7542000680114143E-005   14611.688230000000        1.8540587276220322E-002   4.4383415952324867E-003  -9.9202860146760941E-003   2.4845359846949577E-002
   3.6307999835116789E-005   14611.688230000000        1.9616559147834778E-002   4.9767857417464256E-003  -1.0934226214885712E-002   2.8321018442511559E-002
   4.7862999053904787E-005   14611.688230000000        2.0766822621226311E-002   5.5626141838729382E-003  -1.2039681896567345E-002   3.2180085778236389E-002
   6.3095998484641314E-005   14611.688230000000        2.1998753771185875E-002   6.2001324258744717E-003  -1.3239195570349693E-002   3.6455649882555008E-002
   8.3175997133366764E-005   14611.688230000000        2.3320708423852921E-002   6.8940501660108566E-003  -1.4533527195453644E-002   4.1181694716215134E-002
   1.0964999819407240E-004   14611.688230000000        2.4742886424064636E-002   7.6498887501657009E-003  -1.5921665355563164E-002   4.6395055949687958E-002
   1.4453999756369740E-004   14611.688230000000        2.6276599615812302E-002   8.4735248237848282E-003  -1.7399048432707787E-002   5.2131116390228271E-002
   1.9054999575018883E-004   14611.688230000000        2.7937076985836029E-002   9.3726152554154396E-003  -1.8958944827318192E-002   5.8432191610336304E-002
   2.5119000929407775E-004   14611.688230000000        2.9740748926997185E-002   1.0355028323829174E-002  -2.0588176324963570E-002   6.5334431827068329E-002
   3.3112999517470598E-004   14611.688230000000        3.1709328293800354E-002   1.1430917307734489E-002  -2.2268885746598244E-002   7.2879441082477570E-002
   4.3652000022120774E-004   14611.688230000000        3.3869292587041855E-002   1.2612290680408478E-002  -2.3975398391485214E-002   8.1107318401336670E-002
   5.7544000446796417E-004   14611.688230000000        3.6253128200769424E-002   1.3913488015532494E-002  -2.5672204792499542E-002   9.0054593980312347E-002
   7.5857999036088586E-004   14611.688230000000        3.8902267813682556E-002   1.5352569520473480E-002  -2.7312461286783218E-002   9.9756702780723572E-002
   1.0000000474974513E-003   14611.688230000000        4.1868343949317932E-002   1.6951749101281166E-002  -2.8834335505962372E-002  0.11024128645658493     
   1.3183000264689326E-003   14611.688230000000        4.5217279344797134E-002   1.8739368766546249E-002  -3.0158257111907005E-002  0.12152872979640961     
   1.7377999611198902E-003   14611.688230000000        4.9030434340238571E-002   2.0750312134623528E-002  -3.1181979924440384E-002  0.13361890614032745     
   2.2909000981599092E-003   14611.688230000000        5.3413718938827515E-002   2.3030752316117287E-002  -3.1777534633874893E-002  0.14649984240531921     
   3.0199999455362558E-003   14611.688230000000        5.8497622609138489E-002   2.5638248771429062E-002  -3.1784586608409882E-002  0.16012215614318848     
   3.9810999296605587E-003   14611.688230000000        6.4446337521076202E-002   2.8646975755691528E-002  -3.1006073579192162E-002  0.17439791560173035     
   5.2481000311672688E-003   14611.688230000000        7.1463569998741150E-002   3.2151728868484497E-002  -2.9202735051512718E-002  0.18918412923812866     
   6.9182999432086945E-003   14611.688230000000        7.9797118902206421E-002   3.6272190511226654E-002  -2.6089506223797798E-002  0.20426185429096222     
   9.1201001778244972E-003   14611.688230000000        8.9743323624134064E-002   4.1158460080623627E-002  -2.1334355697035789E-002  0.21931570768356323     
   1.2023000046610832E-002   14611.688230000000       0.10164511948823929        4.6995185315608978E-002  -1.4562606811523438E-002  0.23390558362007141     
   1.5848999843001366E-002   14611.688230000000       0.11587285995483398        5.3999770432710648E-002  -5.3754379041492939E-003  0.24742834270000458     
   2.0893000066280365E-002   14611.688230000000       0.13280485570430756        6.2423415482044220E-002   6.6274455748498440E-003  0.25909698009490967     
   2.7542000636458397E-002   14611.688230000000       0.15274958312511444        7.2526745498180389E-002   2.1785322576761246E-002  0.26789331436157227     
   3.6308001726865768E-002   14611.688230000000       0.17584043741226196        8.4544122219085693E-002   4.0294867008924484E-002  0.27255392074584961     
   4.7862999141216278E-002   14611.688230000000       0.20183365046977997        9.8598137497901917E-002   6.2067084014415741E-002  0.27157565951347351     
   6.3096001744270325E-002   14611.688230000000       0.22983299195766449       0.11456689238548279        8.6550533771514893E-002  0.26329666376113892     
   8.3176001906394958E-002   14611.688230000000       0.25787958502769470       0.13185188174247742       0.11247918754816055       0.24610354006290436     
  0.10000000149011612        14611.688230000000       0.27496075630187988       0.14346130192279816       0.12950630486011505       0.22908398509025574     
  0.12500000000000000        14611.688230000000       0.29147911071777344       0.15648697316646576       0.14828135073184967       0.20234978199005127     
  0.15000000596046448        14611.688230000000       0.29932495951652527       0.16509439051151276       0.16065011918544769       0.17589926719665527     
  0.17499999701976776        14611.688230000000       0.30022981762886047       0.16989310085773468       0.16784675419330597       0.15094327926635742     
  0.20000000298023224        14611.688230000000       0.29560440778732300       0.17142079770565033       0.17084646224975586       0.12808133661746979     
  0.22499999403953552        14611.688230000000       0.28662455081939697       0.17016214132308960       0.17043961584568024       0.10757162421941757     
  0.25000000000000000        14611.688230000000       0.27428248524665833       0.16655836999416351       0.16728034615516663        8.9470766484737396E-002
  0.27500000596046448        14611.688230000000       0.25942108035087585       0.16101254522800446       0.16191923618316650        7.3713660240173340E-002
  0.30000001192092896        14611.688230000000       0.24275802075862885       0.15389303863048553       0.15482585132122040        6.0162544250488281E-002
  0.32499998807907104        14611.688230000000       0.22490419447422028       0.14553585648536682       0.14640453457832336        4.8638518899679184E-002
  0.34999999403953552        14611.688230000000       0.20637774467468262       0.13624638319015503       0.13700585067272186        3.8942463696002960E-002
  0.37500000000000000        14611.688230000000       0.18761572241783142       0.12630078196525574       0.12693482637405396        3.0869062989950180E-002
  0.40000000596046448        14611.688230000000       0.16898362338542938       0.11594721674919128       0.11645721644163132        2.4216232821345329E-002
  0.42500001192092896        14611.688230000000       0.15078341960906982       0.10540691018104553       0.10580405592918396        1.8791349604725838E-002
  0.44999998807907104        14611.688230000000       0.13326065242290497        9.4875149428844452E-002   9.5175310969352722E-002   1.4415191486477852E-002
  0.47499999403953552        14611.688230000000       0.11661046743392944        8.4522232413291931E-002   8.4742650389671326E-002   1.0924243368208408E-002
  0.50000000000000000        14611.688230000000       0.10098306834697723        7.4494428932666779E-002   7.4651680886745453E-002   8.1718051806092262E-003
  0.52499997615814209        14611.688230000000        8.6488582193851471E-002   6.4914934337139130E-002   6.5023809671401978E-002   6.0282326303422451E-003
  0.55000001192092896        14611.688230000000        7.3201455175876617E-002   5.5884782224893570E-002   5.5957816541194916E-002   4.3805618770420551E-003
  0.57499998807907104        14611.688230000000        6.1164487153291702E-002   4.7483883798122406E-002   4.7531221061944962E-002   3.1316946260631084E-003
  0.60000002384185791        14611.688230000000        5.0392478704452515E-002   3.9772015064954758E-002   3.9801549166440964E-002   2.1992858964949846E-003
  0.62500000000000000        14611.688230000000        4.0875688195228577E-002   3.2789882272481918E-002   3.2807528972625732E-002   1.5144512290135026E-003
  0.64999997615814209        14611.688230000000        3.2583002001047134E-002   2.6560243219137192E-002   2.6570273563265800E-002   1.0203723795711994E-003
  0.67500001192092896        14611.688230000000        2.5464931502938271E-002   2.1089069545269012E-002   2.1094441413879395E-002   6.7086960189044476E-004
  0.69999998807907104        14611.688230000000        1.9456421956419945E-002   1.6366789117455482E-002   1.6369463875889778E-002   4.2899357504211366E-004
  0.72500002384185791        14611.688230000000        1.4479546807706356E-002   1.2369606643915176E-002   1.2370822019875050E-002   2.6567341410554945E-004
  0.75000000000000000        14611.688230000000        1.0446054860949516E-002   9.0608941391110420E-003   9.0613868087530136E-003   1.5845138113945723E-004
  0.77499997615814209        14611.688230000000        7.2598382830619812E-003   6.3926931470632553E-003   6.3928724266588688E-003   9.0323308540973812E-005
  0.80000001192092896        14611.688230000000        4.8193102702498436E-003   4.3073091655969620E-003   4.3073836714029312E-003   4.8698297177907079E-005
  0.82499998807907104        14611.688230000000        3.0197305604815483E-003   2.7390311006456614E-003   2.7390930335968733E-003   2.4484043024131097E-005
  0.85000002384185791        14611.688230000000        1.7554950900375843E-003   1.6159879742190242E-003   1.6160686500370502E-003   1.1298914614599198E-005
  0.87500000000000000        14611.688230000000        9.2243053950369358E-004   8.6217920761555433E-004   8.6227635620161891E-004   4.8075175982376095E-006
  0.89999997615814209        14611.688230000000        4.2013847269117832E-004   3.9972274680621922E-004   3.9981363806873560E-004   2.1723728877987014E-006
  0.92500001192092896        14611.688230000000        1.5447654004674405E-004   1.5141475887503475E-004   1.5145944780670106E-004   1.6114942127387621E-006
  0.94999998807907104        14611.688230000000        4.0322913264390081E-005   4.3759067921200767E-005   4.3700347305275500E-005   2.0493005195021397E-006
  0.97500002384185791        14611.688230000000        4.9421373660152312E-006   1.0812176697072573E-005   1.0577682587609161E-005   2.8468391519709257E-006
   1.0000000000000000        14611.688230000000       -7.1419476626033429E-006  -1.8616280783589900E-007  -6.7671714987227460E-007   3.5960965760750696E-006
   9.9999997171806854E-010   18735.237260000002        2.8750014025717974E-003  -8.9833023957908154E-004  -1.0566685814410448E-003  -1.1587105691432953E-003
   1.3183000246996812E-009   18735.237260000002        3.0104257166385651E-003  -8.9877622667700052E-004  -1.0830555111169815E-003  -1.1666994541883469E-003
   1.7378000150003459E-009   18735.237260000002        3.1528729014098644E-003  -8.9706014841794968E-004  -1.1105444282293320E-003  -1.1715736472979188E-003
   2.2908999142146058E-009   18735.237260000002        3.3028044272214174E-003  -8.9295458747074008E-004  -1.1393318418413401E-003  -1.1726928642019629E-003
   3.0200000278313155E-009   18735.237260000002        3.4606175031512976E-003  -8.8621495524421334E-004  -1.1696306755766273E-003  -1.1693029664456844E-003
   3.9810998941902653E-009   18735.237260000002        3.6267675459384918E-003  -8.7657646508887410E-004  -1.2016990222036839E-003  -1.1605237377807498E-003
   5.2481001766579993E-009   18735.237260000002        3.8017476908862591E-003  -8.6375256069004536E-004  -1.2358415406197309E-003  -1.1453278129920363E-003
   6.9183001549788514E-009   18735.237260000002        3.9860652759671211E-003  -8.4743468323722482E-004  -1.2724106200039387E-003  -1.1225217022001743E-003
   9.1201002305751899E-009   18735.237260000002        4.1802735067903996E-003  -8.2728860434144735E-004  -1.3118190690875053E-003  -1.0907198302447796E-003
   1.2023000373062587E-008   18735.237260000002        4.3849712237715721E-003  -8.0295209772884846E-004  -1.3545475667342544E-003  -1.0483161313459277E-003
   1.5849000334355878E-008   18735.237260000002        4.6007102355360985E-003  -7.7404512558132410E-004  -1.4011331368237734E-003  -9.9347904324531555E-004
   2.0892999330612838E-008   18735.237260000002        4.8282062634825706E-003  -7.4014184065163136E-004  -1.4522222336381674E-003  -9.2407176271080971E-004
   2.7542000680114143E-008   18735.237260000002        5.0681317225098610E-003  -7.0079480065032840E-004  -1.5085359336808324E-003  -8.3766668103635311E-004
   3.6307998385609608E-008   18735.237260000002        5.3212638013064861E-003  -6.5551174338907003E-004  -1.5709134750068188E-003  -7.3146563954651356E-004
   4.7863000673942224E-008   18735.237260000002        5.5883498862385750E-003  -6.0377654153853655E-004  -1.6402906039729714E-003  -6.0231168754398823E-004
   6.3096003088958241E-008   18735.237260000002        5.8702626265585423E-003  -5.4501922568306327E-004  -1.7177498666569591E-003  -4.4658160186372697E-004
   8.3175997644957533E-008   18735.237260000002        6.1678774654865265E-003  -4.7863670624792576E-004  -1.8045014003291726E-003  -2.6019624783657491E-004
   1.0965000285523274E-007   18735.237260000002        6.4822039566934109E-003  -4.0396192343905568E-004  -1.9019331084564328E-003  -3.8494101318065077E-005
   1.4453999597208167E-007   18735.237260000002        6.8141417577862740E-003  -3.2031975570134819E-004  -2.0115484949201345E-003   2.2364583855960518E-004
   1.9054999711443088E-007   18735.237260000002        7.1649868041276932E-003  -2.2689846809953451E-004  -2.1351440809667110E-003   5.3224747534841299E-004
   2.5118998792095226E-007   18735.237260000002        7.5357067398726940E-003  -1.2293196050450206E-004  -2.2745807655155659E-003   8.9370476780459285E-004
   3.3112999631157436E-007   18735.237260000002        7.9276375472545624E-003  -7.5161751738050953E-006  -2.4320352822542191E-003   1.3154223561286926E-003
   4.3651999703797628E-007   18735.237260000002        8.3421384915709496E-003   1.2030598736600950E-004  -2.6098969392478466E-003   1.8055940745398402E-003
   5.7544002629583701E-007   18735.237260000002        8.7805734947323799E-003   2.6153618819080293E-004  -2.8107613325119019E-003   2.3731992114335299E-003
   7.5857997217099182E-007   18735.237260000002        9.2445323243737221E-003   4.1729275835677981E-004  -3.0375369824469090E-003   3.0283271335065365E-003
   9.9999999747524271E-007   18735.237260000002        9.7356317564845085E-003   5.8875209651887417E-004  -3.2933636102825403E-003   3.7819887511432171E-003
   1.3182999509808724E-006   18735.237260000002        1.0255724191665649E-002   7.7722244895994663E-004  -3.5817204043269157E-003   4.6464689075946808E-003
   1.7377999483869644E-006   18735.237260000002        1.0806524194777012E-002   9.8401051945984364E-004  -3.9062141440808773E-003   5.6347437202930450E-003
   2.2909000563231530E-006   18735.237260000002        1.1390319094061852E-002   1.2106881476938725E-003  -4.2709787376224995E-003   6.7617534659802914E-003
   3.0199998946045525E-006   18735.237260000002        1.2009222060441971E-002   1.4588164631277323E-003  -4.6802232973277569E-003   8.0431131646037102E-003
   3.9810997805034276E-006   18735.237260000002        1.2665658257901669E-002   1.7301307525485754E-003  -5.1384903490543365E-003   9.4959987327456474E-003
   5.2481000238913111E-006   18735.237260000002        1.3362308964133263E-002   2.0265260245651007E-003  -5.6505897082388401E-003   1.1139090172946453E-002
   6.9183001869532745E-006   18735.237260000002        1.4102036133408546E-002   2.3500258103013039E-003  -6.2214862555265427E-003   1.2992378324270248E-002
   9.1201000032015145E-006   18735.237260000002        1.4888041652739048E-002   2.7028503827750683E-003  -6.8563297390937805E-003   1.5077497810125351E-002
   1.2022999726468697E-005   18735.237260000002        1.5723899006843567E-002   3.0874356161803007E-003  -7.5603839941322803E-003   1.7417781054973602E-002
   1.5849000192247331E-005   18735.237260000002        1.6613230109214783E-002   3.5062725655734539E-003  -8.3385845646262169E-003   2.0037159323692322E-002
   2.0892999600619078E-005   18735.237260000002        1.7560612410306931E-002   3.9623328484594822E-003  -9.1961398720741272E-003   2.2962637245655060E-002
   2.7542000680114143E-005   18735.237260000002        1.8570821732282639E-002   4.4587012380361557E-003  -1.0137615725398064E-002   2.6221837848424911E-002
   3.6307999835116789E-005   18735.237260000002        1.9649542868137360E-002   4.9989065155386925E-003  -1.1167254298925400E-002   2.9844846576452255E-002
   4.7862999053904787E-005   18735.237260000002        2.0802922546863556E-002   5.5866837501525879E-003  -1.2288143858313560E-002   3.3862281590700150E-002
   6.3095998484641314E-005   18735.237260000002        2.2038409486413002E-002   6.2263687141239643E-003  -1.3502484187483788E-002   3.8307458162307739E-002
   8.3175997133366764E-005   18735.237260000002        2.3364441469311714E-002   6.9227064959704876E-003  -1.4810617081820965E-002   4.3214455246925354E-002
   1.0964999819407240E-004   18735.237260000002        2.4791322648525238E-002   7.6812626793980598E-003  -1.6211034730076790E-002   4.8620074987411499E-002
   1.4453999756369740E-004   18735.237260000002        2.6330485939979553E-002   8.5079642012715340E-003  -1.7698576673865318E-002   5.4559398442506790E-002
   1.9054999575018883E-004   18735.237260000002        2.7997316792607307E-002   9.4105368480086327E-003  -1.9265815615653992E-002   6.1074361205101013E-002
   2.5119000929407775E-004   18735.237260000002        2.9808428138494492E-002   1.0396925732493401E-002  -2.0898751914501190E-002   6.8200200796127319E-002
   3.3112999517470598E-004   18735.237260000002        3.1785752624273300E-002   1.1477382853627205E-002  -2.2578585892915726E-002   7.5977370142936707E-002
   4.3652000022120774E-004   18735.237260000002        3.3956032246351242E-002   1.2664036825299263E-002  -2.4278564378619194E-002   8.4444269537925720E-002
   5.7544000446796417E-004   18735.237260000002        3.6352068185806274E-002   1.3971369713544846E-002  -2.5961956009268761E-002   9.3635067343711853E-002
   7.5857999036088586E-004   18735.237260000002        3.9015654474496841E-002   1.5417617745697498E-002  -2.7580557391047478E-002  0.10358214378356934     
   1.0000000474974513E-003   18735.237260000002        4.1998844593763351E-002   1.7025202512741089E-002  -2.9071059077978134E-002  0.11430905759334564     
   1.3183000264689326E-003   18735.237260000002        4.5368030667304993E-002   1.8822710961103439E-002  -3.0352298170328140E-002  0.12583106756210327     
   1.7377999611198902E-003   18735.237260000002        4.9205068498849869E-002   2.0845308899879456E-002  -3.1320426613092422E-002  0.13814142346382141     
   2.2909000981599092E-003   18735.237260000002        5.3616374731063843E-002   2.3139482364058495E-002  -3.1845875084400177E-002  0.15122012794017792     
   3.0199999455362558E-003   18735.237260000002        5.8732889592647552E-002   2.5763118639588356E-002  -3.1766921281814575E-002  0.16500790417194366     
   3.9810999296605587E-003   18735.237260000002        6.4719110727310181E-002   2.8790714219212532E-002  -3.0885474756360054E-002  0.17940503358840942     
   5.2481000311672688E-003   18735.237260000002        7.1778766810894012E-002   3.2317318022251129E-002  -2.8961900621652603E-002  0.19425475597381592     
   6.9182999432086945E-003   18735.237260000002        8.0159142613410950E-002   3.6462727934122086E-002  -2.5711819529533386E-002  0.20932242274284363     
   9.1201001778244972E-003   18735.237260000002        9.0155206620693207E-002   4.1376840323209763E-002  -2.0805429667234421E-002  0.22427545487880707     
   1.2023000046610832E-002   18735.237260000002       0.10210717469453812        4.7243610024452209E-002  -1.3872493058443069E-002  0.23865576088428497     
   1.5848999843001366E-002   18735.237260000002       0.11638068407773972        5.4278869181871414E-002  -4.5216628350317478E-003  0.25184294581413269     
   2.0893000066280365E-002   18735.237260000002       0.13334649801254272        6.2730938196182251E-002   7.6361796818673611E-003  0.26303547620773315     
   2.7542000636458397E-002   18735.237260000002       0.15330177545547485        7.2855599224567413E-002   2.2924559190869331E-002  0.27120700478553772     
   3.6308001726865768E-002   18735.237260000002       0.17636387050151825        8.4879636764526367E-002   4.1519593447446823E-002  0.27509704232215881     
   4.7862999141216278E-002   18735.237260000002       0.20226792991161346        9.8914504051208496E-002   6.3307389616966248E-002  0.27322331070899963     
   6.3096001744270325E-002   18735.237260000002       0.23009257018566132       0.11482316255569458        8.7709426879882812E-002  0.26397025585174561     
   8.3176001906394958E-002   18735.237260000002       0.25785356760025024       0.13198859989643097       0.11343494802713394       0.24580408632755280     
  0.10000000149011612        18735.237260000002       0.27467370033264160       0.14347581565380096       0.13025106489658356       0.22819200158119202     
  0.12500000000000000        18735.237260000002       0.29080063104629517       0.15630084276199341       0.14868998527526855       0.20086836814880371     
  0.15000000596046448        18735.237260000002       0.29827660322189331       0.16470102965831757       0.16072741150856018       0.17409075796604156     
  0.17499999701976776        18735.237260000002       0.29885062575340271       0.16929860413074493       0.16761676967144012       0.14899553358554840     
  0.20000000298023224        18735.237260000002       0.29394298791885376       0.17063993215560913       0.17034292221069336       0.12612581253051758     
  0.22499999403953552        18735.237260000002       0.28473383188247681       0.16921554505825043       0.16970063745975494       0.10569706559181213     
  0.25000000000000000        18735.237260000002       0.27221643924713135       0.16547039151191711       0.16634546220302582        8.7733626365661621E-002
  0.27500000596046448        18735.237260000002       0.25723227858543396       0.15980966389179230       0.16082760691642761        7.2146318852901459E-002
  0.30000001192092896        18735.237260000002       0.24049621820449829       0.15260262787342072       0.15361505746841431        5.8779656887054443E-002
  0.32499998807907104        18735.237260000002       0.22261507809162140       0.14418514072895050       0.14510995149612427        4.7442026436328888E-002
  0.34999999403953552        18735.237260000002       0.20410236716270447       0.13486170768737793       0.13566012680530548        3.7925504148006439E-002
  0.37500000000000000        18735.237260000002       0.18539007008075714       0.12490697950124741       0.12556764483451843        3.0019005760550499E-002
  0.40000000596046448        18735.237260000002       0.16683840751647949       0.11456715315580368       0.11509502679109573        2.3517012596130371E-002
  0.42500001192092896        18735.237260000002       0.14874410629272461       0.10406113415956497       0.10447008907794952        1.8225217238068581E-002
  0.44999998807907104        18735.237260000002       0.13134750723838806        9.3581631779670715E-002   9.3889459967613220E-002   1.3964012265205383E-002
  0.47499999403953552        18735.237260000002       0.11483877152204514        8.3296209573745728E-002   8.3521515130996704E-002   1.0570416226983070E-002
  0.50000000000000000        18735.237260000002        9.9363416433334351E-002   7.3348313570022583E-002   7.3508627712726593E-002   7.8988866880536079E-003
  0.52499997615814209        18735.237260000002        8.5027210414409637E-002   6.3858278095722198E-002   6.3969060778617859E-002   5.8213304728269577E-003
  0.55000001192092896        18735.237260000002        7.1900606155395508E-002   5.4924353957176208E-002   5.4998558014631271E-002   4.2265378870069981E-003
  0.57499998807907104        18735.237260000002        6.0022819787263870E-002   4.6623732894659042E-002   4.6671785414218903E-002   3.0192323029041290E-003
  0.60000002384185791        18735.237260000002        4.9405515193939209E-002   3.9013624191284180E-002   3.9043597877025604E-002   2.1188566461205482E-003
  0.62500000000000000        18735.237260000002        4.0036253631114960E-002   3.2132349908351898E-002   3.2150272279977798E-002   1.4582069125026464E-003
  0.64999997615814209        18735.237260000002        3.1881686300039291E-002   2.6000507175922394E-002   2.6010710746049881E-002   9.8199048079550266E-004
  0.67500001192092896        18735.237260000002        2.4890538305044174E-002   2.0622162148356438E-002   2.0627643913030624E-002   6.4537260914221406E-004
  0.69999998807907104        18735.237260000002        1.8996436148881912E-002   1.5986118465662003E-002   1.5988864004611969E-002   4.1255512041971087E-004
  0.72500002384185791        18735.237260000002        1.4120566658675671E-002   1.2067267671227455E-002   1.2068527750670910E-002   2.5542694493196905E-004
  0.75000000000000000        18735.237260000002        1.0174236260354519E-002   8.8279955089092255E-003   8.8285161182284355E-003   1.5230786812026054E-004
  0.77499997615814209        18735.237260000002        7.0613031275570393E-003   6.2196962535381317E-003   6.2198918312788010E-003   8.6805674072820693E-005
  0.80000001192092896        18735.237260000002        4.6805427409708500E-003   4.1843801736831665E-003   4.1844625957310200E-003   4.6796027163509279E-005
  0.82499998807907104        18735.237260000002        2.9279422014951706E-003   2.6563939172774553E-003   2.6564584113657475E-003   2.3529888494522311E-005
  0.85000002384185791        18735.237260000002        1.6989614814519882E-003   1.5642759390175343E-003   1.5643553342670202E-003   1.0868188837775961E-005
  0.87500000000000000        18735.237260000002        8.9079013559967279E-004   8.3277554949745536E-004   8.3286850713193417E-004   4.6389450290007517E-006
  0.89999997615814209        18735.237260000002        4.0464944322593510E-004   3.8508267607539892E-004   3.8516713539138436E-004   2.1087550976517377E-006
  0.92500001192092896        18735.237260000002        1.4822030789218843E-004   1.4535580703523010E-004   1.4539257972501218E-004   1.5577661542920396E-006
  0.94999998807907104        18735.237260000002        3.8340866012731567E-005   4.1701801819726825E-005   4.1635110392235219E-005   1.9453359527688008E-006
  0.97500002384185791        18735.237260000002        4.2775554902618751E-006   9.9388498711050488E-006   9.6986777862184681E-006   2.6523578071646625E-006
   1.0000000000000000        18735.237260000002       -7.5661882874555886E-006  -9.3204903350851964E-007  -1.4224962114894879E-006   3.2852715321496362E-006
   9.9999997171806854E-010   24022.488679999999        2.8778037521988153E-003  -8.9733343338593841E-004  -1.0570496087893844E-003  -1.1865273118019104E-003
   1.3183000246996812E-009   24022.488679999999        3.0133908148854971E-003  -8.9768215548247099E-004  -1.0837635491043329E-003  -1.1935057118535042E-003
   1.7378000150003459E-009   24022.488679999999        3.1560107599943876E-003  -8.9586101239547133E-004  -1.1116411769762635E-003  -1.1970761697739363E-003
   2.2908999142146058E-009   24022.488679999999        3.3061259891837835E-003  -8.9164217934012413E-004  -1.1408885475248098E-003  -1.1965497396886349E-003
   3.0200000278313155E-009   24022.488679999999        3.4641344100236893E-003  -8.8478025281801820E-004  -1.1717290617525578E-003  -1.1911178007721901E-003
   3.9810998941902653E-009   24022.488679999999        3.6304919049143791E-003  -8.7501003872603178E-004  -1.2044328032061458E-003  -1.1798377381637692E-003
   5.2481001766579993E-009   24022.488679999999        3.8056927733123302E-003  -8.6204399121925235E-004  -1.2393180513754487E-003  -1.1616114061325788E-003
   6.9183001549788514E-009   24022.488679999999        3.9902455173432827E-003  -8.4557302761822939E-004  -1.2767517473548651E-003  -1.1351656867191195E-003
   9.1201002305751899E-009   24022.488679999999        4.1847033426165581E-003  -8.2526198821142316E-004  -1.3171635800972581E-003  -1.0990245500579476E-003
   1.2023000373062587E-008   24022.488679999999        4.3896669521927834E-003  -8.0074771540239453E-004  -1.3610527385026217E-003  -1.0514804162085056E-003
   1.5849000334355878E-008   24022.488679999999        4.6056895516812801E-003  -7.7164935646578670E-004  -1.4089760370552540E-003  -9.9058973137289286E-004
   2.0892999330612838E-008   24022.488679999999        4.8334873281419277E-003  -7.3753995820879936E-004  -1.4616023981943727E-003  -9.1408781008794904E-004
   2.7542000680114143E-008   24022.488679999999        5.0737340934574604E-003  -6.9797097239643335E-004  -1.5196772292256355E-003  -8.1940676318481565E-004
   3.6307998385609608E-008   24022.488679999999        5.3272093646228313E-003  -6.5244897268712521E-004  -1.5840663108974695E-003  -7.0359063101932406E-004
   4.7863000673942224E-008   24022.488679999999        5.5946614593267441E-003  -6.0045655118301511E-004  -1.6557336784899235E-003  -5.6331133237108588E-004
   6.3096003088958241E-008   24022.488679999999        5.8769648894667625E-003  -5.4142234148457646E-004  -1.7357927281409502E-003  -3.9475370431318879E-004
   8.3175997644957533E-008   24022.488679999999        6.1749969609081745E-003  -4.7474176972173154E-004  -1.8254860769957304E-003  -1.9363050523679703E-004
   1.0965000285523274E-007   24022.488679999999        6.4897690899670124E-003  -3.9974611718207598E-004  -1.9262371351942420E-003   4.4951448217034340E-005
   1.4453999597208167E-007   24022.488679999999        6.8221841938793659E-003  -3.1575857428833842E-004  -2.0395843312144279E-003   3.2635574461892247E-004
   1.9054999711443088E-007   24022.488679999999        7.1735396049916744E-003  -2.2196529607754201E-004  -2.1673652809113264E-003   6.5688911126926541E-004
   2.5118998792095226E-007   24022.488679999999        7.5448071584105492E-003  -1.1759829794755206E-004  -2.3114779032766819E-003   1.0432259878143668E-003
   3.3112999631157436E-007   24022.488679999999        7.9373251646757126E-003  -1.7511614487375482E-006  -2.4741396773606539E-003   1.4930914621800184E-003
   4.3651999703797628E-007   24022.488679999999        8.3524566143751144E-003   1.2653577141463757E-004  -2.6577815879136324E-003   2.0150190684944391E-003
   5.7544002629583701E-007   24022.488679999999        8.7915696203708649E-003   2.6826682733371854E-004  -2.8650381136685610E-003   2.6183428708463907E-003
   7.5857997217099182E-007   24022.488679999999        9.2562586069107056E-003   4.2456341907382011E-004  -3.0988573562353849E-003   3.3135388512164354E-003
   9.9999999747524271E-007   24022.488679999999        9.7481459379196167E-003   5.9660535771399736E-004  -3.3624155912548304E-003   4.1120187379419804E-003
   1.3182999509808724E-006   24022.488679999999        1.0269089601933956E-002   7.8570452751591802E-004  -3.6592260003089905E-003   5.0264983437955379E-003
   1.7377999483869644E-006   24022.488679999999        1.0820810683071613E-002   9.9317159038037062E-004  -3.9929198101162910E-003   6.0703773051500320E-003
   2.2909000563231530E-006   24022.488679999999        1.1405606754124165E-002   1.2205834500491619E-003  -4.3676556088030338E-003   7.2590764611959457E-003
   3.0199998946045525E-006   24022.488679999999        1.2025597505271435E-002   1.4695060672238469E-003  -4.7876532189548016E-003   8.6086727678775787E-003
   3.9810997805034276E-006   24022.488679999999        1.2683221139013767E-002   1.7416808987036347E-003  -5.2574556320905685E-003   1.0136824101209641E-002
   5.2481000238913111E-006   24022.488679999999        1.3381171971559525E-002   2.0390094723552465E-003  -5.7818610221147537E-003   1.1862705461680889E-002
   6.9183001869532745E-006   24022.488679999999        1.4122326858341694E-002   2.3635232355445623E-003  -6.3658021390438080E-003   1.3806799426674843E-002
   9.1201000032015145E-006   24022.488679999999        1.4909905381500721E-002   2.7174511924386024E-003  -7.0143798366189003E-003   1.5991229563951492E-002
   1.2022999726468697E-005   24022.488679999999        1.5747504308819771E-002   3.1032394617795944E-003  -7.7327825129032135E-003   1.8439821898937225E-002
   1.5849000192247331E-005   24022.488679999999        1.6638768836855888E-002   3.5233914386481047E-003  -8.5258362814784050E-003   2.1176928654313087E-002
   2.0892999600619078E-005   24022.488679999999        1.7588311806321144E-002   3.9808927103877068E-003  -9.3986121937632561E-003   2.4230023846030235E-002
   2.7542000680114143E-005   24022.488679999999        1.8600946292281151E-002   4.4788448140025139E-003  -1.0355493985116482E-002   2.7627103030681610E-002
   3.6307999835116789E-005   24022.488679999999        1.9682403653860092E-002   5.0207972526550293E-003  -1.1400496587157249E-002   3.1398613005876541E-002
   4.7862999053904787E-005   24022.488679999999        2.0838884636759758E-002   5.6105088442564011E-003  -1.2536422349512577E-002   3.5575412213802338E-002
   6.3095998484641314E-005   24022.488679999999        2.2077908739447594E-002   6.2523442320525646E-003  -1.3765123672783375E-002   4.0190998464822769E-002
   8.3175997133366764E-005   24022.488679999999        2.3407995700836182E-002   6.9510838948190212E-003  -1.5086525119841099E-002   4.5279484242200851E-002
   1.0964999819407240E-004   24022.488679999999        2.4839553982019424E-002   7.7123371884226799E-003  -1.6498614102602005E-002   5.0877597182989120E-002
   1.4453999756369740E-004   24022.488679999999        2.6384135708212852E-002   8.5420832037925720E-003  -1.7995635047554970E-002   5.7020027190446854E-002
   1.9054999575018883E-004   24022.488679999999        2.8057284653186798E-002   9.4481138512492180E-003  -1.9569464027881622E-002   6.3748262822628021E-002
   2.5119000929407775E-004   24022.488679999999        2.9875786975026131E-002   1.0438449680805206E-002  -2.1205287426710129E-002   7.1096532046794891E-002
   3.3112999517470598E-004   24022.488679999999        3.1861796975135803E-002   1.1523442342877388E-002  -2.2883370518684387E-002   7.9104036092758179E-002
   4.3652000022120774E-004   24022.488679999999        3.4042317420244217E-002   1.2715335935354233E-002  -2.4575890973210335E-002   8.7807372212409973E-002
   5.7544000446796417E-004   24022.488679999999        3.6450453102588654E-002   1.4028756879270077E-002  -2.6244917884469032E-002   9.7238242626190186E-002
   7.5857999036088586E-004   24022.488679999999        3.9128363132476807E-002   1.5482112765312195E-002  -2.7840919792652130E-002  0.10742579400539398     
   1.0000000474974513E-003   24022.488679999999        4.2128507047891617E-002   1.7098030075430870E-002  -2.9299134388566017E-002  0.11838944256305695     
   1.3183000264689326E-003   24022.488679999999        4.5517738908529282E-002   1.8905337899923325E-002  -3.0536873266100883E-002  0.13013917207717896     
   1.7377999611198902E-003   24022.488679999999        4.9378383904695511E-002   2.0939467474818230E-002  -3.1448736786842346E-002  0.14266151189804077     
   2.2909000981599092E-003   24022.488679999999        5.3817361593246460E-002   2.3247221484780312E-002  -3.1903635710477829E-002  0.15592841804027557     
   3.0199999455362558E-003   24022.488679999999        5.8966044336557388E-002   2.5886802002787590E-002  -3.1738553196191788E-002  0.16987068951129913     
   3.9810999296605587E-003   24022.488679999999        6.4989201724529266E-002   2.8933009132742882E-002  -3.0754489824175835E-002  0.18437692523002625     
   5.2481000311672688E-003   24022.488679999999        7.2090551257133484E-002   3.2481137663125992E-002  -2.8711557388305664E-002  0.19927680492401123     
   6.9182999432086945E-003   24022.488679999999        8.0516844987869263E-002   3.6651063710451126E-002  -2.5326194241642952E-002  0.21432037651538849     
   9.1201001778244972E-003   24022.488679999999        9.0561665594577789E-002   4.1592489928007126E-002  -2.0270962268114090E-002  0.22915844619274139     
   1.2023000046610832E-002   24022.488679999999       0.10256250202655792        4.7488633543252945E-002  -1.3180159032344818E-002  0.24331575632095337     
   1.5848999843001366E-002   24022.488679999999       0.11688028275966644        5.4553754627704620E-002  -3.6699608899652958E-003  0.25615578889846802     
   2.0893000066280365E-002   24022.488679999999       0.13387833535671234        6.3033312559127808E-002   8.6376359686255455E-003  0.26686385273933411     
   2.7542000636458397E-002   24022.488679999999       0.15384259819984436        7.3178268969058990E-002   2.4050626903772354E-002  0.27440711855888367     
   3.6308001726865768E-002   24022.488679999999       0.17687472701072693        8.5207939147949219E-002   4.2725019156932831E-002  0.27752971649169922     
   4.7862999141216278E-002   24022.488679999999       0.20268926024436951        9.9222846329212189E-002   6.4522780478000641E-002  0.27477189898490906     
   6.3096001744270325E-002   24022.488679999999       0.23034036159515381       0.11507117748260498        8.8839374482631683E-002  0.26456528902053833     
   8.3176001906394958E-002   24022.488679999999       0.25781941413879395       0.13211792707443237       0.11436063051223755       0.24545513093471527     
  0.10000000149011612        24022.488679999999       0.27438294887542725       0.14348447322845459       0.13096731901168823       0.22727347910404205     
  0.12500000000000000        24022.488679999999       0.29012623429298401       0.15611220896244049       0.14907504618167877       0.19938960671424866     
  0.15000000596046448        24022.488679999999       0.29724100232124329       0.16430935263633728       0.16078791022300720       0.17230728268623352     
  0.17499999701976776        24022.488679999999       0.29749298095703125       0.16871050000190735       0.16737753152847290       0.14708869159221649     
  0.20000000298023224        24022.488679999999       0.29231151938438416       0.16987037658691406       0.16983777284622192       0.12422134727239609     
  0.22499999403953552        24022.488679999999       0.28288081288337708       0.16828513145446777       0.16896744072437286       0.10387895256280899     
  0.25000000000000000        24022.488679999999       0.27019482851028442       0.16440324485301971       0.16542321443557739        8.6054615676403046E-002
  0.27500000596046448        24022.488679999999       0.25509369373321533       0.15863189101219177       0.15975469350814819        7.0635959506034851E-002
  0.30000001192092896        24022.488679999999       0.23828911781311035       0.15134108066558838       0.15242826938629150        5.7450599968433380E-002
  0.32499998807907104        24022.488679999999       0.22038400173187256       0.14286646246910095       0.14384377002716064        4.6294897794723511E-002
  0.34999999403953552        24022.488679999999       0.20188717544078827       0.13351160287857056       0.13434629142284393        3.6952678114175797E-002
  0.37500000000000000        24022.488679999999       0.18322561681270599       0.12354961037635803       0.12423491477966309        2.9207523912191391E-002
  0.40000000596046448        24022.488679999999       0.16475434601306915       0.11322471499443054       0.11376905441284180        2.2850815206766129E-002
  0.42500001192092896        24022.488679999999       0.14676491916179657       0.10275349766016006       0.10317325592041016        1.7686802893877029E-002
  0.44999998807907104        24022.488679999999       0.12949259579181671        9.2326126992702484E-002   9.2640921473503113E-002   1.3535654172301292E-002
  0.47499999403953552        24022.488679999999       0.11312269419431686        8.2107469439506531E-002   8.2337193191051483E-002   1.0235023684799671E-002
  0.50000000000000000        24022.488679999999        9.7796149551868439E-002   7.2238206863403320E-002   7.2401285171508789E-002   7.6405769214034081E-003
  0.52499997615814209        24022.488679999999        8.3614476025104523E-002   6.2835901975631714E-002   6.2948375940322876E-002   5.6257774122059345E-003
  0.55000001192092896        24022.488679999999        7.0644289255142212E-002   5.3996052592992783E-002   5.4071296006441116E-002   4.0811495855450630E-003
  0.57499998807907104        24022.488679999999        5.8921333402395248E-002   4.5793235301971436E-002   4.5841917395591736E-002   2.9132000636309385E-003
  0.60000002384185791        24022.488679999999        4.8454254865646362E-002   3.8282163441181183E-002   3.8312520831823349E-002   2.0431049633771181E-003
  0.62500000000000000        24022.488679999999        3.9228029549121857E-002   3.1498860567808151E-002   3.1517021358013153E-002   1.4052810147404671E-003
  0.64999997615814209        24022.488679999999        3.1207170337438583E-002   2.5461846962571144E-002   2.5472201406955719E-002   9.4589998479932547E-004
  0.67500001192092896        24022.488679999999        2.4338712915778160E-002   2.0173357799649239E-002   2.0178936421871185E-002   6.2141101807355881E-004
  0.69999998807907104        24022.488679999999        1.8555037677288055E-002   1.5620653517544270E-002   1.5623461455106735E-002   3.9711224962957203E-004
  0.72500002384185791        24022.488679999999        1.3776518404483795E-002   1.1777376756072044E-002   1.1778676882386208E-002   2.4580245371907949E-004
  0.75000000000000000        24022.488679999999        9.9140647798776627E-003   8.6049884557723999E-003   8.6055332794785500E-003   1.4653682592324913E-004
  0.77499997615814209        24022.488679999999        6.8715433590114117E-003   6.0542877763509750E-003   6.0544973239302635E-003   8.3500250184442848E-005
  0.80000001192092896        24022.488679999999        4.5481114648282528E-003   4.0670279413461685E-003   4.0671173483133316E-003   4.5007305743638426E-005
  0.82499998807907104        24022.488679999999        2.8404928743839264E-003   2.5776415131986141E-003   2.5777085684239864E-003   2.2631344108958729E-005
  0.85000002384185791        24022.488679999999        1.6452020499855280E-003   1.5150895342230797E-003   1.5151676489040256E-003   1.0460827070346568E-005
  0.87500000000000000        24022.488679999999        8.6076732259243727E-004   8.0486858496442437E-004   8.0495752627030015E-004   4.4770845306629781E-006
  0.89999997615814209        24022.488679999999        3.8998934905976057E-004   3.7122203502804041E-004   3.7130038253962994E-004   2.0445650079636835E-006
  0.92500001192092896        24022.488679999999        1.4231690147425979E-004   1.3963496894575655E-004   1.3966432015877217E-004   1.5021940953374724E-006
  0.94999998807907104        24022.488679999999        3.6478337278822437E-005   3.9764203393133357E-005   3.9690181438345462E-005   1.8428432895234437E-006
  0.97500002384185791        24022.488679999999        3.6593903587345267E-006   9.1194879132672213E-006   8.8743763626553118E-006   2.4669022877787938E-006
   1.0000000000000000        24022.488679999999       -7.9478413681499660E-006  -1.6207160342673887E-006  -2.1103339804540155E-006   2.9952520890219603E-006
   9.9999997171806854E-010   30801.849719999998        2.8805700130760670E-003  -8.9637731434777379E-004  -1.0575731284916401E-003  -1.2134396238252521E-003
   1.3183000246996812E-009   30801.849719999998        3.0163172632455826E-003  -8.9663139078766108E-004  -1.0846270015463233E-003  -1.2193244183436036E-003
   1.7378000150003459E-009   30801.849719999998        3.1591071747243404E-003  -8.9470815146341920E-004  -1.1129073100164533E-003  -1.2214981252327561E-003
   2.2908999142146058E-009   30801.849719999998        3.3094033133238554E-003  -8.9037907309830189E-004  -1.1426297714933753E-003  -1.2192223221063614E-003
   3.0200000278313155E-009   30801.849719999998        3.4676035866141319E-003  -8.8339822832494974E-004  -1.1740284971892834E-003  -1.2116325087845325E-003
   3.9810998941902653E-009   30801.849719999998        3.6341652739793062E-003  -8.7349972454831004E-004  -1.2073855614289641E-003  -1.1977229733020067E-003
   5.2481001766579993E-009   30801.849719999998        3.8095833733677864E-003  -8.6039543384686112E-004  -1.2430325150489807E-003  -1.1763233924284577E-003
   6.9183001549788514E-009   30801.849719999998        3.9943670853972435E-003  -8.4377528401091695E-004  -1.2813513167202473E-003  -1.1460797395557165E-003
   9.1201002305751899E-009   30801.849719999998        4.1890707798302174E-003  -8.2330359145998955E-004  -1.3227881863713264E-003  -1.1054247152060270E-003
   1.2023000373062587E-008   30801.849719999998        4.3942960910499096E-003  -7.9861615085974336E-004  -1.3678607065230608E-003  -1.0525475954636931E-003
   1.5849000334355878E-008   30801.849719999998        4.6105971559882164E-003  -7.6933129457756877E-004  -1.4171454822644591E-003  -9.8539236932992935E-004
   2.0892999330612838E-008   30801.849719999998        4.8386915586888790E-003  -7.3502102168276906E-004  -1.4713339041918516E-003  -9.0156478108838201E-004
   2.7542000680114143E-008   30801.849719999998        5.0792549736797810E-003  -6.9523567799478769E-004  -1.5311948955059052E-003  -7.9835596261546016E-004
   3.6307998385609608E-008   30801.849719999998        5.3330673836171627E-003  -6.4948067301884294E-004  -1.5976208960637450E-003  -6.7265133839100599E-004
   4.7863000673942224E-008   30801.849719999998        5.6008794344961643E-003  -5.9723743470385671E-004  -1.6716035315766931E-003  -5.2095093997195363E-004
   6.3096003088958241E-008   30801.849719999998        5.8835665695369244E-003  -5.3793314145877957E-004  -1.7542865825816989E-003  -3.3924731542356312E-004
   8.3175997644957533E-008   30801.849719999998        6.1820084229111671E-003  -4.7096176422201097E-004  -1.8469446804374456E-003  -1.2304504343774170E-004
   1.0965000285523274E-007   30801.849719999998        6.4972192049026489E-003  -3.9565298357047141E-004  -1.9510355778038502E-003   1.3278050755616277E-004
   1.4453999597208167E-007   30801.849719999998        6.8301027640700340E-003  -3.1132836011238396E-004  -2.0681321620941162E-003   4.3383467709645629E-004
   1.9054999711443088E-007   30801.849719999998        7.1819606237113476E-003  -2.1717202616855502E-004  -2.2001115139573812E-003   7.8670604852959514E-004
   2.5118998792095226E-007   30801.849719999998        7.5537655502557755E-003  -1.1241406900808215E-004  -2.3489070590585470E-003   1.1983476579189301E-003
   3.3112999631157436E-007   30801.849719999998        7.9468600451946259E-003   3.8542407310160343E-006  -2.5167765561491251E-003   1.6768022906035185E-003
   4.3651999703797628E-007   30801.849719999998        8.3626108244061470E-003   1.3259502884466201E-004  -2.7061896398663521E-003   2.2309401538223028E-003
   5.7544002629583701E-007   30801.849719999998        8.8023906573653221E-003   2.7481527649797499E-004  -2.9198189731687307E-003   2.8704458381980658E-003
   7.5857997217099182E-007   30801.849719999998        9.2677967622876167E-003   4.3163937516510487E-004  -3.1606494449079037E-003   3.6061764694750309E-003
   9.9999999747524271E-007   30801.849719999998        9.7604570910334587E-003   6.0425035189837217E-004  -3.4318913239985704E-003   4.4499379582703114E-003
   1.3182999509808724E-006   30801.849719999998        1.0282237082719803E-002   7.9396396176889539E-004  -3.7370892241597176E-003   5.4148705676198006E-003
   1.7377999483869644E-006   30801.849719999998        1.0834864340722561E-002   1.0020945919677615E-003  -4.0798964910209179E-003   6.5147867426276207E-003
   2.2909000563231530E-006   30801.849719999998        1.1420642025768757E-002   1.2302240356802940E-003  -4.4644931331276894E-003   7.7655795030295849E-003
   3.0199998946045525E-006   30801.849719999998        1.2041702866554260E-002   1.4799231430515647E-003  -4.8951059579849243E-003   9.1837728396058083E-003
   3.9810997805034276E-006   30801.849719999998        1.2700491584837437E-002   1.7529391916468740E-003  -5.3762756288051605E-003   1.0787493549287319E-002
   5.2481000238913111E-006   30801.849719999998        1.3399719260632992E-002   2.0511804614216089E-003  -5.9127835556864738E-003   1.2596397660672665E-002
   6.9183001869532745E-006   30801.849719999998        1.4142274856567383E-002   2.3766853846609592E-003  -6.5095298923552036E-003   1.4631436206400394E-002
   9.1201000032015145E-006   30801.849719999998        1.4931398443877697E-002   2.7316925115883350E-003  -7.1715591475367546E-003   1.6915207728743553E-002
   1.2022999726468697E-005   30801.849719999998        1.5770707279443741E-002   3.1186582054942846E-003  -7.9039838165044785E-003   1.9472001120448112E-002
   1.5849000192247331E-005   30801.849719999998        1.6663871705532074E-002   3.5400963388383389E-003  -8.7115159258246422E-003   2.2326570004224777E-002
   2.0892999600619078E-005   30801.849719999998        1.7615536227822304E-002   3.9990078657865524E-003  -9.5990868285298347E-003   2.5506820529699326E-002
   2.7542000680114143E-005   30801.849719999998        1.8630551174283028E-002   4.4985101558268070E-003  -1.0570894926786423E-002   2.9041098430752754E-002
   3.6307999835116789E-005   30801.849719999998        1.9714692607522011E-002   5.0421725027263165E-003  -1.1630728840827942E-002   3.2960165292024612E-002
   4.7862999053904787E-005   30801.849719999998        2.0874219015240669E-002   5.6337779387831688E-003  -1.2781101278960705E-002   3.7295076996088028E-002
   6.3095998484641314E-005   30801.849719999998        2.2116715088486671E-002   6.2777190469205379E-003  -1.4023521915078163E-002   4.2079478502273560E-002
   8.3175997133366764E-005   30801.849719999998        2.3450782522559166E-002   6.9788116961717606E-003  -1.5357495285570621E-002   4.7347456216812134E-002
   1.0964999819407240E-004   30801.849719999998        2.4886928498744965E-002   7.7427071519196033E-003  -1.6780516132712364E-002   5.3135607391595840E-002
   1.4453999756369740E-004   30801.849719999998        2.6436828076839447E-002   8.5754347965121269E-003  -1.8286233767867088E-002   5.9478167444467545E-002
   1.9054999575018883E-004   30801.849719999998        2.8116170316934586E-002   9.4848517328500748E-003  -1.9865848124027252E-002   6.6416114568710327E-002
   2.5119000929407775E-004   30801.849719999998        2.9941918328404427E-002   1.0479055345058441E-002  -2.1503737196326256E-002   7.3982581496238708E-002
   3.3112999517470598E-004   30801.849719999998        3.1936436891555786E-002   1.1568488553166389E-002  -2.3179259151220322E-002   8.2215450704097748E-002
   4.3652000022120774E-004   30801.849719999998        3.4126989543437958E-002   1.2765514664351940E-002  -2.4863548576831818E-002   9.1149434447288513E-002
   5.7544000446796417E-004   30801.849719999998        3.6546967923641205E-002   1.4084895141422749E-002  -2.6517512276768684E-002  0.10081367194652557     
   7.5857999036088586E-004   30801.849719999998        3.9238888770341873E-002   1.5545206144452095E-002  -2.8090327978134155E-002  0.11123405396938324     
   1.0000000474974513E-003   30801.849719999998        4.2255602777004242E-002   1.7169272527098656E-002  -2.9515847563743591E-002  0.12242574989795685     
   1.3183000264689326E-003   30801.849719999998        4.5664403587579727E-002   1.8986156210303307E-002  -3.0709911137819290E-002  0.13439343869686127     
   1.7377999611198902E-003   30801.849719999998        4.9548082053661346E-002   2.1031552925705910E-002  -3.1565662473440170E-002  0.14711697399616241     
   2.2909000981599092E-003   30801.849719999998        5.4014027118682861E-002   2.3352555930614471E-002  -3.1950578093528748E-002  0.16056030988693237     
   3.0199999455362558E-003   30801.849719999998        5.9194006025791168E-002   2.6007674634456635E-002  -3.1700462102890015E-002  0.17464448511600494     
   3.9810999296605587E-003   30801.849719999998        6.5253056585788727E-002   2.9071995988488197E-002  -3.0615510419011116E-002  0.18924666941165924     
   5.2481000311672688E-003   30801.849719999998        7.2394847869873047E-002   3.2641042023897171E-002  -2.8455719351768494E-002  0.20418339967727661     
   6.9182999432086945E-003   30801.849719999998        8.0865584313869476E-002   3.6834754049777985E-002  -2.4938445538282394E-002  0.21918998658657074     
   9.1201001778244972E-003   30801.849719999998        9.0957455337047577E-002   4.1802611202001572E-002  -1.9738707691431046E-002  0.23390142619609833     
   1.2023000046610832E-002   30801.849719999998       0.10300526022911072        4.7727100551128387E-002  -1.2495366856455803E-002  0.24782633781433105     
   1.5848999843001366E-002   30801.849719999998       0.11736530810594559        5.4820921272039413E-002  -2.8320509009063244E-003  0.26031336188316345     
   2.0893000066280365E-002   30801.849719999998       0.13439364731311798        6.3326701521873474E-002   9.6183409914374352E-003  0.27053612470626831     
   2.7542000636458397E-002   30801.849719999998       0.15436533093452454        7.3490709066390991E-002   2.5148708373308182E-002  0.27745696902275085     
   3.6308001726865768E-002   30801.849719999998       0.17736679315567017        8.5524983704090118E-002   4.3895658105611801E-002  0.27982616424560547     
   4.7862999141216278E-002   30801.849719999998       0.20309270918369293        9.9519461393356323E-002   6.5698049962520599E-002  0.27620750665664673     
   6.3096001744270325E-002   30801.849719999998       0.23057374358177185       0.11530807614326477        8.9926689863204956E-002  0.26507994532585144     
   8.3176001906394958E-002   30801.849719999998       0.25777816772460938       0.13223858177661896       0.11524555087089539       0.24506622552871704     
  0.10000000149011612        30801.849719999998       0.27409270405769348       0.14348757266998291       0.13164721429347992       0.22634428739547729     
  0.12500000000000000        30801.849719999998       0.28946501016616821       0.15592387318611145       0.14943303167819977       0.19793492555618286     
  0.15000000596046448        30801.849719999998       0.29623159766197205       0.16392470896244049       0.16083212196826935       0.17057269811630249     
  0.17499999701976776        30801.849719999998       0.29617413878440857       0.16813650727272034       0.16713318228721619       0.14524687826633453     
  0.20000000298023224        30801.849719999998       0.29073041677474976       0.16912201046943665       0.16933833062648773       0.12239095568656921     
  0.22499999403953552        30801.849719999998       0.28108835220336914       0.16738264262676239       0.16824994981288910       0.10213846713304520     
  0.25000000000000000        30801.849719999998       0.26824244856834412       0.16337022185325623       0.16452558338642120        8.4452614188194275E-002
  0.27500000596046448        30801.849719999998       0.25303113460540771       0.15749371051788330       0.15871413052082062        6.9199033081531525E-002
  0.30000001192092896        30801.849719999998       0.23616319894790649       0.15012374520301819       0.15128025412559509        5.6189425289630890E-002
  0.32499998807907104        30801.849719999998       0.21823748946189880       0.14159572124481201       0.14262145757675171        4.5208908617496490E-002
  0.34999999403953552        30801.849719999998       0.19975829124450684       0.13221217691898346       0.13308018445968628        3.6033682525157928E-002
  0.37500000000000000        30801.849719999998       0.18114764988422394       0.12224473059177399       0.12295255810022354        2.8442479670047760E-002
  0.40000000596046448        30801.849719999998       0.16275559365749359       0.11193562299013138       0.11249492317438126        2.2223914042115211E-002
  0.42500001192092896        30801.849719999998       0.14486861228942871       0.10149917751550674       0.10192869603633881        1.7181033268570900E-002
  0.44999998807907104        30801.849719999998       0.12771707773208618        9.1123081743717194E-002   9.1444119811058044E-002   1.3133930973708630E-002
  0.47499999403953552        30801.849719999998       0.11148162931203842        8.0969579517841339E-002   8.1203229725360870E-002   9.9209714680910110E-003
  0.50000000000000000        30801.849719999998        9.6298806369304657E-002   7.1176677942276001E-002   7.1342177689075470E-002   7.3990514501929283E-003
  0.52499997615814209        30801.849719999998        8.2266062498092651E-002   6.1859242618083954E-002   6.1973202973604202E-002   5.4431753233075142E-003
  0.55000001192092896        30801.849719999998        6.9446317851543427E-002   5.3110171109437943E-002   5.3186312317848206E-002   3.9455583319067955E-003
  0.57499998807907104        30801.849719999998        5.7872023433446884E-002   4.5001499354839325E-002   4.5050729066133499E-002   2.8144228272140026E-003
  0.60000002384185791        30801.849719999998        4.7548953443765640E-002   3.7585571408271790E-002   3.7616264075040817E-002   1.9726064056158066E-003
  0.62500000000000000        30801.849719999998        3.8459632545709610E-002   3.0896216630935669E-002   3.0914584174752235E-002   1.3560673687607050E-003
  0.64999997615814209        30801.849719999998        3.0566563829779625E-002   2.4949975311756134E-002   2.4960460141301155E-002   9.1236404841765761E-004
  0.67500001192092896        30801.849719999998        2.3815199732780457E-002   1.9747359678149223E-002   1.9753022119402885E-002   5.9915718156844378E-004
  0.69999998807907104        30801.849719999998        1.8136762082576752E-002   1.5274170786142349E-002   1.5277033671736717E-002   3.8277462590485811E-004
  0.72500002384185791        30801.849719999998        1.3450884260237217E-002   1.1502886191010475E-002   1.1504221707582474E-002   2.3686794156674296E-004
  0.75000000000000000        30801.849719999998        9.6681341528892517E-003   8.3941072225570679E-003   8.3946743980050087E-003   1.4117907267063856E-004
  0.77499997615814209        30801.849719999998        6.6924155689775944E-003   5.8980942703783512E-003   5.8983168564736843E-003   8.0430574598722160E-005
  0.80000001192092896        30801.849719999998        4.4232876971364021E-003   3.9563835598528385E-003   3.9564794860780239E-003   4.3345080484868959E-005
  0.82499998807907104        30801.849719999998        2.7582023758441210E-003   2.5035156868398190E-003   2.5035846047103405E-003   2.1795145585201681E-005
  0.85000002384185791        30801.849719999998        1.5947072533890605E-003   1.4688792871311307E-003   1.4689560048282146E-003   1.0080193533212878E-005
  0.87500000000000000        30801.849719999998        8.3262706175446510E-004   7.7870558016002178E-004   7.7879067976027727E-004   4.3237241698079742E-006
  0.89999997615814209        30801.849719999998        3.7628234713338315E-004   3.5825878148898482E-004   3.5833136644214392E-004   1.9811263882729691E-006
  0.92500001192092896        30801.849719999998        1.3681380369234830E-004   1.3429876707959920E-004   1.3432123523671180E-004   1.4462822264249553E-006
  0.94999998807907104        30801.849719999998        3.4749322367133573E-005   3.7961490306770429E-005   3.7880814488744363E-005   1.7437960195820779E-006
  0.97500002384185791        30801.849719999998        3.0916485229681712E-006   8.3603881648741663E-006   8.1110720202559605E-006   2.2929036731511587E-006
   1.0000000000000000        30801.849719999998       -8.2861179180326872E-006  -2.2482693111669505E-006  -2.7364362722437363E-006   2.7286232580081560E-006
   9.9999997171806854E-010   39494.407030000002        2.8831025119870901E-003  -8.9552463032305241E-004  -1.0581807000562549E-003  -1.2376009253785014E-003
   1.3183000246996812E-009   39494.407030000002        3.0189959798008204E-003  -8.9569331612437963E-004  -1.0855606524273753E-003  -1.2423989828675985E-003
   1.7378000150003459E-009   39494.407030000002        3.1619411893188953E-003  -8.9367781765758991E-004  -1.1142262956127524E-003  -1.2431964278221130E-003
   2.2908999142146058E-009   39494.407030000002        3.3124021720141172E-003  -8.8924914598464966E-004  -1.1444023111835122E-003  -1.2392079224810004E-003
   3.0200000278313155E-009   39494.407030000002        3.4707777667790651E-003  -8.8216079166159034E-004  -1.1763327056542039E-003  -1.2295165797695518E-003
   3.9810998941902653E-009   39494.407030000002        3.6375259514898062E-003  -8.7214633822441101E-004  -1.2103106128051877E-003  -1.2130568502470851E-003
   5.2481001766579993E-009   39494.407030000002        3.8131421897560358E-003  -8.5891695925965905E-004  -1.2466800399124622E-003  -1.1885910062119365E-003
   6.9183001549788514E-009   39494.407030000002        3.9981366135179996E-003  -8.4216200048103929E-004  -1.2858367990702391E-003  -1.1546887690201402E-003
   9.1201002305751899E-009   39494.407030000002        4.1930647566914558E-003  -8.2154490519315004E-004  -1.3282423606142402E-003  -1.1096970411017537E-003
   1.2023000373062587E-008   39494.407030000002        4.3985289521515369E-003  -7.9670082777738571E-004  -1.3744313037022948E-003  -1.0517090559005737E-003
   1.5849000334355878E-008   39494.407030000002        4.6150838024914265E-003  -7.6724716927856207E-004  -1.4249985106289387E-003  -9.7856298089027405E-004
   2.0892999330612838E-008   39494.407030000002        4.8434492200613022E-003  -7.3275505565106869E-004  -1.4806557446718216E-003  -8.8774412870407104E-004
   2.7542000680114143E-008   39494.407030000002        5.0843008793890476E-003  -6.9277384318411350E-004  -1.5421938151121140E-003  -7.7641179086640477E-004
   3.6307998385609608E-008   39494.407030000002        5.3384210914373398E-003  -6.4680789364501834E-004  -1.6105293761938810E-003  -6.4130383543670177E-004
   4.7863000673942224E-008   39494.407030000002        5.6065609678626060E-003  -5.9433747082948685E-004  -1.6866791993379593E-003  -4.7876042663119733E-004
   6.3096003088958241E-008   39494.407030000002        5.8895987458527088E-003  -5.3478853078559041E-004  -1.7718150047585368E-003  -2.8459570603445172E-004
   8.3175997644957533E-008   39494.407030000002        6.1884145252406597E-003  -4.6755373477935791E-004  -1.8672401783987880E-003  -5.4121137509355322E-005
   1.0965000285523274E-007   39494.407030000002        6.5040248446166515E-003  -3.9196127909235656E-004  -1.9744439050555229E-003   2.1800221293233335E-004
   1.4453999597208167E-007   39494.407030000002        6.8373358808457851E-003  -3.0733124003745615E-004  -2.0950299222022295E-003   5.3760292939841747E-004
   1.9054999711443088E-007   39494.407030000002        7.1896514855325222E-003  -2.1284581453073770E-004  -2.2309108171612024E-003   9.1152993263676763E-004
   2.5118998792095226E-007   39494.407030000002        7.5619467534124851E-003  -1.0773348185466602E-004  -2.3840526118874550E-003   1.3469924451783299E-003
   3.3112999631157436E-007   39494.407030000002        7.9555669799447060E-003   8.9166414909414016E-006  -2.5567482225596905E-003   1.8523260951042175E-003
   4.3651999703797628E-007   39494.407030000002        8.3718830719590187E-003   1.3806893548462540E-004  -2.7515024412423372E-003   2.4367098230868578E-003
   5.7544002629583701E-007   39494.407030000002        8.8122691959142685E-003   2.8073275461792946E-004  -2.9710205271840096E-003   3.1101491767913103E-003
   7.5857997217099182E-007   39494.407030000002        9.2783290892839432E-003   4.3803526205010712E-004  -3.2183206640183926E-003   3.8838502950966358E-003
   9.9999999747524271E-007   39494.407030000002        9.7716953605413437E-003   6.1116245342418551E-004  -3.4966419916599989E-003   4.7699795104563236E-003
   1.3182999509808724E-006   39494.407030000002        1.0294237174093723E-002   8.0143340164795518E-004  -3.8095565978437662E-003   5.7820621877908707E-003
   1.7377999483869644E-006   39494.407030000002        1.0847689583897591E-002   1.0101661318913102E-003  -4.1607352904975414E-003   6.9342874921858311E-003
   2.2909000563231530E-006   39494.407030000002        1.1434363201260567E-002   1.2389465700834990E-003  -4.5543760061264038E-003   8.2429749891161919E-003
   3.0199998946045525E-006   39494.407030000002        1.2056397274136543E-002   1.4893504558131099E-003  -4.9947085790336132E-003   9.7250537946820259E-003
   3.9810997805034276E-006   39494.407030000002        1.2716249562799931E-002   1.7631299560889602E-003  -5.4862685501575470E-003   1.1399073526263237E-002
   5.2481000238913111E-006   39494.407030000002        1.3416639529168606E-002   2.0621996372938156E-003  -6.0338205657899380E-003   1.3285120017826557E-002
   6.9183001869532745E-006   39494.407030000002        1.4160473830997944E-002   2.3886049166321754E-003  -6.6422289237380028E-003   1.5404565259814262E-002
   9.1201000032015145E-006   39494.407030000002        1.4951004646718502E-002   2.7445917949080467E-003  -7.3164859786629677E-003   1.7780426889657974E-002
   1.2022999726468697E-005   39494.407030000002        1.5791872516274452E-002   3.1326264142990112E-003  -8.0616269260644913E-003   2.0437408238649368E-002
   1.5849000192247331E-005   39494.407030000002        1.6686767339706421E-002   3.5552331246435642E-003  -8.8822590187191963E-003   2.3400606587529182E-002
   2.0892999600619078E-005   39494.407030000002        1.7640365287661552E-002   4.0154256857931614E-003  -9.7831813618540764E-003   2.6698308065533638E-002
   2.7542000680114143E-005   39494.407030000002        1.8657548353075981E-002   4.5163366012275219E-003  -1.0768418200314045E-002   3.0359147116541862E-002
   3.6307999835116789E-005   39494.407030000002        1.9744137302041054E-002   5.0615533255040646E-003  -1.1841544881463051E-002   3.4414153546094894E-002
   4.7862999053904787E-005   39494.407030000002        2.0906437188386917E-002   5.6548793800175190E-003  -1.3004808686673641E-002   3.8894530385732651E-002
   6.3095998484641314E-005   39494.407030000002        2.2152094170451164E-002   6.3007348217070103E-003  -1.4259401708841324E-002   4.3834008276462555E-002
   8.3175997133366764E-005   39494.407030000002        2.3489788174629211E-002   7.0039662532508373E-003  -1.5604441985487938E-002   4.9266625195741653E-002
   1.0964999819407240E-004   39494.407030000002        2.4930113926529884E-002   7.7702640555799007E-003  -1.7036970704793930E-002   5.5228792130947113E-002
   1.4453999756369740E-004   39494.407030000002        2.6484854519367218E-002   8.6057037115097046E-003  -1.8550094217061996E-002   6.1754275113344193E-002
   1.9054999575018883E-004   39494.407030000002        2.8169833123683929E-002   9.5181996002793312E-003  -2.0134389400482178E-002   6.8883523344993591E-002
   2.5119000929407775E-004   39494.407030000002        3.0002174898982048E-002   1.0515918955206871E-002  -2.1773511543869972E-002   7.6648592948913574E-002
   3.3112999517470598E-004   39494.407030000002        3.2004434615373611E-002   1.1609390377998352E-002  -2.3445982486009598E-002   8.5086077451705933E-002
   4.3652000022120774E-004   39494.407030000002        3.4204103052616119E-002   1.2811081483960152E-002  -2.5122001767158508E-002   9.4228878617286682E-002
   5.7544000446796417E-004   39494.407030000002        3.6634847521781921E-002   1.4135877601802349E-002  -2.6761425659060478E-002  0.10410369187593460     
   7.5857999036088586E-004   39494.407030000002        3.9339486509561539E-002   1.5602507628500462E-002  -2.8312275186181068E-002  0.11473333835601807     
   1.0000000474974513E-003   39494.407030000002        4.2371235787868500E-002   1.7233973369002342E-002  -2.9707163572311401E-002  0.12612900137901306     
   1.3183000264689326E-003   39494.407030000002        4.5797780156135559E-002   1.9059546291828156E-002  -3.0860625207424164E-002  0.13829044997692108     
   1.7377999611198902E-003   39494.407030000002        4.9702320247888565E-002   2.1115157753229141E-002  -3.1664516776800156E-002  0.15119133889675140     
   2.2909000981599092E-003   39494.407030000002        5.4192665964365005E-002   2.3448163643479347E-002  -3.1985078006982803E-002  0.16478826105594635     
   3.0199999455362558E-003   39494.407030000002        5.9400931000709534E-002   2.6117343455553055E-002  -3.1657092273235321E-002  0.17899337410926819     
   3.9810999296605587E-003   39494.407030000002        6.5492369234561920E-002   2.9198039323091507E-002  -3.0480127781629562E-002  0.19367349147796631     
   5.2481000311672688E-003   39494.407030000002        7.2670593857765198E-002   3.2785963267087936E-002  -2.8214152902364731E-002  0.20863327383995056     
   6.9182999432086945E-003   39494.407030000002        8.1181287765502930E-002   3.7001106888055801E-002  -2.4577485397458076E-002  0.22359494864940643     
   9.1201001778244972E-003   39494.407030000002        9.1315336525440216E-002   4.1992723941802979E-002  -1.9247472286224365E-002  0.23817948997020721     
   1.2023000046610832E-002   39494.407030000002       0.10340509563684464        4.7942630946636200E-002  -1.1867234483361244E-002  0.25188145041465759     
   1.5848999843001366E-002   39494.407030000002       0.11780266463756561        5.5062074214220047E-002  -2.0672399550676346E-003  0.26403677463531494     
   2.0893000066280365E-002   39494.407030000002       0.13485744595527649        6.3591115176677704E-002   1.0509695857763290E-002  0.27380955219268799     
   2.7542000636458397E-002   39494.407030000002       0.15483473241329193        7.3771759867668152E-002   2.6142848655581474E-002  0.28015890717506409     
   3.6308001726865768E-002   39494.407030000002       0.17780721187591553        8.5809446871280670E-002   4.4951442629098892E-002  0.28184205293655396     
   4.7862999141216278E-002   39494.407030000002       0.20345175266265869        9.9784612655639648E-002   6.6753782331943512E-002  0.27744543552398682     
   6.3096001744270325E-002   39494.407030000002       0.23077814280986786       0.11551840603351593        9.0898945927619934E-002  0.26549184322357178     
   8.3176001906394958E-002   39494.407030000002       0.25773417949676514       0.13234324753284454       0.11603192985057831       0.24467438459396362     
  0.10000000149011612        39494.407030000002       0.27382430434226990       0.14348591864109039       0.13224734365940094       0.22547592222690582     
  0.12500000000000000        39494.407030000002       0.28886330127716064       0.15574966371059418       0.14974260330200195       0.19660811126232147     
  0.15000000596046448        39494.407030000002       0.29531800746917725       0.16357415914535522       0.16085992753505707       0.16900661587715149     
  0.17499999701976776        39494.407030000002       0.29498419165611267       0.16761635243892670       0.16690281033515930       0.14359438419342041     
  0.20000000298023224        39494.407030000002       0.28930699825286865       0.16844610869884491       0.16888049244880676       0.12075622379779816     
  0.22499999403953552        39494.407030000002       0.27947747707366943       0.16656950116157532       0.16759829223155975       0.10058967769145966     
  0.25000000000000000        39494.407030000002       0.26649039983749390       0.16244120895862579       0.16371433436870575        8.3031415939331055E-002
  0.27500000596046448        39494.407030000002       0.25118264555931091       0.15647174417972565       0.15777674317359924        6.7927688360214233E-002
  0.30000001192092896        39494.407030000002       0.23426012694835663       0.14903220534324646       0.15024854242801666        5.5076241493225098E-002
  0.32499998807907104        39494.407030000002       0.21631807088851929       0.14045771956443787       0.14152510464191437        4.4252425432205200E-002
  0.34999999403953552        39494.407030000002       0.19785659015178680       0.13104985654354095       0.13194635510444641        3.5225898027420044E-002
  0.37500000000000000        39494.407030000002       0.17929327487945557       0.12107879668474197       0.12180579453706741        2.7771260589361191E-002
  0.40000000596046448        39494.407030000002       0.16097356379032135       0.11078500002622604       0.11135695874691010        2.1674849092960358E-002
  0.42500001192092896        39494.407030000002       0.14317947626113892       0.10038071125745773       0.10081844031810760        1.6738777980208397E-002
  0.44999998807907104        39494.407030000002       0.12613695859909058        9.0051382780075073E-002   9.0377643704414368E-002   1.2783189304172993E-002
  0.47499999403953552        39494.407030000002       0.11002247035503387        7.9956896603107452E-002   8.0193810164928436E-002   9.6471644937992096E-003
  0.50000000000000000        39494.407030000002        9.4968624413013458E-002   7.0232845842838287E-002   7.0400349795818329E-002   7.1887578815221786E-003
  0.52499997615814209        39494.407030000002        8.1069253385066986E-002   6.0991708189249039E-002   6.1106875538825989E-002   5.2843820303678513E-003
  0.55000001192092896        39494.407030000002        6.8383984267711639E-002   5.2324019372463226E-002   5.2400883287191391E-002   3.8277790881693363E-003
  0.57499998807907104        39494.407030000002        5.6942362338304520E-002   4.4299572706222534E-002   4.4349234551191330E-002   2.7287097182124853E-003
  0.60000002384185791        39494.407030000002        4.6747617423534393E-002   3.6968596279621124E-002   3.6999553442001343E-002   1.9114873139187694E-003
  0.62500000000000000        39494.407030000002        3.7780128419399261E-002   3.0362984165549278E-002   3.0381515622138977E-002   1.3134342152625322E-003
  0.64999997615814209        39494.407030000002        3.0000621452927589E-002   2.4497525766491890E-002   2.4508116766810417E-002   8.8333047460764647E-004
  0.67500001192092896        39494.407030000002        2.3353174328804016E-002   1.9371213391423225E-002   1.9376946613192558E-002   5.7989987544715405E-004
  0.69999998807907104        39494.407030000002        1.7768006771802902E-002   1.4968574047088623E-002   1.4971481636166573E-002   3.7037121364846826E-004
  0.72500002384185791        39494.407030000002        1.3164124451577663E-002   1.1261067353188992E-002   1.1262432672083378E-002   2.2913953580427915E-004
  0.75000000000000000        39494.407030000002        9.4518205150961876E-003   8.2085570320487022E-003   8.2091428339481354E-003   1.3654418580699712E-004
  0.77499997615814209        39494.407030000002        6.5350630320608616E-003   5.7608443312346935E-003   5.7610776275396347E-003   7.7774275268893689E-005
  0.80000001192092896        39494.407030000002        4.3137902393937111E-003   3.8592976052314043E-003   3.8593991193920374E-003   4.1905841499101371E-005
  0.82499998807907104        39494.407030000002        2.6861270889639854E-003   2.4385757278650999E-003   2.4386460427194834E-003   2.1070178263471462E-005
  0.85000002384185791        39494.407030000002        1.5505568590015173E-003   1.4284662902355194E-003   1.4285418437793851E-003   9.7489819381735288E-006
  0.87500000000000000        39494.407030000002        8.0807093763723969E-004   7.5587001629173756E-004   7.5595173984766006E-004   4.1886273720592726E-006
  0.89999997615814209        39494.407030000002        3.6434875801205635E-004   3.4696969669312239E-004   3.4703724668361247E-004   1.9232704744354123E-006
  0.92500001192092896        39494.407030000002        1.3203617709223181E-004   1.2966335634700954E-004   1.2967988732270896E-004   1.3946544186183019E-006
  0.94999998807907104        39494.407030000002        3.3254262234549969E-005   3.6399418604560196E-005   3.6313129385234788E-005   1.6553298110011383E-006
  0.97500002384185791        39494.407030000002        2.6059599349537166E-006   7.7055137808201835E-006   7.4528816185193136E-006   2.1414164166344563E-006
   1.0000000000000000        39494.407030000002       -8.5651799963670783E-006  -2.7808855520561337E-006  -3.2672298857505666E-006   2.5007122985698516E-006
   9.9999997171806854E-010   50640.081729999998        2.8856343124061823E-003  -8.9469237718731165E-004  -1.0589105077087879E-003  -1.2612992431968451E-003
   1.3183000246996812E-009   50640.081729999998        3.0216735322028399E-003  -8.9477672008797526E-004  -1.0866309748962522E-003  -1.2649274431169033E-003
   1.7378000150003459E-009   50640.081729999998        3.1647738069295883E-003  -8.9267012663185596E-004  -1.1156980181112885E-003  -1.2642537476494908E-003
   2.2908999142146058E-009   50640.081729999998        3.3153994008898735E-003  -8.8814302580431104E-004  -1.1463453993201256E-003  -1.2584447395056486E-003
   3.0200000278313155E-009   50640.081729999998        3.4739498514682055E-003  -8.8094850070774555E-004  -1.1788271367549896E-003  -1.2465295149013400E-003
   3.9810998941902653E-009   50640.081729999998        3.6408838350325823E-003  -8.7081937817856669E-004  -1.2134477728977799E-003  -1.2273812899366021E-003
   5.2481001766579993E-009   50640.081729999998        3.8166977465152740E-003  -8.5746636614203453E-004  -1.2505637714639306E-003  -1.1996929533779621E-003
   6.9183001549788514E-009   50640.081729999998        4.0019024163484573E-003  -8.4057805361226201E-004  -1.2905849143862724E-003  -1.1619562283158302E-003
   9.1201002305751899E-009   50640.081729999998        4.1970540769398212E-003  -8.1981724360957742E-004  -1.3339881552383304E-003  -1.1124307056888938E-003
   1.2023000373062587E-008   50640.081729999998        4.4027562253177166E-003  -7.9481815919280052E-004  -1.3813251862302423E-003  -1.0491106659173965E-003
   1.5849000334355878E-008   50640.081729999998        4.6195648610591888E-003  -7.6519750291481614E-004  -1.4332089340314269E-003  -9.6972734900191426E-004
   2.0892999330612838E-008   50640.081729999998        4.8481998965144157E-003  -7.3052541119977832E-004  -1.4903718838468194E-003  -8.7164260912686586E-004
   2.7542000680114143E-008   50640.081729999998        5.0893393345177174E-003  -6.9035042542964220E-004  -1.5536269638687372E-003  -7.5188197661191225E-004
   3.6307998385609608E-008   50640.081729999998        5.3437659516930580E-003  -6.4417556859552860E-004  -1.6239144606515765E-003  -6.0703343478962779E-004
   4.7863000673942224E-008   50640.081729999998        5.6122331880033016E-003  -5.9148028958588839E-004  -1.7022768734022975E-003  -4.3327489402145147E-004
   6.3096003088958241E-008   50640.081729999998        5.8956197462975979E-003  -5.3168908925727010E-004  -1.7899131635203958E-003  -2.2623974655289203E-004
   8.3175997644957533E-008   50640.081729999998        6.1948080547153950E-003  -4.6419343561865389E-004  -1.8881554715335369E-003   1.8955852283397689E-005
   1.0965000285523274E-007   50640.081729999998        6.5108165144920349E-003  -3.8831995334476233E-004  -1.9985241815447807E-003   3.0786739080213010E-004
   1.4453999597208167E-007   50640.081729999998        6.8445536307990551E-003  -3.0338735086843371E-004  -2.1226534154266119E-003   6.4654852030798793E-004
   1.9054999711443088E-007   50640.081729999998        7.1973246522247791E-003  -2.0857591880485415E-004  -2.2624910343438387E-003   1.0421106126159430E-003
   2.5118998792095226E-007   50640.081729999998        7.5701088644564152E-003  -1.0311243386240676E-004  -2.4200340267270803E-003   1.5020204009488225E-003
   3.3112999631157436E-007   50640.081729999998        7.9642524942755699E-003   1.3916067473473959E-005  -2.5976106990128756E-003   2.0349074620753527E-003
   4.3651999703797628E-007   50640.081729999998        8.3811311051249504E-003   1.4347622345667332E-004  -2.7977596037089825E-003   2.6502602268010378E-003
   5.7544002629583701E-007   50640.081729999998        8.8221225887537003E-003   2.8657974326051772E-004  -3.0232178978621960E-003   3.3584057819098234E-003
   7.5857997217099182E-007   50640.081729999998        9.2888334766030312E-003   4.4435652671381831E-004  -3.2770351972430944E-003   4.1708988137543201E-003
   9.9999999747524271E-007   50640.081729999998        9.7829019650816917E-003   6.1799550894647837E-004  -3.5624781157821417E-003   5.1002637483179569E-003
   1.3182999509808724E-006   50640.081729999998        1.0306202806532383E-002   8.0881919711828232E-004  -3.8831441197544336E-003   6.1604119837284088E-003
   1.7377999483869644E-006   50640.081729999998        1.0860476642847061E-002   1.0181489633396268E-003  -4.2427200824022293E-003   7.3659033514559269E-003
   2.2909000563231530E-006   50640.081729999998        1.1448041535913944E-002   1.2475752737373114E-003  -4.6454193070530891E-003   8.7334821000695229E-003
   3.0199998946045525E-006   50640.081729999998        1.2071046978235245E-002   1.4986780006438494E-003  -5.0954725593328476E-003   1.0280475951731205E-002
   3.9810997805034276E-006   50640.081729999998        1.2731957249343395E-002   1.7732150154188275E-003  -5.5974074639379978E-003   1.2025851756334305E-002
   5.2481000238913111E-006   50640.081729999998        1.3433505780994892E-002   2.0731065887957811E-003  -6.1559677124023438E-003   1.3990116305649281E-002
   6.9183001869532745E-006   50640.081729999998        1.4178611338138580E-002   2.4004052393138409E-003  -6.7759798839688301E-003   1.6195053234696388E-002
   9.1201000032015145E-006   50640.081729999998        1.4970543794333935E-002   2.7573648840188980E-003  -7.4623804539442062E-003   1.8664088100194931E-002
   1.2022999726468697E-005   50640.081729999998        1.5812963247299194E-002   3.1464605126529932E-003  -8.2201259210705757E-003   2.1422319114208221E-002
   1.5849000192247331E-005   50640.081729999998        1.6709581017494202E-002   3.5702274180948734E-003  -9.0537108480930328E-003   2.4495178833603859E-002
   2.0892999600619078E-005   50640.081729999998        1.7665104940533638E-002   4.0316917002201080E-003  -9.9678002297878265E-003   2.7911307290196419E-002
   2.7542000680114143E-005   50640.081729999998        1.8684448674321175E-002   4.5340014621615410E-003  -1.0966242291033268E-002   3.1699605286121368E-002
   3.6307999835116789E-005   50640.081729999998        1.9773472100496292E-002   5.0807618536055088E-003  -1.2052395381033421E-002   3.5891346633434296E-002
   4.7862999053904787E-005   50640.081729999998        2.0938532426953316E-002   5.6757973507046700E-003  -1.3228237628936768E-002   4.0517847985029221E-002
   6.3095998484641314E-005   50640.081729999998        2.2187339141964912E-002   6.3235550187528133E-003  -1.4494638890028000E-002   4.5612897723913193E-002
   8.3175997133366764E-005   50640.081729999998        2.3528641089797020E-002   7.0289112627506256E-003  -1.5850329771637917E-002   5.1210422068834305E-002
   1.0964999819407240E-004   50640.081729999998        2.4973126128315926E-002   7.7975960448384285E-003  -1.7291897907853127E-002   5.7346619665622711E-002
   1.4453999756369740E-004   50640.081729999998        2.6532681658864021E-002   8.6357304826378822E-003  -1.8811907619237900E-002   6.4054727554321289E-002
   1.9054999575018883E-004   50640.081729999998        2.8223270550370216E-002   9.5512866973876953E-003  -2.0400317385792732E-002   7.1374602615833282E-002
   2.5119000929407775E-004   50640.081729999998        3.0062165111303329E-002   1.0552499443292618E-002  -2.2040052339434624E-002   7.9337157309055328E-002
   3.3112999517470598E-004   50640.081729999998        3.2072119414806366E-002   1.1649984866380692E-002  -2.3708818480372429E-002   8.7977610528469086E-002
   4.3652000022120774E-004   50640.081729999998        3.4280847758054733E-002   1.2856309302151203E-002  -2.5375884026288986E-002   9.7326993942260742E-002
   5.7544000446796417E-004   50640.081729999998        3.6722280085086823E-002   1.4186484739184380E-002  -2.7000073343515396E-002  0.10740946978330612     
   7.5857999036088586E-004   50640.081729999998        3.9439547806978226E-002   1.5659388154745102E-002  -2.8528273105621338E-002  0.11824468523263931     
   1.0000000474974513E-003   50640.081729999998        4.2486205697059631E-002   1.7298197373747826E-002  -2.9891885817050934E-002  0.12983977794647217     
   1.3183000264689326E-003   50640.081729999998        4.5930337160825729E-002   1.9132390618324280E-002  -3.1004179269075394E-002  0.14218951761722565     
   1.7377999611198902E-003   50640.081729999998        4.9855530261993408E-002   2.1198123693466187E-002  -3.1755771487951279E-002  0.15526132285594940     
   2.2909000981599092E-003   50640.081729999998        5.4370008409023285E-002   2.3543016985058784E-002  -3.2011717557907104E-002  0.16900442540645599     
   3.0199999455362558E-003   50640.081729999998        5.9606220573186874E-002   2.6226108893752098E-002  -3.1605865806341171E-002  0.18332211673259735     
   3.9810999296605587E-003   50640.081729999998        6.5729610621929169E-002   2.9322985559701920E-002  -3.0337221920490265E-002  0.19807094335556030     
   5.2481000311672688E-003   50640.081729999998        7.2943732142448425E-002   3.2929539680480957E-002  -2.7965825051069260E-002  0.21304392814636230     
   6.9182999432086945E-003   50640.081729999998        8.1493712961673737E-002   3.7165798246860504E-002  -2.4211041629314423E-002  0.22795048356056213     
   9.1201001778244972E-003   50640.081729999998        9.1669134795665741E-002   4.2180776596069336E-002  -1.8752641975879669E-002  0.24239805340766907     
   1.2023000046610832E-002   50640.081729999998       0.10379988700151443        4.8155602067708969E-002  -1.1238061822950840E-002  0.25586780905723572     
   1.5848999843001366E-002   50640.081729999998       0.11823387444019318        5.5300075560808182E-002  -1.3046249514445662E-003  0.26768380403518677     
   2.0893000066280365E-002   50640.081729999998       0.13531397283077240        6.3851691782474518E-002   1.1395000852644444E-002  0.27700158953666687     
   2.7542000636458397E-002   50640.081729999998       0.15529574453830719        7.4048221111297607E-002   2.7126651257276535E-002  0.28277820348739624     
   3.6308001726865768E-002   50640.081729999998       0.17823842167854309        8.6088605225086212E-002   4.5992519706487656E-002  0.28377899527549744     
   4.7862999141216278E-002   50640.081729999998       0.20380137860774994       0.10004390776157379        6.7790918052196503E-002  0.27861404418945312     
   6.3096001744270325E-002   50640.081729999998       0.23097407817840576       0.11572276055812836        9.1849967837333679E-002  0.26585036516189575     
   8.3176001906394958E-002   50640.081729999998       0.25768452882766724       0.13244263827800751       0.11679660528898239       0.24425077438354492     
  0.10000000149011612        50640.081729999998       0.27355349063873291       0.14348015189170837       0.13282714784145355       0.22459240257740021     
  0.12500000000000000        50640.081729999998       0.28826490044593811       0.15557384490966797       0.15003569424152374       0.19528666138648987     
  0.15000000596046448        50640.081729999998       0.29441404342651367       0.16322508454322815       0.16087627410888672       0.16746121644973755     
  0.17499999701976776        50640.081729999998       0.29381021857261658       0.16710112988948822       0.16666650772094727       0.14197309315204620     
  0.20000000298023224        50640.081729999998       0.28790557384490967       0.16777868568897247       0.16842226684093475       0.11915910989046097     
  0.22499999403953552        50640.081729999998       0.27789404988288879       0.16576832532882690       0.16695152223110199        9.9081620573997498E-002
  0.25000000000000000        50640.081729999998       0.26477059721946716       0.16152746975421906       0.16291281580924988        8.1651531159877777E-002
  0.27500000596046448        50640.081729999998       0.24937036633491516       0.15546804666519165       0.15685336291790009        6.6696360707283020E-002
  0.30000001192092896        50640.081729999998       0.23239642381668091       0.14796158671379089       0.14923451840877533        5.4000485688447952E-002
  0.32499998807907104        50640.081729999998       0.21444028615951538       0.13934282958507538       0.14044943451881409        4.3329976499080658E-002
  0.34999999403953552        50640.081729999998       0.19599790871143341       0.12991237640380859       0.13083560764789581        3.4448295831680298E-002
  0.37500000000000000        50640.081729999998       0.17748248577117920       0.11993895471096039       0.12068384140729904        2.7126237750053406E-002
  0.40000000596046448        50640.081729999998       0.15923498570919037       0.10966122150421143       0.11024492979049683        2.1148059517145157E-002
  0.42500001192092896        50640.081729999998       0.14153294265270233        9.9289380013942719E-002   9.9734671413898468E-002   1.6315106302499771E-002
  0.44999998807907104        50640.081729999998       0.12459800392389297        8.9006640017032623E-002   8.9337684214115143E-002   1.2447660788893700E-002
  0.47499999403953552        50640.081729999998       0.10860251635313034        7.8970581293106079E-002   7.9210445284843445E-002   9.3855811282992363E-003
  0.50000000000000000        50640.081729999998        9.3675255775451660E-002   6.9314412772655487E-002   6.9483712315559387E-002   6.9880988448858261E-003
  0.52499997615814209        50640.081729999998        7.9906523227691650E-002   6.0148265212774277E-002   6.0264509171247482E-002   5.1330374553799629E-003
  0.55000001192092896        50640.081729999998        6.7352771759033203E-002   5.1560383290052414E-002   5.1637884229421616E-002   3.7156420294195414E-003
  0.57499998807907104        50640.081729999998        5.6040707975625992E-002   4.3618362396955490E-002   4.3668407946825027E-002   2.6471794117242098E-003
  0.60000002384185791        50640.081729999998        4.5971103012561798E-002   3.6370385438203812E-002   3.6401569843292236E-002   1.8533988622948527E-003
  0.62500000000000000        50640.081729999998        3.7122257053852081E-002   2.9846450313925743E-002   2.9865123331546783E-002   1.2729435693472624E-003
  0.64999997615814209        50640.081729999998        2.9453199356794357E-002   2.4059668183326721E-002   2.4070348590612411E-002   8.5577159188687801E-004
  0.67500001192092896        50640.081729999998        2.2906694561243057E-002   1.9007561728358269E-002   1.9013354554772377E-002   5.6162831606343389E-004
  0.69999998807907104        50640.081729999998        1.7412016168236732E-002   1.4673434197902679E-002   1.4676383696496487E-002   3.5860569914802909E-004
  0.72500002384185791        50640.081729999998        1.2887584045529366E-002   1.1027780361473560E-002   1.1029171757400036E-002   2.2180924133863300E-004
  0.75000000000000000        50640.081729999998        9.2434491962194443E-003   8.0297598615288734E-003   8.0303624272346497E-003   1.3214765931479633E-004
  0.77499997615814209        50640.081729999998        6.3836709596216679E-003   5.6287543848156929E-003   5.6289974600076675E-003   7.5253890827298164E-005
  0.80000001192092896        50640.081729999998        4.2085782624781132E-003   3.7659874651581049E-003   3.7660938687622547E-003   4.0539503970649093E-005
  0.82499998807907104        50640.081729999998        2.6169728953391314E-003   2.3762532509863377E-003   2.3763249628245831E-003   2.0381108697620220E-005
  0.85000002384185791        50640.081729999998        1.5082643367350101E-003   1.3897460885345936E-003   1.3898203615099192E-003   9.4331217042054050E-006
  0.87500000000000000        50640.081729999998        7.8459177166223526E-004   7.3403160786256194E-004   7.3411001358181238E-004   4.0583822737971786E-006
  0.89999997615814209        50640.081729999998        3.5296328132972121E-004   3.3619638998061419E-004   3.3625913783907890E-004   1.8658572571439436E-006
  0.92500001192092896        50640.081729999998        1.2749012967105955E-004   1.2525021156761795E-004   1.2526112550403923E-004   1.3429801128950203E-006
  0.94999998807907104        50640.081729999998        3.1837174901738763E-005   3.4915872674901038E-005   3.4824388421839103E-005   1.5692446595494403E-006
  0.97500002384185791        50640.081729999998        2.1505120457732119E-006   7.0863779910723679E-006   6.8309018388390541E-006   1.9972821974079125E-006
   1.0000000000000000        50640.081729999998       -8.8172964751720428E-006  -3.2763477975095157E-006  -3.7604445424221922E-006   2.2874701244290918E-006
   9.9999997171806854E-010   64931.165450000000        2.8881647158414125E-003  -8.9387962361797690E-004  -1.0597625514492393E-003  -1.2845224700868130E-003
   1.3183000246996812E-009   64931.165450000000        3.0243494547903538E-003  -8.9388067135587335E-004  -1.0878378525376320E-003  -1.2868962949141860E-003
   1.7378000150003459E-009   64931.165450000000        3.1676040962338448E-003  -8.9168403064832091E-004  -1.1173222446814179E-003  -1.2846555327996612E-003
   2.2908999142146058E-009   64931.165450000000        3.3183938357979059E-003  -8.8705972302705050E-004  -1.1484588030725718E-003  -1.2769168242812157E-003
   3.0200000278313155E-009   64931.165450000000        3.4771186765283346E-003  -8.7976024951785803E-004  -1.1815116740763187E-003  -1.2626542011275887E-003
   3.9810998941902653E-009   64931.165450000000        3.6442379932850599E-003  -8.6951785488054156E-004  -1.2167966924607754E-003  -1.2406777823343873E-003
   5.2481001766579993E-009   64931.165450000000        3.8202488794922829E-003  -8.5604254854843020E-004  -1.2546832440420985E-003  -1.2096094433218241E-003
   6.9183001549788514E-009   64931.165450000000        4.0056630969047546E-003  -8.3902239566668868E-004  -1.2955950805917382E-003  -1.1678613955155015E-003
   9.1201002305751899E-009   64931.165450000000        4.2010378092527390E-003  -8.1811932614073157E-004  -1.3400246389210224E-003  -1.1136034736409783E-003
   1.2023000373062587E-008   64931.165450000000        4.4069769792258739E-003  -7.9296692274510860E-004  -1.3885409571230412E-003  -1.0447296081110835E-003
   1.5849000334355878E-008   64931.165450000000        4.6240380033850670E-003  -7.6318101491779089E-004  -1.4417751226574183E-003  -9.5886149210855365E-004
   2.0892999330612838E-008   64931.165450000000        4.8529421910643578E-003  -7.2833086596801877E-004  -1.5004803426563740E-003  -8.5323560051620007E-004
   2.7542000680114143E-008   64931.165450000000        5.0943680107593536E-003  -6.8796391133219004E-004  -1.5654915478080511E-003  -7.2474166518077254E-004
   3.6307998385609608E-008   64931.165450000000        5.3491005674004555E-003  -6.4158235909417272E-004  -1.6377730062231421E-003  -5.6981510715559125E-004
   4.7863000673942224E-008   64931.165450000000        5.6178933009505272E-003  -5.8866431936621666E-004  -1.7183923628181219E-003  -3.8446969119831920E-004
   6.3096003088958241E-008   64931.165450000000        5.9016272425651550E-003  -5.2863324526697397E-004  -1.8085758201777935E-003  -1.6415560094173998E-004
   8.3175997644957533E-008   64931.165450000000        6.2011871486902237E-003  -4.6087923692539334E-004  -1.9096843898296356E-003   9.6208350441884249E-005
   1.0965000285523274E-007   64931.165450000000        6.5175923518836498E-003  -3.8472740561701357E-004  -2.0232689566910267E-003   4.0239634108729661E-004
   1.4453999597208167E-007   64931.165450000000        6.8517536856234074E-003  -2.9949503368698061E-004  -2.1509940270334482E-003   7.6068879570811987E-004
   1.9054999711443088E-007   64931.165450000000        7.2049791924655437E-003  -2.0436056365724653E-004  -2.2948414552956820E-003   1.1784615926444530E-003
   2.5118998792095226E-007   64931.165450000000        7.5782490894198418E-003  -9.8549098765943199E-005  -2.4568396620452404E-003   1.6634401399642229E-003
   3.3112999631157436E-007   64931.165450000000        7.9729147255420685E-003   1.8854412701330148E-005  -2.6393504813313484E-003   2.2245489526540041E-003
   4.3651999703797628E-007   64931.165450000000        8.3903530612587929E-003   1.4881884271744639E-004  -2.8449455276131630E-003   2.8715864755213261E-003
   5.7544002629583701E-007   64931.165450000000        8.8319471105933189E-003   2.9235825059004128E-004  -3.0763926915824413E-003   3.6152019165456295E-003
   7.5857997217099182E-007   64931.165450000000        9.2993071302771568E-003   4.5060526463203132E-004  -3.3367718569934368E-003   4.4672968797385693E-003
   9.9999999747524271E-007   64931.165450000000        9.7940741106867790E-003   6.2475173035636544E-004  -3.6293759476393461E-003   5.4407548159360886E-003
   1.3182999509808724E-006   64931.165450000000        1.0318131186068058E-002   8.1612350186333060E-004  -3.9578257128596306E-003   6.5498682670295238E-003
   1.7377999483869644E-006   64931.165450000000        1.0873222723603249E-002   1.0260454146191478E-003  -4.3258219957351685E-003   7.8095663338899612E-003
   2.2909000563231530E-006   64931.165450000000        1.1461676098406315E-002   1.2561122421175241E-003  -4.7375904396176338E-003   9.2370137572288513E-003
   3.0199998946045525E-006   64931.165450000000        1.2085647322237492E-002   1.5079085715115070E-003  -5.1973620429635048E-003   1.0849932208657265E-002
   3.9810997805034276E-006   64931.165450000000        1.2747611850500107E-002   1.7831971636041999E-003  -5.7096527889370918E-003   1.2667696923017502E-002
   5.2481000238913111E-006   64931.165450000000        1.3450313359498978E-002   2.0839043427258730E-003  -6.2791835516691208E-003   1.4711229130625725E-002
   6.9183001869532745E-006   64931.165450000000        1.4196685515344143E-002   2.4120896123349667E-003  -6.9107390008866787E-003   1.7002712935209274E-002
   9.1201000032015145E-006   64931.165450000000        1.4990014024078846E-002   2.7700143400579691E-003  -7.6091964729130268E-003   1.9565969705581665E-002
   1.2022999726468697E-005   64931.165450000000        1.5833977609872818E-002   3.1601635273545980E-003  -8.3794305101037025E-003   2.2426482290029526E-002
   1.5849000192247331E-005   64931.165450000000        1.6732312738895416E-002   3.5850820131599903E-003  -9.2258211225271225E-003   2.5609992444515228E-002
   2.0892999600619078E-005   64931.165450000000        1.7689751461148262E-002   4.0478096343576908E-003  -1.0152895003557205E-002   2.9145481064915657E-002
   2.7542000680114143E-005   64931.165450000000        1.8711244687438011E-002   4.5515084639191628E-003  -1.1164318770170212E-002   3.3062096685171127E-002
   3.6307999835116789E-005   64931.165450000000        1.9802693277597427E-002   5.0998018123209476E-003  -1.2263231910765171E-002   3.7391319870948792E-002
   4.7862999053904787E-005   64931.165450000000        2.0970504730939865E-002   5.6965360417962074E-003  -1.3451341539621353E-002   4.2164549231529236E-002
   6.3095998484641314E-005   64931.165450000000        2.2222444415092468E-002   6.3461828976869583E-003  -1.4729191549122334E-002   4.7415602952241898E-002
   8.3175997133366764E-005   64931.165450000000        2.3567337542772293E-002   7.0536513812839985E-003  -1.6095126047730446E-002   5.3178258240222931E-002
   1.0964999819407240E-004   64931.165450000000        2.5015961378812790E-002   7.8247077763080597E-003  -1.7545271664857864E-002   5.9488441795110703E-002
   1.4453999756369740E-004   64931.165450000000        2.6580309495329857E-002   8.6655197665095329E-003  -1.9071657210588455E-002   6.6378816962242126E-002
   1.9054999575018883E-004   64931.165450000000        2.8276477009057999E-002   9.5841176807880402E-003  -2.0663619041442871E-002   7.3888577520847321E-002
   2.5119000929407775E-004   64931.165450000000        3.0121890828013420E-002   1.0588803328573704E-002  -2.2303367033600807E-002   8.2047447562217712E-002
   3.3112999517470598E-004   64931.165450000000        3.2139491289854050E-002   1.1690274812281132E-002  -2.3967793211340904E-002   9.0889193117618561E-002
   4.3652000022120774E-004   64931.165450000000        3.4357223659753799E-002   1.2901204638183117E-002  -2.5625241920351982E-002  0.10044287145137787     
   5.7544000446796417E-004   64931.165450000000        3.6809269338846207E-002   1.4236723072826862E-002  -2.7233524248003960E-002  0.11073005199432373     
   7.5857999036088586E-004   64931.165450000000        3.9539065212011337E-002   1.5715856105089188E-002  -2.8738416731357574E-002  0.12176714092493057     
   1.0000000474974513E-003   64931.165450000000        4.2600516229867935E-002   1.7361951991915703E-002  -3.0070139095187187E-002  0.13355714082717896     
   1.3183000264689326E-003   64931.165450000000        4.6062070876359940E-002   1.9204692915081978E-002  -3.1140727922320366E-002  0.14608973264694214     
   1.7377999611198902E-003   64931.165450000000        5.0007719546556473E-002   2.1280460059642792E-002  -3.1839612871408463E-002  0.15932610630989075     
   2.2909000981599092E-003   64931.165450000000        5.4546073079109192E-002   2.3637127131223679E-002  -3.2030720263719559E-002  0.17320808768272400     
   3.0199999455362558E-003   64931.165450000000        5.9809897094964981E-002   2.6333982124924660E-002  -3.1547028571367264E-002  0.18763014674186707     
   3.9810999296605587E-003   64931.165450000000        6.5964825451374054E-002   2.9446849599480629E-002  -3.0187062919139862E-002  0.20243868231773376     
   5.2481000311672688E-003   64931.165450000000        7.3214307427406311E-002   3.3071789890527725E-002  -2.7711026370525360E-002  0.21741528809070587     
   6.9182999432086945E-003   64931.165450000000        8.1802912056446075E-002   3.7328850477933884E-002  -2.3839412257075310E-002  0.23225688934326172     
   9.1201001778244972E-003   64931.165450000000        9.2018917202949524E-002   4.2366802692413330E-002  -1.8254496157169342E-002  0.24655789136886597     
   1.2023000046610832E-002   64931.165450000000       0.10418972373008728        4.8366066068410873E-002  -1.0608086362481117E-002  0.25978666543960571     
   1.5848999843001366E-002   64931.165450000000       0.11865907907485962        5.5534996092319489E-002  -5.4437277140095830E-004  0.27125620841979980     
   2.0893000066280365E-002   64931.165450000000       0.13576337695121765        6.4108520746231079E-002   1.2274193577468395E-002  0.28011450171470642     
   2.7542000636458397E-002   64931.165450000000       0.15574857592582703        7.4320212006568909E-002   2.8100198134779930E-002  0.28531759977340698     
   3.6308001726865768E-002   64931.165450000000       0.17866066098213196        8.6362607777118683E-002   4.7019150108098984E-002  0.28564006090164185     
   4.7862999141216278E-002   64931.165450000000       0.20414189994335175       0.10029751807451248        6.8809904158115387E-002  0.27971646189689636     
   6.3096001744270325E-002   64931.165450000000       0.23116183280944824       0.11592133343219757        9.2780366539955139E-002  0.26615840196609497     
   8.3176001906394958E-002   64931.165450000000       0.25762942433357239       0.13253694772720337       0.11754032224416733       0.24379774928092957     
  0.10000000149011612        64931.165450000000       0.27328044176101685       0.14347048103809357       0.13338738679885864       0.22369542717933655     
  0.12500000000000000        64931.165450000000       0.28766989707946777       0.15539655089378357       0.15031303465366364       0.19397141039371490     
  0.15000000596046448        64931.165450000000       0.29351952672004700       0.16287755966186523       0.16088178753852844       0.16593654453754425     
  0.17499999701976776        64931.165450000000       0.29265180230140686       0.16659076511859894       0.16642472147941589       0.14038239419460297     
  0.20000000298023224        64931.165450000000       0.28652554750442505       0.16711953282356262       0.16796390712261200       0.11759852617979050     
  0.22499999403953552        64931.165450000000       0.27633732557296753       0.16497880220413208       0.16630968451499939        9.7612880170345306E-002
  0.25000000000000000        64931.165450000000       0.26308205723762512       0.16062855720520020       0.16212089359760284        8.0311343073844910E-002
  0.27500000596046448        64931.165450000000       0.24759314954280853       0.15448206663131714       0.15594367682933807        6.5503343939781189E-002
  0.30000001192092896        64931.165450000000       0.23057073354721069       0.14691121876239777       0.14823767542839050        5.2960455417633057E-002
  0.32499998807907104        64931.165450000000       0.21260263025760651       0.13825027644634247       0.13939385116100311        4.2439911514520645E-002
  0.34999999403953552        64931.165450000000       0.19418066740036011       0.12879887223243713       0.12974718213081360        3.3699359744787216E-002
  0.37500000000000000        64931.165450000000       0.17571368813514709       0.11882425844669342       0.11958584189414978        2.6506034657359123E-002
  0.40000000596046448        64931.165450000000       0.15753819048404694       0.10856328904628754       0.10915789753198624        2.0642338320612907E-002
  0.42500001192092896        64931.165450000000       0.13992732763290405        9.8224133253097534E-002   9.8676398396492004E-002   1.5908975154161453E-002
  0.44999998807907104        64931.165450000000       0.12309854477643967        8.7987802922725677E-002   8.8323205709457397E-002   1.2126465328037739E-002
  0.47499999403953552        64931.165450000000       0.10722014307975769        7.8009568154811859E-002   7.8252114355564117E-002   9.1354930773377419E-003
  0.50000000000000000        64931.165450000000        9.2417150735855103E-002   6.8420328199863434E-002   6.8591237068176270E-002   6.7964885383844376E-003
  0.52499997615814209        64931.165450000000        7.8776434063911438E-002   5.9327904134988785E-002   5.9445105493068695E-002   4.9886768683791161E-003
  0.55000001192092896        64931.165450000000        6.6351339221000671E-002   5.0818298012018204E-002   5.0896361470222473E-002   3.6087883636355400E-003
  0.57499998807907104        64931.165450000000        5.5165823549032211E-002   4.2956966906785965E-002   4.3007340282201767E-002   2.5695611257106066E-003
  0.60000002384185791        64931.165450000000        4.5218285173177719E-002   3.5790093243122101E-002   3.5821478813886642E-002   1.7981417477130890E-003
  0.62500000000000000        64931.165450000000        3.6485016345977783E-002   2.9345853254199028E-002   2.9364651069045067E-002   1.2344524729996920E-003
  0.64999997615814209        64931.165450000000        2.8923427686095238E-002   2.3635720834136009E-002   2.3646483197808266E-002   8.2958774873986840E-004
  0.67500001192092896        64931.165450000000        2.2475017234683037E-002   1.8655808642506599E-002   1.8661655485630035E-002   5.4427521536126733E-004
  0.69999998807907104        64931.165450000000        1.7068166285753250E-002   1.4388245530426502E-002   1.4391230419278145E-002   3.4743422293104231E-004
  0.72500002384185791        64931.165450000000        1.2620750814676285E-002   1.0802599601447582E-002   1.0804016143083572E-002   2.1484954049810767E-004
  0.75000000000000000        64931.165450000000        9.0426150709390640E-003   7.8573739156126976E-003   7.8579923138022423E-003   1.2797303497791290E-004
  0.77499997615814209        64931.165450000000        6.2379273585975170E-003   5.5015557445585728E-003   5.5018085986375809E-003   7.2860078944358975E-005
  0.80000001192092896        64931.165450000000        4.1074231266975403E-003   3.6762519739568233E-003   3.6763628013432026E-003   3.9241102058440447E-005
  0.82499998807907104        64931.165450000000        2.5505796074867249E-003   2.3164052981883287E-003   2.3164784070104361E-003   1.9725554011529312E-005
  0.85000002384185791        64931.165450000000        1.4677251456305385E-003   1.3526234542950988E-003   1.3526964467018843E-003   9.1316733232815750E-006
  0.87500000000000000        64931.165450000000        7.6212681597098708E-004   7.1313255466520786E-004   7.1320775896310806E-004   3.9328160710283555E-006
  0.89999997615814209        64931.165450000000        3.4209300065413117E-004   3.2590801129117608E-004   3.2596613164059818E-004   1.8090851199303870E-006
  0.92500001192092896        64931.165450000000        1.2316121137700975E-004   1.2104560300940648E-004   1.2105122004868463E-004   1.2915713796246564E-006
  0.94999998807907104        64931.165450000000        3.0493056328850798E-005   3.3505933970445767E-005   3.3409658499294892E-005   1.4857515679977951E-006
  0.97500002384185791        64931.165450000000        1.7233314792974852E-006   6.5008225647034124E-006   6.2429380704998039E-006   1.8603795979288407E-006
   1.0000000000000000        64931.165450000000       -9.0444773377384990E-006  -3.7371307826106204E-006  -4.2185974962194450E-006   2.0881718683085637E-006
   9.9999997171806854E-010   83255.320739999996        2.8906927909702063E-003  -8.9308555470779538E-004  -1.0607365984469652E-003  -1.3072582660242915E-003
   1.3183000246996812E-009   83255.320739999996        3.0270225834101439E-003  -8.9300429681316018E-004  -1.0891811689361930E-003  -1.3082923833280802E-003
   1.7378000150003459E-009   83255.320739999996        3.1704313587397337E-003  -8.9071877300739288E-004  -1.1190988589078188E-003  -1.3043873477727175E-003
   2.2908999142146058E-009   83255.320739999996        3.3213845454156399E-003  -8.8599836453795433E-004  -1.1507422896102071E-003  -1.2946086935698986E-003
   3.0200000278313155E-009   83255.320739999996        3.4802833106368780E-003  -8.7859504856169224E-004  -1.1843859683722258E-003  -1.2778737582266331E-003
   3.9810998941902653E-009   83255.320739999996        3.6475872620940208E-003  -8.6824060417711735E-004  -1.2203570222482085E-003  -1.2529283994808793E-003
   5.2481001766579993E-009   83255.320739999996        3.8237946573644876E-003  -8.5464440053328872E-004  -1.2590378755703568E-003  -1.2183216167613864E-003
   6.9183001549788514E-009   83255.320739999996        4.0094177238643169E-003  -8.3749380428344011E-004  -1.3008664827793837E-003  -1.1723840143531561E-003
   9.1201002305751899E-009   83255.320739999996        4.2050145566463470E-003  -8.1645004684105515E-004  -1.3463508803397417E-003  -1.1131941573694348E-003
   1.2023000373062587E-008   83255.320739999996        4.4111902825534344E-003  -7.9114589607343078E-004  -1.3960773358121514E-003  -1.0385435307398438E-003
   1.5849000334355878E-008   83255.320739999996        4.6285027638077736E-003  -7.6119648292660713E-004  -1.4506954466924071E-003  -9.4594235997647047E-004
   2.0892999330612838E-008   83255.320739999996        4.8576747067272663E-003  -7.2617002297192812E-004  -1.5109790256246924E-003  -8.3249970339238644E-004
   2.7542000680114143E-008   83255.320739999996        5.0993864424526691E-003  -6.8561313673853874E-004  -1.5777850057929754E-003  -6.9496693322435021E-004
   3.6307998385609608E-008   83255.320739999996        5.3544230759143829E-003  -6.3902686815708876E-004  -1.6521016368642449E-003  -5.2962504560127854E-004
   4.7863000673942224E-008   83255.320739999996        5.6235403753817081E-003  -5.8588827960193157E-004  -1.7350214766338468E-003  -3.3232138957828283E-004
   6.3096003088958241E-008   83255.320739999996        5.9076207689940929E-003  -5.2561960183084011E-004  -1.8277983181178570E-003  -9.8320844699628651E-005
   8.3175997644957533E-008   83255.320739999996        6.2075504101812840E-003  -4.5760962530039251E-004  -1.9318211125209928E-003   1.7765724624041468E-004
   1.0965000285523274E-007   83255.320739999996        6.5243509598076344E-003  -3.8118203519843519E-004  -2.0486712455749512E-003   5.0160777755081654E-004
   1.4453999597208167E-007   83255.320739999996        6.8589341826736927E-003  -2.9565265867859125E-004  -2.1800429094582796E-003   8.8003958808258176E-004
   1.9054999711443088E-007   83255.320739999996        7.2126123122870922E-003  -2.0019807561766356E-004  -2.3279523011296988E-003   1.3205948052927852E-003
   2.5118998792095226E-007   83255.320739999996        7.5863669626414776E-003  -9.4041737611405551E-005  -2.4944571778178215E-003   1.8312584143131971E-003
   3.3112999631157436E-007   83255.320739999996        7.9815518110990524E-003   2.3733482521492988E-005  -2.6819533668458462E-003   2.4212510325014591E-003
   4.3651999703797628E-007   83255.320739999996        8.3995480090379715E-003   1.5409865591209382E-004  -2.8930441476404667E-003   3.1006822828203440E-003
   5.7544002629583701E-007   83255.320739999996        8.8417418301105499E-003   2.9807019745931029E-004  -3.1305269803851843E-003   3.8805217482149601E-003
   7.5857997217099182E-007   83255.320739999996        9.3097472563385963E-003   4.5678345486521721E-004  -3.3975106198340654E-003   4.7730193473398685E-003
   9.9999999747524271E-007   83255.320739999996        9.8052108660340309E-003   6.3143321312963963E-004  -3.6973124369978905E-003   5.7914140634238720E-003
   1.3182999509808724E-006   83255.320739999996        1.0330021381378174E-002   8.2334852777421474E-004  -4.0335753001272678E-003   6.9503788836300373E-003
   1.7377999483869644E-006   83255.320739999996        1.0885926894843578E-002   1.0338578140363097E-003  -4.4100116938352585E-003   8.2652084529399872E-003
   2.2909000563231530E-006   83255.320739999996        1.1475265026092529E-002   1.2645601527765393E-003  -4.8308591358363628E-003   9.7534833475947380E-003
   3.0199998946045525E-006   83255.320739999996        1.2100197374820709E-002   1.5170443803071976E-003  -5.3003430366516113E-003   1.1433313600718975E-002
   3.9810997805034276E-006   83255.320739999996        1.2763211503624916E-002   1.7930786125361919E-003  -5.8229682035744190E-003   1.3324478641152382E-002
   5.2481000238913111E-006   83255.320739999996        1.3467061333358288E-002   2.0945952273905277E-003  -6.4034280367195606E-003   1.5448302030563354E-002
   6.9183001869532745E-006   83255.320739999996        1.4214693568646908E-002   2.4236603640019894E-003  -7.0464643649756908E-003   1.7827359959483147E-002
   9.1201000032015145E-006   83255.320739999996        1.5009411610662937E-002   2.7825434226542711E-003  -7.7568902634084225E-003   2.0485855638980865E-002
   1.2022999726468697E-005   83255.320739999996        1.5854913741350174E-002   3.1737380195409060E-003  -8.5394959896802902E-003   2.3449642583727837E-002
   1.5849000192247331E-005   83255.320739999996        1.6754956915974617E-002   3.5998001694679260E-003  -9.3985432758927345E-003   2.6744758710265160E-002
   2.0892999600619078E-005   83255.320739999996        1.7714304849505424E-002   4.0637818165123463E-003  -1.0338416323065758E-002   3.0400501564145088E-002
   2.7542000680114143E-005   83255.320739999996        1.8737938255071640E-002   4.5688604004681110E-003  -1.1362600140273571E-002   3.4446243196725845E-002
   3.6307999835116789E-005   83255.320739999996        1.9831800833344460E-002   5.1186769269406796E-003  -1.2474009767174721E-002   3.8913644850254059E-002
   4.7862999053904787E-005   83255.320739999996        2.1002348512411118E-002   5.7170982472598553E-003  -1.3674075715243816E-002   4.3834172189235687E-002
   6.3095998484641314E-005   83255.320739999996        2.2257408127188683E-002   6.3686226494610310E-003  -1.4963019639253616E-002   4.9241609871387482E-002
   8.3175997133366764E-005   83255.320739999996        2.3605875670909882E-002   7.0781894028186798E-003  -1.6338791698217392E-002   5.5169560015201569E-002
   1.0964999819407240E-004   83255.320739999996        2.5058617815375328E-002   7.8516034409403801E-003  -1.7797064036130905E-002   6.1653632670640945E-002
   1.4453999756369740E-004   83255.320739999996        2.6627734303474426E-002   8.6950771510601044E-003  -1.9329326227307320E-002   6.8725861608982086E-002
   1.9054999575018883E-004   83255.320739999996        2.8329448774456978E-002   9.6166972070932388E-003  -2.0924296230077744E-002   7.6424725353717804E-002
   2.5119000929407775E-004   83255.320739999996        3.0181346461176872E-002   1.0624833405017853E-002  -2.2563468664884567E-002   8.4778673946857452E-002
   3.3112999517470598E-004   83255.320739999996        3.2206550240516663E-002   1.1730267666280270E-002  -2.4222929030656815E-002   9.3819968402385712E-002
   4.3652000022120774E-004   83255.320739999996        3.4433223307132721E-002   1.2945771217346191E-002  -2.5870120152831078E-002  0.10357562452554703     
   5.7544000446796417E-004   83255.320739999996        3.6895811557769775E-002   1.4286597259342670E-002  -2.7461849153041840E-002  0.11406453698873520     
   7.5857999036088586E-004   83255.320739999996        3.9638046175241470E-002   1.5771914273500443E-002  -2.8942801058292389E-002  0.12529978156089783     
   1.0000000474974513E-003   83255.320739999996        4.2714163661003113E-002   1.7425242811441422E-002  -3.0242044478654861E-002  0.13728015124797821     
   1.3183000264689326E-003   83255.320739999996        4.6192992478609085E-002   1.9276462495326996E-002  -3.1270422041416168E-002  0.14999023079872131     
   1.7377999611198902E-003   83255.320739999996        5.0158899277448654E-002   2.1362176164984703E-002  -3.1916223466396332E-002  0.16338486969470978     
   2.2909000981599092E-003   83255.320739999996        5.4720867425203323E-002   2.3730503395199776E-002  -3.2042294740676880E-002  0.17739853262901306     
   3.0199999455362558E-003   83255.320739999996        6.0011979192495346E-002   2.6440978050231934E-002  -3.1480818986892700E-002  0.19191692769527435     
   3.9810999296605587E-003   83255.320739999996        6.6198028624057770E-002   2.9569648206233978E-002  -3.0029917135834694E-002  0.20677641034126282     
   5.2481000311672688E-003   83255.320739999996        7.3482356965541840E-002   3.3212736248970032E-002  -2.7450030669569969E-002  0.22174735367298126     
   6.9182999432086945E-003   83255.320739999996        8.2108952105045319E-002   3.7490297108888626E-002  -2.3462872952222824E-002  0.23651452362537384     
   9.1201001778244972E-003   83255.320739999996        9.2364758253097534E-002   4.2550843209028244E-002  -1.7753295600414276E-002  0.25065973401069641     
   1.2023000046610832E-002   83255.320739999996       0.10457471758127213        4.8574075102806091E-002  -9.9775306880474091E-003  0.26363918185234070     
   1.5848999843001366E-002   83255.320739999996       0.11907842755317688        5.5766899138689041E-002   2.1336316422093660E-004  0.27475565671920776     
   2.0893000066280365E-002   83255.320739999996       0.13620583713054657        6.4361691474914551E-002   1.3147223740816116E-002  0.28315043449401855     
   2.7542000636458397E-002   83255.320739999996       0.15619346499443054        7.4587859213352203E-002   2.9063573107123375E-002  0.28777965903282166     
   3.6308001726865768E-002   83255.320739999996       0.17907419800758362        8.6631588637828827E-002   4.8031575977802277E-002  0.28742811083793640     
   4.7862999141216278E-002   83255.320739999996       0.20447358489036560       0.10054561495780945        6.9811165332794189E-002  0.28075560927391052     
   6.3096001744270325E-002   83255.320739999996       0.23134173452854156       0.11611431837081909        9.3690745532512665E-002  0.26641869544982910     
   8.3176001906394958E-002   83255.320739999996       0.25756916403770447       0.13262636959552765       0.11826379597187042       0.24331744015216827     
  0.10000000149011612        83255.320739999996       0.27300530672073364       0.14345705509185791       0.13392883539199829       0.22278659045696259     
  0.12500000000000000        83255.320739999996       0.28707823157310486       0.15521791577339172       0.15057533979415894       0.19266311824321747     
  0.15000000596046448        83255.320739999996       0.29263430833816528       0.16253159940242767       0.16087704896926880       0.16443262994289398     
  0.17499999701976776        83255.320739999996       0.29150858521461487       0.16608518362045288       0.16617785394191742       0.13882170617580414     
  0.20000000298023224        83255.320739999996       0.28516629338264465       0.16646850109100342       0.16750563681125641       0.11607341468334198     
  0.22499999403953552        83255.320739999996       0.27480643987655640       0.16420061886310577       0.16567285358905792        9.6182093024253845E-002
  0.25000000000000000        83255.320739999996       0.26142373681068420       0.15974405407905579       0.16133840382099152        7.9009287059307098E-002
  0.27500000596046448        83255.320739999996       0.24584981799125671       0.15351328253746033       0.15504737198352814        6.4347013831138611E-002
  0.30000001192092896        83255.320739999996       0.22878174483776093       0.14588043093681335       0.14725756645202637        5.1954533904790878E-002
  0.32499998807907104        83255.320739999996       0.21080370247364044       0.13717932999134064       0.13835771381855011        4.1580691933631897E-002
  0.34999999403953552        83255.320739999996       0.19240339100360870       0.12770852446556091       0.12868033349514008        3.2977655529975891E-002
  0.37500000000000000        83255.320739999996       0.17398530244827271       0.11773382127285004       0.11851096898317337        2.5909366086125374E-002
  0.40000000596046448        83255.320739999996       0.15588158369064331       0.10749026387929916       0.10809497535228729        2.0156549289822578E-002
  0.42500001192092896        83255.320739999996       0.13836106657981873        9.7183994948863983E-002   9.7642675042152405E-002   1.5519411303102970E-002
  0.44999998807907104        83255.320739999996       0.12163702398538589        8.6993858218193054E-002   8.7333254516124725E-002   1.1818785220384598E-002
  0.47499999403953552        83255.320739999996       0.10587383061647415        7.7072858810424805E-002   7.7317826449871063E-002   8.8962288573384285E-003
  0.50000000000000000        83255.320739999996        9.1192848980426788E-002   6.7549608647823334E-002   6.7721962928771973E-002   6.6133844666182995E-003
  0.52499997615814209        83255.320739999996        7.7677600085735321E-002   5.8529671281576157E-002   5.8647714555263519E-002   4.8508732579648495E-003
  0.55000001192092896        83255.320739999996        6.5378390252590179E-002   5.0096850842237473E-002   5.0175406038761139E-002   3.5068874713033438E-003
  0.57499998807907104        83255.320739999996        5.4316528141498566E-002   4.2314529418945312E-002   4.2365189641714096E-002   2.4956054985523224E-003
  0.60000002384185791        83255.320739999996        4.4488102197647095E-002   3.5226937383413315E-002   3.5258490592241287E-002   1.7455323832109571E-003
  0.62500000000000000        83255.320739999996        3.5867471247911453E-002   2.8860475867986679E-002   2.8879379853606224E-002   1.1978294933214784E-003
  0.64999997615814209        83255.320739999996        2.8410486876964569E-002   2.3225048556923866E-002   2.3235879838466644E-002   8.0468744272366166E-004
  0.67500001192092896        83255.320739999996        2.2057440131902695E-002   1.8315399065613747E-002   1.8321292474865913E-002   5.2777881501242518E-004
  0.69999998807907104        83255.320739999996        1.6735870391130447E-002   1.4112531207501888E-002   1.4115548692643642E-002   3.3681662171147764E-004
  0.72500002384185791        83255.320739999996        1.2363146990537643E-002   1.0585131123661995E-002   1.0586569085717201E-002   2.0823531667701900E-004
  0.75000000000000000        83255.320739999996        8.8489390909671783E-003   7.6910783536732197E-003   7.6917107217013836E-003   1.2400526611600071E-004
  0.77499997615814209        83255.320739999996        6.0975425876677036E-003   5.3789992816746235E-003   5.3792605176568031E-003   7.0584297645837069E-005
  0.80000001192092896        83255.320739999996        4.0101110935211182E-003   3.5899037029594183E-003   3.5900187212973833E-003   3.8006099202902988E-005
  0.82499998807907104        83255.320739999996        2.4867977481335402E-003   2.2588991560041904E-003   2.2589731961488724E-003   1.9101329598925076E-005
  0.85000002384185791        83255.320739999996        1.4288414968177676E-003   1.3170100282877684E-003   1.3170817401260138E-003   8.8437718659406528E-006
  0.87500000000000000        83255.320739999996        7.4061815394088626E-004   6.9311918923631310E-004   6.9319130852818489E-004   3.8117618714750279E-006
  0.89999997615814209        83255.320739999996        3.3170735696330667E-004   3.1607589335180819E-004   3.1612961902283132E-004   1.7531191360831144E-006
  0.92500001192092896        83255.320739999996        1.1903611448360607E-004   1.1703681229846552E-004   1.1703743075486273E-004   1.2406874247972155E-006
  0.94999998807907104        83255.320739999996        2.9217289920779876E-005   3.2165076845558360E-005   3.2064381230156869E-005   1.4050048093849909E-006
  0.97500002384185791        83255.320739999996        1.3225909469838371E-006   5.9468397921591531E-006   5.6869494073907845E-006   1.7305466144534876E-006
   1.0000000000000000        83255.320739999996       -9.2485724962898530E-006  -4.1655266613815911E-006  -4.6440195546892937E-006   1.9020977788386517E-006
   9.9999997171806854E-010   106750.71640000000        2.8932178393006325E-003  -8.9230935554951429E-004  -1.0618324158713222E-003  -1.3294947566464543E-003
   1.3183000246996812E-009   106750.71640000000        3.0296924524009228E-003  -8.9214672334492207E-004  -1.0906605748459697E-003  -1.3291026698425412E-003
   1.7378000150003459E-009   106750.71640000000        3.1732544302940369E-003  -8.8977336417883635E-004  -1.1210276279598475E-003  -1.3234351063147187E-003
   2.2908999142146058E-009   106750.71640000000        3.3243708312511444E-003  -8.8495790259912610E-004  -1.1531957425177097E-003  -1.3115052133798599E-003
   3.0200000278313155E-009   106750.71640000000        3.4834428224712610E-003  -8.7745202472433448E-004  -1.1874495539814234E-003  -1.2921721208840609E-003
   3.9810998941902653E-009   106750.71640000000        3.6509307101368904E-003  -8.6698681116104126E-004  -1.2241282965987921E-003  -1.2641157954931259E-003
   5.2481001766579993E-009   106750.71640000000        3.8273339159786701E-003  -8.5327099077403545E-004  -1.2636272003874183E-003  -1.2258106144145131E-003
   6.9183001549788514E-009   106750.71640000000        4.0131649002432823E-003  -8.3599134813994169E-004  -1.3063984224572778E-003  -1.1755044106394053E-003
   9.1201002305751899E-009   106750.71640000000        4.2089833877980709E-003  -8.1480835797265172E-004  -1.3529658317565918E-003  -1.1111821513622999E-003
   1.2023000373062587E-008   106750.71640000000        4.4153947383165359E-003  -7.8935403143987060E-004  -1.4039331581443548E-003  -1.0305311297997832E-003
   1.5849000334355878E-008   106750.71640000000        4.6329577453434467E-003  -7.5924274278804660E-004  -1.4599681599065661E-003  -9.3094789190217853E-004
   2.0892999330612838E-008   106750.71640000000        4.8623969778418541E-003  -7.2404177626594901E-004  -1.5218658372759819E-003  -8.0941215856000781E-004
   2.7542000680114143E-008   106750.71640000000        5.1043927669525146E-003  -6.8329676287248731E-004  -1.5905046602711082E-003  -6.6253496333956718E-004
   3.6307998385609608E-008   106750.71640000000        5.3597325459122658E-003  -6.3650775700807571E-004  -1.6668969765305519E-003  -4.8644057824276388E-004
   4.7863000673942224E-008   106750.71640000000        5.6291730143129826E-003  -5.8315077330917120E-004  -1.7521602567285299E-003  -2.7680792845785618E-004
   6.3096003088958241E-008   106750.71640000000        5.9135984629392624E-003  -5.2264676196500659E-004  -1.8475754186511040E-003  -2.8714401196339168E-005
   8.3175997644957533E-008   106750.71640000000        6.2138964422047138E-003  -4.5438317465595901E-004  -1.9545594695955515E-003   2.6332199922762811E-004
   1.0965000285523274E-007   106750.71640000000        6.5310904756188393E-003  -3.7768238689750433E-004  -2.0747238304466009E-003   6.0551887145265937E-004
   1.4453999597208167E-007   106750.71640000000        6.8660946562886238E-003  -2.9185868334025145E-004  -2.2097919136285782E-003   1.0046148672699928E-003
   1.9054999711443088E-007   106750.71640000000        7.2202230803668499E-003  -1.9608683942351490E-004  -2.3618133272975683E-003   1.4685202622786164E-003
   2.5118998792095226E-007   106750.71640000000        7.5944601558148861E-003  -8.9588684204500169E-005  -2.5328753981739283E-003   2.0054804626852274E-003
   3.3112999631157436E-007   106750.71640000000        7.9901628196239471E-003   2.8554997697938234E-005  -2.7254060842096806E-003   2.6250130031257868E-003
   4.3651999703797628E-007   106750.71640000000        8.4087140858173370E-003   1.5931748203001916E-004  -2.9420400969684124E-003   3.3375388011336327E-003
   5.7544002629583701E-007   106750.71640000000        8.8515048846602440E-003   3.0371750472113490E-004  -3.1856030691415071E-003   4.1543482802808285E-003
   7.5857997217099182E-007   106750.71640000000        9.3201529234647751E-003   4.6289307647384703E-004  -3.4592312294989824E-003   5.0880382768809795E-003
   9.9999999747524271E-007   106750.71640000000        9.8163103684782982E-003   6.3804187811911106E-004  -3.7662654649466276E-003   6.1522014439105988E-003
   1.3182999509808724E-006   106750.71640000000        1.0341869667172432E-002   8.3049637032672763E-004  -4.1103684343397617E-003   7.3618898168206215E-003
   1.7377999483869644E-006   106750.71640000000        1.0898587293922901E-002   1.0415883734822273E-003  -4.4952626340091228E-003   8.7327593937516212E-003
   2.2909000563231530E-006   106750.71640000000        1.1488804593682289E-002   1.2729209847748280E-003  -4.9251937307417393E-003   1.0282804258167744E-002
   3.0199998946045525E-006   106750.71640000000        1.2114694342017174E-002   1.5260877553373575E-003  -5.4043829441070557E-003   1.2030513957142830E-002
   3.9810997805034276E-006   106750.71640000000        1.2778753414750099E-002   1.8028620397672057E-003  -5.9373178519308567E-003   1.3996064662933350E-002
   5.2481000238913111E-006   106750.71640000000        1.3483745977282524E-002   2.1051818039268255E-003  -6.5286639146506786E-003   1.6201177611947060E-002
   6.9183001869532745E-006   106750.71640000000        1.4232634566724300E-002   2.4351202882826328E-003  -7.1831149980425835E-003   1.8668808043003082E-002
   9.1201000032015145E-006   106750.71640000000        1.5028735622763634E-002   2.7949544601142406E-003  -7.9054189845919609E-003   2.1423531696200371E-002
   1.2022999726468697E-005   106750.71640000000        1.5875767916440964E-002   3.1871874816715717E-003  -8.7002776563167572E-003   2.4491554126143456E-002
   1.5849000192247331E-005   106750.71640000000        1.6777513548731804E-002   3.6143849138170481E-003  -9.5718316733837128E-003   2.7899192646145821E-002
   2.0892999600619078E-005   106750.71640000000        1.7738759517669678E-002   4.0796124376356602E-003  -1.0524320416152477E-002   3.1676046550273895E-002
   2.7542000680114143E-005   106750.71640000000        1.8764523789286613E-002   4.5860609970986843E-003  -1.1561040766537189E-002   3.5851679742336273E-002
   3.6307999835116789E-005   106750.71640000000        1.9860791042447090E-002   5.1373904570937157E-003  -1.2684683315455914E-002   4.0457919239997864E-002
   4.7862999053904787E-005   106750.71640000000        2.1034061908721924E-002   5.7374881580471992E-003  -1.3896401971578598E-002   4.5526247471570969E-002
   6.3095998484641314E-005   106750.71640000000        2.2292226552963257E-002   6.3908779993653297E-003  -1.5196087770164013E-002   5.1090404391288757E-002
   8.3175997133366764E-005   106750.71640000000        2.3644251748919487E-002   7.1025295183062553E-003  -1.6581300646066666E-002   5.7183764874935150E-002
   1.0964999819407240E-004   106750.71640000000        2.5101093575358391E-002   7.8782867640256882E-003  -1.8047254532575607E-002   6.3841573894023895E-002
   1.4453999756369740E-004   106750.71640000000        2.6674952358007431E-002   8.7244044989347458E-003  -1.9584899768233299E-002   7.1095190942287445E-002
   1.9054999575018883E-004   106750.71640000000        2.8382187709212303E-002   9.6490299329161644E-003  -2.1182339638471603E-002   7.8982315957546234E-002
   2.5119000929407775E-004   106750.71640000000        3.0240530148148537E-002   1.0660595260560513E-002  -2.2820364683866501E-002   8.7530069053173065E-002
   3.3112999517470598E-004   106750.71640000000        3.2273292541503906E-002   1.1769966222345829E-002  -2.4474257603287697E-002   9.6769139170646667E-002
   4.3652000022120774E-004   106750.71640000000        3.4508850425481796E-002   1.2990014627575874E-002  -2.6110565289855003E-002  0.10672441869974136     
   5.7544000446796417E-004   106750.71640000000        3.6981906741857529E-002   1.4336111955344677E-002  -2.7685113251209259E-002  0.11741205304861069     
   7.5857999036088586E-004   106750.71640000000        3.9736486971378326E-002   1.5827570110559464E-002  -2.9141517356038094E-002  0.12884171307086945     
   1.0000000474974513E-003   106750.71640000000        4.2827155441045761E-002   1.7488077282905579E-002  -3.0407721176743507E-002  0.14100794494152069     
   1.3183000264689326E-003   106750.71640000000        4.6323105692863464E-002   1.9347708672285080E-002  -3.1393408775329590E-002  0.15389016270637512     
   1.7377999611198902E-003   106750.71640000000        5.0309065729379654E-002   2.1443281322717667E-002  -3.1985774636268616E-002  0.16743686795234680     
   2.2909000981599092E-003   106750.71640000000        5.4894402623176575E-002   2.3823155090212822E-002  -3.2046649605035782E-002  0.18157514929771423     
   3.0199999455362558E-003   106750.71640000000        6.0212481766939163E-002   2.6547105982899666E-002  -3.1407471746206284E-002  0.19618199765682220     
   3.9810999296605587E-003   106750.71640000000        6.6429242491722107E-002   2.9691398143768311E-002  -2.9866036027669907E-002  0.21108387410640717     
   5.2481000311672688E-003   106750.71640000000        7.3747918009757996E-002   3.3352397382259369E-002  -2.7183106169104576E-002  0.22604015469551086     
   6.9182999432086945E-003   106750.71640000000        8.2411877810955048E-002   3.7650164216756821E-002  -2.3081690073013306E-002  0.24072375893592834     
   9.1201001778244972E-003   106750.71640000000        9.2706739902496338E-002   4.2732931673526764E-002  -1.7249288037419319E-002  0.25470438599586487     
   1.2023000046610832E-002   106750.71640000000       0.10495497286319733        4.8779681324958801E-002  -9.3466024845838547E-003  0.26742663979530334     
   1.5848999843001366E-002   106750.71640000000       0.11949203908443451        5.5995851755142212E-002   9.6844235667958856E-004  0.27818384766578674     
   2.0893000066280365E-002   106750.71640000000       0.13664151728153229        6.4611285924911499E-002   1.4014049433171749E-002  0.28611153364181519     
   2.7542000636458397E-002   106750.71640000000       0.15663060545921326        7.4851259589195251E-002   3.0016865581274033E-002  0.29016691446304321     
   3.6308001726865768E-002   106750.71640000000       0.17947930097579956        8.6895681917667389E-002   4.9030050635337830E-002  0.28914588689804077     
   4.7862999141216278E-002   106750.71640000000       0.20479670166969299       0.10078836977481842        7.0795126259326935E-002  0.28173431754112244     
   6.3096001744270325E-002   106750.71640000000       0.23151405155658722       0.11630189418792725        9.4581678509712219E-002  0.26663377881050110     
   8.3176001906394958E-002   106750.71640000000       0.25750395655632019       0.13271109759807587       0.11896771937608719       0.24281188845634460     
  0.10000000149011612        106750.71640000000       0.27272826433181763       0.14344006776809692       0.13445217907428741       0.22186739742755890     
  0.12500000000000000        106750.71640000000       0.28648999333381653       0.15503801405429840       0.15082323551177979       0.19136245548725128     
  0.15000000596046448        106750.71640000000       0.29175817966461182       0.16218723356723785       0.16086259484291077       0.16294939815998077     
  0.17499999701976776        106750.71640000000       0.29038017988204956       0.16558432579040527       0.16592632234096527       0.13729038834571838     
  0.20000000298023224        106750.71640000000       0.28382727503776550       0.16582539677619934       0.16704769432544708       0.11458274722099304     
  0.22499999403953552        106750.71640000000       0.27330064773559570       0.16343352198600769       0.16504105925559998        9.4787940382957458E-002
  0.25000000000000000        106750.71640000000       0.25979477167129517       0.15887355804443359       0.16056524217128754        7.7743902802467346E-002
  0.27500000596046448        106750.71640000000       0.24413926899433136       0.15256115794181824       0.15416415035724640        6.3225828111171722E-002
  0.30000001192092896        106750.71640000000       0.22702825069427490       0.14486862719058990       0.14629372954368591        5.0981201231479645E-002
  0.32499998807907104        106750.71640000000       0.20904216170310974       0.13612924516201019       0.13734047114849091        4.0750868618488312E-002
  0.34999999403953552        106750.71640000000       0.19066461920738220       0.12664054334163666       0.12763440608978271        3.2281845808029175E-002
  0.37500000000000000        106750.71640000000       0.17229585349559784       0.11666677892208099       0.11745844781398773        2.5335028767585754E-002
  0.40000000596046448        106750.71640000000       0.15426366031169891       0.10644123703241348       0.10705531388521194        1.9689641892910004E-002
  0.42500001192092896        106750.71640000000       0.13683262467384338        9.6168041229248047E-002   9.6632622182369232E-002   1.5145509503781796E-002
  0.44999998807907104        106750.71640000000       0.12021194398403168        8.6023867130279541E-002   8.6366891860961914E-002   1.1523862369358540E-002
  0.47499999403953552        106750.71640000000       0.10456214100122452        7.6159507036209106E-002   7.6406657695770264E-002   8.6671644821763039E-003
  0.50000000000000000        106750.71640000000        9.0000987052917480E-002   6.6701330244541168E-002   6.6874958574771881E-002   6.4382837153971195E-003
  0.52499997615814209        106750.71640000000        7.6608717441558838E-002   5.7752665132284164E-002   5.7871449738740921E-002   4.7192303463816643E-003
  0.55000001192092896        106750.71640000000        6.4432725310325623E-002   4.9395192414522171E-002   4.9474168568849564E-002   3.4096343442797661E-003
  0.57499998807907104        106750.71640000000        5.3491719067096710E-002   4.1690245270729065E-002   4.1741147637367249E-002   2.4250827264040709E-003
  0.60000002384185791        106750.71640000000        4.3779559433460236E-002   3.4680169075727463E-002   3.4711867570877075E-002   1.6954020829871297E-003
  0.62500000000000000        106750.71640000000        3.5268738865852356E-002   2.8389647603034973E-002   2.8408640995621681E-002   1.1629537912085652E-003
  0.64999997615814209        106750.71640000000        2.7913605794310570E-002   2.2827049717307091E-002   2.2837938740849495E-002   7.8098668018355966E-004
  0.67500001192092896        106750.71640000000        2.1653307601809502E-002   1.7985809594392776E-002   1.7991743981838226E-002   5.1208265358582139E-004
  0.69999998807907104        106750.71640000000        1.6414579004049301E-002   1.3845845125615597E-002   1.3848890550434589E-002   3.2671605003997684E-004
  0.72500002384185791        106750.71640000000        1.2114324606955051E-002   1.0375003330409527E-002   1.0376460850238800E-002   2.0194350508973002E-004
  0.75000000000000000        106750.71640000000        8.6620645597577095E-003   7.5305732898414135E-003   7.5312186963856220E-003   1.2023056478938088E-004
  0.77499997615814209        106750.71640000000        5.9622437693178654E-003   5.2608503028750420E-003   5.2611189894378185E-003   6.8418710725381970E-005
  0.80000001192092896        106750.71640000000        3.9164419285953045E-003   3.5067675635218620E-003   3.5068865399807692E-003   3.6830337194260210E-005
  0.82499998807907104        106750.71640000000        2.4254887830466032E-003   2.2036100272089243E-003   2.2036852315068245E-003   1.8506432752474211E-005
  0.85000002384185791        106750.71640000000        1.3915231684222817E-003   1.2828235048800707E-003   1.2828939361497760E-003   8.5686160673503764E-006
  0.87500000000000000        106750.71640000000        7.2001171065494418E-004   6.7394180223345757E-004   6.7401089472696185E-004   3.6950566482119029E-006
  0.89999997615814209        106750.71640000000        3.2177809043787420E-004   3.0667358078062534E-004   3.0672308639623225E-004   1.6980951613732032E-006
  0.92500001192092896        106750.71640000000        1.1510249169077724E-004   1.1321208876324818E-004   1.1320799239911139E-004   1.1905415249202633E-006
  0.94999998807907104        106750.71640000000        2.8005610147374682E-005   3.0889103072695434E-005   3.0784336559008807E-005   1.3271110219648108E-006
  0.97500002384185791        106750.71640000000        9.4659804972252459E-007   5.4225606618274469E-006   5.1610377340693958E-006   1.6075905477919150E-006
   1.0000000000000000        106750.71640000000       -9.4312881628866307E-006  -4.5636606955667958E-006  -5.0388721319905017E-006   1.7285397007071879E-006
   9.9999997171806854E-010   136876.72279999999        2.8957391623407602E-003  -8.9155026944354177E-004  -1.0630500037223101E-003  -1.3512204168364406E-003
   1.3183000246996812E-009   136876.72279999999        3.0323576647788286E-003  -8.9130731066688895E-004  -1.0922760702669621E-003  -1.3493144651874900E-003
   1.7378000150003459E-009   136876.72279999999        3.1760728452354670E-003  -8.8884698925539851E-004  -1.1231084354221821E-003  -1.3417850714176893E-003
   2.2908999142146058E-009   136876.72279999999        3.3273517619818449E-003  -8.8393763871863484E-004  -1.1558186961337924E-003  -1.3275913661345840E-003
   3.0200000278313155E-009   136876.72279999999        3.4865962807089090E-003  -8.7633024668321013E-004  -1.1907023144885898E-003  -1.3055332237854600E-003
   3.9810998941902653E-009   136876.72279999999        3.6542678717523813E-003  -8.6575548630207777E-004  -1.2281101662665606E-003  -1.2742228573188186E-003
   5.2481001766579993E-009   136876.72279999999        3.8308659568428993E-003  -8.5192132974043489E-004  -1.2684505200013518E-003  -1.2320586247369647E-003
   6.9183001549788514E-009   136876.72279999999        4.0169041603803635E-003  -8.3451397949829698E-004  -1.3121900847181678E-003  -1.1772036086767912E-003
   9.1201002305751899E-009   136876.72279999999        4.2129429057240486E-003  -8.1319321179762483E-004  -1.3598685618489981E-003  -1.1075475485995412E-003
   1.2023000373062587E-008   136876.72279999999        4.4195889495313168E-003  -7.8759028110653162E-004  -1.4121070271357894E-003  -1.0206715669482946E-003
   1.5849000334355878E-008   136876.72279999999        4.6374020166695118E-003  -7.5731868855655193E-004  -1.4695918653160334E-003  -9.1385684208944440E-004
   2.0892999330612838E-008   136876.72279999999        4.8671071417629719E-003  -7.2194490348920226E-004  -1.5331386821344495E-003  -7.8395137097686529E-004
   2.7542000680114143E-008   136876.72279999999        5.1093860529363155E-003  -6.8101368378847837E-004  -1.6036478336900473E-003  -6.2742404406890273E-004
   3.6307998385609608E-008   136876.72279999999        5.3650275804102421E-003  -6.3402391970157623E-004  -1.6821557655930519E-003  -4.4024019734933972E-004
   4.7863000673942224E-008   136876.72279999999        5.6347902864217758E-003  -5.8045051991939545E-004  -1.7698047449812293E-003  -2.1790835307911038E-004
   6.3096003088958241E-008   136876.72279999999        5.9195593930780888E-003  -5.1971332868561149E-004  -1.8679024651646614E-003   4.4683511077892035E-005
   8.3175997644957533E-008   136876.72279999999        6.2202238477766514E-003  -4.5119857531972229E-004  -1.9778937567025423E-003   3.5322070471011102E-004
   1.0965000285523274E-007   136876.72279999999        6.5378099679946899E-003  -3.7422700552269816E-004  -2.1014197263866663E-003   7.1414530975744128E-004
   1.4453999597208167E-007   136876.72279999999        6.8732332438230515E-003  -2.8811165248043835E-004  -2.2402324248105288E-003   1.1344272643327713E-003
   1.9054999711443088E-007   136876.72279999999        7.2278096340596676E-003  -1.9202535622753203E-004  -2.3964147549122572E-003   1.6222465783357620E-003
   2.5118998792095226E-007   136876.72279999999        7.6025272719562054E-003  -8.5188366938382387E-005  -2.5720826815813780E-003   2.1861097775399685E-003
   3.3112999631157436E-007   136876.72279999999        7.9987449571490288E-003   3.3320597140118480E-005  -2.7696955949068069E-003   2.8358323033899069E-003
   4.3651999703797628E-007   136876.72279999999        8.4178494289517403E-003   1.6447699454147369E-004  -2.9919184744358063E-003   3.5821462515741587E-003
   5.7544002629583701E-007   136876.72279999999        8.8612344115972519E-003   3.0930188950151205E-004  -3.2416037283837795E-003   4.4366628862917423E-003
   7.5857997217099182E-007   136876.72279999999        9.3305232003331184E-003   4.6893596299923956E-004  -3.5219145938754082E-003   5.4123243317008018E-003
   9.9999999747524271E-007   136876.72279999999        9.8273707553744316E-003   6.4457970438525081E-004  -3.8362129125744104E-003   6.5230764448642731E-003
   1.3182999509808724E-006   136876.72279999999        1.0353676043450832E-002   8.3756900858134031E-004  -4.1881804354488850E-003   7.7843470498919487E-003
   1.7377999483869644E-006   136876.72279999999        1.0911200195550919E-002   1.0492389556020498E-003  -4.5815468765795231E-003   9.2121502384543419E-003
   2.2909000563231530E-006   136876.72279999999        1.1502294801175594E-002   1.2811969500035048E-003  -5.0205662846565247E-003   1.0824886150658131E-002
   3.0199998946045525E-006   136876.72279999999        1.2129137292504311E-002   1.5350410249084234E-003  -5.5094496347010136E-003   1.2641423381865025E-002
   3.9810997805034276E-006   136876.72279999999        1.2794235721230507E-002   1.8125495407730341E-003  -6.0526677407324314E-003   1.4682325534522533E-002
   5.2481000238913111E-006   136876.72279999999        1.3500367291271687E-002   2.1156666334718466E-003  -6.6548534668982029E-003   1.6969701275229454E-002
   6.9183001869532745E-006   136876.72279999999        1.4250504784286022E-002   2.4464717134833336E-003  -7.3206522502005100E-003   1.9526874646544456E-002
   9.1201000032015145E-006   136876.72279999999        1.5047983266413212E-002   2.8072502464056015E-003  -8.0547425895929337E-003   2.2378783673048019E-002
   1.2022999726468697E-005   136876.72279999999        1.5896540135145187E-002   3.2005140092223883E-003  -8.8617336004972458E-003   2.5551969185471535E-002
   1.5849000192247331E-005   136876.72279999999        1.6799978911876678E-002   3.6288390401750803E-003  -9.7456434741616249E-003   2.9073014855384827E-002
   2.0892999600619078E-005   136876.72279999999        1.7763115465641022E-002   4.0953033603727818E-003  -1.0710563510656357E-002   3.2971791923046112E-002
   2.7542000680114143E-005   136876.72279999999        1.8791001290082932E-002   4.6031130477786064E-003  -1.1759599670767784E-002   3.7278048694133759E-002
   3.6307999835116789E-005   136876.72279999999        1.9889660179615021E-002   5.1559451967477798E-003  -1.2895214371383190E-002   4.2023736983537674E-002
   4.7862999053904787E-005   136876.72279999999        2.1065644919872284E-002   5.7577085681259632E-003  -1.4118281193077564E-002   4.7240335494279861E-002
   6.3095998484641314E-005   136876.72279999999        2.2326899692416191E-002   6.4129517413675785E-003  -1.5428361482918262E-002   5.2961494773626328E-002
   8.3175997133366764E-005   136876.72279999999        2.3682465776801109E-002   7.1266759186983109E-003  -1.6822623088955879E-002   5.9220328927040100E-002
   1.0964999819407240E-004   136876.72279999999        2.5143384933471680E-002   7.9047614708542824E-003  -1.8295818939805031E-002   6.6051676869392395E-002
   1.4453999756369740E-004   136876.72279999999        2.6721963658928871E-002   8.7535083293914795E-003  -1.9838364794850349E-002   7.3486164212226868E-002
   1.9054999575018883E-004   136876.72279999999        2.8434688225388527E-002   9.6811186522245407E-003  -2.1437754854559898E-002   8.1560656428337097E-002
   2.5119000929407775E-004   136876.72279999999        3.0299441888928413E-002   1.0696092620491982E-002  -2.3074069991707802E-002   9.0300902724266052E-002
   3.3112999517470598E-004   136876.72279999999        3.2339714467525482E-002   1.1809376999735832E-002  -2.4721806868910789E-002   9.9735915660858154E-002
   4.3652000022120774E-004   136876.72279999999        3.4584105014801025E-002   1.3033940456807613E-002  -2.6346625760197639E-002  0.10988843441009521     
   5.7544000446796417E-004   136876.72279999999        3.7067554891109467E-002   1.4385273680090904E-002  -2.7903385460376740E-002  0.12077176570892334     
   7.5857999036088586E-004   136876.72279999999        3.9834391325712204E-002   1.5882829204201698E-002  -2.9334656894207001E-002  0.13239212334156036     
   1.0000000474974513E-003   136876.72279999999        4.2939491569995880E-002   1.7550460994243622E-002  -3.0567284673452377E-002  0.14473973214626312     
   1.3183000264689326E-003   136876.72279999999        4.6452410519123077E-002   1.9418435171246529E-002  -3.1509831547737122E-002  0.15778875350952148     
   1.7377999611198902E-003   136876.72279999999        5.0458237528800964E-002   2.1523782983422279E-002  -3.2048437744379044E-002  0.17148138582706451     
   2.2909000981599092E-003   136876.72279999999        5.5066693574190140E-002   2.3915095254778862E-002  -3.2043974846601486E-002  0.18573732674121857     
   3.0199999455362558E-003   136876.72279999999        6.0411427170038223E-002   2.6652382686734200E-002  -3.1327202916145325E-002  0.20042492449283600     
   3.9810999296605587E-003   136876.72279999999        6.6658511757850647E-002   2.9812116175889969E-002  -2.9695661738514900E-002  0.21536087989807129     
   5.2481000311672688E-003   136876.72279999999        7.4011027812957764E-002   3.3490799367427826E-002  -2.6910504326224327E-002  0.23029375076293945     
   6.9182999432086945E-003   136876.72279999999        8.2711741328239441E-002   3.7808477878570557E-002  -2.2696115076541901E-002  0.24488498270511627     
   9.1201001778244972E-003   136876.72279999999        9.3044929206371307E-002   4.2913105338811874E-002  -1.6742710024118423E-002  0.25869256258010864     
   1.2023000046610832E-002   136876.72279999999       0.10533057153224945        4.8982925713062286E-002  -8.7154982611536980E-003  0.27115020155906677     
   1.5848999843001366E-002   136876.72279999999       0.11990004777908325        5.6221917271614075E-002   1.7207361524924636E-003  0.28154239058494568     
   2.0893000066280365E-002   136876.72279999999       0.13707059621810913        6.4857393503189087E-002   1.4874639920890331E-002  0.28899988532066345     
   2.7542000636458397E-002   136876.72279999999       0.15706019103527069        7.5110524892807007E-002   3.0960174277424812E-002  0.29248175024986267     
   3.6308001726865768E-002   136876.72279999999       0.17987619340419769        8.7155036628246307E-002   5.0014819949865341E-002  0.29079604148864746     
   4.7862999141216278E-002   136876.72279999999       0.20511154830455780       0.10102593153715134        7.1762189269065857E-002  0.28265526890754700     
   6.3096001744270325E-002   136876.72279999999       0.23167903721332550       0.11648423969745636        9.5453724265098572E-002  0.26680612564086914     
   8.3176001906394958E-002   136876.72279999999       0.25743404030799866       0.13279129564762115       0.11965274065732956       0.24228295683860779     
  0.10000000149011612        136876.72279999999       0.27244946360588074       0.14341966807842255       0.13495808839797974       0.22093915939331055     
  0.12500000000000000        136876.72279999999       0.28590515255928040       0.15485699474811554       0.15105736255645752       0.19007000327110291     
  0.15000000596046448        136876.72279999999       0.29089102149009705       0.16184450685977936       0.16083894670009613       0.16148678958415985     
  0.17499999701976776        136876.72279999999       0.28926628828048706       0.16508813202381134       0.16567046940326691       0.13578785955905914     
  0.20000000298023224        136876.72279999999       0.28250795602798462       0.16519004106521606       0.16659025847911835       0.11312553286552429     
  0.22499999403953552        136876.72279999999       0.27181923389434814       0.16267719864845276       0.16441431641578674        9.3429170548915863E-002
  0.25000000000000000        136876.72279999999       0.25819420814514160       0.15801669657230377       0.15980125963687897        7.6513789594173431E-002
  0.27500000596046448        136876.72279999999       0.24246045947074890       0.15162521600723267       0.15329371392726898        6.2138341367244720E-002
  0.30000001192092896        136876.72279999999       0.22530905902385712       0.14387519657611847       0.14534573256969452        5.0039019435644150E-002
  0.32499998807907104        136876.72279999999       0.20731672644615173       0.13509938120841980       0.13634154200553894        3.9949078112840652E-002
  0.34999999403953552        136876.72279999999       0.18896302580833435       0.12559416890144348       0.12660869956016541        3.1610675156116486E-002
  0.37500000000000000        136876.72279999999       0.17064394056797028       0.11562233418226242       0.11642753332853317        2.4781893938779831E-002
  0.40000000596046448        136876.72279999999       0.15268298983573914       0.10541535913944244       0.10603810101747513        1.9240627065300941E-002
  0.42500001192092896        136876.72279999999       0.13534058630466461        9.5175370573997498E-002   9.5645368099212646E-002   1.4786427840590477E-002
  0.44999998807907104        136876.72279999999       0.11882191896438599        8.5076928138732910E-002   8.5423253476619720E-002   1.1240988038480282E-002
  0.47499999403953552        136876.72279999999       0.10328371077775955        7.5268618762493134E-002   7.5517728924751282E-002   8.4477178752422333E-003
  0.50000000000000000        136876.72279999999        8.8840246200561523E-002   6.5874598920345306E-002   6.6049367189407349E-002   6.2707201577723026E-003
  0.52499997615814209        136876.72279999999        7.5568571686744690E-002   5.6996032595634460E-002   5.7115461677312851E-002   4.5933811925351620E-003
  0.55000001192092896        136876.72279999999        6.3513211905956268E-002   4.8712499439716339E-002   4.8791836947202682E-002   3.3167470246553421E-003
  0.57499998807907104        136876.72279999999        5.2690356969833374E-002   4.1083350777626038E-002   4.1134458035230637E-002   2.3577809333801270E-003
  0.60000002384185791        136876.72279999999        4.3091718107461929E-002   3.4149091690778732E-002   3.4180913120508194E-002   1.6475951997563243E-003
  0.62500000000000000        136876.72279999999        3.4687988460063934E-002   2.7932731434702873E-002   2.7951799333095551E-002   1.1297140736132860E-003
  0.64999997615814209        136876.72279999999        2.7432061731815338E-002   2.2441159933805466E-002   2.2452101111412048E-002   7.5840827776119113E-004
  0.67500001192092896        136876.72279999999        2.1261999383568764E-002   1.7666546627879143E-002   1.7672516405582428E-002   4.9713463522493839E-004
  0.69999998807907104        136876.72279999999        1.6103776171803474E-002   1.3587767258286476E-002   1.3590837828814983E-002   3.1709874747321010E-004
  0.72500002384185791        136876.72279999999        1.1873864568769932E-002   1.0171866044402122E-002   1.0173341259360313E-002   1.9595299090724438E-004
  0.75000000000000000        136876.72279999999        8.4816608577966690E-003   7.3755779303610325E-003   7.3762349784374237E-003   1.1663627810776234E-004
  0.77499997615814209        136876.72279999999        5.8317780494689941E-003   5.1468904130160809E-003   5.1471660844981670E-003   6.6356136812828481E-005
  0.80000001192092896        136876.72279999999        3.8262293674051762E-003   3.4266805741935968E-003   3.4268030431121588E-003   3.5709996154764667E-005
  0.82499998807907104        136876.72279999999        2.3665223270654678E-003   2.1504226606339216E-003   2.1504983305931091E-003   1.7939019016921520E-005
  0.85000002384185791        136876.72279999999        1.3556854100897908E-003   1.2499871663749218E-003   1.2500563170760870E-003   8.3054701462970115E-006
  0.87500000000000000        136876.72279999999        7.0025736931711435E-004   6.5555394394323230E-004   6.5562012605369091E-004   3.5825432860292494E-006
  0.89999997615814209        136876.72279999999        3.1227894942276180E-004   2.9767642263323069E-004   2.9772191192023456E-004   1.6441243815279449E-006
  0.92500001192092896        136876.72279999999        1.1134893429698423E-004   1.0956054757116362E-004   1.0955199832096696E-004   1.1413076208555140E-006
  0.94999998807907104        136876.72279999999        2.6854069801629521E-005   2.9674123652512208E-005   2.9565613658633083E-005   1.2521370535978349E-006
  0.97500002384185791        136876.72279999999        5.9378288597145001E-007   4.9262453103438020E-006   4.6634331738459878E-006   1.4912961887603160E-006
   1.0000000000000000        136876.72279999999       -9.5941977633628994E-006  -4.9335044423060026E-006  -5.4051592996984255E-006   1.5668060768803116E-006
   9.9999997171806854E-010   175504.55750000000        2.8982560615986586E-003  -8.9080759789794683E-004  -1.0643891291692853E-003  -1.3724236050620675E-003
   1.3183000246996812E-009   175504.55750000000        3.0350182205438614E-003  -8.9048518566414714E-004  -1.0940275387838483E-003  -1.3689154293388128E-003
   1.7378000150003459E-009   175504.55750000000        3.1788859050720930E-003  -8.8793894974514842E-004  -1.1253410484641790E-003  -1.3594238553196192E-003
   2.2908999142146058E-009   175504.55750000000        3.3303266391158104E-003  -8.8293675798922777E-004  -1.1586111504584551E-003  -1.3428529491648078E-003
   3.0200000278313155E-009   175504.55750000000        3.4897432196885347E-003  -8.7522895773872733E-004  -1.1941440170630813E-003  -1.3179415836930275E-003
   3.9810998941902653E-009   175504.55750000000        3.6575975827872753E-003  -8.6454575648531318E-004  -1.2323022820055485E-003  -1.2832330539822578E-003
   5.2481001766579993E-009   175504.55750000000        3.8343898486346006E-003  -8.5059460252523422E-004  -1.2735074851661921E-003  -1.2370480690151453E-003
   6.9183001549788514E-009   175504.55750000000        4.0206345729529858E-003  -8.3306082524359226E-004  -1.3182408874854445E-003  -1.1774630984291434E-003
   9.1201002305751899E-009   175504.55750000000        4.2168931104242802E-003  -8.1160367699339986E-004  -1.3670581392943859E-003  -1.1022711405530572E-003
   1.2023000373062587E-008   175504.55750000000        4.4237729161977768E-003  -7.8585359733551741E-004  -1.4205977786332369E-003  -1.0089449351653457E-003
   1.5849000334355878E-008   175504.55750000000        4.6418346464633942E-003  -7.5542338890954852E-004  -1.4795647002756596E-003  -8.9464866323396564E-004
   2.0892999330612838E-008   175504.55750000000        4.8718042671680450E-003  -7.1987847331911325E-004  -1.5447954647243023E-003  -7.5609656050801277E-004
   2.7542000680114143E-008   175504.55750000000        5.1143658347427845E-003  -6.7876273533329368E-004  -1.6172120813280344E-003  -5.8961327886208892E-004
   3.6307998385609608E-008   175504.55750000000        5.3703081794083118E-003  -6.3157407566905022E-004  -1.6978748608380556E-003  -3.9100338472053409E-004
   4.7863000673942224E-008   175504.55750000000        5.6403912603855133E-003  -5.7778641348704696E-004  -1.7879508668556809E-003  -1.5560296014882624E-004
   6.3096003088958241E-008   175504.55750000000        5.9255021624267101E-003  -5.1681819604709744E-004  -1.8887744517996907E-003   1.2189141853014007E-004
   8.3175997644957533E-008   175504.55750000000        6.2265321612358093E-003  -4.4805445941165090E-004  -2.0018178038299084E-003   4.4737008283846080E-004
   1.0965000285523274E-007   175504.55750000000        6.5445085056126118E-003  -3.7081458140164614E-004  -2.1287517156451941E-003   8.2750135334208608E-004
   1.4453999597208167E-007   175504.55750000000        6.8803485482931137E-003  -2.8441014001145959E-004  -2.2713565267622471E-003   1.2694877805188298E-003
   1.9054999711443088E-007   175504.55750000000        7.2353719733655453E-003  -1.8801217083819211E-004  -2.4317470379173756E-003   1.7817806219682097E-003
   2.5118998792095226E-007   175504.55750000000        7.6105673797428608E-003  -8.0839272413868457E-005  -2.6120678521692753E-003   2.3731482215225697E-003
   3.3112999631157436E-007   175504.55750000000        8.0072982236742973E-003   3.8031848816899583E-005  -2.8148088604211807E-003   3.0537042766809464E-003
   4.3651999703797628E-007   175504.55750000000        8.4269531071186066E-003   1.6957883781287819E-004  -3.0426641460508108E-003   3.8344929926097393E-003
   5.7544002629583701E-007   175504.55750000000        8.8709294795989990E-003   3.1482503982260823E-004  -3.2985121943056583E-003   4.7274446114897728E-003
   7.5857997217099182E-007   175504.55750000000        9.3408552929759026E-003   4.7491383156739175E-004  -3.5855413880199194E-003   5.7458467781543732E-003
   9.9999999747524271E-007   175504.55750000000        9.8383901640772820E-003   6.5104855457320809E-004  -3.9071338251233101E-003   6.9039966911077499E-003
   1.3182999509808724E-006   175504.55750000000        1.0365437716245651E-002   8.4456830518320203E-004  -4.2669875547289848E-003   8.2176942378282547E-003
   1.7377999483869644E-006   175504.55750000000        1.0923766531050205E-002   1.0568116558715701E-003  -4.6688397414982319E-003   9.7033074125647545E-003
   2.2909000563231530E-006   175504.55750000000        1.1515731923282146E-002   1.2893901439383626E-003  -5.1169469952583313E-003   1.1379642412066460E-002
   3.0199998946045525E-006   175504.55750000000        1.2143524363636971E-002   1.5439062844961882E-003  -5.6155123747885227E-003   1.3265935704112053E-002
   3.9810997805034276E-006   175504.55750000000        1.2809658423066139E-002   1.8221435602754354E-003  -6.1689843423664570E-003   1.5383130870759487E-002
   5.2481000238913111E-006   175504.55750000000        1.3516921550035477E-002   2.1260518115013838E-003  -6.7819622345268726E-003   1.7753718420863152E-002
   6.9183001869532745E-006   175504.55750000000        1.4268303290009499E-002   2.4577174335718155E-003  -7.4590388685464859E-003   2.0401380956172943E-002
   9.1201000032015145E-006   175504.55750000000        1.5067152678966522E-002   2.8194333426654339E-003  -8.2048214972019196E-003   2.3351402953267097E-002
   1.2022999726468697E-005   175504.55750000000        1.5917226672172546E-002   3.2137203961610794E-003  -9.0238247066736221E-003   2.6630649343132973E-002
   1.5849000192247331E-005   175504.55750000000        1.6822351142764091E-002   3.6431653425097466E-003  -9.9199386313557625E-003   3.0265947803854942E-002
   2.0892999600619078E-005   175504.55750000000        1.7787370830774307E-002   4.1108583100140095E-003  -1.0897104628384113E-002   3.4287430346012115E-002
   2.7542000680114143E-005   175504.55750000000        1.8817368894815445E-002   4.6200198121368885E-003  -1.1958234943449497E-002   3.8724996149539948E-002
   3.6307999835116789E-005   175504.55750000000        1.9918410107493401E-002   5.1743448711931705E-003  -1.3105561956763268E-002   4.3610703200101852E-002
   4.7862999053904787E-005   175504.55750000000        2.1097091957926750E-002   5.7777632027864456E-003  -1.4339677058160305E-002   4.8975992947816849E-002
   6.3095998484641314E-005   175504.55750000000        2.2361423820257187E-002   6.4348480664193630E-003  -1.5659809112548828E-002   5.4854393005371094E-002
   8.3175997133366764E-005   175504.55750000000        2.3720512166619301E-002   7.1506313979625702E-003  -1.7062731087207794E-002   6.1278719455003738E-002
   1.0964999819407240E-004   175504.55750000000        2.5185490027070045E-002   7.9310303553938866E-003  -1.8542738631367683E-002   6.8283349275588989E-002
   1.4453999756369740E-004   175504.55750000000        2.6768764480948448E-002   8.7823905050754547E-003  -2.0089713856577873E-002   7.5898140668869019E-002
   1.9054999575018883E-004   175504.55750000000        2.8486952185630798E-002   9.7129689529538155E-003  -2.1690536290407181E-002   8.4159068763256073E-002
   2.5119000929407775E-004   175504.55750000000        3.0358077958226204E-002   1.0731330141425133E-002  -2.3324595764279366E-002   9.3090437352657318E-002
   3.3112999517470598E-004   175504.55750000000        3.2405819743871689E-002   1.1848502792418003E-002  -2.4965602904558182E-002  0.10271955281496048     
   4.3652000022120774E-004   175504.55750000000        3.4658983349800110E-002   1.3077553361654282E-002  -2.6578346267342567E-002  0.11306688189506531     
   5.7544000446796417E-004   175504.55750000000        3.7152759730815887E-002   1.4434088021516800E-002  -2.8116732835769653E-002  0.12414287030696869     
   7.5857999036088586E-004   175504.55750000000        3.9931755512952805E-002   1.5937699005007744E-002  -2.9522307217121124E-002  0.13595019280910492     
   1.0000000474974513E-003   175504.55750000000        4.3051175773143768E-002   1.7612401396036148E-002  -3.0720846727490425E-002  0.14847469329833984     
   1.3183000264689326E-003   175504.55750000000        4.6580914407968521E-002   1.9488653168082237E-002  -3.1619831919670105E-002  0.16168527305126190     
   1.7377999611198902E-003   175504.55750000000        5.0606418401002884E-002   2.1603688597679138E-002  -3.2104384154081345E-002  0.17551776766777039     
   2.2909000981599092E-003   175504.55750000000        5.5237755179405212E-002   2.4006333202123642E-002  -3.2034467905759811E-002  0.18988454341888428     
   3.0199999455362558E-003   175504.55750000000        6.0608830302953720E-002   2.6756817474961281E-002  -3.1240234151482582E-002  0.20464533567428589     
   3.9810999296605587E-003   175504.55750000000        6.6885843873023987E-002   2.9931815341114998E-002  -2.9519025236368179E-002  0.21960723400115967     
   5.2481000311672688E-003   175504.55750000000        7.4271723628044128E-002   3.3627957105636597E-002  -2.6632467284798622E-002  0.23450824618339539     
   6.9182999432086945E-003   175504.55750000000        8.3008602261543274E-002   3.7965264171361923E-002  -2.2306390106678009E-002  0.24899859726428986     
   9.1201001778244972E-003   175504.55750000000        9.3379393219947815E-002   4.3091397732496262E-002  -1.6233783215284348E-002  0.26262509822845459     
   1.2023000046610832E-002   175504.55750000000       0.10570162534713745        4.9183856695890427E-002  -8.0843986943364143E-003  0.27481102943420410     
   1.5848999843001366E-002   175504.55750000000       0.12030256539583206        5.6445155292749405E-002   2.4701268412172794E-003  0.28483292460441589     
   2.0893000066280365E-002   175504.55750000000       0.13749322295188904        6.5100081264972687E-002   1.5728969126939774E-002  0.29181742668151855     
   2.7542000636458397E-002   175504.55750000000       0.15748244524002075        7.5365751981735229E-002   3.1893592327833176E-002  0.29472649097442627     
   3.6308001726865768E-002   175504.55750000000       0.18026511371135712        8.7409764528274536E-002   5.0986122339963913E-002  0.29238107800483704     
   4.7862999141216278E-002   175504.55750000000       0.20541836321353912       0.10125845670700073        7.2712749242782593E-002  0.28352093696594238     
   6.3096001744270325E-002   175504.55750000000       0.23183697462081909       0.11666152626276016        9.6307419240474701E-002  0.26693797111511230     
   8.3176001906394958E-002   175504.55750000000       0.25735959410667419       0.13286714255809784       0.12031949311494827       0.24173240363597870     
  0.10000000149011612        175504.55750000000       0.27216905355453491       0.14339601993560791       0.13544723391532898       0.22000315785408020     
  0.12500000000000000        175504.55750000000       0.28532370924949646       0.15467493236064911       0.15127831697463989       0.18878628313541412     
  0.15000000596046448        175504.55750000000       0.29003265500068665       0.16150343418121338       0.16080658137798309       0.16004469990730286     
  0.17499999701976776        175504.55750000000       0.28816652297973633       0.16459652781486511       0.16541063785552979       0.13431350886821747     
  0.20000000298023224        175504.55750000000       0.28120779991149902       0.16456229984760284       0.16613350808620453       0.11170078814029694     
  0.22499999403953552        175504.55750000000       0.27036151289939880       0.16193139553070068       0.16379263997077942        9.2104576528072357E-002
  0.25000000000000000        175504.55750000000       0.25662121176719666       0.15717308223247528       0.15904629230499268        7.5317606329917908E-002
  0.27500000596046448        175504.55750000000       0.24081240594387054       0.15070497989654541       0.15243576467037201        6.1083164066076279E-002
  0.30000001192092896        175504.55750000000       0.22362305223941803       0.14289960265159607       0.14441314339637756        4.9126628786325455E-002
  0.32499998807907104        175504.55750000000       0.20562618970870972       0.13408908247947693       0.13536040484905243        3.9174027740955353E-002
  0.34999999403953552        175504.55750000000       0.18729732930660248       0.12456868588924408       0.12560261785984039        3.0962958931922913E-002
  0.37500000000000000        175504.55750000000       0.16902822256088257       0.11459970474243164       0.11541752517223358        2.4248905479907990E-002
  0.40000000596046448        175504.55750000000       0.15113821625709534       0.10441181063652039       0.10504256933927536        1.8808582797646523E-002
  0.42500001192092896        175504.55750000000       0.13388359546661377        9.4205155968666077E-002   9.4680123031139374E-002   1.4441376551985741E-002
  0.44999998807907104        175504.55750000000       0.11746560037136078        8.4152191877365112E-002   8.4501512348651886E-002   1.0969503782689571E-002
  0.47499999403953552        175504.55750000000       0.10203725099563599        7.4399337172508240E-002   7.4650205671787262E-002   8.2373516634106636E-003
  0.50000000000000000        175504.55750000000        8.7709411978721619E-002   6.5068587660789490E-002   6.5244354307651520E-002   6.1102611944079399E-003
  0.52499997615814209        175504.55750000000        7.4556000530719757E-002   5.6258969008922577E-002   5.6378953158855438E-002   4.4729863293468952E-003
  0.55000001192092896        175504.55750000000        6.2618762254714966E-002   4.8048011958599091E-002   4.8127654939889908E-002   3.2279642764478922E-003
  0.57499998807907104        175504.55750000000        5.1911458373069763E-002   4.0493134409189224E-002   4.0544409304857254E-002   2.2935036104172468E-003
  0.60000002384185791        175504.55750000000        4.2423695325851440E-002   3.3633045852184296E-002   3.3664960414171219E-002   1.6019680770114064E-003
  0.62500000000000000        175504.55750000000        3.4124430269002914E-002   2.7489131316542625E-002   2.7508258819580078E-002   1.0980080114677548E-003
  0.64999997615814209        175504.55750000000        2.6965176686644554E-002   2.2066850215196609E-002   2.2077832370996475E-002   7.3688098927959800E-004
  0.67500001192092896        175504.55750000000        2.0882938057184219E-002   1.7357150092720985E-002   1.7363149672746658E-002   4.8288694233633578E-004
  0.69999998807907104        175504.55750000000        1.5802979469299316E-002   1.3337903656065464E-002   1.3340997509658337E-002   3.0793360201641917E-004
  0.72500002384185791        175504.55750000000        1.1641371995210648E-002   9.9753942340612411E-003   9.9768852815032005E-003   1.9024434732273221E-004
  0.75000000000000000        175504.55750000000        8.3074159920215607E-003   7.2258287109434605E-003   7.2264964692294598E-003   1.1321078636683524E-004
  0.77499997615814209        175504.55750000000        5.7059065438807011E-003   5.0369137898087502E-003   5.0371964462101460E-003   6.4389976614620537E-005
  0.80000001192092896        175504.55750000000        3.7392997182905674E-003   3.3494892995804548E-003   3.3496150281280279E-003   3.4641569072846323E-005
  0.82499998807907104        175504.55750000000        2.3097775410860777E-003   2.0992283243685961E-003   2.0993049256503582E-003   1.7397391275153495E-005
  0.85000002384185791        175504.55750000000        1.3212496414780617E-003   1.2184294173493981E-003   1.2184972874820232E-003   8.0536492532701232E-006
  0.87500000000000000        175504.55750000000        6.8130838917568326E-004   6.3791254069656134E-004   6.3797592883929610E-004   3.4740689898171695E-006
  0.89999997615814209        175504.55750000000        3.0318557401187718E-004   2.8906154329888523E-004   2.8910319088026881E-004   1.5912956996544381E-006
  0.92500001192092896        175504.55750000000        1.0776484850794077E-004   1.0607208969304338E-004   1.0605934221530333E-004   1.0931257747870404E-006
  0.94999998807907104        175504.55750000000        2.5759016352822073E-005   2.8516533348010853E-005   2.8404590921127237E-005   1.1801168966485420E-006
  0.97500002384185791        175504.55750000000        2.6268850206179195E-007   4.4562702896655537E-006   4.1924872675735969E-006   1.3814315025229007E-006
   1.0000000000000000        175504.55750000000       -9.7387537607573904E-006  -5.2768896239285823E-006  -5.7447423387202434E-006   1.4162263823891408E-006
   9.9999997171806854E-010   225033.51250000001        2.9007680714130402E-003  -8.9008058421313763E-004  -1.0658497922122478E-003  -1.3930932618677616E-003
   1.3183000246996812E-009   225033.51250000001        3.0376731883734465E-003  -8.8967964984476566E-004  -1.0959148639813066E-003  -1.3878932222723961E-003
   1.7378000150003459E-009   225033.51250000001        3.1816926784813404E-003  -8.8704848894849420E-004  -1.1277253506705165E-003  -1.3763381866738200E-003
   2.2908999142146058E-009   225033.51250000001        3.3332947641611099E-003  -8.8195438729599118E-004  -1.1615728726610541E-003  -1.3572756433859468E-003
   3.0200000278313155E-009   225033.51250000001        3.4928829409182072E-003  -8.7414740119129419E-004  -1.1977741960436106E-003  -1.3293820666149259E-003
   3.9810998941902653E-009   225033.51250000001        3.6609191447496414E-003  -8.6335686501115561E-004  -1.2367041781544685E-003  -1.2911303201690316E-003
   5.2481001766579993E-009   225033.51250000001        3.8379051256924868E-003  -8.4928981959819794E-004  -1.2787975138053298E-003  -1.2407619506120682E-003
   6.9183001549788514E-009   225033.51250000001        4.0243556722998619E-003  -8.3163101226091385E-004  -1.3245501322671771E-003  -1.1762651847675443E-003
   9.1201002305751899E-009   225033.51250000001        4.2208330705761909E-003  -8.1003888044506311E-004  -1.3745335163548589E-003  -1.0953343007713556E-003
   1.2023000373062587E-008   225033.51250000001        4.4279452413320541E-003  -7.8414304880425334E-004  -1.4294041320681572E-003  -9.9533202592283487E-004
   1.5849000334355878E-008   225033.51250000001        4.6462547034025192E-003  -7.5355573790147901E-004  -1.4898851513862610E-003  -8.7330368114635348E-004
   2.0892999330612838E-008   225033.51250000001        4.8764883540570736E-003  -7.1784137981012464E-004  -1.5568339731544256E-003  -7.2582782013341784E-004
   2.7542000680114143E-008   225033.51250000001        5.1193307153880596E-003  -6.7654292797669768E-004  -1.6311946092173457E-003  -5.4908293532207608E-004
   3.6307998385609608E-008   225033.51250000001        5.3755724802613258E-003  -6.2915723538026214E-004  -1.7140510026365519E-003  -3.3871072810143232E-004
   4.7863000673942224E-008   225033.51250000001        5.6459745392203331E-003  -5.7515717344358563E-004  -1.8065946642309427E-003  -8.9873086835723370E-005
   6.3096003088958241E-008   225033.51250000001        5.9314267709851265E-003  -5.1396008348092437E-004  -1.9101864891126752E-003   2.0292667613830417E-004
   8.3175997644957533E-008   225033.51250000001        6.2328199855983257E-003  -4.4494963367469609E-004  -2.0263262558728456E-003   5.4578564595431089E-004
   1.0965000285523274E-007   225033.51250000001        6.5511846914887428E-003  -3.6744383396580815E-004  -2.1567132789641619E-003   9.4560009893029928E-004
   1.4453999597208167E-007   225033.51250000001        6.8874401040375233E-003  -2.8075283626094460E-004  -2.3031558375805616E-003   1.4098061947152019E-003
   1.9054999711443088E-007   225033.51250000001        7.2429077699780464E-003  -1.8404588627163321E-004  -2.4678008630871773E-003   1.9471282139420509E-003
   2.5118998792095226E-007   225033.51250000001        7.6185795478522778E-003  -7.6539959991350770E-005  -2.6528199668973684E-003   2.5665964931249619E-003
   3.3112999631157436E-007   225033.51250000001        8.0158198252320290E-003   4.2690255213528872E-005  -2.8607330750674009E-003   3.2786240335553885E-003
   4.3651999703797628E-007   225033.51250000001        8.4360232576727867E-003   1.7462456889916211E-004  -3.0942626763135195E-003   4.0945662185549736E-003
   5.7544002629583701E-007   225033.51250000001        8.8805891573429108E-003   3.2028861460275948E-004  -3.3563124015927315E-003   5.0266725011169910E-003
   7.5857997217099182E-007   225033.51250000001        9.3511492013931274E-003   4.8082839930430055E-004  -3.6500936839729548E-003   6.0885748825967312E-003
   9.9999999747524271E-007   225033.51250000001        9.8493685945868492E-003   6.5745011670514941E-004  -3.9790077134966850E-003   7.2949184104800224E-003
   1.3182999509808724E-006   225033.51250000001        1.0377154685556889E-002   8.5149612277746201E-004  -4.3467674404382706E-003   8.6618745699524879E-003
   1.7377999483869644E-006   225033.51250000001        1.0936282575130463E-002   1.0643083369359374E-003  -4.7571146860718727E-003   1.0206161066889763E-002
   2.2909000563231530E-006   225033.51250000001        1.1529116891324520E-002   1.2975026620551944E-003  -5.2143093198537827E-003   1.1946982704102993E-002
   3.0199998946045525E-006   225033.51250000001        1.2157853692770004E-002   1.5526857459917665E-003  -5.7225408963859081E-003   1.3903940096497536E-002
   3.9810997805034276E-006   225033.51250000001        1.2825017794966698E-002   1.8316461937502027E-003  -6.2862355262041092E-003   1.6098352149128914E-002
   5.2481000238913111E-006   225033.51250000001        1.3533409684896469E-002   2.1363398991525173E-003  -6.9099557586014271E-003   1.8553076311945915E-002
   6.9183001869532745E-006   225033.51250000001        1.4286029152572155E-002   2.4688595440238714E-003  -7.5982389971613884E-003   2.1292148157954216E-002
   9.1201000032015145E-006   225033.51250000001        1.5086242929100990E-002   2.8315060772001743E-003  -8.3556184545159340E-003   2.4341180920600891E-002
   1.2022999726468697E-005   225033.51250000001        1.5937827527523041E-002   3.2268094364553690E-003  -9.1865109279751778E-003   2.7727354317903519E-002
   1.5849000192247331E-005   225033.51250000001        1.6844630241394043E-002   3.6573661491274834E-003  -1.0094678029417992E-002   3.1477719545364380E-002
   2.0892999600619078E-005   225033.51250000001        1.7811523750424385E-002   4.1262791492044926E-003  -1.1083904653787613E-002   3.5622652620077133E-002
   2.7542000680114143E-005   225033.51250000001        1.8843622878193855E-002   4.6367840841412544E-003  -1.2156909331679344E-002   4.0192175656557083E-002
   3.6307999835116789E-005   225033.51250000001        1.9947035238146782E-002   5.1925922743976116E-003  -1.3315691612660885E-002   4.5218434184789658E-002
   4.7862999053904787E-005   225033.51250000001        2.1128404885530472E-002   5.7976543903350830E-003  -1.4560556039214134E-002   5.0732791423797607E-002
   6.3095998484641314E-005   225033.51250000001        2.2395797073841095E-002   6.4565697684884071E-003  -1.5890398994088173E-002   5.6768629699945450E-002
   8.3175997133366764E-005   225033.51250000001        2.3758394643664360E-002   7.1743996813893318E-003  -1.7301600426435471E-002   6.3358411192893982E-002
   1.0964999819407240E-004   225033.51250000001        2.5227410718798637E-002   7.9570990055799484E-003  -1.8787996843457222E-002   7.0536039769649506E-002
   1.4453999756369740E-004   225033.51250000001        2.6815356686711311E-002   8.8110556825995445E-003  -2.0338933914899826E-002   7.8330524265766144E-002
   1.9054999575018883E-004   225033.51250000001        2.8538974002003670E-002   9.7445836290717125E-003  -2.1940691396594048E-002   8.6776912212371826E-002
   2.5119000929407775E-004   225033.51250000001        3.0416440218687057E-002   1.0766311548650265E-002  -2.3571958765387535E-002   9.5897994935512543E-002
   3.3112999517470598E-004   225033.51250000001        3.2471604645252228E-002   1.1887348257005215E-002  -2.5205677375197411E-002  0.10571930557489395     
   4.3652000022120774E-004   225033.51250000001        3.4733485430479050E-002   1.3120857067406178E-002  -2.6805775240063667E-002  0.11625901609659195     
   5.7544000446796417E-004   225033.51250000001        3.7237517535686493E-002   1.4482558704912663E-002  -2.8325222432613373E-002  0.12752459943294525     
   7.5857999036088586E-004   225033.51250000001        4.0028586983680725E-002   1.5992181375622749E-002  -2.9704559594392776E-002  0.13951514661312103     
   1.0000000474974513E-003   225033.51250000001        4.3162211775779724E-002   1.7673904076218605E-002  -3.0868520960211754E-002  0.15221208333969116     
   1.3183000264689326E-003   225033.51250000001        4.6708624809980392E-002   1.9558366388082504E-002  -3.1723536550998688E-002  0.16557902097702026     
   1.7377999611198902E-003   225033.51250000001        5.0753619521856308E-002   2.1683007478713989E-002  -3.2153770327568054E-002  0.17954540252685547     
   2.2909000981599092E-003   225033.51250000001        5.5407591164112091E-002   2.4096876382827759E-002  -3.2018311321735382E-002  0.19401626288890839     
   3.0199999455362558E-003   225033.51250000001        6.0804713517427444E-002   2.6860423386096954E-002  -3.1146766617894173E-002  0.20884287357330322     
   3.9810999296605587E-003   225033.51250000001        6.7111276090145111E-002   3.0050512403249741E-002  -2.9336350038647652E-002  0.22382281720638275     
   5.2481000311672688E-003   225033.51250000001        7.4530042707920074E-002   3.3763896673917770E-002  -2.6349229738116264E-002  0.23868374526500702     
   6.9182999432086945E-003   225033.51250000001        8.3302505314350128E-002   3.8120552897453308E-002  -2.1912744268774986E-002  0.25306504964828491     
   9.1201001778244972E-003   225033.51250000001        9.3710206449031830E-002   4.3267846107482910E-002  -1.5722716227173805E-002  0.26650273799896240     
   1.2023000046610832E-002   225033.51250000001       0.10606820881366730        4.9382522702217102E-002  -7.4534774757921696E-003  0.27841031551361084     
   1.5848999843001366E-002   225033.51250000001       0.12069972604513168        5.6665629148483276E-002   3.2165066804736853E-003  0.28805696964263916     
   2.0893000066280365E-002   225033.51250000001       0.13790954649448395        6.5339438617229462E-002   1.6577020287513733E-002  0.29456609487533569     
   2.7542000636458397E-002   225033.51250000001       0.15789751708507538        7.5617045164108276E-002   3.2817218452692032E-002  0.29690337181091309     
   3.6308001726865768E-002   225033.51250000001       0.18064627051353455        8.7659984827041626E-002   5.1944192498922348E-002  0.29390341043472290     
   4.7862999141216278E-002   225033.51250000001       0.20571739971637726       0.10148608684539795        7.3647186160087585E-002  0.28433373570442200     
   6.3096001744270325E-002   225033.51250000001       0.23198808729648590       0.11683391034603119        9.7143270075321198E-002  0.26703152060508728     
   8.3176001906394958E-002   225033.51250000001       0.25728085637092590       0.13293880224227905       0.12096856534481049       0.24116188287734985     
  0.10000000149011612        225033.51250000001       0.27188718318939209       0.14336922764778137       0.13592018187046051       0.21906054019927979     
  0.12500000000000000        225033.51250000001       0.28474566340446472       0.15449191629886627       0.15148663520812988       0.18751175701618195     
  0.15000000596046448        225033.51250000001       0.28918293118476868       0.16116404533386230       0.16076593101024628       0.15862298011779785     
  0.17499999701976776        225033.51250000001       0.28708055615425110       0.16410946846008301       0.16514712572097778       0.13286672532558441     
  0.20000000298023224        225033.51250000001       0.27992630004882812       0.16394199430942535       0.16567760705947876       0.11030759662389755     
  0.22499999403953552        225033.51250000001       0.26892682909965515       0.16119587421417236       0.16317604482173920        9.0812996029853821E-002
  0.25000000000000000        225033.51250000001       0.25507497787475586       0.15634237229824066       0.15830023586750031        7.4154078960418701E-002
  0.27500000596046448        225033.51250000001       0.23919415473937988       0.14979998767375946       0.15159003436565399        6.0058988630771637E-002
  0.30000001192092896        225033.51250000001       0.22196917235851288       0.14194129407405853       0.14349558949470520        4.8242747783660889E-002
  0.32499998807907104        225033.51250000001       0.20396938920021057       0.13309772312641144       0.13439653813838959        3.8424506783485413E-002
  0.34999999403953552        225033.51250000001       0.18566629290580750       0.12356342375278473       0.12461552768945694        3.0337588861584663E-002
  0.37500000000000000        225033.51250000001       0.16744746267795563       0.11359815299510956       0.11442773044109344        2.3735074326395988E-002
  0.40000000596046448        225033.51250000001       0.14962807297706604       0.10342982411384583       0.10406798869371414        1.8392646685242653E-002
  0.42500001192092896        225033.51250000001       0.13246038556098938        9.3256592750549316E-002   9.3736112117767334E-002   1.4109619893133640E-002
  0.44999998807907104        225033.51250000001       0.11614172905683517        8.3248838782310486E-002   8.3600878715515137E-002   1.0708796791732311E-002
  0.47499999403953552        225033.51250000001       0.10082153975963593        7.3550857603549957E-002   7.3803290724754333E-002   8.0355629324913025E-003
  0.50000000000000000        225033.51250000001        8.6607299745082855E-002   6.4282499253749847E-002   6.4459145069122314E-002   5.9565054252743721E-003
  0.52499997615814209        225033.51250000001        7.3569901287555695E-002   5.5540710687637329E-002   5.5661167949438095E-002   4.3577305041253567E-003
  0.55000001192092896        225033.51250000001        6.1748370528221130E-002   4.7401003539562225E-002   4.7480899840593338E-002   3.1430441886186600E-003
  0.57499998807907104        225033.51250000001        5.1154091954231262E-002   3.9918914437294006E-002   3.9970323443412781E-002   2.2320700809359550E-003
  0.60000002384185791        225033.51250000001        4.1774652898311615E-002   3.3131401985883713E-002   3.3163394778966904E-002   1.5583880012854934E-003
  0.62500000000000000        225033.51250000001        3.3577334135770798E-002   2.7058279141783714E-002   2.7077455073595047E-002   1.0677407262846828E-003
  0.64999997615814209        225033.51250000001        2.6512304320931435E-002   2.1703615784645081E-002   2.1714631468057632E-002   7.1633938932791352E-004
  0.67500001192092896        225033.51250000001        2.0515576004981995E-002   1.7057180404663086E-002   1.7063204199075699E-002   4.6929556992836297E-004
  0.69999998807907104        225033.51250000001        1.5511730685830116E-002   1.3095884583890438E-002   1.3098997063934803E-002   2.9919203370809555E-004
  0.72500002384185791        225033.51250000001        1.1416476219892502E-002   9.7852796316146851E-003   9.7867855802178383E-003   1.8479970458429307E-004
  0.75000000000000000        225033.51250000001        8.1390365958213806E-003   7.0810783654451370E-003   7.0817554369568825E-003   1.0994340846082196E-004
  0.77499997615814209        225033.51250000001        5.5844066664576530E-003   4.9307290464639664E-003   4.9310172908008099E-003   6.2514161982107908E-005
  0.80000001192092896        225033.51250000001        3.6554893013089895E-003   3.2750505488365889E-003   3.2751790713518858E-003   3.3621818147366866E-005
  0.82499998807907104        225033.51250000001        2.2551412694156170E-003   2.0499262027442455E-003   2.0500030368566513E-003   1.6879987015272491E-005
  0.85000002384185791        225033.51250000001        1.2881422881036997E-003   1.1880836682394147E-003   1.1881501413881779E-003   7.8125194704625756E-006
  0.87500000000000000        225033.51250000001        6.6312128910794854E-004   6.2097742920741439E-004   6.2103808159008622E-004   3.3694855119392741E-006
  0.89999997615814209        225033.51250000001        2.9447523411363363E-004   2.8080766787752509E-004   2.8084561927244067E-004   1.5396792605315568E-006
  0.92500001192092896        225033.51250000001        1.0434041178086773E-004   1.0273732914356515E-004   1.0272063082084060E-004   1.0461069450684590E-006
  0.94999998807907104        225033.51250000001        2.4717059204704128E-005   2.7412983399699442E-005   2.7297899578115903E-005   1.1110571449535200E-006
  0.97500002384185791        225033.51250000001       -4.8038572231234866E-008   4.0111222006089520E-006   3.7466611502168234E-006   1.2777535403074580E-006
   1.0000000000000000        225033.51250000001       -9.8662967502605170E-006  -5.5955160860321485E-006  -6.0593497437366750E-006   1.2761529433191754E-006
   9.9999997171806854E-010   288539.98119999998        2.9032742604613304E-003  -8.8936870452016592E-004  -1.0674321092665195E-003  -1.4132182113826275E-003
   1.3183000246996812E-009   288539.98119999998        3.0403223354369402E-003  -8.8889012113213539E-004  -1.0979380458593369E-003  -1.4062362024560571E-003
   1.7378000150003459E-009   288539.98119999998        3.1844929326325655E-003  -8.8617496658116579E-004  -1.1302613420411944E-003  -1.3925153762102127E-003
   2.2908999142146058E-009   288539.98119999998        3.3362559042870998E-003  -8.8099000276997685E-004  -1.1647037463262677E-003  -1.3708457117900252E-003
   3.0200000278313155E-009   288539.98119999998        3.4960145130753517E-003  -8.7308470392599702E-004  -1.2015928514301777E-003  -1.3398400042206049E-003
   3.9810998941902653E-009   288539.98119999998        3.6642323248088360E-003  -8.6218805518001318E-004  -1.2413155054673553E-003  -1.2978991726413369E-003
   5.2481001766579993E-009   288539.98119999998        3.8414108566939831E-003  -8.4800634067505598E-004  -1.2843200238421559E-003  -1.2431838549673557E-003
   6.9183001549788514E-009   288539.98119999998        4.0280665270984173E-003  -8.3022366743534803E-004  -1.3311168877407908E-003  -1.1735924053937197E-003
   9.1201002305751899E-009   288539.98119999998        4.2247613891959190E-003  -8.0849789083003998E-004  -1.3822938781231642E-003  -1.0867189848795533E-003
   1.2023000373062587E-008   288539.98119999998        4.4321059249341488E-003  -7.8245782060548663E-004  -1.4385248068720102E-003  -9.7981421276926994E-004
   1.5849000334355878E-008   288539.98119999998        4.6506617218255997E-003  -7.5171486241742969E-004  -1.5005514724180102E-003  -8.4980303654447198E-004
   2.0892999330612838E-008   288539.98119999998        4.8811580054461956E-003  -7.1583263343200088E-004  -1.5692523447796702E-003  -6.9312611594796181E-004
   2.7542000680114143E-008   288539.98119999998        5.1242797635495663E-003  -6.7435315577313304E-004  -1.6455928562209010E-003  -5.0581403775140643E-004
   3.6307998385609608E-008   288539.98119999998        5.3808200173079967E-003  -6.2677229288965464E-004  -1.7306808149442077E-003  -2.8334371745586395E-004
   4.7863000673942224E-008   288539.98119999998        5.6515401229262352E-003  -5.7256181025877595E-004  -1.8257321789860725E-003  -2.0701154426205903E-005
   6.3096003088958241E-008   288539.98119999998        5.9373308904469013E-003  -5.1113782683387399E-004  -1.9321340369060636E-003   2.8780550928786397E-004
   8.3175997644957533E-008   288539.98119999998        6.2390863895416260E-003  -4.4188290485180914E-004  -2.0514130592346191E-003   6.4848171314224601E-004
   1.0965000285523274E-007   288539.98119999998        6.5578380599617958E-003  -3.6411354085430503E-004  -2.1852971985936165E-003   1.0684531880542636E-003
   1.4453999597208167E-007   288539.98119999998        6.8945065140724182E-003  -2.7713846066035330E-004  -2.3356224410235882E-003   1.5553910052403808E-003
   1.9054999711443088E-007   288539.98119999998        7.2504170238971710E-003  -1.8012519285548478E-004  -2.5045666843652725E-003   2.1182936616241932E-003
   2.5118998792095226E-007   288539.98119999998        7.6265623793005943E-003  -7.2289061790797859E-005  -2.6943280827254057E-003   2.7664536610245705E-003
   3.3112999631157436E-007   288539.98119999998        8.0243106931447983E-003   4.7297242417698726E-005  -2.9074563644826412E-003   3.5105841234326363E-003
   4.3651999703797628E-007   288539.98119999998        8.4450598806142807E-003   1.7961567209567875E-004  -3.1467003282159567E-003   4.3623512610793114E-003
   5.7544002629583701E-007   288539.98119999998        8.8902125135064125E-003   3.2569415634498000E-004  -3.4149878192692995E-003   5.3343237377703190E-003
   7.5857997217099182E-007   288539.98119999998        9.3614030629396439E-003   4.8668129602447152E-004  -3.7155530881136656E-003   6.4404755830764771E-003
   9.9999999747524271E-007   288539.98119999998        9.8603032529354095E-003   6.6378613701090217E-004  -4.0518138557672501E-003   7.6957982964813709E-003
   1.3182999509808724E-006   288539.98119999998        1.0388825088739395E-002   8.5835426580160856E-004  -4.4274977408349514E-003   9.1168312355875969E-003
   1.7377999483869644E-006   288539.98119999998        1.0948749259114265E-002   1.0717308614403009E-003  -4.8463484272360802E-003   1.0720638558268547E-002
   2.2909000563231530E-006   288539.98119999998        1.1542447842657566E-002   1.3055361341685057E-003  -5.3126267157495022E-003   1.2526818551123142E-002
   3.0199998946045525E-006   288539.98119999998        1.2172124348580837E-002   1.5613811556249857E-003  -5.8305067941546440E-003   1.4555330388247967E-002
   3.9810997805034276E-006   288539.98119999998        1.2840313836932182E-002   1.8410594202578068E-003  -6.4043910242617130E-003   1.6827858984470367E-002
   5.2481000238913111E-006   288539.98119999998        1.3549827970564365E-002   2.1465327590703964E-003  -7.0388014428317547E-003   1.9367624074220657E-002
   6.9183001869532745E-006   288539.98119999998        1.4303679578006268E-002   2.4799003731459379E-003  -7.7382181771099567E-003   2.2198995575308800E-002
   9.1201000032015145E-006   288539.98119999998        1.5105252154171467E-002   2.8434710111469030E-003  -8.5070980712771416E-003   2.5347912684082985E-002
   1.2022999726468697E-005   288539.98119999998        1.5958338975906372E-002   3.2397834584116936E-003  -9.3497568741440773E-003   2.8841849416494370E-002
   1.5849000192247331E-005   288539.98119999998        1.6866812482476234E-002   3.6714444868266582E-003  -1.0269823484122753E-002   3.2708063721656799E-002
   2.0892999600619078E-005   288539.98119999998        1.7835572361946106E-002   4.1415696032345295E-003  -1.1270926333963871E-002   3.6977153271436691E-002
   2.7542000680114143E-005   288539.98119999998        1.8869765102863312E-002   4.6534081920981407E-003  -1.2355587445199490E-002   4.1679251939058304E-002
   3.6307999835116789E-005   288539.98119999998        1.9975535571575165E-002   5.2106902003288269E-003  -1.3525567017495632E-002   4.6846546232700348E-002
   4.7862999053904787E-005   288539.98119999998        2.1159579977393150E-002   5.8173863217234612E-003  -1.4780887402594090E-002   5.2510309964418411E-002
   6.3095998484641314E-005   288539.98119999998        2.2430019453167915E-002   6.4781205728650093E-003  -1.6120107844471931E-002   5.8703739196062088E-002
   8.3175997133366764E-005   288539.98119999998        2.3796107620000839E-002   7.1979844942688942E-003  -1.7539210617542267E-002   6.5458916127681732E-002
   1.0964999819407240E-004   288539.98119999998        2.5269141420722008E-002   7.9829692840576172E-003  -1.9031576812267303E-002   7.2809189558029175E-002
   1.4453999756369740E-004   288539.98119999998        2.6861736550927162E-002   8.8395075872540474E-003  -2.0586023107171059E-002   8.0782718956470490E-002
   1.9054999575018883E-004   288539.98119999998        2.8590757399797440E-002   9.7759673371911049E-003  -2.2188218310475349E-002   8.9413538575172424E-002
   2.5119000929407775E-004   288539.98119999998        3.0474524945020676E-002   1.0801041498780251E-002  -2.3816175758838654E-002   9.8722897469997406E-002
   3.3112999517470598E-004   288539.98119999998        3.2537069171667099E-002   1.1925918981432915E-002  -2.5442061945796013E-002  0.10873448103666306     
   4.3652000022120774E-004   288539.98119999998        3.4807614982128143E-002   1.3163857161998749E-002  -2.7028959244489670E-002  0.11946409940719604     
   5.7544000446796417E-004   288539.98119999998        3.7321832031011581E-002   1.4530691318213940E-002  -2.8528917580842972E-002  0.13091620802879333     
   7.5857999036088586E-004   288539.98119999998        4.0124885737895966E-002   1.6046285629272461E-002  -2.9881495982408524E-002  0.14308626949787140     
   1.0000000474974513E-003   288539.98119999998        4.3272599577903748E-002   1.7734974622726440E-002  -3.1010415405035019E-002  0.15595120191574097     
   1.3183000264689326E-003   288539.98119999998        4.6835545450448990E-002   1.9627584144473076E-002  -3.1821090728044510E-002  0.16946932673454285     
   1.7377999611198902E-003   288539.98119999998        5.0899844616651535E-002   2.1761748939752579E-002  -3.2196749001741409E-002  0.18356369435787201     
   2.2909000981599092E-003   288539.98119999998        5.5576223880052567E-002   2.4186737835407257E-002  -3.1995687633752823E-002  0.19813205301761627     
   3.0199999455362558E-003   288539.98119999998        6.0999091714620590E-002   2.6963213458657265E-002  -3.1047001481056213E-002  0.21301724016666412     
   3.9810999296605587E-003   288539.98119999998        6.7334830760955811E-002   3.0168224126100540E-002  -2.9147850349545479E-002  0.22800751030445099     
   5.2481000311672688E-003   288539.98119999998        7.4786022305488586E-002   3.3898629248142242E-002  -2.6061009615659714E-002  0.24282039701938629     
   6.9182999432086945E-003   288539.98119999998        8.3593502640724182E-002   3.8274366408586502E-002  -2.1515395492315292E-002  0.25708475708961487     
   9.1201001778244972E-003   288539.98119999998        9.4037435948848724E-002   4.3442483991384506E-002  -1.5209711156785488E-002  0.27032628655433655     
   1.2023000046610832E-002   288539.98119999998       0.10643042623996735        4.9578964710235596E-002  -6.8228929303586483E-003  0.28194919228553772     
   1.5848999843001366E-002   288539.98119999998       0.12109164148569107        5.6883390992879868E-002   3.9597772993147373E-003  0.29121607542037964     
   2.0893000066280365E-002   288539.98119999998       0.13831971585750580        6.5575540065765381E-002   1.7418785020709038E-002  0.29724776744842529     
   2.7542000636458397E-002   288539.98119999998       0.15830563008785248        7.5864493846893311E-002   3.3731158822774887E-002  0.29901453852653503     
   3.6308001726865768E-002   288539.98119999998       0.18101988732814789        8.7905824184417725E-002   5.2889272570610046E-002  0.29536533355712891     
   4.7862999141216278E-002   288539.98119999998       0.20600888133049011       0.10170895606279373        7.4565887451171875E-002  0.28509598970413208     
   6.3096001744270325E-002   288539.98119999998       0.23213262856006622       0.11700155586004257        9.7961783409118652E-002  0.26708877086639404     
   8.3176001906394958E-002   288539.98119999998       0.25719803571701050       0.13300642371177673       0.12160054594278336       0.24057289958000183     
  0.10000000149011612        288539.98119999998       0.27160394191741943       0.14333947002887726       0.13637755811214447       0.21811234951019287     
  0.12500000000000000        288539.98119999998       0.28417104482650757       0.15430805087089539       0.15168288350105286       0.18624682724475861     
  0.15000000596046448        288539.98119999998       0.28834170103073120       0.16082635521888733       0.16071745753288269       0.15722148120403290     
  0.17499999701976776        288539.98119999998       0.28600808978080750       0.16362686455249786       0.16488026082515717       0.13144691288471222     
  0.20000000298023224        288539.98119999998       0.27866300940513611       0.16332897543907166       0.16522271931171417       0.10894502699375153     
  0.22499999403953552        288539.98119999998       0.26751449704170227       0.16047035157680511       0.16256454586982727        8.9553333818912506E-002
  0.25000000000000000        288539.98119999998       0.25355473160743713       0.15552419424057007       0.15756292641162872        7.3021993041038513E-002
  0.27500000596046448        288539.98119999998       0.23760478198528290       0.14890983700752258       0.15075625479221344        5.9064570814371109E-002
  0.30000001192092896        288539.98119999998       0.22034640610218048       0.14099974930286407       0.14259263873100281        4.7386158257722855E-002
  0.32499998807907104        288539.98119999998       0.20234523713588715       0.13212472200393677       0.13344946503639221        3.7699375301599503E-002
  0.34999999403953552        288539.98119999998       0.18406873941421509       0.12257771939039230       0.12364686280488968        2.9733520001173019E-002
  0.37500000000000000        288539.98119999998       0.16590042412281036       0.11261699348688126       0.11345750838518143        2.3239469155669212E-002
  0.40000000596046448        288539.98119999998       0.14815132319927216       0.10246865451335907       0.10311366617679596        1.7992010340094566E-002
  0.42500001192092896        288539.98119999998       0.13106970489025116        9.2328928411006927E-002   9.2812597751617432E-002   1.3790471479296684E-002
  0.44999998807907104        288539.98119999998       0.11484911292791367        8.2366116344928741E-002   8.2720592617988586E-002   1.0458292439579964E-002
  0.47499999403953552        288539.98119999998        9.9635414779186249E-002   7.2722420096397400E-002   7.2976239025592804E-002   7.8418841585516930E-003
  0.50000000000000000        288539.98119999998        8.5532814264297485E-002   6.3515588641166687E-002   6.3692994415760040E-002   5.8090775273740292E-003
  0.52499997615814209        288539.98119999998        7.2609238326549530E-002   5.4840531200170517E-002   5.4961387068033218E-002   4.2473203502595425E-003
  0.55000001192092896        288539.98119999998        6.0901068150997162E-002   4.6770785003900528E-002   4.6850886195898056E-002   3.0617625452578068E-003
  0.57499998807907104        288539.98119999998        5.0417382270097733E-002   3.9360046386718750E-002   3.9411563426256180E-002   2.1733115427196026E-003
  0.60000002384185791        288539.98119999998        4.1143804788589478E-002   3.2643571496009827E-002   3.2675623893737793E-002   1.5167321544140577E-003
  0.62500000000000000        288539.98119999998        3.3045999705791473E-002   2.6639644056558609E-002   2.6658857241272926E-002   1.0388250229880214E-003
  0.64999997615814209        288539.98119999998        2.6072844862937927E-002   2.1350987255573273E-002   2.1362029016017914E-002   6.9672282552346587E-004
  0.67500001192092896        288539.98119999998        2.0159397274255753E-002   1.6766229644417763E-002   1.6772273927927017E-002   4.5631983084604144E-004
  0.69999998807907104        288539.98119999998        1.5229603275656700E-002   1.2861360795795918E-002   1.2864490039646626E-002   2.9084767447784543E-004
  0.72500002384185791        288539.98119999998        1.1198829859495163E-002   9.6012335270643234E-003   9.6027515828609467E-003   1.7960258992388844E-004
  0.75000000000000000        288539.98119999998        7.9762497916817665E-003   6.9410935975611210E-003   6.9417799822986126E-003   1.0682429274311289E-004
  0.77499997615814209        288539.98119999998        5.4670684039592743E-003   4.8281550407409668E-003   4.8284488730132580E-003   6.0723094065906480E-005
  0.80000001192092896        288539.98119999998        3.5746451467275620E-003   3.2032302115112543E-003   3.2033612951636314E-003   3.2647763873683289E-005
  0.82499998807907104        288539.98119999998        2.2025071084499359E-003   2.0024210680276155E-003   2.0024986006319523E-003   1.6385361959692091E-005
  0.85000002384185791        288539.98119999998        1.2562946649268270E-003   1.1588872876018286E-003   1.1589524801820517E-003   7.5814914453076199E-006
  0.87500000000000000        288539.98119999998        6.4565544016659260E-004   6.0471100732684135E-004   6.0476904036477208E-004   3.2686496069800342E-006
  0.89999997615814209        288539.98119999998        2.8612685855478048E-004   2.7289497666060925E-004   2.7292940649203956E-004   1.4893288380335434E-006
  0.92500001192092896        288539.98119999998        1.0106649278895929E-004   9.9547556601464748E-005   9.9527118436526507E-005   1.0003371926359250E-006
  0.94999998807907104        288539.98119999998        2.3725058781565167E-005   2.6360365154687315E-005   2.6242409148835577E-005   1.0449422234160011E-006
  0.97500002384185791        288539.98119999998       -3.3965679335778987E-007   3.5893863241653889E-006   3.3245180475205416E-006   1.1800121910710004E-006
   1.0000000000000000        288539.98119999998       -9.9780681921401992E-006  -5.8909668041451368E-006  -6.3505881371384021E-006   1.1459636652944027E-006
   9.9999997171806854E-010   369968.54300000001        2.9057746287435293E-003  -8.8867137674242258E-004  -1.0691357310861349E-003  -1.4327877433970571E-003
   1.3183000246996812E-009   369968.54300000001        3.0429647304117680E-003  -8.8811590103432536E-004  -1.1000968515872955E-003  -1.4239323791116476E-003
   1.7378000150003459E-009   369968.54300000001        3.1872862018644810E-003  -8.8531768415123224E-004  -1.1329489061608911E-003  -1.4079427346587181E-003
   2.2908999142146058E-009   369968.54300000001        3.3392091281712055E-003  -8.8004278950393200E-004  -1.1680035386234522E-003  -1.3835496501997113E-003
   3.0200000278313155E-009   369968.54300000001        3.4991379361599684E-003  -8.7204028386622667E-004  -1.2055995175614953E-003  -1.3493009610101581E-003
   3.9810998941902653E-009   369968.54300000001        3.6675361916422844E-003  -8.6103851208463311E-004  -1.2461359146982431E-003  -1.3035241281613708E-003
   5.2481001766579993E-009   369968.54300000001        3.8449065759778023E-003  -8.4674329264089465E-004  -1.2900745496153831E-003  -1.2442974839359522E-003
   6.9183001549788514E-009   369968.54300000001        4.0317662060260773E-003  -8.2883803406730294E-004  -1.3379406882449985E-003  -1.1694279965013266E-003
   9.1201002305751899E-009   369968.54300000001        4.2286785319447517E-003  -8.0697989324107766E-004  -1.3903380604460835E-003  -1.0764077305793762E-003
   1.2023000373062587E-008   369968.54300000001        4.4362535700201988E-003  -7.8079692320898175E-004  -1.4479584060609341E-003  -9.6237374236807227E-004
   1.5849000334355878E-008   369968.54300000001        4.6550552360713482E-003  -7.4989983113482594E-004  -1.5115621499717236E-003  -8.2412845222279429E-004
   2.0892999330612838E-008   369968.54300000001        4.8858127556741238E-003  -7.1385136106982827E-004  -1.5820483677089214E-003  -6.5797311253845692E-004
   2.7542000680114143E-008   369968.54300000001        5.1292129792273045E-003  -6.7219254560768604E-004  -1.6604042612016201E-003  -4.5978851267136633E-004
   3.6307998385609608E-008   369968.54300000001        5.3860498592257500E-003  -6.2441825866699219E-004  -1.7477612709626555E-003  -2.2488490503747016E-004
   4.7863000673942224E-008   369968.54300000001        5.6570866145193577E-003  -5.6999927619472146E-004  -1.8453594530001283E-003   5.1929404435213655E-005
   6.3096003088958241E-008   369968.54300000001        5.9432149864733219E-003  -5.0835049478337169E-004  -1.9546120893210173E-003   3.7654305924661458E-004
   8.3175997644957533E-008   369968.54300000001        6.2453304417431355E-003  -4.3885319610126317E-004  -2.0770726259797812E-003   7.5547146843746305E-004
   1.0965000285523274E-007   369968.54300000001        6.5644672140479088E-003  -3.6082250881008804E-004  -2.2144971881061792E-003   1.1960712727159262E-003
   1.4453999597208167E-007   369968.54300000001        6.9015473127365112E-003  -2.7356581995263696E-004  -2.3687484208494425E-003   1.7062494298443198E-003
   1.9054999711443088E-007   369968.54300000001        7.2578978724777699E-003  -1.7624881002120674E-004  -2.5420354213565588E-003   2.2952798753976822E-003
   2.5118998792095226E-007   369968.54300000001        7.6345149427652359E-003  -6.8085246311966330E-005  -2.7365819551050663E-003   2.9727178625762463E-003
   3.3112999631157436E-007   369968.54300000001        8.0327698960900307E-003   5.1854189223377034E-005  -2.9549659229815006E-003   3.7495763972401619E-003
   4.3651999703797628E-007   369968.54300000001        8.4540611132979393E-003   1.8455358804203570E-004  -3.1999628990888596E-003   4.6378336846828461E-003
   5.7544002629583701E-007   369968.54300000001        8.8997967541217804E-003   3.3104312024079263E-004  -3.4745230805128813E-003   5.6503745727241039E-003
   7.5857997217099182E-007   369968.54300000001        9.3716168776154518E-003   4.9247406423091888E-004  -3.7819021381437778E-003   6.8015144206583500E-003
   9.9999999747524271E-007   369968.54300000001        9.8711941391229630E-003   6.7005812888965011E-004  -4.1255336254835129E-003   8.1065902486443520E-003
   1.3182999509808724E-006   369968.54300000001        1.0400447994470596E-002   8.6514430586248636E-004  -4.5091570354998112E-003   9.5825055614113808E-003
   1.7377999483869644E-006   369968.54300000001        1.0961164720356464E-002   1.0790810920298100E-003  -4.9365167506039143E-003   1.1246666312217712E-002
   2.2909000563231530E-006   369968.54300000001        1.1555723845958710E-002   1.3134926557540894E-003  -5.4118726402521133E-003   1.3119060546159744E-002
   3.0199998946045525E-006   369968.54300000001        1.2186335399746895E-002   1.5699944924563169E-003  -5.9393825940787792E-003   1.5219998545944691E-002
   3.9810997805034276E-006   369968.54300000001        1.2855545617640018E-002   1.8503853352740407E-003  -6.5234201028943062E-003   1.7571523785591125E-002
   5.2481000238913111E-006   369968.54300000001        1.3566176407039165E-002   2.1566324867308140E-003  -7.1684671565890312E-003   2.0197208970785141E-002
   6.9183001869532745E-006   369968.54300000001        1.4321255497634411E-002   2.4908422492444515E-003  -7.8789433464407921E-003   2.3121751844882965E-002
   9.1201000032015145E-006   369968.54300000001        1.5124180354177952E-002   2.8553302399814129E-003  -8.6592249572277069E-003   2.6371397078037262E-002
   1.2022999726468697E-005   369968.54300000001        1.5978764742612839E-002   3.2526450231671333E-003  -9.5135252922773361E-003   2.9973901808261871E-002
   1.5849000192247331E-005   369968.54300000001        1.6888899728655815E-002   3.6854026839137077E-003  -1.0445338673889637E-002   3.3956717699766159E-002
   2.0892999600619078E-005   369968.54300000001        1.7859514802694321E-002   4.1567315347492695E-003  -1.1458134278655052E-002   3.8350638002157211E-002
   2.7542000680114143E-005   369968.54300000001        1.8895791843533516E-002   4.6698958612978458E-003  -1.2554232031106949E-002   4.3185882270336151E-002
   3.6307999835116789E-005   369968.54300000001        2.0003911107778549E-002   5.2286419086158276E-003  -1.3735156506299973E-002   4.8494670540094376E-002
   4.7862999053904787E-005   369968.54300000001        2.1190617233514786E-002   5.8369613252580166E-003  -1.5000639483332634E-002   5.4308142513036728E-002
   6.3095998484641314E-005   369968.54300000001        2.2464090958237648E-002   6.4995032735168934E-003  -1.6348905861377716E-002   6.0659270733594894E-002
   8.3175997133366764E-005   369968.54300000001        2.3833651095628738E-002   7.2213886305689812E-003  -1.7775541171431541E-002   6.7579716444015503E-002
   1.0964999819407240E-004   369968.54300000001        2.5310685858130455E-002   8.0086458474397659E-003  -1.9273467361927032E-002   7.5102269649505615E-002
   1.4453999756369740E-004   369968.54300000001        2.6907902210950851E-002   8.8677499443292618E-003  -2.0830972120165825E-002   8.3254136145114899E-002
   1.9054999575018883E-004   369968.54300000001        2.8642298653721809E-002   9.8071247339248657E-003  -2.2433126345276833E-002   9.2068336904048920E-002
   2.5119000929407775E-004   369968.54300000001        3.0532333999872208E-002   1.0835524648427963E-002  -2.4057261645793915E-002  0.10156448930501938     
   3.3112999517470598E-004   369968.54300000001        3.2602213323116302E-002   1.1964217759668827E-002  -2.5674784556031227E-002  0.11176440119743347     
   4.3652000022120774E-004   369968.54300000001        3.4881368279457092E-002   1.3206558302044868E-002  -2.7247942984104156E-002  0.12268143147230148     
   5.7544000446796417E-004   369968.54300000001        3.7405703216791153E-002   1.4578490518033504E-002  -2.8727885335683823E-002  0.13431699573993683     
   7.5857999036088586E-004   369968.54300000001        4.0220655500888824E-002   1.6100015491247177E-002  -3.0053203925490379E-002  0.14666283130645752     
   1.0000000474974513E-003   369968.54300000001        4.3382346630096436E-002   1.7795620486140251E-002  -3.1146636232733727E-002  0.15969137847423553     
   1.3183000264689326E-003   369968.54300000001        4.6961683779954910E-002   1.9696312025189400E-002  -3.1912609934806824E-002  0.17335556447505951     
   1.7377999611198902E-003   369968.54300000001        5.1045104861259460E-002   2.1839918568730354E-002  -3.2233476638793945E-002  0.18757210671901703     
   2.2909000981599092E-003   369968.54300000001        5.5743660777807236E-002   2.4275925010442734E-002  -3.1966764479875565E-002  0.20223145186901093     
   3.0199999455362558E-003   369968.54300000001        6.1191983520984650E-002   2.7065198868513107E-002  -3.0941130593419075E-002  0.21716815233230591     
   3.9810999296605587E-003   369968.54300000001        6.7556537687778473E-002   3.0284963548183441E-002  -2.8953734785318375E-002  0.23216123878955841     
   5.2481000311672688E-003   369968.54300000001        7.5039699673652649E-002   3.4032180905342102E-002  -2.5768024846911430E-002  0.24691838026046753     
   6.9182999432086945E-003   369968.54300000001        8.3881638944149017E-002   3.8426730781793594E-002  -2.1114552393555641E-002  0.26105821132659912     
   9.1201001778244972E-003   369968.54300000001        9.4361148774623871E-002   4.3615341186523438E-002  -1.4694954268634319E-002  0.27409651875495911     
   1.2023000046610832E-002   369968.54300000001       0.10678835958242416        4.9773223698139191E-002  -6.1927963979542255E-003  0.28542882204055786     
   1.5848999843001366E-002   369968.54300000001       0.12147842347621918        5.7098496705293655E-002   4.6998499892652035E-003  0.29431170225143433     
   2.0893000066280365E-002   369968.54300000001       0.13872388005256653        6.5808445215225220E-002   1.8254255875945091E-002  0.29986429214477539     
   2.7542000636458397E-002   369968.54300000001       0.15870691835880280        7.6108187437057495E-002   3.4635514020919800E-002  0.30106207728385925     
   3.6308001726865768E-002   369968.54300000001       0.18138615787029266        8.8147394359111786E-002   5.3821589797735214E-002  0.29676908254623413     
   4.7862999141216278E-002   369968.54300000001       0.20629303157329559       0.10192720592021942        7.5469195842742920E-002  0.28580984473228455     
   6.3096001744270325E-002   369968.54300000001       0.23227079212665558       0.11716459691524506        9.8763428628444672E-002  0.26711162924766541     
   8.3176001906394958E-002   369968.54300000001       0.25711125135421753       0.13307014107704163       0.12221597880125046       0.23996691405773163     
  0.10000000149011612        369968.54300000001       0.27131947875022888       0.14330686628818512       0.13681989908218384       0.21715958416461945     
  0.12500000000000000        369968.54300000001       0.28359985351562500       0.15412342548370361       0.15186753869056702       0.18499183654785156     
  0.15000000596046448        369968.54300000001       0.28750878572463989       0.16049037873744965       0.16066153347492218       0.15584000945091248     
  0.17499999701976776        369968.54300000001       0.28494882583618164       0.16314868628978729       0.16461031138896942       0.13005347549915314     
  0.20000000298023224        369968.54300000001       0.27741742134094238       0.16272309422492981       0.16476897895336151       0.10761220753192902     
  0.22499999403953552        369968.54300000001       0.26612395048141479       0.15975460410118103       0.16195811331272125        8.8324509561061859E-002
  0.25000000000000000        369968.54300000001       0.25205966830253601       0.15471826493740082       0.15683424472808838        7.1920186281204224E-002
  0.27500000596046448        369968.54300000001       0.23604340851306915       0.14803408086299896       0.14993414282798767        5.8098729699850082E-002
  0.30000001192092896        369968.54300000001       0.21875375509262085       0.14007447659969330       0.14170394837856293        4.6555709093809128E-002
  0.32499998807907104        369968.54300000001       0.20075266063213348       0.13116951286792755       0.13251869380474091        3.6997549235820770E-002
  0.34999999403953552        369968.54300000001       0.18250358104705811       0.12161096185445786       0.12269607931375504        2.9149767011404037E-002
  0.37500000000000000        369968.54300000001       0.16438595950603485       0.11165554821491241       0.11250624060630798        2.2761216387152672E-002
  0.40000000596046448        369968.54300000001       0.14670678973197937       0.10152760148048401       0.10217893123626709        1.7605911940336227E-002
  0.42500001192092896        369968.54300000001       0.12971040606498718        9.1421425342559814E-002   9.1908887028694153E-002   1.3483285903930664E-002
  0.44999998807907104        369968.54300000001       0.11358661204576492        8.1503272056579590E-002   8.1859953701496124E-002   1.0217456147074699E-002
  0.47499999403953552        369968.54300000001        9.8477773368358612E-002   7.1913287043571472E-002   7.2168327867984772E-002   7.6558785513043404E-003
  0.50000000000000000        369968.54300000001        8.4484905004501343E-002   6.2767148017883301E-002   6.2945194542407990E-002   5.6676301173865795E-003
  0.52499997615814209        369968.54300000001        7.1673028171062469E-002   5.4157741367816925E-002   5.4278928786516190E-002   4.1414843872189522E-003
  0.55000001192092896        369968.54300000001        6.0075946152210236E-002   4.6156708151102066E-002   4.6236965805292130E-002   2.9839107301086187E-003
  0.57499998807907104        369968.54300000001        4.9700498580932617E-002   3.8815926760435104E-002   3.8867518305778503E-002   2.1170729305595160E-003
  0.60000002384185791        369968.54300000001        4.0530405938625336E-002   3.2168999314308167E-002   3.2201088964939117E-002   1.4768869150429964E-003
  0.62500000000000000        369968.54300000001        3.2529763877391815E-002   2.6232721284031868E-002   2.6251958683133125E-002   1.0111798765137792E-003
  0.64999997615814209        369968.54300000001        2.5646222755312920E-002   2.1008515730500221E-002   2.1019576117396355E-002   6.7797536030411720E-004
  0.67500001192092896        369968.54300000001        1.9813917577266693E-002   1.6483908519148827E-002   1.6489969566464424E-002   4.4392221025191247E-004
  0.69999998807907104        369968.54300000001        1.4956191182136536E-002   1.2634001672267914E-002   1.2637144885957241E-002   2.8287619352340698E-004
  0.72500002384185791        369968.54300000001        1.0988104157149792E-002   9.4229839742183685E-003   9.4245132058858871E-003   1.7463781114201993E-004
  0.75000000000000000        369968.54300000001        7.8187957406044006E-003   6.8056569434702396E-003   6.8063512444496155E-003   1.0384435881860554E-004
  0.77499997615814209        369968.54300000001        5.3536961786448956E-003   4.7290222719311714E-003   4.7293212264776230E-003   5.9011606936110184E-005
  0.80000001192092896        369968.54300000001        3.4966240637004375E-003   3.1339018605649471E-003   3.1340357381850481E-003   3.1716659577796236E-005
  0.82499998807907104        369968.54300000001        2.1517758723348379E-003   1.9566244445741177E-003   1.9567022100090981E-003   1.5912177332211286E-005
  0.85000002384185791        369968.54300000001        1.2256426271051168E-003   1.1307818349450827E-003   1.1308457469567657E-003   7.3600185714894906E-006
  0.87500000000000000        369968.54300000001        6.2887289095669985E-004   5.8907829225063324E-004   5.8913376415148377E-004   3.1714223496237537E-006
  0.89999997615814209        369968.54300000001        2.7812077314592898E-004   2.6530495961196721E-004   2.6533604250289500E-004   1.4402838814930874E-006
  0.92500001192092896        369968.54300000001        9.7934607765637338E-005   9.6494644822087139E-005   9.6470699645578861E-005   9.5588120530010201E-007
  0.94999998807907104        369968.54300000001        2.2780090148444287E-005   2.5355782781844027E-005   2.5235207431251183E-005   9.8173791229783092E-007
  0.97500002384185791        369968.54300000001       -6.1333707890298683E-007   3.1897416192805395E-006   2.9247157726786099E-006   1.0879545015995973E-006
   1.0000000000000000        369968.54300000001       -1.0075214959215373E-005  -6.1647128859476652E-006  -6.6199527282151394E-006   1.0250629429719993E-006
   9.9999997171806854E-010   474376.97289999999        2.9082687105983496E-003  -8.8798790238797665E-004  -1.0709608905017376E-003  -1.4517912641167641E-003
   1.3183000246996812E-009   474376.97289999999        3.0456001404672861E-003  -8.8735652389004827E-004  -1.1023915139958262E-003  -1.4409704599529505E-003
   1.7378000150003459E-009   474376.97289999999        3.1900717876851559E-003  -8.8447600137442350E-004  -1.1357878101989627E-003  -1.4226080384105444E-003
   2.2908999142146058E-009   474376.97289999999        3.3421539701521397E-003  -8.7911210721358657E-004  -1.1714722495526075E-003  -1.3953744200989604E-003
   3.0200000278313155E-009   474376.97289999999        3.5022520460188389E-003  -8.7101338431239128E-004  -1.2097941944375634E-003  -1.3577509671449661E-003
   3.9810998941902653E-009   474376.97289999999        3.6708302795886993E-003  -8.5990765364840627E-004  -1.2511651730164886E-003  -1.3079905183985829E-003
   5.2481001766579993E-009   474376.97289999999        3.8483920507133007E-003  -8.4550003521144390E-004  -1.2960606254637241E-003  -1.2440875871106982E-003
   6.9183001549788514E-009   474376.97289999999        4.0354547090828419E-003  -8.2747341366484761E-004  -1.3450206024572253E-003  -1.1637558927759528E-003
   9.1201002305751899E-009   474376.97289999999        4.2325826361775398E-003  -8.0548413097858429E-004  -1.3986652484163642E-003  -1.0643838904798031E-003
   1.2023000373062587E-008   474376.97289999999        4.4403877109289169E-003  -7.7915971633046865E-004  -1.4577038818970323E-003  -9.4299326883628964E-004
   1.5849000334355878E-008   474376.97289999999        4.6594338491559029E-003  -7.4810994556173682E-004  -1.5229155542328954E-003  -7.9626252409070730E-004
   2.0892999330612838E-008   474376.97289999999        4.8904521390795708E-003  -7.1189668960869312E-004  -1.5952199464663863E-003  -6.2035134760662913E-004
   2.7542000680114143E-008   474376.97289999999        5.1341294310986996E-003  -6.7006016615778208E-004  -1.6756261466071010E-003  -4.1098913061432540E-004
   3.6307998385609608E-008   474376.97289999999        5.3912620060145855E-003  -6.2209420138970017E-004  -1.7652889946475625E-003  -1.6331764345522970E-004
   4.7863000673942224E-008   474376.97289999999        5.6626135483384132E-003  -5.6746852351352572E-004  -1.8654726445674896E-003   1.2803418212570250E-004
   6.3096003088958241E-008   474376.97289999999        5.9490776620805264E-003  -5.0559692317619920E-004  -1.9776162225753069E-003   4.6915345592424273E-004
   8.3175997644957533E-008   474376.97289999999        6.2515521422028542E-003  -4.3585937237367034E-004  -2.1032993681728840E-003   8.6676690261811018E-004
   1.0965000285523274E-007   474376.97289999999        6.5710716880857944E-003  -3.5756963188759983E-004  -2.2443064954131842E-003   1.3284636661410332E-003
   1.4453999597208167E-007   474376.97289999999        6.9085615687072277E-003  -2.7003372088074684E-004  -2.4025260936468840E-003   1.8623875221237540E-003
   1.9054999711443088E-007   474376.97289999999        7.2653507813811302E-003  -1.7241552995983511E-004  -2.5801982264965773E-003   2.4780887179076672E-003
   2.5118998792095226E-007   474376.97289999999        7.6424372382462025E-003  -6.3927269366104156E-005  -2.7795711066573858E-003   3.1853858381509781E-003
   3.3112999631157436E-007   474376.97289999999        8.0411946401000023E-003   5.6362401664955541E-005  -3.0032503418624401E-003   3.9955917745828629E-003
   4.3651999703797628E-007   474376.97289999999        8.4630269557237625E-003   1.8943967006634921E-004  -3.2540371175855398E-003   4.9209957942366600E-003
   5.7544002629583701E-007   474376.97289999999        8.9093437418341637E-003   3.3633696148172021E-004  -3.5349030513316393E-003   5.9747993946075439E-003
   7.5857997217099182E-007   474376.97289999999        9.3817887827754021E-003   4.9820815911516547E-004  -3.8491238374263048E-003   7.1716574020683765E-003
   9.9999999747524271E-007   474376.97289999999        9.8820393905043602E-003   6.7626778036355972E-004  -4.2001474648714066E-003   8.5272481665015221E-003
   1.3182999509808724E-006   474376.97289999999        1.0412022471427917E-002   8.7186798918992281E-004  -4.5917239040136337E-003   1.0058838874101639E-002
   1.7377999483869644E-006   474376.97289999999        1.0973528027534485E-002   1.0863605421036482E-003  -5.0275968387722969E-003   1.1784171685576439E-002
   2.2909000563231530E-006   474376.97289999999        1.1568942107260227E-002   1.3213738566264510E-003  -5.5120228789746761E-003   1.3723618350923061E-002
   3.0199998946045525E-006   474376.97289999999        1.2200485914945602E-002   1.5785277355462313E-003  -6.0491408221423626E-003   1.5897836536169052E-002
   3.9810997805034276E-006   474376.97289999999        1.2870712205767632E-002   1.8596258014440536E-003  -6.6432948224246502E-003   1.8329218029975891E-002
   5.2481000238913111E-006   474376.97289999999        1.3582454994320869E-002   2.1666414104402065E-003  -7.2989230975508690E-003   2.1041681990027428E-002
   6.9183001869532745E-006   474376.97289999999        1.4338754117488861E-002   2.5016868021339178E-003  -8.0203823745250702E-003   2.4060240015387535E-002
   9.1201000032015145E-006   474376.97289999999        1.5143024735152721E-002   2.8670860920101404E-003  -8.8119665160775185E-003   2.7411432936787605E-002
   1.2022999726468697E-005   474376.97289999999        1.5999097377061844E-002   3.2653959933668375E-003  -9.6777845174074173E-003   3.1123284250497818E-002
   1.5849000192247331E-005   474376.97289999999        1.6910890117287636E-002   3.6992430686950684E-003  -1.0621191002428532E-002   3.5223416984081268E-002
   2.0892999600619078E-005   474376.97289999999        1.7883352935314178E-002   4.1717677377164364E-003  -1.1645494960248470E-002   3.9742816239595413E-002
   2.7542000680114143E-005   474376.97289999999        1.8921703100204468E-002   4.6862484887242317E-003  -1.2752813287079334E-002   4.4711750000715256E-002
   3.6307999835116789E-005   474376.97289999999        2.0032159984111786E-002   5.2464497275650501E-003  -1.3944429345428944E-002   5.0162442028522491E-002
   4.7862999053904787E-005   474376.97289999999        2.1221516653895378E-002   5.8563826605677605E-003  -1.5219786204397678E-002   5.6125879287719727E-002
   6.3095998484641314E-005   474376.97289999999        2.2498007863759995E-002   6.5207206644117832E-003  -1.6576768830418587E-002   6.2634781002998352E-002
   8.3175997133366764E-005   474376.97289999999        2.3871026933193207E-002   7.2446153499186039E-003  -1.8010569736361504E-002   6.9720350205898285E-002
   1.0964999819407240E-004   474376.97289999999        2.5352038443088531E-002   8.0341314896941185E-003  -1.9513653591275215E-002   7.7414743602275848E-002
   1.4453999756369740E-004   474376.97289999999        2.6953857392072678E-002   8.8957855477929115E-003  -2.1073779091238976E-002   8.5744231939315796E-002
   1.9054999575018883E-004   474376.97289999999        2.8693599626421928E-002   9.8380576819181442E-003  -2.2675421088933945E-002   9.4740711152553558E-002
   2.5119000929407775E-004   474376.97289999999        3.0589867383241653E-002   1.0869763791561127E-002  -2.4295233190059662E-002  0.10442215204238892     
   3.3112999517470598E-004   474376.97289999999        3.2667040824890137E-002   1.2002250179648399E-002  -2.5903878733515739E-002  0.11480840295553207     
   4.3652000022120774E-004   474376.97289999999        3.4954749047756195E-002   1.3248965144157410E-002  -2.7462776750326157E-002  0.12591034173965454     
   5.7544000446796417E-004   474376.97289999999        3.7489131093025208E-002   1.4625962823629379E-002  -2.8922187164425850E-002  0.13772627711296082     
   7.5857999036088586E-004   474376.97289999999        4.0315896272659302E-002   1.6153376549482346E-002  -3.0219767242670059E-002  0.15024417638778687     
   1.0000000474974513E-003   474376.97289999999        4.3491456657648087E-002   1.7855847254395485E-002  -3.1277287751436234E-002  0.16343194246292114     
   1.3183000264689326E-003   474376.97289999999        4.7087043523788452E-002   1.9764557480812073E-002  -3.1998232007026672E-002  0.17723715305328369     
   1.7377999611198902E-003   474376.97289999999        5.1189411431550980E-002   2.1917527541518211E-002  -3.2264102250337601E-002  0.19157010316848755     
   2.2909000981599092E-003   474376.97289999999        5.5909916758537292E-002   2.4364449083805084E-002  -3.1931713223457336E-002  0.20631408691406250     
   3.0199999455362558E-003   474376.97289999999        6.1383407562971115E-002   2.7166390791535378E-002  -3.0829340219497681E-002  0.22129537165164948     
   3.9810999296605587E-003   474376.97289999999        6.7776419222354889E-002   3.0400745570659637E-002  -2.8754200786352158E-002  0.23628395795822144     
   5.2481000311672688E-003   474376.97289999999        7.5291104614734650E-002   3.4164566546678543E-002  -2.5470474734902382E-002  0.25097787380218506     
   6.9182999432086945E-003   474376.97289999999        8.4166973829269409E-002   3.8577672094106674E-002  -2.0710412412881851E-002  0.26498585939407349     
   9.1201001778244972E-003   474376.97289999999        9.4681404531002045E-002   4.3786447495222092E-002  -1.4178626239299774E-002  0.27781417965888977     
   1.2023000046610832E-002   474376.97289999999       0.10714208334684372        4.9965348094701767E-002  -5.5633280426263809E-003  0.28885027766227722     
   1.5848999843001366E-002   474376.97289999999       0.12186017632484436        5.7311005890369415E-002   5.4366425611078739E-003  0.29734531044960022     
   2.0893000066280365E-002   474376.97289999999       0.13912217319011688        6.6038236021995544E-002   1.9083436578512192E-002  0.30241736769676208     
   2.7542000636458397E-002   474376.97289999999       0.15910159051418304        7.6348222792148590E-002   3.5530392080545425E-002  0.30304792523384094     
   3.6308001726865768E-002   474376.97289999999       0.18174529075622559        8.8384799659252167E-002   5.4741367697715759E-002  0.29811677336692810     
   4.7862999141216278E-002   474376.97289999999       0.20657008886337280       0.10214096307754517        7.6357476413249969E-002  0.28647735714912415     
   6.3096001744270325E-002   474376.97289999999       0.23240283131599426       0.11732318252325058        9.9548675119876862E-002  0.26710197329521179     
   8.3176001906394958E-002   474376.97289999999       0.25702074170112610       0.13313011825084686       0.12281538546085358       0.23934523761272430     
  0.10000000149011612        474376.97289999999       0.27103391289710999       0.14327152073383331       0.13724775612354279       0.21620315313339233     
  0.12500000000000000        474376.97289999999       0.28303202986717224       0.15393809974193573       0.15204109251499176       0.18374709784984589     
  0.15000000596046448        474376.97289999999       0.28668409585952759       0.16015614569187164       0.16059857606887817       0.15447837114334106     
  0.17499999701976776        474376.97289999999       0.28390246629714966       0.16267484426498413       0.16433751583099365       0.12868584692478180     
  0.20000000298023224        474376.97289999999       0.27618911862373352       0.16212420165538788       0.16431650519371033       0.10630828887224197     
  0.22499999403953552        474376.97289999999       0.26475456357002258       0.15904840826988220       0.16135677695274353        8.7125502526760101E-002
  0.25000000000000000        474376.97289999999       0.25058910250663757       0.15392422676086426       0.15611402690410614        7.0847548544406891E-002
  0.27500000596046448        474376.97289999999       0.23450922966003418       0.14717234671115875       0.14912347495555878        5.7160340249538422E-002
  0.30000001192092896        474376.97289999999       0.21719032526016235       0.13916501402854919       0.14082913100719452        4.5750312507152557E-002
  0.32499998807907104        474376.97289999999       0.19919066131114960       0.13023155927658081       0.13160377740859985        3.6318011581897736E-002
  0.34999999403953552        474376.97289999999       0.18096975982189178       0.12066255509853363       0.12176262587308884        2.8585402294993401E-002
  0.37500000000000000        474376.97289999999       0.16290299594402313       0.11071317642927170       0.11157333105802536        2.2299492731690407E-002
  0.40000000596046448        474376.97289999999       0.14529338479042053       0.10060600191354752       0.10126314312219620        1.7233643680810928E-002
  0.42500001192092896        474376.97289999999       0.12838138639926910        9.0533398091793060E-002   9.1024316847324371E-002   1.3187459670007229E-002
  0.44999998807907104        474376.97289999999       0.11235313117504120        8.0659627914428711E-002   8.1018276512622833E-002   9.9857859313488007E-003
  0.47499999403953552        474376.97289999999        9.7347572445869446E-002   7.1122765541076660E-002   7.1378879249095917E-002   7.4771386571228504E-003
  0.50000000000000000        474376.97289999999        8.3462581038475037E-002   6.2036488205194473E-002   6.2215086072683334E-002   5.5318381637334824E-003
  0.52499997615814209        474376.97289999999        7.0760332047939301E-002   5.3491696715354919E-002   5.3613144904375076E-002   4.0399683639407158E-003
  0.55000001192092896        474376.97289999999        5.9272140264511108E-002   4.5558154582977295E-002   4.5638527721166611E-002   2.9092954937368631E-003
  0.57499998807907104        474376.97289999999        4.9002651125192642E-002   3.8285974413156509E-002   3.8337618112564087E-002   2.0632091909646988E-003
  0.60000002384185791        474376.97289999999        3.9933748543262482E-002   3.1707156449556351E-002   3.1739268451929092E-002   1.4387465780600905E-003
  0.62500000000000000        474376.97289999999        3.2028011977672577E-002   2.5837033987045288E-002   2.5856288149952888E-002   9.8473031539469957E-004
  0.64999997615814209        474376.97289999999        2.5231899693608284E-002   2.0675780251622200E-002   2.0686853677034378E-002   6.6004524705931544E-004
  0.67500001192092896        474376.97289999999        1.9478676840662956E-002   1.6209850087761879E-002   1.6215926036238670E-002   4.3206801638007164E-004
  0.69999998807907104        474376.97289999999        1.4691115356981754E-002   1.2413498945534229E-002   1.2416654266417027E-002   2.7525509358383715E-004
  0.72500002384185791        474376.97289999999        1.0783990845084190E-002   9.2502729967236519E-003   9.2518115416169167E-003   1.6989132564049214E-004
  0.75000000000000000        474376.97289999999        7.6664313673973083E-003   6.6745621152222157E-003   6.6752634011209011E-003   1.0099521023221314E-004
  0.77499997615814209        474376.97289999999        5.2441041916608810E-003   4.6331714838743210E-003   4.6334750950336456E-003   5.7374934840481728E-005
  0.80000001192092896        474376.97289999999        3.4212910104542971E-003   3.0669476836919785E-003   3.0670836567878723E-003   3.0825955036561936E-005
  0.82499998807907104        474376.97289999999        2.1028544288128614E-003   1.9124530954286456E-003   1.9125312101095915E-003   1.5459196220035665E-005
  0.85000002384185791        474376.97289999999        1.1961259879171848E-003   1.1037128278985620E-003   1.1037754593417048E-003   7.1475901677331422E-006
  0.87500000000000000        474376.97289999999        6.1273830942809582E-004   5.7404651306569576E-004   5.7409954024478793E-004   3.0776693620282458E-006
  0.89999997615814209        474376.97289999999        2.7043858426623046E-004   2.5802038726396859E-004   2.5804826873354614E-004   1.3925717894380796E-006
  0.92500001192092896        474376.97289999999        9.4936840469017625E-005   9.3571048637386411E-005   9.3543792900163680E-005   9.1278570835129358E-007
  0.94999998807907104        474376.97289999999        2.1879439373151399E-005   2.4396536900894716E-005   2.4273584131151438E-005   9.2139572416272131E-007
  0.97500002384185791        474376.97289999999       -8.7016985617083265E-007   2.8109523100283695E-006   2.5459985408815555E-006   1.0013266091846162E-006
   1.0000000000000000        474376.97289999999       -1.0158799341297708E-005  -6.4181249399553053E-006  -6.8688345891132485E-006   9.1288188741600607E-007
   9.9999997171806854E-010   608250.39500000002        2.9107558075338602E-003  -8.8731781579554081E-004  -1.0729074710980058E-003  -1.4702182961627841E-003
   1.3183000246996812E-009   608250.39500000002        3.0482280999422073E-003  -8.8661129120737314E-004  -1.1048216838389635E-003  -1.4573392691090703E-003
   1.7378000150003459E-009   608250.39500000002        3.1928492244333029E-003  -8.8364939438179135E-004  -1.1387781705707312E-003  -1.4364991802722216E-003
   2.2908999142146058E-009   608250.39500000002        3.3450901973992586E-003  -8.7819749023765326E-004  -1.1751095298677683E-003  -1.4063069829717278E-003
   3.0200000278313155E-009   608250.39500000002        3.5053570754826069E-003  -8.7000348139554262E-004  -1.2141762999817729E-003  -1.3651764020323753E-003
   3.9810998941902653E-009   608250.39500000002        3.6741141229867935E-003  -8.5879478137940168E-004  -1.2564026983454823E-003  -1.3112839078530669E-003
   5.2481001766579993E-009   608250.39500000002        3.8518663495779037E-003  -8.4427586989477277E-004  -1.3022776693105698E-003  -1.2425387976691127E-003
   6.9183001549788514E-009   608250.39500000002        4.0391311049461365E-003  -8.2612899132072926E-004  -1.3523560483008623E-003  -1.1565601453185081E-003
   9.1201002305751899E-009   608250.39500000002        4.2364746332168579E-003  -8.0400990555062890E-004  -1.4072743942961097E-003  -1.0506310500204563E-003
   1.2023000373062587E-008   608250.39500000002        4.4445083476603031E-003  -7.7754526864737272E-004  -1.4677598373964429E-003  -9.2165626119822264E-004
   1.5849000334355878E-008   608250.39500000002        4.6637975610792637E-003  -7.4634421616792679E-004  -1.5346098225563765E-003  -7.6618837192654610E-004
   2.0892999330612838E-008   608250.39500000002        4.8950752243399620E-003  -7.0996774593368173E-004  -1.6087649855762720E-003  -5.8024411555379629E-004
   2.7542000680114143E-008   608250.39500000002        5.1390286535024643E-003  -6.6795514430850744E-004  -1.6912560677155852E-003  -3.5939950612373650E-004
   3.6307998385609608E-008   608250.39500000002        5.3964550606906414E-003  -6.1979924794286489E-004  -1.7832609592005610E-003  -9.8626180260907859E-005
   4.7863000673942224E-008   608250.39500000002        5.6681199930608273E-003  -5.6496873730793595E-004  -1.8860679119825363E-003   2.0762784697581083E-004
   6.3096003088958241E-008   608250.39500000002        5.9549189172685146E-003  -5.0287618068978190E-004  -2.0011416636407375E-003   5.6564976694062352E-004
   8.3175997644957533E-008   608250.39500000002        6.2577500939369202E-003  -4.3290047324262559E-004  -2.1300879307091236E-003   9.8237919155508280E-004
   1.0965000285523274E-007   608250.39500000002        6.5776514820754528E-003  -3.5435389145277441E-004  -2.2747186012566090E-003   1.4656387502327561E-003
   1.4453999597208167E-007   608250.39500000002        6.9155488163232803E-003  -2.6654108660295606E-004  -2.4369480088353157E-003   2.0238100551068783E-003
   1.9054999711443088E-007   608250.39500000002        7.2727738879621029E-003  -1.6862421762198210E-004  -2.6190460193902254E-003   2.6667208876460791E-003
   2.5118998792095226E-007   608250.39500000002        7.6503274030983448E-003  -5.9813908592332155E-005  -2.8232850600033998E-003   3.4044531639665365E-003
   3.3112999631157436E-007   608250.39500000002        8.0495858564972878E-003   6.0823142121080309E-005  -3.0522977467626333E-003   4.2486200109124184E-003
   4.3651999703797628E-007   608250.39500000002        8.4719555452466011E-003   1.9427525694482028E-004  -3.3089094795286655E-003   5.2118208259344101E-003
   5.7544002629583701E-007   608250.39500000002        8.9188506826758385E-003   3.4157707705162466E-004  -3.5961125977337360E-003   6.3075725920498371E-003
   7.5857997217099182E-007   608250.39500000002        9.3919178470969200E-003   5.0388503586873412E-004  -3.9172014221549034E-003   7.5508682057261467E-003
   9.9999999747524271E-007   608250.39500000002        9.8928399384021759E-003   6.8241648841649294E-004  -4.2756372131407261E-003   8.9577268809080124E-003
   1.3182999509808724E-006   608250.39500000002        1.0423547588288784E-002   8.7852677097544074E-004  -4.6751783229410648E-003   1.0545772500336170E-002
   1.7377999483869644E-006   608250.39500000002        1.0985838249325752E-002   1.0935709578916430E-003  -5.1195658743381500E-003   1.2333080172538757E-002
   2.2909000563231530E-006   608250.39500000002        1.1582104489207268E-002   1.3291815994307399E-003  -5.6130522862076759E-003   1.4340404421091080E-002
   3.0199998946045525E-006   608250.39500000002        1.2214574962854385E-002   1.5869826311245561E-003  -6.1597554013133049E-003   1.6588738188147545E-002
   3.9810997805034276E-006   608250.39500000002        1.2885811738669872E-002   1.8687827978283167E-003  -6.7639872431755066E-003   1.9100816920399666E-002
   5.2481000238913111E-006   608250.39500000002        1.3598660938441753E-002   2.1765611600130796E-003  -7.4301394633948803E-003   2.1900894120335579E-002
   6.9183001869532745E-006   608250.39500000002        1.4356176368892193E-002   2.5124365929514170E-003  -8.1625040620565414E-003   2.5014288723468781E-002
   9.1201000032015145E-006   608250.39500000002        1.5161786228418350E-002   2.8787406627088785E-003  -8.9652910828590393E-003   2.8467822819948196E-002
   1.2022999726468697E-005   608250.39500000002        1.6019342467188835E-002   3.2780389301478863E-003  -9.8425000905990601E-003   3.2289769500494003E-002
   1.5849000192247331E-005   608250.39500000002        1.6932779923081398E-002   3.7129679694771767E-003  -1.0797346942126751E-002   3.6507911980152130E-002
   2.0892999600619078E-005   608250.39500000002        1.7907083034515381E-002   4.1866810061037540E-003  -1.1832975782454014E-002   4.1153393685817719E-002
   2.7542000680114143E-005   608250.39500000002        1.8947497010231018E-002   4.7024697996675968E-003  -1.2951298616826534E-002   4.6256527304649353E-002
   3.6307999835116789E-005   608250.39500000002        2.0060282200574875E-002   5.2641169168055058E-003  -1.4153355732560158E-002   5.1849506795406342E-002
   4.7862999053904787E-005   608250.39500000002        2.1252276375889778E-002   5.8756526559591293E-003  -1.5438299626111984E-002   5.7963132858276367E-002
   6.3095998484641314E-005   608250.39500000002        2.2531772032380104E-002   6.5417764708399773E-003  -1.6803678125143051E-002   6.4629837870597839E-002
   8.3175997133366764E-005   608250.39500000002        2.3908231407403946E-002   7.2676683776080608E-003  -1.8244283273816109E-002   7.1880333125591278E-002
   1.0964999819407240E-004   608250.39500000002        2.5393202900886536E-002   8.0594290047883987E-003  -1.9752126187086105E-002   7.9746119678020477E-002
   1.4453999756369740E-004   608250.39500000002        2.6999598369002342E-002   8.9236190542578697E-003  -2.1314440295100212E-002   8.8252447545528412E-002
   1.9054999575018883E-004   608250.39500000002        2.8744658455252647E-002   9.8687708377838135E-003  -2.2915106266736984E-002   9.7430080175399780E-002
   2.5119000929407775E-004   608250.39500000002        3.0647125095129013E-002   1.0903762653470039E-002  -2.4530110880732536E-002  0.10729525983333588     
   3.3112999517470598E-004   608250.39500000002        3.2731547951698303E-002   1.2040019966661930E-002  -2.6129374280571938E-002  0.11786585301160812     
   4.3652000022120774E-004   608250.39500000002        3.5027753561735153E-002   1.3291080482304096E-002  -2.7673505246639252E-002  0.12915018200874329     
   5.7544000446796417E-004   608250.39500000002        3.7572119385004044E-002   1.4673111028969288E-002  -2.9111890122294426E-002  0.14114338159561157     
   7.5857999036088586E-004   608250.39500000002        4.0410611778497696E-002   1.6206372529268265E-002  -3.0381266027688980E-002  0.15382966399192810     
   1.0000000474974513E-003   608250.39500000002        4.3599933385848999E-002   1.7915660515427589E-002  -3.1402472406625748E-002  0.16717231273651123     
   1.3183000264689326E-003   608250.39500000002        4.7211632132530212E-002   1.9832326099276543E-002  -3.2078072428703308E-002  0.18111351132392883     
   1.7377999611198902E-003   608250.39500000002        5.1332771778106689E-002   2.1994579583406448E-002  -3.2288763672113419E-002  0.19555723667144775     
   2.2909000981599092E-003   608250.39500000002        5.6075002998113632E-002   2.4452317506074905E-002  -3.1890697777271271E-002  0.21037957072257996     
   3.0199999455362558E-003   608250.39500000002        6.1573382467031479E-002   2.7266800403594971E-002  -3.0711809173226357E-002  0.22539867460727692     
   3.9810999296605587E-003   608250.39500000002        6.7994497716426849E-002   3.0515585094690323E-002  -2.8549438342452049E-002  0.24037565290927887     
   5.2481000311672688E-003   608250.39500000002        7.5540274381637573E-002   3.4295804798603058E-002  -2.5168558582663536E-002  0.25499907135963440     
   6.9182999432086945E-003   608250.39500000002        8.4449537098407745E-002   3.8727208971977234E-002  -2.0303165540099144E-002  0.26886814832687378     
   9.1201001778244972E-003   608250.39500000002        9.4998270273208618E-002   4.3955840170383453E-002  -1.3660894706845284E-002  0.28148013353347778     
   1.2023000046610832E-002   608250.39500000002       0.10749169439077377        5.0155371427536011E-002  -4.9346196465194225E-003  0.29221466183662415     
   1.5848999843001366E-002   608250.39500000002       0.12223701179027557        5.7520966976881027E-002   6.1700819060206413E-003  0.30031830072402954     
   2.0893000066280365E-002   608250.39500000002       0.13951472938060760        6.6264972090721130E-002   1.9906330853700638E-002  0.30490872263908386     
   2.7542000636458397E-002   608250.39500000002       0.15948976576328278        7.6584689319133759E-002   3.6415897309780121E-002  0.30497407913208008     
   3.6308001726865768E-002   608250.39500000002       0.18209747970104218        8.8618151843547821E-002   5.5648829787969589E-002  0.29941040277481079     
   4.7862999141216278E-002   608250.39500000002       0.20684023201465607       0.10235034674406052        7.7231064438819885E-002  0.28710055351257324     
   6.3096001744270325E-002   608250.39500000002       0.23252892494201660       0.11747745424509048       0.10031796246767044       0.26706150174140930     
   8.3176001906394958E-002   608250.39500000002       0.25692662596702576       0.13318647444248199       0.12339928746223450       0.23870912194252014     
  0.10000000149011612        608250.39500000002       0.27074733376502991       0.14323356747627258       0.13766160607337952       0.21524389088153839     
  0.12500000000000000        608250.39500000002       0.28246763348579407       0.15375214815139771       0.15220399200916290       0.18251286447048187     
  0.15000000596046448        608250.39500000002       0.28586742281913757       0.15982365608215332       0.16052891314029694       0.15313635766506195     
  0.17499999701976776        608250.39500000002       0.28286868333816528       0.16220530867576599       0.16406214237213135       0.12734343111515045     
  0.20000000298023224        608250.39500000002       0.27497765421867371       0.16153217852115631       0.16386543214321136       0.10503242909908295     
  0.22499999403953552        608250.39500000002       0.26340579986572266       0.15835152566432953       0.16076049208641052        8.5955336689949036E-002
  0.25000000000000000        608250.39500000002       0.24914236366748810       0.15314178168773651       0.15540215373039246        6.9803029298782349E-002
  0.27500000596046448        608250.39500000002       0.23300144076347351       0.14632423222064972       0.14832396805286407        5.6248329579830170E-002
  0.30000001192092896        608250.39500000002       0.21565520763397217       0.13827089965343475       0.13996785879135132        4.4968936592340469E-002
  0.32499998807907104        608250.39500000002       0.19765827059745789       0.12931035459041595       0.13070426881313324        3.5659793764352798E-002
  0.34999999403953552        608250.39500000002       0.17946623265743256       0.11973192542791367       0.12084600329399109        2.8039552271366119E-002
  0.37500000000000000        608250.39500000002       0.16145047545433044       0.10978927463293076       0.11065822839736938        2.1853525191545486E-002
  0.40000000596046448        608250.39500000002       0.14391003549098969        9.9703215062618256E-002  0.10036569833755493        1.6874533146619797E-002
  0.42500001192092896        608250.39500000002       0.12708158791065216        8.9664198458194733E-002   9.0158246457576752E-002   1.2902428396046162E-002
  0.44999998807907104        608250.39500000002       0.11114765703678131        7.9834505915641785E-002   8.0194905400276184E-002   9.7628142684698105E-003
  0.47499999403953552        608250.39500000002        9.6243821084499359E-002   7.0350207388401031E-002   7.0607244968414307E-002   7.3052840307354927E-003
  0.50000000000000000        608250.39500000002        8.2464888691902161E-002   6.1322968453168869E-002   6.1502024531364441E-002   5.4013985209167004E-003
  0.52499997615814209        608250.39500000002        6.9870270788669586E-002   5.2841775119304657E-002   5.2963428199291229E-002   3.9425366558134556E-003
  0.55000001192092896        608250.39500000002        5.8488830924034119E-002   4.4974531978368759E-002   4.5054990798234940E-002   2.8377361595630646E-003
  0.57499998807907104        608250.39500000002        4.8323098570108414E-002   3.7769649177789688E-002   3.7821318954229355E-002   2.0115859806537628E-003
  0.60000002384185791        608250.39500000002        3.9353169500827789E-002   3.1257536262273788E-002   3.1289659440517426E-002   1.4022133545950055E-003
  0.62500000000000000        608250.39500000002        3.1540151685476303E-002   2.5452133268117905E-002   2.5471393018960953E-002   9.5940689789131284E-004
  0.64999997615814209        608250.39500000002        2.4829367175698280E-002   2.0352380350232124E-002   2.0363461226224899E-002   6.4288446446880698E-004
  0.67500001192092896        608250.39500000002        1.9153244793415070E-002   1.5943711623549461E-002   1.5949796885251999E-002   4.2072508949786425E-004
  0.69999998807907104        608250.39500000002        1.4434015378355980E-002   1.2199558317661285E-002   1.2202722951769829E-002   2.6796356542035937E-004
  0.72500002384185791        608250.39500000002        1.0586199350655079E-002   9.0828603133559227E-003   9.0844072401523590E-003   1.6535018221475184E-004
  0.75000000000000000        608250.39500000002        7.5189289636909962E-003   6.5476149320602417E-003   6.5483227372169495E-003   9.8269090813118964E-005
  0.77499997615814209        608250.39500000002        5.1381192170083523E-003   4.5404527336359024E-003   4.5407600700855255E-003   5.5808664910728112E-005
  0.80000001192092896        608250.39500000002        3.3485195599496365E-003   3.0022561550140381E-003   3.0023939907550812E-003   2.9973300115671009E-005
  0.82499998807907104        608250.39500000002        2.0556554663926363E-003   1.8698287894949317E-003   1.8699070205911994E-003   1.5025272659840994E-005
  0.85000002384185791        608250.39500000002        1.1676882859319448E-003   1.0776288108900189E-003   1.0776901617646217E-003   6.9437305683095474E-006
  0.87500000000000000        608250.39500000002        5.9721840079873800E-004   5.5958499433472753E-004   5.5963563499972224E-004   2.9872608138248324E-006
  0.89999997615814209        608250.39500000002        2.6306314975954592E-004   2.5102519430220127E-004   2.5105001986958086E-004   1.3462093875205028E-006
  0.92500001192092896        608250.39500000002        9.2065820354036987E-005   9.0769717644434422E-005   9.0739355073310435E-005   8.7108162460936001E-007
  0.94999998807907104        608250.39500000002        2.1020579879404977E-005   2.3480115487473086E-005   2.3355009034276009E-005   8.6385506392616662E-007
  0.97500002384185791        608250.39500000002       -1.1111711728517548E-006   2.4518619738955749E-006   2.1871917397220386E-006   9.1987675432392280E-007
   1.0000000000000000        608250.39500000002       -1.0229805411654525E-005  -6.6524803514766973E-006  -7.0985306592774577E-006   8.0887940612228704E-007
   9.9999997171806854E-010   779904.09349999996        2.9132356867194176E-003  -8.8666065130382776E-004  -1.0749754728749394E-003  -1.4880588278174400E-003
   1.3183000246996812E-009   779904.09349999996        3.0508481431752443E-003  -8.8587967911735177E-004  -1.1073875939473510E-003  -1.4730277471244335E-003
   1.7378000150003459E-009   779904.09349999996        3.1956182792782784E-003  -8.8283728109672666E-004  -1.1419198708608747E-003  -1.4496045187115669E-003
   2.2908999142146058E-009   779904.09349999996        3.3480175770819187E-003  -8.7729818187654018E-004  -1.1789152631536126E-003  -1.4163348823785782E-003
   3.0200000278313155E-009   779904.09349999996        3.5084520932286978E-003  -8.6900993483141065E-004  -1.2187459506094456E-003  -1.3715638779103756E-003
   3.9810998941902653E-009   779904.09349999996        3.6773874890059233E-003  -8.5769925499334931E-004  -1.2618482578545809E-003  -1.3133903266862035E-003
   5.2481001766579993E-009   779904.09349999996        3.8553290069103241E-003  -8.4307009819895029E-004  -1.3087249826639891E-003  -1.2396365636959672E-003
   6.9183001549788514E-009   779904.09349999996        4.0427953936159611E-003  -8.2480418495833874E-004  -1.3599462108686566E-003  -1.1478256201371551E-003
   9.1201002305751899E-009   779904.09349999996        4.2403526604175568E-003  -8.0255646025761962E-004  -1.4161645667627454E-003  -1.0351336095482111E-003
   1.2023000373062587E-008   779904.09349999996        4.4486145488917828E-003  -7.7595299808308482E-004  -1.4781249919906259E-003  -8.9834659593179822E-004
   1.5849000334355878E-008   779904.09349999996        4.6681463718414307E-003  -7.4460206087678671E-004  -1.5466435579583049E-003  -7.3388993041589856E-004
   2.0892999330612838E-008   779904.09349999996        4.8996815457940102E-003  -7.0806377334520221E-004  -1.6226816223934293E-003  -5.3763535106554627E-004
   2.7542000680114143E-008   779904.09349999996        5.1439097151160240E-003  -6.6587666515260935E-004  -1.7072912305593491E-003  -3.0500401044264436E-004
   3.6307998385609608E-008   779904.09349999996        5.4016290232539177E-003  -6.1753246700391173E-004  -1.8016740214079618E-003  -3.0795647035120055E-005
   4.7863000673942224E-008   779904.09349999996        5.6736059486865997E-003  -5.6249886984005570E-004  -1.9071414135396481E-003   2.9072415782138705E-004
   6.3096003088958241E-008   779904.09349999996        5.9607378207147121E-003  -5.0018733600154519E-004  -2.0251839887350798E-003   6.6604424500837922E-004
   8.3175997644957533E-008   779904.09349999996        6.2639242969453335E-003  -4.2997548007406294E-004  -2.1574327256530523E-003   1.1023181723430753E-003
   1.0965000285523274E-007   779904.09349999996        6.5842047333717346E-003  -3.5117421066388488E-004  -2.3057269863784313E-003   1.6076038591563702E-003
   1.4453999597208167E-007   779904.09349999996        6.9225081242620945E-003  -2.6308684027753770E-004  -2.4720064830034971E-003   2.1905209869146347E-003
   1.9054999711443088E-007   779904.09349999996        7.2801671922206879E-003  -1.6487375251017511E-004  -2.6585699524730444E-003   2.8611761517822742E-003
   2.5118998792095226E-007   779904.09349999996        7.6581859029829502E-003  -5.5744021665304899E-005  -2.8677140362560749E-003   3.6299144849181175E-003
   3.3112999631157436E-007   779904.09349999996        8.0579426139593124E-003   6.5237618400715292E-005  -3.1020969618111849E-003   4.5086489990353584E-003
   4.3651999703797628E-007   779904.09349999996        8.4808478131890297E-003   1.9906158559024334E-004  -3.3645674120634794E-003   5.5102896876633167E-003
   5.7544002629583701E-007   779904.09349999996        8.9283175766468048E-003   3.4676474751904607E-004  -3.6581372842192650E-003   6.6486671566963196E-003
   7.5857997217099182E-007   779904.09349999996        9.4020040705800056E-003   5.0950609147548676E-004  -3.9861188270151615E-003   7.9391114413738251E-003
   9.9999999747524271E-007   779904.09349999996        9.9035939201712608E-003   6.8850576644763350E-004  -4.3519842438399792E-003   9.3979770317673683E-003
   1.3182999509808724E-006   779904.09349999996        1.0435023345053196E-002   8.8512222282588482E-004  -4.7594998031854630E-003   1.1043244972825050E-002
   1.7377999483869644E-006   779904.09349999996        1.0998094454407692E-002   1.1007138527929783E-003  -5.2124029025435448E-003   1.2893319129943848E-002
   2.2909000563231530E-006   779904.09349999996        1.1595209129154682E-002   1.3369172811508179E-003  -5.7149385102093220E-003   1.4969327487051487E-002
   3.0199998946045525E-006   779904.09349999996        1.2228601612150669E-002   1.5953608090057969E-003  -6.2712011858820915E-003   1.7292594537138939E-002
   3.9810997805034276E-006   779904.09349999996        1.2900845147669315E-002   1.8778580706566572E-003  -6.8854698911309242E-003   1.9886193796992302E-002
   5.2481000238913111E-006   779904.09349999996        1.3614795170724392E-002   2.1863938309252262E-003  -7.5620878487825394E-003   2.2774700075387955E-002
   6.9183001869532745E-006   779904.09349999996        1.4373519457876682E-002   2.5230934843420982E-003  -8.3052795380353928E-003   2.5983726605772972E-002
   9.1201000032015145E-006   779904.09349999996        1.5180462971329689E-002   2.8902960475534201E-003  -9.1191679239273071E-003   2.9540369287133217E-002
   1.2022999726468697E-005   779904.09349999996        1.6039494425058365E-002   3.2905759289860725E-003  -1.0007642209529877E-002   3.3473137766122818E-002
   1.5849000192247331E-005   779904.09349999996        1.6954572871327400E-002   3.7265799473971128E-003  -1.0973775759339333E-002   3.7809949368238449E-002
   2.0892999600619078E-005   779904.09349999996        1.7930706962943077E-002   4.2014732025563717E-003  -1.2020546011626720E-002   4.2582094669342041E-002
   2.7542000680114143E-005   779904.09349999996        1.8973175436258316E-002   4.7185621224343777E-003  -1.3149657286703587E-002   4.7819901257753372E-002
   3.6307999835116789E-005   779904.09349999996        2.0088275894522667E-002   5.2816453389823437E-003  -1.4361907728016376E-002   5.3555510938167572E-002
   4.7862999053904787E-005   779904.09349999996        2.1282894536852837E-002   5.8947745710611343E-003  -1.5656154602766037E-002   5.9819519519805908E-002
   6.3095998484641314E-005   779904.09349999996        2.2565383464097977E-002   6.5626730211079121E-003  -1.7029607668519020E-002   6.6644020378589630E-002
   8.3175997133366764E-005   779904.09349999996        2.3945264518260956E-002   7.2905500419437885E-003  -1.8476665019989014E-002   7.4059218168258667E-002
   1.0964999819407240E-004   779904.09349999996        2.5434177368879318E-002   8.0845430493354797E-003  -1.9988875836133957E-002   8.2095898687839508E-002
   1.4453999756369740E-004   779904.09349999996        2.7045127004384995E-002   8.9512532576918602E-003  -2.1552953869104385E-002   9.0778261423110962E-002
   1.9054999575018883E-004   779904.09349999996        2.8795477002859116E-002   9.8992669954895973E-003  -2.3152191191911697E-002  0.10013588517904282     
   2.5119000929407775E-004   779904.09349999996        3.0704107135534286E-002   1.0937525890767574E-002  -2.4761911481618881E-002  0.11018323153257370     
   3.3112999517470598E-004   779904.09349999996        3.2795734703540802E-002   1.2077529914677143E-002  -2.6351304724812508E-002  0.12093613296747208     
   4.3652000022120774E-004   779904.09349999996        3.5100392997264862E-002   1.3332910835742950E-002  -2.7880173176527023E-002  0.13240031898021698     
   5.7544000446796417E-004   779904.09349999996        3.7654671818017960E-002   1.4719940721988678E-002  -2.9297053813934326E-002  0.14456769824028015     
   7.5857999036088586E-004   779904.09349999996        4.0504805743694305E-002   1.6259010881185532E-002  -3.0537782236933708E-002  0.15741865336894989     
   1.0000000474974513E-003   779904.09349999996        4.3707784265279770E-002   1.7975063994526863E-002  -3.1522288918495178E-002  0.17091186344623566     
   1.3183000264689326E-003   779904.09349999996        4.7335457056760788E-002   1.9899625331163406E-002  -3.2152250409126282E-002  0.18498411774635315     
   1.7377999611198902E-003   779904.09349999996        5.1475193351507187E-002   2.2071085870265961E-002  -3.2307602465152740E-002  0.19953303039073944     
   2.2909000981599092E-003   779904.09349999996        5.6238934397697449E-002   2.4539541453123093E-002  -3.1843870878219604E-002  0.21442759037017822     
   3.0199999455362558E-003   779904.09349999996        6.1761926859617233E-002   2.7366440743207932E-002  -3.0588708817958832E-002  0.22947788238525391     
   3.9810999296605587E-003   779904.09349999996        6.8210795521736145E-002   3.0629497021436691E-002  -2.8339633718132973E-002  0.24443630874156952     
   5.2481000311672688E-003   779904.09349999996        7.5787246227264404E-002   3.4425918012857437E-002  -2.4862460792064667E-002  0.25898224115371704     
   6.9182999432086945E-003   779904.09349999996        8.4729380905628204E-002   3.8875367492437363E-002  -1.9892994314432144E-002  0.27270561456680298     
   9.1201001778244972E-003   779904.09349999996        9.5311805605888367E-002   4.4123545289039612E-002  -1.3141920790076256E-002  0.28509506583213806     
   1.2023000046610832E-002   779904.09349999996       0.10783726722002029        5.0343334674835205E-002  -4.3067946098744869E-003  0.29552310705184937     
   1.5848999843001366E-002   779904.09349999996       0.12260903418064117        5.7728432118892670E-002   6.9001005031168461E-003  0.30323207378387451     
   2.0893000066280365E-002   779904.09349999996       0.13990168273448944        6.6488727927207947E-002   2.0722951740026474E-002  0.30733999609947205     
   2.7542000636458397E-002   779904.09349999996       0.15987163782119751        7.6817654073238373E-002   3.7292141467332840E-002  0.30684229731559753     
   3.6308001726865768E-002   779904.09349999996       0.18244290351867676        8.8847547769546509E-002   5.6544195860624313E-002  0.30065190792083740     
   4.7862999141216278E-002   779904.09349999996       0.20710369944572449       0.10255548357963562        7.8090295195579529E-002  0.28768122196197510     
   6.3096001744270325E-002   779904.09349999996       0.23264928162097931       0.11762753129005432       0.10107172280550003       0.26699179410934448     
   8.3176001906394958E-002   779904.09349999996       0.25682908296585083       0.13323932886123657       0.12396816164255142       0.23805975914001465     
  0.10000000149011612        779904.09349999996       0.27045983076095581       0.14319311082363129       0.13806195557117462       0.21428255736827850     
  0.12500000000000000        779904.09349999996       0.28190660476684570       0.15356566011905670       0.15235669910907745       0.18128935992717743     
  0.15000000596046448        779904.09349999996       0.28505867719650269       0.15949292480945587       0.16045290231704712       0.15181373059749603     
  0.17499999701976776        779904.09349999996       0.28184726834297180       0.16173997521400452       0.16378439962863922       0.12602567672729492     
  0.20000000298023224        779904.09349999996       0.27378264069557190       0.16094684600830078       0.16341583430767059       0.10378383845090866     
  0.22499999403953552        779904.09349999996       0.26207712292671204       0.15766376256942749       0.16016924381256104        8.4813065826892853E-002
  0.25000000000000000        779904.09349999996       0.24771876633167267       0.15237066149711609       0.15469850599765778        6.8785615265369415E-002
  0.27500000596046448        779904.09349999996       0.23151925206184387       0.14548936486244202       0.14753539860248566        5.5361688137054443E-002
  0.30000001192092896        779904.09349999996       0.21414755284786224       0.13739170134067535       0.13911978900432587        4.4210597872734070E-002
  0.32499998807907104        779904.09349999996       0.19615457952022552       0.12840537726879120       0.12981976568698883        3.5021983087062836E-002
  0.34999999403953552        779904.09349999996       0.17799206078052521       0.11881852895021439       0.11994572728872299        2.7511389926075935E-002
  0.37500000000000000        779904.09349999996       0.16002738475799561       0.10888325423002243       0.10976037383079529        2.1422587335109711E-002
  0.40000000596046448        779904.09349999996       0.14255574345588684        9.8818622529506683E-002   9.9486015737056732E-002   1.6527956351637840E-002
  0.42500001192092896        779904.09349999996       0.12581001222133636        8.8813193142414093E-002   8.9310072362422943E-002   1.2627661228179932E-002
  0.44999998807907104        779904.09349999996       0.10996919870376587        7.9027287662029266E-002   7.9389229416847229E-002   9.5481006428599358E-003
  0.47499999403953552        779904.09349999996        9.5165573060512543E-002   6.9594979286193848E-002   6.9852806627750397E-002   7.1399589069187641E-003
  0.50000000000000000        779904.09349999996        8.1490933895111084E-002   6.0625985264778137E-002   6.0805410146713257E-002   5.2760285325348377E-003
  0.52499997615814209        779904.09349999996        6.9002002477645874E-002   5.2207387983798981E-002   5.2329190075397491E-002   3.8489685393869877E-003
  0.55000001192092896        779904.09349999996        5.7725239545106888E-002   4.4405292719602585E-002   4.4485796242952347E-002   2.7690653223544359E-003
  0.57499998807907104        779904.09349999996        4.7661133110523224E-002   3.7266425788402557E-002   3.7318099290132523E-002   1.9620782695710659E-003
  0.60000002384185791        779904.09349999996        3.8788028061389923E-002   3.0819667503237724E-002   3.0851786956191063E-002   1.3671964406967163E-003
  0.62500000000000000        779904.09349999996        3.1065626069903374E-002   2.5077586993575096E-002   2.5096844881772995E-002   9.3514507170766592E-004
  0.64999997615814209        779904.09349999996        2.4438142776489258E-002   2.0037939772009850E-002   2.0049024373292923E-002   6.2644860008731484E-004
  0.67500001192092896        779904.09349999996        1.8837209790945053E-002   1.5685163438320160E-002   1.5691254287958145E-002   4.0986368549056351E-004
  0.69999998807907104        779904.09349999996        1.4184552244842052E-002   1.1991903185844421E-002   1.1995075270533562E-002   2.6098234229721129E-004
  0.72500002384185791        779904.09349999996        1.0394454933702946E-002   8.9205168187618256E-003   8.9220702648162842E-003   1.6100233187898993E-004
  0.75000000000000000        779904.09349999996        7.3760724626481533E-003   6.4246328547596931E-003   6.4253462478518486E-003   9.5658811915200204E-005
  0.77499997615814209        779904.09349999996        5.0355778075754642E-003   4.4507244601845741E-003   4.4510355219244957E-003   5.4308711696648970E-005
  0.80000001192092896        779904.09349999996        3.2781909685581923E-003   2.9397229664027691E-003   2.9398624319583178E-003   2.9156510208849795E-005
  0.82499998807907104        779904.09349999996        2.0100967958569527E-003   1.8286780687049031E-003   1.8287564162164927E-003   1.4609337995352689E-005
  0.85000002384185791        779904.09349999996        1.1402767850086093E-003   1.0524818208068609E-003   1.0525420075282454E-003   6.7479950303095393E-006
  0.87500000000000000        779904.09349999996        5.8228219859302044E-004   5.4566503968089819E-004   5.4571341024711728E-004   2.9000709673709935E-006
  0.89999997615814209        779904.09349999996        2.5597846251912415E-004   2.4430427583865821E-004   2.4432616191916168E-004   1.3012048611926730E-006
  0.92500001192092896        779904.09349999996        8.9314678916707635E-005   8.8084081653505564E-005   8.8050779595505446E-005   8.3078720081175561E-007
  0.94999998807907104        779904.09349999996        2.0201152437948622E-005   2.2604173864237964E-005   2.2477122911368497E-005   8.0904641208690009E-007
  0.97500002384185791        779904.09349999996       -1.3372888361118385E-006   2.1113876300660195E-006   1.8471956764187780E-006   8.4335681549418950E-007
   1.0000000000000000        779904.09349999996       -1.0289143574482296E-005  -6.8689687395817600E-006  -7.3102482929243706E-006   7.1254140721066506E-007
   9.9999997171806854E-010   1000000.0000000000        2.9157078824937344E-003  -8.8601588504388928E-004  -1.0771648958325386E-003  -1.5053026145324111E-003
   1.3183000246996812E-009   1000000.0000000000        3.0534602701663971E-003  -8.8516128016635776E-004  -1.1100890114903450E-003  -1.4880251837894320E-003
   1.7378000150003459E-009   1000000.0000000000        3.1983784865587950E-003  -8.8203919585794210E-004  -1.1452126782387495E-003  -1.4619125286117196E-003
   2.2908999142146058E-009   1000000.0000000000        3.3509351778775454E-003  -8.7641377467662096E-004  -1.1828894494101405E-003  -1.4254460111260414E-003
   3.0200000278313155E-009   1000000.0000000000        3.5115368664264679E-003  -8.6803216254338622E-004  -1.2235026806592941E-003  -1.3769005890935659E-003
   3.9810998941902653E-009   1000000.0000000000        3.6806499119848013E-003  -8.5662049241364002E-004  -1.2675013858824968E-003  -1.3142961543053389E-003
   5.2481001766579993E-009   1000000.0000000000        3.8587800227105618E-003  -8.4188219625502825E-004  -1.3154023326933384E-003  -1.2353665661066771E-003
   6.9183001549788514E-009   1000000.0000000000        4.0464471094310284E-003  -8.2349829608574510E-004  -1.3677903916686773E-003  -1.1375374160706997E-003
   9.1201002305751899E-009   1000000.0000000000        4.2442176491022110E-003  -8.0112321302294731E-004  -1.4253347180783749E-003  -1.0178763186559081E-003
   1.2023000373062587E-008   1000000.0000000000        4.4527058489620686E-003  -7.7438208973035216E-004  -1.4887980651110411E-003  -8.7304884800687432E-004
   1.5849000334355878E-008   1000000.0000000000        4.6724788844585419E-003  -7.4288260657340288E-004  -1.5590148977935314E-003  -6.9935165811330080E-004
   2.0892999330612838E-008   1000000.0000000000        4.9042706377804279E-003  -7.0618401514366269E-004  -1.6369675286114216E-003  -4.9250968731939793E-004
   2.7542000680114143E-008   1000000.0000000000        5.1487726159393787E-003  -6.6382391378283501E-004  -1.7237293068319559E-003  -2.4778771330602467E-004
   3.6307998385609608E-008   1000000.0000000000        5.4067829623818398E-003  -6.1529310187324882E-004  -1.8205248052254319E-003   4.0188071579905227E-005
   4.7863000673942224E-008   1000000.0000000000        5.6790704838931561E-003  -5.6005816441029310E-004  -1.9286893075332046E-003   3.7733605131506920E-004
   6.3096003088958241E-008   1000000.0000000000        5.9665339067578316E-003  -4.9752951599657536E-004  -2.0497383084148169E-003   7.7034812420606613E-004
   8.3175997644957533E-008   1000000.0000000000        6.2700738199055195E-003  -4.2708349064923823E-004  -2.1853283978998661E-003   1.2265932746231556E-003
   1.0965000285523274E-007   1000000.0000000000        6.5907323732972145E-003  -3.4802962909452617E-004  -2.3373253643512726E-003   1.7543653957545757E-003
   1.4453999597208167E-007   1000000.0000000000        6.9294390268623829E-003  -2.5966996327042580E-004  -2.5076940655708313E-003   2.3625234607607126E-003
   1.9054999711443088E-007   1000000.0000000000        7.2875302284955978E-003  -1.6116305778268725E-004  -2.6987618766725063E-003   3.0614531133323908E-003
   2.5118998792095226E-007   1000000.0000000000        7.6660113409161568E-003  -5.1716488087549806E-005  -2.9128480236977339E-003   3.8617632817476988E-003
   3.3112999631157436E-007   1000000.0000000000        8.0662649124860764E-003   6.9606991019099951E-005  -3.1526363454759121E-003   4.7756670974195004E-003
   4.3651999703797628E-007   1000000.0000000000        8.4897018969058990E-003   2.0379986381158233E-004  -3.4209978766739368E-003   5.8163832873106003E-003
   5.7544002629583701E-007   1000000.0000000000        8.9377444237470627E-003   3.5190122434869409E-004  -3.7209629081189632E-003   6.9980556145310402E-003
   7.5857997217099182E-007   1000000.0000000000        9.4120465219020844E-003   5.1507260650396347E-004  -4.0558595210313797E-003   8.3363484591245651E-003
   9.9999999747524271E-007   1000000.0000000000        9.9143013358116150E-003   6.9453695323318243E-004  -4.4291713275015354E-003   9.8479511216282845E-003
   1.3182999509808724E-006   1000000.0000000000        1.0446448810398579E-002   8.9165579993277788E-004  -4.8446697182953358E-003   1.1551197618246078E-002
   1.7377999483869644E-006   1000000.0000000000        1.1010297574102879E-002   1.1077907402068377E-003  -5.3060865029692650E-003   1.3464814051985741E-002
   2.2909000563231530E-006   1000000.0000000000        1.1608255095779896E-002   1.3445826480165124E-003  -5.8176578022539616E-003   1.5610298141837120E-002
   3.0199998946045525E-006   1000000.0000000000        1.2242564931511879E-002   1.6036638990044594E-003  -6.3834534958004951E-003   1.8009301275014877E-002
   3.9810997805034276E-006   1000000.0000000000        1.2915809638798237E-002   1.8868532497435808E-003  -7.0077171549201012E-003   2.0685221999883652E-002
   5.2481000238913111E-006   1000000.0000000000        1.3630856759846210E-002   2.1961410529911518E-003  -7.6947407796978951E-003   2.3662952706217766E-002
   6.9183001869532745E-006   1000000.0000000000        1.4390784315764904E-002   2.5336591061204672E-003  -8.4486799314618111E-003   2.6968387886881828E-002
   9.1201000032015145E-006   1000000.0000000000        1.5199054963886738E-002   2.9017541091889143E-003  -9.2735672369599342E-003   3.0628882348537445E-002
   1.2022999726468697E-005   1000000.0000000000        1.6059555113315582E-002   3.3030093181878328E-003  -1.0173180140554905E-002   3.4673165529966354E-002
   1.5849000192247331E-005   1000000.0000000000        1.6976265236735344E-002   3.7400808651000261E-003  -1.1150446720421314E-002   3.9129283279180527E-002
   2.0892999600619078E-005   1000000.0000000000        1.7954222857952118E-002   4.2161466553807259E-003  -1.2208175845444202E-002   4.4028639793395996E-002
   2.7542000680114143E-005   1000000.0000000000        1.8998734652996063E-002   4.7345268540084362E-003  -1.3347863219678402E-002   4.9401562660932541E-002
   3.6307999835116789E-005   1000000.0000000000        2.0116142928600311E-002   5.2990377880632877E-003  -1.4570059254765511E-002   5.5280119180679321E-002
   4.7862999053904787E-005   1000000.0000000000        2.1313374862074852E-002   5.9137507341802120E-003  -1.5873329713940620E-002   6.1694655567407608E-002
   6.3095998484641314E-005   1000000.0000000000        2.2598838433623314E-002   6.5834131091833115E-003  -1.7254542559385300E-002   6.8676926195621490E-002
   8.3175997133366764E-005   1000000.0000000000        2.3982128128409386E-002   7.3132636025547981E-003  -1.8707698211073875E-002   7.6256550848484039E-002
   1.0964999819407240E-004   1000000.0000000000        2.5474961847066879E-002   8.1094745546579361E-003  -2.0223893225193024E-002   8.4463596343994141E-002
   1.4453999756369740E-004   1000000.0000000000        2.7090441435575485E-002   8.9786909520626068E-003  -2.1789319813251495E-002   9.3321152031421661E-002
   1.9054999575018883E-004   1000000.0000000000        2.8846053406596184E-002   9.9295508116483688E-003  -2.3386685177683830E-002  0.10285756736993790     
   2.5119000929407775E-004   1000000.0000000000        3.0760813504457474E-002   1.0971057228744030E-002  -2.4990657344460487E-002  0.11308549344539642     
   3.3112999517470598E-004   1000000.0000000000        3.2859608530998230E-002   1.2114785611629486E-002  -2.6569699868559837E-002  0.12401866167783737     
   4.3652000022120774E-004   1000000.0000000000        3.5172659903764725E-002   1.3374458998441696E-002  -2.8082828968763351E-002  0.13566015660762787     
   5.7544000446796417E-004   1000000.0000000000        3.7736788392066956E-002   1.4766456559300423E-002  -2.9477741569280624E-002  0.14799863100051880     
   7.5857999036088586E-004   1000000.0000000000        4.0598478168249130E-002   1.6311297193169594E-002  -3.0689392238855362E-002  0.16101059317588806     
   1.0000000474974513E-003   1000000.0000000000        4.3815009295940399E-002   1.8034067004919052E-002  -3.1636830419301987E-002  0.17465007305145264     
   1.3183000264689326E-003   1000000.0000000000        4.7458522021770477E-002   1.9966460764408112E-002  -3.2220881432294846E-002  0.18884846568107605     
   1.7377999611198902E-003   1000000.0000000000        5.1616691052913666E-002   2.2147051990032196E-002  -3.2320752739906311E-002  0.20349708199501038     
   2.2909000981599092E-003   1000000.0000000000        5.6401722133159637E-002   2.4626128375530243E-002  -3.1791388988494873E-002  0.21845781803131104     
   3.0199999455362558E-003   1000000.0000000000        6.1949055641889572E-002   2.7465321123600006E-002  -3.0460210517048836E-002  0.23353283107280731     
   3.9810999296605587E-003   1000000.0000000000        6.8425349891185760E-002   3.0742492526769638E-002  -2.8124962002038956E-002  0.24846594035625458     
   5.2481000311672688E-003   1000000.0000000000        7.6032049953937531E-002   3.4554917365312576E-002  -2.4552363902330399E-002  0.26292756199836731     
   6.9182999432086945E-003   1000000.0000000000        8.5006557404994965E-002   3.9022170007228851E-002  -1.9480068236589432E-002  0.27649873495101929     
   9.1201001778244972E-003   1000000.0000000000        9.5622062683105469E-002   4.4289596378803253E-002  -1.2621857225894928E-002  0.28865978121757507     
   1.2023000046610832E-002   1000000.0000000000       0.10817888379096985        5.0529278814792633E-002  -3.6799693480134010E-003  0.29877659678459167     
   1.5848999843001366E-002   1000000.0000000000       0.12297634035348892        5.7933453470468521E-002   7.6266382820904255E-003  0.30608797073364258     
   2.0893000066280365E-002   1000000.0000000000       0.14028315246105194        6.6709563136100769E-002   2.1533310413360596E-002  0.30971276760101318     
   2.7542000636458397E-002   1000000.0000000000       0.16024735569953918        7.7047206461429596E-002   3.8159228861331940E-002  0.30865445733070374     
   3.6308001726865768E-002   1000000.0000000000       0.18278172612190247        8.9073091745376587E-002   5.7427681982517242E-002  0.30184316635131836     
   4.7862999141216278E-002   1000000.0000000000       0.20736064016819000       0.10275648534297943        7.8935489058494568E-002  0.28822124004364014     
   6.3096001744270325E-002   1000000.0000000000       0.23276409506797791       0.11777354776859283       0.10181036591529846       0.26689442992210388     
   8.3176001906394958E-002   1000000.0000000000       0.25672826170921326       0.13328883051872253       0.12452247738838196       0.23739822208881378     
  0.10000000149011612        1000000.0000000000       0.27017155289649963       0.14315026998519897       0.13844928145408630       0.21331986784934998     
  0.12500000000000000        1000000.0000000000       0.28134897351264954       0.15337868034839630       0.15249958634376526       0.18007677793502808     
  0.15000000596046448        1000000.0000000000       0.28425770998001099       0.15916395187377930       0.16037087142467499       0.15051026642322540     
  0.17499999701976776        1000000.0000000000       0.28083792328834534       0.16127882897853851       0.16350452601909637       0.12473203241825104     
  0.20000000298023224        1000000.0000000000       0.27260366082191467       0.16036811470985413       0.16296781599521637       0.10256174206733704     
  0.22499999403953552        1000000.0000000000       0.26076799631118774       0.15698488056659698       0.15958303213119507        8.3697780966758728E-002
  0.25000000000000000        1000000.0000000000       0.24631766974925995       0.15161055326461792       0.15400291979312897        6.7794345319271088E-002
  0.27500000596046448        1000000.0000000000       0.23006194829940796       0.14466741681098938       0.14675752818584442        5.4499443620443344E-002
  0.30000001192092896        1000000.0000000000       0.21266654133796692       0.13652700185775757       0.13828457891941071        4.3474368751049042E-002
  0.32499998807907104        1000000.0000000000       0.19467870891094208       0.12751618027687073       0.12894983589649200        3.4403722733259201E-002
  0.34999999403953552        1000000.0000000000       0.17654630541801453       0.11792185157537460       0.11906131356954575        2.7000136673450470E-002
  0.37500000000000000        1000000.0000000000       0.15863281488418579       0.10799456387758255       0.10887925326824188        2.1005989983677864E-002
  0.40000000596046448        1000000.0000000000       0.14122955501079559        9.7951643168926239E-002   9.8623543977737427E-002   1.6193319112062454E-002
  0.42500001192092896        1000000.0000000000       0.12456572055816650        8.7979786098003387E-002   8.8479213416576385E-002   1.2362658977508545E-002
  0.44999998807907104        1000000.0000000000       0.10881681740283966        7.8237354755401611E-002   7.8600667417049408E-002   9.3412352725863457E-003
  0.47499999403953552        1000000.0000000000        9.4111919403076172E-002   6.8856477737426758E-002   6.9114983081817627E-002   6.9808294065296650E-003
  0.50000000000000000        1000000.0000000000        8.0539859831333160E-002   5.9944946318864822E-002   6.0124661773443222E-002   5.1554637029767036E-003
  0.52499997615814209        1000000.0000000000        6.8154715001583099E-002   5.1587972790002823E-002   5.1709871739149094E-002   3.7590586580336094E-003
  0.55000001192092896        1000000.0000000000        5.6980632245540619E-002   4.3849904090166092E-002   4.3930418789386749E-002   2.7031265199184418E-003
  0.57499998807907104        1000000.0000000000        4.7016080468893051E-002   3.6775816231966019E-002   3.6827474832534790E-002   1.9145695259794593E-003
  0.60000002384185791        1000000.0000000000        3.8237728178501129E-002   3.0393101274967194E-002   3.0425203964114189E-002   1.3336109695956111E-003
  0.62500000000000000        1000000.0000000000        3.0603906139731407E-002   2.4712994694709778E-002   2.4732241407036781E-002   9.1188499936833978E-004
  0.64999997615814209        1000000.0000000000        2.4057768285274506E-002   1.9732099026441574E-002   1.9743181765079498E-002   6.1069626826792955E-004
  0.67500001192092896        1000000.0000000000        1.8530186265707016E-002   1.5433898195624352E-002   1.5439991839230061E-002   3.9945615571923554E-004
  0.69999998807907104        1000000.0000000000        1.3942404650151730E-002   1.1790271848440170E-002   1.1793449521064758E-002   2.5429355446249247E-004
  0.72500002384185791        1000000.0000000000        1.0208497755229473E-002   8.7630264461040497E-003   8.7645864114165306E-003   1.5683664241805673E-004
  0.75000000000000000        1000000.0000000000        7.2376579046249390E-003   6.3054431229829788E-003   6.3061616383492947E-003   9.3157716037239879E-005
  0.77499997615814209        1000000.0000000000        4.9363248981535435E-003   4.3638539500534534E-003   4.3641682714223862E-003   5.2871280786348507E-005
  0.80000001192092896        1000000.0000000000        3.2101927790790796E-003   2.8792491648346186E-003   2.8793902602046728E-003   2.8373557142913342E-005
  0.82499998807907104        1000000.0000000000        1.9661011174321175E-003   1.7889320151880383E-003   1.7890103626996279E-003   1.4210403605829924E-005
  0.85000002384185791        1000000.0000000000        1.1138417758047581E-003   1.0282266885042191E-003   1.0282855946570635E-003   6.5599679146544077E-006
  0.87500000000000000        1000000.0000000000        5.6790059898048639E-004   5.3225975716486573E-004   5.3230591583997011E-004   2.8159784051240422E-006
  0.89999997615814209        1000000.0000000000        2.4916950496844947E-004   2.3784357472322881E-004   2.3786268138792366E-004   1.2575582104545902E-006
  0.92500001192092896        1000000.0000000000        8.6676991486456245E-005   8.5507985204458237E-005   8.5471932834479958E-005   7.9190937185558141E-007
  0.94999998807907104        1000000.0000000000        1.9418963347561657E-005   2.1766520148958080E-005   2.1637722966261208E-005   7.5689297318604076E-007
  0.97500002384185791        1000000.0000000000       -1.5494072158617200E-006   1.7885139413920115E-006   1.5249792113536387E-006   7.7152373023636756E-007
   1.0000000000000000        1000000.0000000000       -1.0337660569348373E-005  -7.0687010520487092E-006  -7.5051138992421329E-006   6.2338062889466528E-007


==> anc/PolNLOM <==
 ***** POL NNLO MSbar scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730925958506148E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566709236006147E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963008278963571E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8508733958005905E-003  -9.8323437850922346E-004  -1.1679253075271845E-003  -4.4231110223336145E-005
   1.3183000246996812E-009   5.1288357549999999        2.9836546164005995E-003  -9.8850042559206486E-004  -1.1932305060327053E-003  -4.5224780478747562E-005
   1.7378000150003459E-009   5.1288357549999999        3.1232400797307491E-003  -9.9189789034426212E-004  -1.2187958927825093E-003  -4.6247670979937539E-005
   2.2908999142146058E-009   5.1288357549999999        3.2700730953365564E-003  -9.9322071764618158E-004  -1.2446503387764096E-003  -4.7303892642958090E-005
   3.0200000278313155E-009   5.1288357549999999        3.4245334099978209E-003  -9.9224364385008812E-004  -1.2708141002804041E-003  -4.8397381760878488E-005
   3.9810998941902653E-009   5.1288357549999999        3.5870559513568878E-003  -9.8872371017932892E-004  -1.2973210541531444E-003  -4.9532834964338690E-005
   5.2481001766579993E-009   5.1288357549999999        3.7581124342978001E-003  -9.8239805083721876E-004  -1.3242164859548211E-003  -5.0715523684630170E-005
   6.9183001549788514E-009   5.1288357549999999        3.9381864480674267E-003  -9.7298301989212632E-004  -1.3515545288100839E-003  -5.1951148634543642E-005
   9.1201002305751899E-009   5.1288357549999999        4.1278060525655746E-003  -9.6017151372507215E-004  -1.3794044498354197E-003  -5.3246028983267024E-005
   1.2023000373062587E-008   5.1288357549999999        4.3275407515466213E-003  -9.4363081734627485E-004  -1.4078528620302677E-003  -5.4607040510745719E-005
   1.5849000334355878E-008   5.1288357549999999        4.5379139482975006E-003  -9.2300929827615619E-004  -1.4369927812367678E-003  -5.6040924391709268E-005
   2.0892999330612838E-008   5.1288357549999999        4.7596064396202564E-003  -8.9791667414829135E-004  -1.4669552911072969E-003  -5.7555582316126674E-005
   2.7542000680114143E-008   5.1288357549999999        4.9932543188333511E-003  -8.6794019443914294E-004  -1.4978839317336679E-003  -5.9158504882361740E-005
   3.6307998385609608E-008   5.1288357549999999        5.2395947277545929E-003  -8.3262746920809150E-004  -1.5299575170502067E-003  -6.0857539210701361E-005
   4.7863000673942224E-008   5.1288357549999999        5.4993303492665291E-003  -7.9150218516588211E-004  -1.5633772127330303E-003  -6.2659666582476348E-005
   6.3096003088958241E-008   5.1288357549999999        5.7732835412025452E-003  -7.4404035694897175E-004  -1.5983895864337683E-003  -6.4571628172416240E-005
   8.3175997644957533E-008   5.1288357549999999        6.0622761957347393E-003  -6.8968650884926319E-004  -1.6352765960618854E-003  -6.6598513512872159E-005
   1.0965000285523274E-007   5.1288357549999999        6.3672545365989208E-003  -6.2782823806628585E-004  -1.6743773594498634E-003  -6.8744018790312111E-005
   1.4453999597208167E-007   5.1288357549999999        6.6890544258058071E-003  -5.5784260621294379E-004  -1.7160633578896523E-003  -7.1007816586643457E-005
   1.9054999711443088E-007   5.1288357549999999        7.0288870483636856E-003  -4.7898845514282584E-004  -1.7608096823096275E-003  -7.3387876909691840E-005
   2.5118998792095226E-007   5.1288357549999999        7.3876404203474522E-003  -3.9055926026776433E-004  -1.8091107485815883E-003  -7.5874173489864916E-005
   3.3112999631157436E-007   5.1288357549999999        7.7665480785071850E-003  -2.9172890936024487E-004  -1.8615776207298040E-003  -7.8451550507452339E-005
   4.3651999703797628E-007   5.1288357549999999        8.1668579950928688E-003  -1.8162275955546647E-004  -1.9189050653949380E-003  -8.1095291534438729E-005
   5.7544002629583701E-007   5.1288357549999999        8.5898069664835930E-003  -5.9325968322809786E-005  -1.9818781875073910E-003  -8.3768281911034137E-005
   7.5857997217099182E-007   5.1288357549999999        9.0368352830410004E-003   7.6178504968993366E-005  -2.0514163188636303E-003  -8.6419153376482427E-005
   9.9999999747524271E-007   5.1288357549999999        9.5093911513686180E-003   2.2595880727749318E-004  -2.1285584662109613E-003  -8.8977096311282367E-005
   1.3182999509808724E-006   5.1288357549999999        1.0009128600358963E-002   3.9119747816585004E-004  -2.2145111579447985E-003  -9.1348170826677233E-005
   1.7377999483869644E-006   5.1288357549999999        1.0537538677453995E-002   5.7307386305183172E-004  -2.3106031585484743E-003  -9.3407863460015506E-005
   2.2909000563231530E-006   5.1288357549999999        1.1096634902060032E-002   7.7299657277762890E-004  -2.4184251669794321E-003  -9.4997107225935906E-005
   3.0199998946045525E-006   5.1288357549999999        1.1688217520713806E-002   9.9235959351062775E-004  -2.5397220160812140E-003  -9.5911054813768715E-005
   3.9810997805034276E-006   5.1288357549999999        1.2314341031014919E-002   1.2327024014666677E-003  -2.6764986105263233E-003  -9.5891104137990624E-005
   5.2481000238913111E-006   5.1288357549999999        1.2977245263755322E-002   1.4956946251913905E-003  -2.8310394845902920E-003  -9.4612609245814383E-005
   6.9183001869532745E-006   5.1288357549999999        1.3679267838597298E-002   1.7831044970080256E-003  -3.0059155542403460E-003  -9.1670990514103323E-005
   9.1201000032015145E-006   5.1288357549999999        1.4422978274524212E-002   2.0968543831259012E-003  -3.2040469814091921E-003  -8.6564883531536907E-005
   1.2022999726468697E-005   5.1288357549999999        1.5211191959679127E-002   2.4390311446040869E-003  -3.4287422895431519E-003  -7.8675540862604976E-005
   1.5849000192247331E-005   5.1288357549999999        1.6046628355979919E-002   2.8117352630943060E-003  -3.6836280487477779E-003  -6.7247550759930164E-005
   2.0892999600619078E-005   5.1288357549999999        1.6932744532823563E-002   3.2174480147659779E-003  -3.9729266427457333E-003  -5.1350420108065009E-005
   2.7542000680114143E-005   5.1288357549999999        1.7872974276542664E-002   3.6586916539818048E-003  -4.3012592941522598E-003  -2.9852642910555005E-005
   3.6307999835116789E-005   5.1288357549999999        1.8871335312724113E-002   4.1383048519492149E-003  -4.6738702803850174E-003  -1.3678620689461241E-006
   4.7862999053904787E-005   5.1288357549999999        1.9931962713599205E-002   4.6592094004154205E-003  -5.0964690744876862E-003   3.5787234082818031E-005
   6.3095998484641314E-005   5.1288357549999999        2.1059799939393997E-002   5.2247289568185806E-003  -5.5754897184669971E-003   8.3681581600103527E-005
   8.3175997133366764E-005   5.1288357549999999        2.2260209545493126E-002   5.8383843861520290E-003  -6.1179148033261299E-003   1.4484675193671137E-004
   1.0964999819407240E-004   5.1288357549999999        2.3539660498499870E-002   6.5042045898735523E-003  -6.7315059714019299E-003   2.2242600971367210E-004
   1.4453999756369740E-004   5.1288357549999999        2.4904923513531685E-002   7.2262668982148170E-003  -7.4242884293198586E-003   3.2028026180341840E-004
   1.9054999575018883E-004   5.1288357549999999        2.6365416124463081E-002   8.0098714679479599E-003  -8.2055088132619858E-003   4.4336210703477263E-004
   2.5119000929407775E-004   5.1288357549999999        2.7930602431297302E-002   8.8600767776370049E-003  -9.0839490294456482E-003   5.9781072195619345E-004
   3.3112999517470598E-004   5.1288357549999999        2.9613381251692772E-002   9.7833890467882156E-003  -1.0069179348647594E-002   7.9162616748362780E-004
   4.3652000022120774E-004   5.1288357549999999        3.1429383903741837E-002   1.0787252336740494E-002  -1.1170427314937115E-002   1.0351958917453885E-003
   5.7544000446796417E-004   5.1288357549999999        3.3397845923900604E-002   1.1880298145115376E-002  -1.2395860627293587E-002   1.3421463081613183E-003
   7.5857999036088586E-004   5.1288357549999999        3.5543899983167648E-002   1.3073355890810490E-002  -1.3752262108027935E-002   1.7307418165728450E-003
   1.0000000474974513E-003   5.1288357549999999        3.7899561226367950E-002   1.4379639178514481E-002  -1.5243151225149632E-002   2.2255433723330498E-003
   1.3183000264689326E-003   5.1288357549999999        4.0507216006517410E-002   1.5816235914826393E-002  -1.6867419704794884E-002   2.8601160738617182E-003
   1.7377999611198902E-003   5.1288357549999999        4.3421115726232529E-002   1.7404414713382721E-002  -1.8615333363413811E-002   3.6800750531256199E-003
   2.2909000981599092E-003   5.1288357549999999        4.6715695410966873E-002   1.9173543900251389E-002  -2.0466726273298264E-002   4.7489395365118980E-003
   3.0199999455362558E-003   5.1288357549999999        5.0487838685512543E-002   2.1161634474992752E-002  -2.2382903844118118E-002   6.1537697911262512E-003
   3.9810999296605587E-003   5.1288357549999999        5.4867628961801529E-002   2.3420471698045731E-002  -2.4300161749124527E-002   8.0149015411734581E-003
   5.2481000311672688E-003   5.1288357549999999        6.0028880834579468E-002   2.6020700111985207E-002  -2.6118474081158638E-002   1.0497908107936382E-002
   6.9182999432086945E-003   5.1288357549999999        6.6202208399772644E-002   2.9058596119284630E-002  -2.7686154469847679E-002   1.3828504830598831E-002
   9.1201001778244972E-003   5.1288357549999999        7.3692843317985535E-002   3.2666135579347610E-002  -2.8780130669474602E-002   1.8311357125639915E-002
   1.2023000046610832E-002   5.1288357549999999        8.2900509238243103E-002   3.7023566663265228E-002  -2.9079902917146683E-002   2.4350477382540703E-002
   1.5848999843001366E-002   5.1288357549999999        9.4334699213504791E-002   4.2372684925794601E-002  -2.8136197477579117E-002   3.2463580369949341E-002
   2.0893000066280365E-002   5.1288357549999999       0.10864061117172241        4.9039386212825775E-002  -2.5335373356938362E-002   4.3295092880725861E-002
   2.7542000636458397E-002   5.1288357549999999       0.12658970057964325        5.7446297258138657E-002  -1.9866527989506721E-002   5.7585395872592926E-002
   3.6308001726865768E-002   5.1288357549999999       0.14905457198619843        6.8127319216728210E-002  -1.0702555999159813E-002   7.6091051101684570E-002
   4.7862999141216278E-002   5.1288357549999999       0.17689283192157745        8.1710867583751678E-002   3.3696067985147238E-003   9.9373094737529755E-002
   6.3096001744270325E-002   5.1288357549999999       0.21072563529014587        9.8864063620567322E-002   2.3635271936655045E-002  0.12741401791572571     
   8.3176001906394958E-002   5.1288357549999999       0.25047212839126587       0.12012070417404175        5.1154378801584244E-002  0.15894517302513123     
  0.10000000149011612        5.1288357549999999       0.27958372235298157       0.13663415610790253        7.3721833527088165E-002  0.18032483756542206     
  0.12500000000000000        5.1288357549999999       0.31594672799110413       0.15878234803676605       0.10510791838169098       0.20374171435832977     
  0.15000000596046448        5.1288357549999999       0.34437927603721619       0.17788161337375641       0.13300549983978271       0.21788993477821350     
  0.17499999701976776        5.1288357549999999       0.36533829569816589       0.19380865991115570       0.15689606964588165       0.22389975190162659     
  0.20000000298023224        5.1288357549999999       0.37936091423034668       0.20652548968791962       0.17659147083759308       0.22305159270763397     
  0.22499999403953552        5.1288357549999999       0.38703438639640808       0.21606352925300598       0.19210328161716461       0.21664738655090332     
  0.25000000000000000        5.1288357549999999       0.38897398114204407       0.22251044213771820       0.20356896519660950       0.20593482255935669     
  0.27500000596046448        5.1288357549999999       0.38580635190010071       0.22599919140338898       0.21120706200599670       0.19206300377845764     
  0.30000001192092896        5.1288357549999999       0.37815725803375244       0.22669932246208191       0.21528820693492889       0.17605765163898468     
  0.32499998807907104        5.1288357549999999       0.36664229631423950       0.22480955719947815       0.21611587703227997       0.15880934894084930     
  0.34999999403953552        5.1288357549999999       0.35185968875885010       0.22055159509181976       0.21401301026344299       0.14107061922550201     
  0.37500000000000000        5.1288357549999999       0.33438500761985779       0.21416468918323517       0.20931260287761688       0.12345881015062332     
  0.40000000596046448        5.1288357549999999       0.31476670503616333       0.20590089261531830       0.20235081017017365       0.10646338760852814     
  0.42500001192092896        5.1288357549999999       0.29352283477783203       0.19602081179618835       0.19346195459365845        9.0455658733844757E-002
  0.44999998807907104        5.1288357549999999       0.27113860845565796       0.18478974699974060       0.18297450244426727        7.5700461864471436E-002
  0.47499999403953552        5.1288357549999999       0.24806426465511322       0.17247408628463745       0.17120818793773651        6.2368705868721008E-002
  0.50000000000000000        5.1288357549999999       0.22471363842487335       0.15933805704116821       0.15847134590148926        5.0550382584333420E-002
  0.52499997615814209        5.1288357549999999       0.20146308839321136       0.14564065635204315       0.14505894482135773        4.0267568081617355E-002
  0.55000001192092896        5.1288357549999999       0.17865066230297089       0.13163268566131592       0.13125061988830566        3.1487017869949341E-002
  0.57499998807907104        5.1288357549999999       0.15657560527324677       0.11755409091711044       0.11730899661779404        2.4132158607244492E-002
  0.60000002384185791        5.1288357549999999       0.13549813628196716       0.10363125801086426       0.10347805172204971        1.8094254657626152E-002
  0.62500000000000000        5.1288357549999999       0.11563934385776520        9.0074583888053894E-002   8.9981503784656525E-002   1.3242577202618122E-002
  0.64999997615814209        5.1288357549999999        9.7181335091590881E-002   7.7076040208339691E-002   7.7021241188049316E-002   9.4334790483117104E-003
  0.67500001192092896        5.1288357549999999        8.0267496407032013E-002   6.4806945621967316E-002   6.4775779843330383E-002   6.5182941034436226E-003
  0.69999998807907104        5.1288357549999999        6.5002955496311188E-002   5.3415752947330475E-002   5.3398706018924713E-002   4.3500033207237720E-003
  0.72500002384185791        5.1288357549999999        5.1455169916152954E-002   4.3026044964790344E-002   4.3017107993364334E-002   2.7886596508324146E-003
  0.75000000000000000        5.1288357549999999        3.9654623717069626E-002   3.3734571188688278E-002   3.3730104565620422E-002   1.7055738717317581E-003
  0.77499997615814209        5.1288357549999999        2.9595736414194107E-002   2.5609482079744339E-002   2.5607367977499962E-002   9.8630425054579973E-004
  0.80000001192092896        5.1288357549999999        2.1237829700112343E-002   1.8688661977648735E-002   1.8687728792428970E-002   5.3251732606440783E-004
  0.82499998807907104        5.1288357549999999        1.4506254345178604E-002   1.2978217564523220E-002   1.2977858074009418E-002   2.6282036560587585E-004
  0.85000002384185791        5.1288357549999999        9.2936158180236816E-003   8.4510985761880875E-003   8.4510277956724167E-003   1.1268715024925768E-004
  0.87500000000000000        5.1288357549999999        5.4610716179013252E-003   5.0458423793315887E-003   5.0459410995244980E-003   3.3630123652983457E-005
  0.89999997615814209        5.1288357549999999        2.8397114947438240E-003   2.6654098182916641E-003   2.6656426489353180E-003  -8.2159058365505189E-006
  0.92500001192092896        5.1288357549999999        1.2319537345319986E-003   1.1760964989662170E-003   1.1764572700485587E-003  -3.3919728593900800E-005
  0.94999998807907104        5.1288357549999999        4.1295570554211736E-004   4.0647157584317029E-004   4.0695062489248812E-004  -5.3815405408386141E-005
  0.97500002384185791        5.1288357549999999        1.3201314141042531E-004   1.4631108206231147E-004   1.4687236398458481E-004  -6.9646579504478723E-005
   1.0000000000000000        5.1288357549999999        1.1401641677366570E-004   1.4554531662724912E-004   1.4610873768106103E-004  -7.6692223956342787E-005
   9.9999997171806854E-010   6.5762390499999999        2.8711888007819653E-003  -9.8304741550236940E-004  -1.1665113270282745E-003  -8.8360517111141235E-005
   1.3183000246996812E-009   6.5762390499999999        3.0050328932702541E-003  -9.8797574173659086E-004  -1.1917488882318139E-003  -9.0356545115355402E-005
   1.7378000150003459E-009   6.5762390499999999        3.1457417644560337E-003  -9.9100079387426376E-004  -1.2172474525868893E-003  -9.2412505182437599E-005
   2.2908999142146058E-009   6.5762390499999999        3.2937636133283377E-003  -9.9191372282803059E-004  -1.2430371716618538E-003  -9.4536386313848197E-005
   3.0200000278313155E-009   6.5762390499999999        3.4494809806346893E-003  -9.9048588890582323E-004  -1.2691391166299582E-003  -9.6735711849760264E-005
   3.9810998941902653E-009   6.5762390499999999        3.6133336834609509E-003  -9.8647153936326504E-004  -1.2955892598256469E-003  -9.9019329354632646E-005
   5.2481001766579993E-009   6.5762390499999999        3.7857983261346817E-003  -9.7960419952869415E-004  -1.3224345166236162E-003  -1.0139701771549881E-004
   6.9183001549788514E-009   6.5762390499999999        3.9673633873462677E-003  -9.6959632355719805E-004  -1.3497314648702741E-003  -1.0387913062004372E-004
   9.1201002305751899E-009   6.5762390499999999        4.1585611179471016E-003  -9.5613690791651607E-004  -1.3775526313111186E-003  -1.0647689487086609E-004
   1.2023000373062587E-008   6.5762390499999999        4.3599680066108704E-003  -9.3888875562697649E-004  -1.4059880049899220E-003  -1.0920221393462270E-004
   1.5849000334355878E-008   6.5762390499999999        4.5721121132373810E-003  -9.1749592684209347E-004  -1.4351350255310535E-003  -1.1206619092263281E-004
   2.0892999330612838E-008   6.5762390499999999        4.7956821508705616E-003  -8.9156284229829907E-004  -1.4651302481070161E-003  -1.1508160241646692E-004
   2.7542000680114143E-008   6.5762390499999999        5.0313207320868969E-003  -8.6067151278257370E-004  -1.4961234992370009E-003  -1.1825960245914757E-004
   3.6307998385609608E-008   6.5762390499999999        5.2797715179622173E-003  -8.2436361117288470E-004  -1.5283019747585058E-003  -1.2161114136688411E-004
   4.7863000673942224E-008   6.5762390499999999        5.5417460389435291E-003  -7.8215671237558126E-004  -1.5618759207427502E-003  -1.2514430272858590E-004
   6.3096003088958241E-008   6.5762390499999999        5.8180755004286766E-003  -7.3352007893845439E-004  -1.5971037792041898E-003  -1.2886532931588590E-004
   8.3175997644957533E-008   6.5762390499999999        6.1095901764929295E-003  -6.7789107561111450E-004  -1.6342813614755869E-003  -1.3277567632030696E-004
   1.0965000285523274E-007   6.5762390499999999        6.4172479324042797E-003  -6.1464926693588495E-004  -1.6737643163651228E-003  -1.3687208411283791E-004
   1.4453999597208167E-007   6.5762390499999999        6.7418934777379036E-003  -5.4316374007612467E-004  -1.7159443814307451E-003  -1.4114128134679049E-004
   1.9054999711443088E-007   6.5762390499999999        7.0847528986632824E-003  -4.6268335427157581E-004  -1.7613206291571259E-003  -1.4556395763065666E-004
   2.5118998792095226E-007   6.5762390499999999        7.4467249214649200E-003  -3.7249267916195095E-004  -1.8104162300005555E-003  -1.5010227798484266E-004
   3.3112999631157436E-007   6.5762390499999999        7.8290589153766632E-003  -2.7175439754500985E-004  -1.8638764740899205E-003  -1.5470487414859235E-004
   4.3651999703797628E-007   6.5762390499999999        8.2330172881484032E-003  -1.5958212316036224E-004  -1.9224369898438454E-003  -1.5929774963296950E-004
   5.7544002629583701E-007   6.5762390499999999        8.6598554626107216E-003  -3.5048658901359886E-005  -1.9869313109666109E-003  -1.6377844440285116E-004
   7.5857997217099182E-007   6.5762390499999999        9.1110346838831902E-003   1.0287710756529123E-004  -2.0583358127623796E-003  -1.6801161109469831E-004
   9.9999999747524271E-007   6.5762390499999999        9.5880227163434029E-003   2.5527828256599605E-004  -2.1377569064497948E-003  -1.7181879957206547E-004
   1.3182999509808724E-006   6.5762390499999999        1.0092499665915966E-002   4.2335447506047785E-004  -2.2264814469963312E-003  -1.7497035150881857E-004
   1.7377999483869644E-006   6.5762390499999999        1.0625983588397503E-002   6.0830218717455864E-004  -2.3259292356669903E-003  -1.7717177979648113E-004
   2.2909000563231530E-006   6.5762390499999999        1.1190519668161869E-002   8.1155152292922139E-004  -2.4378015659749508E-003  -1.7805375682655722E-004
   3.0199998946045525E-006   6.5762390499999999        1.1787945404648781E-002   1.0345180053263903E-003  -2.5639680679887533E-003  -1.7715274589136243E-004
   3.9810997805034276E-006   6.5762390499999999        1.2420356273651123E-002   1.2787663144990802E-003  -2.7065798640251160E-003  -1.7389465938322246E-004
   5.2481000238913111E-006   6.5762390499999999        1.3090039603412151E-002   1.5459941932931542E-003  -2.8680884279310703E-003  -1.6757201228756458E-004
   6.9183001869532745E-006   6.5762390499999999        1.3799389824271202E-002   1.8380011897534132E-003  -3.0512560624629259E-003  -1.5731941675767303E-004
   9.1201000032015145E-006   6.5762390499999999        1.4551043510437012E-002   2.1567458752542734E-003  -3.2592196948826313E-003  -1.4208313950803131E-004
   1.2022999726468697E-005   6.5762390499999999        1.5347894281148911E-002   2.5043559726327658E-003  -3.4955330193042755E-003  -1.2058544962201267E-004
   1.5849000192247331E-005   6.5762390499999999        1.6192751005291939E-002   2.8829772491008043E-003  -3.7640894297510386E-003  -9.1296969912946224E-005
   2.0892999600619078E-005   6.5762390499999999        1.7089184373617172E-002   3.2951470930129290E-003  -4.0694130584597588E-003  -5.2365205192472786E-005
   2.7542000680114143E-005   6.5762390499999999        1.8040759488940239E-002   3.7434496916830540E-003  -4.4164475984871387E-003  -1.5847889471842791E-006
   3.6307999835116789E-005   6.5762390499999999        1.9051654264330864E-002   4.2307991534471512E-003  -4.8107830807566643E-003   6.3691964896861464E-005
   4.7862999053904787E-005   6.5762390499999999        2.0126199349761009E-002   4.7602029517292976E-003  -5.2584833465516567E-003   1.4660297892987728E-004
   6.3095998484641314E-005   6.5762390499999999        2.1269569173455238E-002   5.3350911475718021E-003  -5.7663451880216599E-003   2.5091378483921289E-004
   8.3175997133366764E-005   6.5762390499999999        2.2487415000796318E-002   5.9591075405478477E-003  -6.3416948541998863E-003   3.8110365858301520E-004
   1.0964999819407240E-004   6.5762390499999999        2.3786561563611031E-002   6.6364356316626072E-003  -6.9926087744534016E-003   5.4257630836218596E-004
   1.4453999756369740E-004   6.5762390499999999        2.5174198672175407E-002   7.3713306337594986E-003  -7.7273356728255749E-003   7.4173731263726950E-004
   1.9054999575018883E-004   6.5762390499999999        2.6660284027457237E-002   8.1693259999155998E-003  -8.5552753880620003E-003   9.8656106274574995E-004
   2.5119000929407775E-004   6.5762390499999999        2.8254916891455650E-002   9.0357465669512749E-003  -9.4851404428482056E-003   1.2865074677392840E-003
   3.3112999517470598E-004   6.5762390499999999        2.9971793293952942E-002   9.9774422124028206E-003  -1.0526226833462715E-002   1.6534834867343307E-003
   4.3652000022120774E-004   6.5762390499999999        3.1827516853809357E-002   1.1002277955412865E-002  -1.1687141843140125E-002   2.1023310255259275E-003
   5.7544000446796417E-004   6.5762390499999999        3.3842496573925018E-002   1.2119398452341557E-002  -1.2974957935512066E-002   2.6517289225012064E-003
   7.5857999036088586E-004   6.5762390499999999        3.6043308675289154E-002   1.3340278528630733E-002  -1.4394777826964855E-002   3.3257945906370878E-003
   1.0000000474974513E-003   6.5762390499999999        3.8463700562715530E-002   1.4678918756544590E-002  -1.5947632491588593E-002   4.1557308286428452E-003
   1.3183000264689326E-003   6.5762390499999999        4.1148114949464798E-002   1.6153384000062943E-002  -1.7628928646445274E-002   5.1827449351549149E-003
   1.7377999611198902E-003   6.5762390499999999        4.4153209775686264E-002   1.7786107957363129E-002  -1.9424146041274071E-002   6.4608524553477764E-003
   2.2909000981599092E-003   6.5762390499999999        4.7556243836879730E-002   1.9607907161116600E-002  -2.1306805312633514E-002   8.0632446333765984E-003
   3.0199999455362558E-003   6.5762390499999999        5.1457196474075317E-002   2.1658470854163170E-002  -2.3229984566569328E-002   1.0087086819112301E-002
   3.9810999296605587E-003   6.5762390499999999        5.5989470332860947E-002   2.3991547524929047E-002  -2.5119580328464508E-002   1.2663107365369797E-002
   5.2481000311672688E-003   6.5762390499999999        6.1330169439315796E-002   2.6679970324039459E-002  -2.6862744241952896E-002   1.5966435894370079E-002
   6.9182999432086945E-003   6.5762390499999999        6.7712642252445221E-002   2.9822312295436859E-002  -2.8292493894696236E-002   2.0229440182447433E-002
   9.1201001778244972E-003   6.5762390499999999        7.5443543493747711E-002   3.3552698791027069E-002  -2.9168337583541870E-002   2.5757374241948128E-002
   1.2023000046610832E-002   6.5762390499999999        8.4921285510063171E-002   3.8052931427955627E-002  -2.9151234775781631E-002   3.2943528145551682E-002
   1.5848999843001366E-002   6.5762390499999999        9.6649147570133209E-002   4.3564811348915100E-002  -2.7774702757596970E-002   4.2275045067071915E-002
   2.0893000066280365E-002   6.5762390499999999       0.11125818639993668        5.0411459058523178E-002  -2.4412989616394043E-002   5.4335832595825195E-002
   2.7542000636458397E-002   6.5762390499999999       0.12949292361736298        5.9007506817579269E-002  -1.8255488947033882E-002   6.9759815931320190E-002
   3.6308001726865768E-002   6.5762390499999999       0.15218001604080200        6.9870248436927795E-002  -8.2980273291468620E-003   8.9135117828845978E-002
   4.7862999141216278E-002   6.5762390499999999       0.18010440468788147        8.3597749471664429E-002   6.6120503470301628E-003  0.11277790367603302     
   6.3096001744270325E-002   6.5762390499999999       0.21378010511398315       0.10080639272928238        2.7645738795399666E-002  0.14035047590732574     
   8.3176001906394958E-002   6.5762390499999999       0.25298106670379639       0.12195137143135071        5.5680379271507263E-002  0.17022570967674255     
  0.10000000149011612        6.5762390499999999       0.28142774105072021       0.13824380934238434        7.8329950571060181E-002  0.18969064950942993     
  0.12500000000000000        6.5762390499999999       0.31657734513282776       0.15990103781223297       0.10939626395702362       0.20987023413181305     
  0.15000000596046448        6.5762390499999999       0.34364387392997742       0.17836834490299225       0.13660004734992981       0.22072374820709229     
  0.17499999701976776        6.5762390499999999       0.36318185925483704       0.19357156753540039       0.15955905616283417       0.22367218136787415     
  0.20000000298023224        6.5762390499999999       0.37580054998397827       0.20551328361034393       0.17818938195705414       0.22016286849975586     
  0.22499999403953552        6.5762390499999999       0.38214102387428284       0.21425905823707581       0.19258162379264832       0.21158120036125183     
  0.25000000000000000        6.5762390499999999       0.38285818696022034       0.21992512047290802       0.20293277502059937       0.19920128583908081     
  0.27500000596046448        6.5762390499999999       0.37860709428787231       0.22266839444637299       0.20950548350811005       0.18415977060794830     
  0.30000001192092896        6.5762390499999999       0.37003287672996521       0.22267811000347137       0.21260248124599457       0.16744421422481537     
  0.32499998807907104        6.5762390499999999       0.35776290297508240       0.22016888856887817       0.21254977583885193       0.14989118278026581     
  0.34999999403953552        6.5762390499999999       0.34240099787712097       0.21537478268146515       0.20968531072139740       0.13219046592712402     
  0.37500000000000000        6.5762390499999999       0.32452309131622314       0.20854420959949493       0.20435099303722382       0.11489357054233551     
  0.40000000596046448        6.5762390499999999       0.30467364192008972       0.19993536174297333       0.19688712060451508        9.8424918949604034E-002
  0.42500001192092896        6.5762390499999999       0.28336316347122192       0.18981216847896576       0.18762822449207306        8.3094552159309387E-002
  0.44999998807907104        6.5762390499999999       0.26106622815132141       0.17844067513942719       0.17689986526966095        6.9111786782741547E-002
  0.47499999403953552        6.5762390499999999       0.23822014033794403       0.16608566045761108       0.16501627862453461        5.6599032133817673E-002
  0.50000000000000000        6.5762390499999999       0.21522389352321625       0.15300755202770233       0.15227822959423065        4.5605529099702835E-002
  0.52499997615814209        6.5762390499999999       0.19243746995925903       0.13945952057838440       0.13897137343883514        3.6120530217885971E-002
  0.55000001192092896        6.5762390499999999       0.17018157243728638       0.12568485736846924       0.12536463141441345        2.8085770085453987E-002
  0.57499998807907104        6.5762390499999999       0.14873744547367096       0.11191436648368835       0.11170879751443863        2.1407019346952438E-002
  0.60000002384185791        6.5762390499999999       0.12834697961807251        9.8363988101482391E-002   9.8235063254833221E-002   1.5964578837156296E-002
  0.62500000000000000        6.5762390499999999       0.10921299457550049        8.5232578217983246E-002   8.5153721272945404E-002   1.1622639372944832E-002
  0.64999997615814209        6.5762390499999999        9.1499626636505127E-002   7.2699703276157379E-002   7.2652764618396759E-002   8.2374382764101028E-003
  0.67500001192092896        6.5762390499999999        7.5332954525947571E-002   6.0923676937818527E-002   6.0896541923284531E-002   5.6641879491508007E-003
  0.69999998807907104        6.5762390499999999        6.0801714658737183E-002   5.0039641559123993E-002   5.0024446099996567E-002   3.7627660203725100E-003
  0.72500002384185791        6.5762390499999999        4.7958146780729294E-002   4.0157809853553772E-002   4.0149588137865067E-002   2.4021943099796772E-003
  0.75000000000000000        6.5762390499999999        3.6818984895944595E-002   3.1361859291791916E-002   3.1357578933238983E-002   1.4639473520219326E-003
  0.77499997615814209        6.5762390499999999        2.7366599068045616E-002   2.3707455024123192E-002   2.3705322295427322E-002   8.4415514720603824E-004
  0.80000001192092896        6.5762390499999999        1.9550232216715813E-002   1.7220947891473770E-002   1.7219951376318932E-002   4.5479589607566595E-004
  0.82499998807907104        6.5762390499999999        1.3287388719618320E-002   1.1898246593773365E-002   1.1897841468453407E-002   2.2398891451302916E-004
  0.85000002384185791        6.5762390499999999        8.4653310477733612E-003   7.7038481831550598E-003   7.7037638984620571E-003   9.5520103059243411E-005
  0.87500000000000000        6.5762390499999999        4.9426830373704433E-003   4.5700529590249062E-003   4.5701712369918823E-003   2.7749514629249461E-005
  0.89999997615814209        6.5762390499999999        2.5511605199426413E-003   2.3963525891304016E-003   2.3966310545802116E-003  -7.9412930062972009E-006
  0.92500001192092896        6.5762390499999999        1.0974131291732192E-003   1.0490112472325563E-003   1.0494368616491556E-003  -2.9001805160078220E-005
  0.94999998807907104        6.5762390499999999        3.6505056777969003E-004   3.6089669447392225E-004   3.6144998739473522E-004  -4.3714480852941051E-005
  0.97500002384185791        6.5762390499999999        1.1702739720931277E-004   1.3173274055588990E-004   1.3236039376351982E-004  -5.3221279813442379E-005
   1.0000000000000000        6.5762390499999999        9.9134558695368469E-005   1.2952758697792888E-004   1.3012099952902645E-004  -5.3499748901231214E-005
   9.9999997171806854E-010   8.4321124930000000        2.8903642669320107E-003  -9.8282913677394390E-004  -1.1652532266452909E-003  -1.3244630827102810E-004
   1.3183000246996812E-009   8.4321124930000000        3.0252123251557350E-003  -9.8743650596588850E-004  -1.1904286220669746E-003  -1.3545074034482241E-004
   1.7378000150003459E-009   8.4321124930000000        3.1669826712459326E-003  -9.9010788835585117E-004  -1.2158663012087345E-003  -1.3854613644070923E-004
   2.2908999142146058E-009   8.4321124930000000        3.3161269966512918E-003  -9.9063117522746325E-004  -1.2415975797921419E-003  -1.4174389070831239E-004
   3.0200000278313155E-009   8.4321124930000000        3.4730322659015656E-003  -9.8877551499754190E-004  -1.2676453916355968E-003  -1.4505450963042676E-004
   3.9810998941902653E-009   8.4321124930000000        3.6381417885422707E-003  -9.8429177887737751E-004  -1.2940472224727273E-003  -1.4849010040052235E-004
   5.2481001766579993E-009   8.4321124930000000        3.8119365926831961E-003  -9.7691011615097523E-004  -1.3208525488153100E-003  -1.5206386160571128E-004
   6.9183001549788514E-009   8.4321124930000000        3.9949100464582443E-003  -9.6633954672142863E-004  -1.3481207424774766E-003  -1.5578931197524071E-004
   9.1201002305751899E-009   8.4321124930000000        4.1875992901623249E-003  -9.5226528355851769E-004  -1.3759278226643801E-003  -1.5968074148986489E-004
   1.2023000373062587E-008   8.4321124930000000        4.3905861675739288E-003  -9.3434588052332401E-004  -1.4043680857867002E-003  -1.6375271661672741E-004
   1.5849000334355878E-008   8.4321124930000000        4.6044043265283108E-003  -9.1222126502543688E-004  -1.4335443265736103E-003  -1.6801778110675514E-004
   2.0892999330612838E-008   8.4321124930000000        4.8297489993274212E-003  -8.8549091015011072E-004  -1.4635993866249919E-003  -1.7248990479856730E-004
   2.7542000680114143E-008   8.4321124930000000        5.0672683864831924E-003  -8.5373170441016555E-004  -1.4946908922865987E-003  -1.7717947775963694E-004
   3.6307998385609608E-008   8.4321124930000000        5.3177140653133392E-003  -8.1647990737110376E-004  -1.5270153526216745E-003  -1.8209504196420312E-004
   4.7863000673942224E-008   8.4321124930000000        5.5818050168454647E-003  -7.7324721496552229E-004  -1.5607941895723343E-003  -1.8723917310126126E-004
   6.3096003088958241E-008   8.4321124930000000        5.8603808283805847E-003  -7.2349648689851165E-004  -1.5962993493303657E-003  -1.9260967383161187E-004
   8.3175997644957533E-008   8.4321124930000000        6.1542806215584278E-003  -6.6665816120803356E-004  -1.6338429413735867E-003  -1.9819482986349612E-004
   1.0965000285523274E-007   8.4321124930000000        6.4644720405340195E-003  -6.0210435185581446E-004  -1.6738002886995673E-003  -2.0397308981046081E-004
   1.4453999597208167E-007   8.4321124930000000        6.7918091081082821E-003  -5.2919657900929451E-004  -1.7165858298540115E-003  -2.0990495977457613E-004
   1.9054999711443088E-007   8.4321124930000000        7.1375314146280289E-003  -4.4717415585182607E-004  -1.7627266934141517E-003  -2.1593789278995246E-004
   2.5118998792095226E-007   8.4321124930000000        7.5025488622486591E-003  -3.5531309549696743E-004  -1.8127782968804240E-003  -2.2198820079211146E-004
   3.3112999631157436E-007   8.4321124930000000        7.8881243243813515E-003  -2.5276551605202258E-004  -1.8674250459298491E-003  -2.2794691903982311E-004
   4.3651999703797628E-007   8.4321124930000000        8.2955379039049149E-003  -1.3863386993762106E-004  -1.9274483202025294E-003  -2.3366620007436723E-004
   5.7544002629583701E-007   8.4321124930000000        8.7260594591498375E-003  -1.1979204828094225E-005  -1.9937350880354643E-003  -2.3895032063592225E-004
   7.5857997217099182E-007   8.4321124930000000        9.1811679303646088E-003   1.2824306031689048E-004  -2.0673249382525682E-003  -2.4354801280423999E-004
   9.9999999747524271E-007   8.4321124930000000        9.6623562276363373E-003   2.8313029906712472E-004  -2.1493982058018446E-003  -2.4713727179914713E-004
   1.3182999509808724E-006   8.4321124930000000        1.0171324945986271E-002   4.5389836304821074E-004  -2.2413274273276329E-003  -2.4931220104917884E-004
   1.7377999483869644E-006   8.4321124930000000        1.0709619149565697E-002   6.4176018349826336E-004  -2.3446313571184874E-003  -2.4956447305157781E-004
   2.2909000563231530E-006   8.4321124930000000        1.1279315687716007E-002   8.4816629532724619E-004  -2.4611265398561954E-003  -2.4726454284973443E-004
   3.0199998946045525E-006   8.4321124930000000        1.1882286518812180E-002   1.0745532345026731E-003  -2.5928134564310312E-003  -2.4163747730199248E-004
   3.9810997805034276E-006   8.4321124930000000        1.2520666234195232E-002   1.3225093716755509E-003  -2.7419936377555132E-003  -2.3173641238827258E-004
   5.2481000238913111E-006   8.4321124930000000        1.3196791522204876E-002   1.5937597490847111E-003  -2.9112887568771839E-003  -2.1641016064677387E-004
   6.9183001869532745E-006   8.4321124930000000        1.3913108967244625E-002   1.8901338335126638E-003  -3.1036525033414364E-003  -1.9426942162681371E-004
   9.1201000032015145E-006   8.4321124930000000        1.4672319404780865E-002   2.2136247716844082E-003  -3.3224362414330244E-003  -1.6364312614314258E-004
   1.2022999726468697E-005   8.4321124930000000        1.5477393753826618E-002   2.5664004497230053E-003  -3.5714311525225639E-003  -1.2252917804289609E-004
   1.5849000192247331E-005   8.4321124930000000        1.6331225633621216E-002   2.9506497085094452E-003  -3.8547846488654613E-003  -6.8563240347430110E-005
   2.0892999600619078E-005   8.4321124930000000        1.7237501218914986E-002   3.3689634874463081E-003  -4.1773030534386635E-003   1.0898534128500614E-006
   2.7542000680114143E-005   8.4321124930000000        1.8199903890490532E-002   3.8239867426455021E-003  -4.5442222617566586E-003   8.9760491391643882E-005
   3.6307999835116789E-005   8.4321124930000000        1.9222775474190712E-002   4.3187052942812443E-003  -4.9614412710070610E-003   2.0140100969001651E-004
   4.7862999053904787E-005   8.4321124930000000        2.0310625433921814E-002   4.8562111333012581E-003  -5.4353256709873676E-003   3.4063076600432396E-004
   6.3095998484641314E-005   8.4321124930000000        2.1468859165906906E-002   5.4400344379246235E-003  -5.9729688800871372E-003   5.1292381249368191E-004
   8.3175997133366764E-005   8.4321124930000000        2.2703407332301140E-002   6.0739400796592236E-003  -6.5819593146443367E-003   7.2469509905204177E-004
   1.0964999819407240E-004   8.4321124930000000        2.4021426215767860E-002   6.7622582428157330E-003  -7.2705871425569057E-003   9.8357326351106167E-004
   1.4453999756369740E-004   8.4321124930000000        2.5430515408515930E-002   7.5094169005751610E-003  -8.0472081899642944E-003   1.2984331697225571E-003
   1.9054999575018883E-004   8.4321124930000000        2.6941152289509773E-002   8.3211725577712059E-003  -8.9212357997894287E-003   1.6801723977550864E-003
   2.5119000929407775E-004   8.4321124930000000        2.8564034029841423E-002   9.2031061649322510E-003  -9.9011585116386414E-003   2.1414109505712986E-003
   3.3112999517470598E-004   8.4321124930000000        3.0313616618514061E-002   1.0162396356463432E-002  -1.0995824821293354E-002   2.6977614033967257E-003
   4.3652000022120774E-004   8.4321124930000000        3.2207433134317398E-002   1.1207306757569313E-002  -1.2213038280606270E-002   3.3682514913380146E-003
   5.7544000446796417E-004   8.4321124930000000        3.4266993403434753E-002   1.2347473762929440E-002  -1.3558593578636646E-002   4.1762618348002434E-003
   7.5857999036088586E-004   8.4321124930000000        3.6520235240459442E-002   1.3594978488981724E-002  -1.5035730786621571E-002   5.1513132639229298E-003
   1.0000000474974513E-003   8.4321124930000000        3.9002515375614166E-002   1.4964565634727478E-002  -1.6642842441797256E-002   6.3306614756584167E-003
   1.3183000264689326E-003   8.4321124930000000        4.1760213673114777E-002   1.6475215554237366E-002  -1.8371745944023132E-002   7.7623883262276649E-003
   1.7377999611198902E-003   8.4321124930000000        4.4852189719676971E-002   1.8150454387068748E-002  -2.0203111693263054E-002   9.5078786835074425E-003
   2.2909000981599092E-003   8.4321124930000000        4.8358302563428879E-002   2.0022429525852203E-002  -2.2104246541857719E-002   1.1648626066744328E-002
   3.0199999455362558E-003   8.4321124930000000        5.2381332963705063E-002   2.2132385522127151E-002  -2.4020282551646233E-002   1.4290058054029942E-002
   3.9810999296605587E-003   8.4321124930000000        5.7057656347751617E-002   2.4535849690437317E-002  -2.5867247954010963E-002   1.7570827156305313E-002
   5.2481000311672688E-003   8.4321124930000000        6.2567234039306641E-002   2.7307627722620964E-002  -2.7520339936017990E-002   2.1672368049621582E-002
   6.9182999432086945E-003   8.4321124930000000        6.9145672023296356E-002   3.0548311769962311E-002  -2.8798617422580719E-002   2.6829520240426064E-002
   9.1201001778244972E-003   8.4321124930000000        7.7100493013858795E-002   3.4393854439258575E-002  -2.9446052387356758E-002   3.3342968672513962E-002
   1.2023000046610832E-002   8.4321124930000000        8.6828343570232391E-002   3.9027232676744461E-002  -2.9107654467225075E-002   4.1589263826608658E-002
   1.5848999843001366E-002   8.4321124930000000        9.8825894296169281E-002   4.4689878821372986E-002  -2.7303045615553856E-002   5.2018765360116959E-002
   2.0893000066280365E-002   8.4321124930000000       0.11371004581451416        5.1701806485652924E-002  -2.3398347198963165E-002   6.5149530768394470E-002
   2.7542000636458397E-002   8.4321124930000000       0.13219903409481049        6.0469496995210648E-002  -1.6587512567639351E-002   8.1507094204425812E-002
   3.6308001726865768E-002   8.4321124930000000       0.15507550537586212        7.1493931114673615E-002  -5.8929659426212311E-003  0.10151625424623489     
   4.7862999141216278E-002   8.4321124930000000       0.18305560946464539        8.5343934595584869E-002   9.7761433571577072E-003  0.12526601552963257     
   6.3096001744270325E-002   8.4321124930000000       0.21655341982841492       0.10258782655000687        3.1480029225349426E-002  0.15213505923748016     
   8.3176001906394958E-002   8.4321124930000000       0.25520926713943481       0.12360733747482300        5.9925504028797150E-002  0.18019846081733704     
  0.10000000149011612        8.4321124930000000       0.28301116824150085       0.13967733085155487        8.2594893872737885E-002  0.19772897660732269     
  0.12500000000000000        8.4321124930000000       0.31700339913368225       0.16085641086101532       0.11329093575477600       0.21478104591369629     
  0.15000000596046448        8.4321124930000000       0.34278330206871033       0.17871980369091034       0.13979457318782806       0.22256168723106384     
  0.17499999701976776        8.4321124930000000       0.36099541187286377       0.19323959946632385       0.16185119748115540       0.22273269295692444     
  0.20000000298023224        8.4321124930000000       0.37231492996215820       0.20445628464221954       0.17947223782539368       0.21686957776546478     
  0.22499999403953552        8.4321124930000000       0.37743148207664490       0.21246692538261414       0.19281941652297974       0.20641261339187622     
  0.25000000000000000        8.4321124930000000       0.37703514099121094       0.21741393208503723       0.20214231312274933       0.19264224171638489     
  0.27500000596046448        8.4321124930000000       0.37180572748184204       0.21947586536407471       0.20774196088314056       0.17666961252689362     
  0.30000001192092896        8.4321124930000000       0.36240464448928833       0.21885958313941956       0.20994845032691956       0.15943688154220581     
  0.32499998807907104        8.4321124930000000       0.34946867823600769       0.21579365432262421       0.20910656452178955       0.14172378182411194     
  0.34999999403953552        8.4321124930000000       0.33360537886619568       0.21052286028862000       0.20556627213954926       0.12415810674428940     
  0.37500000000000000        8.4321124930000000       0.31538966298103333       0.20330323278903961       0.19967623054981232       0.10722877085208893     
  0.40000000596046448        8.4321124930000000       0.29536104202270508       0.19439782202243805       0.19177919626235962        9.1300159692764282E-002
  0.42500001192092896        8.4321124930000000       0.27402192354202271       0.18407285213470459       0.18220882117748260        7.6627150177955627E-002
  0.44999998807907104        8.4321124930000000       0.25183624029159546       0.17259429395198822       0.17128704488277435        6.3370145857334137E-002
  0.47499999403953552        8.4321124930000000       0.22922846674919128       0.16022467613220215       0.15932223200798035        5.1609788089990616E-002
  0.50000000000000000        8.4321124930000000       0.20658323168754578       0.14722028374671936       0.14660759270191193        4.1360989212989807E-002
  0.52499997615814209        8.4321124930000000       0.18424497544765472       0.13382834196090698       0.13341963291168213        3.2586079090833664E-002
  0.55000001192092896        8.4321124930000000       0.16251802444458008       0.12028465420007706       0.12001706659793854        2.5206945836544037E-002
  0.57499998807907104        8.4321124930000000       0.14166681468486786       0.10681121796369553       0.10663942992687225        1.9116016104817390E-002
  0.60000002384185791        8.4321124930000000       0.12191629409790039        9.3614026904106140E-002   9.3506023287773132E-002   1.4186039566993713E-002
  0.62500000000000000        8.4321124930000000       0.10345251113176346        8.0881088972091675E-002   8.0814652144908905E-002   1.0278617963194847E-002
  0.64999997615814209        8.4321124930000000        8.6423285305500031E-002   6.8780452013015747E-002   6.8740531802177429E-002   7.2514875791966915E-003
  0.67500001192092896        8.4321124930000000        7.0939078927040100E-002   5.7458497583866119E-002   5.7435084134340286E-002   4.9645486287772655E-003
  0.69999998807907104        8.4321124930000000        5.7073965668678284E-002   4.7038231045007706E-002   4.7024857252836227E-002   3.2846850808709860E-003
  0.72500002384185791        8.4321124930000000        4.4866729527711868E-002   3.7617839872837067E-002   3.7610419094562531E-002   2.0894177723675966E-003
  0.75000000000000000        8.4321124930000000        3.4322079271078110E-002   2.9269341379404068E-002   2.9265355318784714E-002   1.2694678734987974E-003
  0.77499997615814209        8.4321124930000000        2.5412006303668022E-002   2.2037398070096970E-002   2.2035343572497368E-002   7.3031050851568580E-004
  0.80000001192092896        8.4321124930000000        1.8077241256833076E-002   1.5938347205519676E-002   1.5937354415655136E-002   3.9283122168853879E-004
  0.82499998807907104        8.4321124930000000        1.2228871695697308E-002   1.0959387756884098E-002   1.0958976112306118E-002   1.9320090359542519E-004
  0.85000002384185791        8.4321124930000000        7.7500543557107449E-003   7.0579890161752701E-003   7.0579093880951405E-003   8.2107006164733320E-005
  0.87500000000000000        8.4321124930000000        4.4978796504437923E-003   4.1615031659603119E-003   4.1616405360400677E-003   2.3482936740037985E-005
  0.89999997615814209        8.4321124930000000        2.3053805343806744E-003   2.1670227870345116E-003   2.1673326846212149E-003  -7.1164186010719277E-006
  0.92500001192092896        8.4321124930000000        9.8373217042535543E-004   9.4152934616431594E-004   9.4199238810688257E-004  -2.4350174498977140E-005
  0.94999998807907104        8.4321124930000000        3.2476562773808837E-004   3.2245164038613439E-004   3.2303851912729442E-004  -3.5008593840757385E-005
  0.97500002384185791        8.4321124930000000        1.0411559196654707E-004   1.1897909280378371E-004   1.1962105054408312E-004  -3.9910195482661948E-005
   1.0000000000000000        8.4321124930000000        8.6241459939628839E-005   1.1539856495801359E-004   1.1596469266805798E-004  -3.5723754990613088E-005
   9.9999997171806854E-010   10.811730010000000        2.9085304122418165E-003  -9.8258489742875099E-004  -1.1641241144388914E-003  -1.7652670794632286E-004
   1.3183000246996812E-009   10.811730010000000        3.0443300493061543E-003  -9.8688632715493441E-004  -1.1892430484294891E-003  -1.8054204701911658E-004
   1.7378000150003459E-009   10.811730010000000        3.1871064566075802E-003  -9.8922045435756445E-004  -1.2146264780312777E-003  -1.8467850168235600E-004
   2.2908999142146058E-009   10.811730010000000        3.3373152837157249E-003  -9.8937260918319225E-004  -1.2403071159496903E-003  -1.8895026005338877E-004
   3.0200000278313155E-009   10.811730010000000        3.4953467547893524E-003  -9.8710926249623299E-004  -1.2663096422329545E-003  -1.9336986588314176E-004
   3.9810998941902653E-009   10.811730010000000        3.6616479046642780E-003  -9.8217825870960951E-004  -1.2926736380904913E-003  -1.9795159460045397E-004
   5.2481001766579993E-009   10.811730010000000        3.8367041852325201E-003  -9.7430666210129857E-004  -1.3194516068324447E-003  -2.0271059474907815E-004
   6.9183001549788514E-009   10.811730010000000        4.0210131555795670E-003  -9.6320029115304351E-004  -1.3467061799019575E-003  -2.0766176749020815E-004
   9.1201002305751899E-009   10.811730010000000        4.2151166126132011E-003  -9.4854057533666492E-004  -1.3745174510404468E-003  -2.1282018860802054E-004
   1.2023000373062587E-008   10.811730010000000        4.4196019880473614E-003  -9.2998211039230227E-004  -1.4029848389327526E-003  -2.1820032270625234E-004
   1.5849000334355878E-008   10.811730010000000        4.6350080519914627E-003  -9.0716086560860276E-004  -1.4322171919047832E-003  -2.2381276357918978E-004
   2.0892999330612838E-008   10.811730010000000        4.8620351590216160E-003  -8.7967154104262590E-004  -1.4623648021370173E-003  -2.2966854157857597E-004
   2.7542000680114143E-008   10.811730010000000        5.1013389602303505E-003  -8.4708642680197954E-004  -1.4935943763703108E-003  -2.3577228421345353E-004
   3.6307998385609608E-008   10.811730010000000        5.3536775521934032E-003  -8.0893625272437930E-004  -1.5261130174621940E-003  -2.4212412245105952E-004
   4.7863000673942224E-008   10.811730010000000        5.6197769008576870E-003  -7.6472741784527898E-004  -1.5601553022861481E-003  -2.4871403002180159E-004
   6.3096003088958241E-008   10.811730010000000        5.9004840441048145E-003  -7.1391643723472953E-004  -1.5960086602717638E-003  -2.5552284205332398E-004
   8.3175997644957533E-008   10.811730010000000        6.1966469511389732E-003  -6.5592746250331402E-004  -1.6340035945177078E-003  -2.6251576491631567E-004
   1.0965000285523274E-007   10.811730010000000        6.5092425793409348E-003  -5.9012521523982286E-004  -1.6745373141020536E-003  -2.6964113931171596E-004
   1.4453999597208167E-007   10.811730010000000        6.8391347303986549E-003  -5.1586417248472571E-004  -1.7180503346025944E-003  -2.7681980282068253E-004
   1.9054999711443088E-007   10.811730010000000        7.1875755675137043E-003  -4.3237445061095059E-004  -1.7651011003181338E-003  -2.8394986293278635E-004
   2.5118998792095226E-007   10.811730010000000        7.5554843060672283E-003  -3.3892397186718881E-004  -1.8162807682529092E-003  -2.9088385053910315E-004
   3.3112999631157436E-007   10.811730010000000        7.9441396519541740E-003  -2.3465481353923678E-004  -1.8723165849223733E-003  -2.9743424966000021E-004
   4.3651999703797628E-007   10.811730010000000        8.3548333495855331E-003  -1.1865866690641269E-004  -1.9340401049703360E-003  -3.0335556948557496E-004
   5.7544002629583701E-007   10.811730010000000        8.7888548150658607E-003   1.0014637155109085E-005  -2.0023966208100319E-003  -3.0833226628601551E-004
   7.5857997217099182E-007   10.811730010000000        9.2476997524499893E-003   1.5242250810842961E-004  -2.0784935913980007E-003  -3.1196692725643516E-004
   9.9999999747524271E-007   10.811730010000000        9.7328796982765198E-003   3.0967599013820291E-004  -2.1635896991938353E-003  -3.1376068363897502E-004
   1.3182999509808724E-006   10.811730010000000        1.0246121324598789E-002   4.8300650087185204E-004  -2.2591487504541874E-003  -3.1309429323300719E-004
   1.7377999483869644E-006   10.811730010000000        1.0788992047309875E-002   6.7364273127168417E-004  -2.3667919449508190E-003  -3.0920596327632666E-004
   2.2909000563231530E-006   10.811730010000000        1.1363600380718708E-002   8.8305486133322120E-004  -2.4884564336389303E-003  -3.0116157722659409E-004
   3.0199998946045525E-006   10.811730010000000        1.1971851810812950E-002   1.1126993922516704E-003  -2.6262761093676090E-003  -2.8782853041775525E-004
   3.9810997805034276E-006   10.811730010000000        1.2615919113159180E-002   1.3641878031194210E-003  -2.7827045414596796E-003  -2.6783804059959948E-004
   5.2481000238913111E-006   10.811730010000000        1.3298184610903263E-002   1.6392710385844111E-003  -2.9605338349938393E-003  -2.3954380594659597E-004
   6.9183001869532745E-006   10.811730010000000        1.4021147973835468E-002   1.9398077856749296E-003  -3.1629065051674843E-003  -2.0098043023608625E-004
   9.1201000032015145E-006   10.811730010000000        1.4787573367357254E-002   2.2678242530673742E-003  -3.3933818340301514E-003  -1.4980699052102864E-004
   1.2022999726468697E-005   10.811730010000000        1.5600502490997314E-002   2.6255268603563309E-003  -3.6559787113219500E-003  -8.3245526184327900E-005
   1.5849000192247331E-005   10.811730010000000        1.6462918370962143E-002   3.0151465907692909E-003  -3.9550829678773880E-003   1.9491255898174131E-006
   2.0892999600619078E-005   10.811730010000000        1.7378605902194977E-002   3.4393260721117258E-003  -4.2957607656717300E-003   1.0963914246531203E-004
   2.7542000680114143E-005   10.811730010000000        1.8351377919316292E-002   3.9007682353258133E-003  -4.6835108660161495E-003   2.4431422934867442E-004
   3.6307999835116789E-005   10.811730010000000        1.9385723397135735E-002   4.4025299139320850E-003  -5.1245009526610374E-003   4.1125749703496695E-004
   4.7862999053904787E-005   10.811730010000000        2.0486334338784218E-002   4.9477820284664631E-003  -5.6253494694828987E-003   6.1657972401008010E-004
   6.3095998484641314E-005   10.811730010000000        2.1658835932612419E-002   5.5401544086635113E-003  -6.1933845281600952E-003   8.6745986482128501E-004
   8.3175997133366764E-005   10.811730010000000        2.2909421473741531E-002   6.1835274100303650E-003  -6.8363798782229424E-003   1.1722225463017821E-003
   1.0964999819407240E-004   10.811730010000000        2.4245578795671463E-002   6.8823732435703278E-003  -7.5627537444233894E-003   1.5406738966703415E-003
   1.4453999756369740E-004   10.811730010000000        2.5675293058156967E-002   7.6412861235439777E-003  -8.3808610215783119E-003   1.9840756431221962E-003
   1.9054999575018883E-004   10.811730010000000        2.7209537103772163E-002   8.4662372246384621E-003  -9.3000140041112900E-003   2.5161441881209612E-003
   2.5119000929407775E-004   10.811730010000000        2.8859589248895645E-002   9.3630533665418625E-003  -1.0328344069421291E-002   3.1524992082268000E-003
   3.3112999517470598E-004   10.811730010000000        3.0640628188848495E-002   1.0339227505028248E-002  -1.1474112980067730E-002   3.9122602902352810E-003
   4.3652000022120774E-004   10.811730010000000        3.2571058720350266E-002   1.1403406038880348E-002  -1.2744171544909477E-002   4.8183803446590900E-003
   5.7544000446796417E-004   10.811730010000000        3.4673448652029037E-002   1.2565691024065018E-002  -1.4142894186079502E-002   5.8985981158912182E-003
   7.5857999036088586E-004   10.811730010000000        3.6977011710405350E-002   1.3838741928339005E-002  -1.5671525150537491E-002   7.1873986162245274E-003
   1.0000000474974513E-003   10.811730010000000        3.9518617093563080E-002   1.5238004736602306E-002  -1.7325717955827713E-002   8.7275151163339615E-003
   1.3183000264689326E-003   10.811730010000000        4.2346447706222534E-002   1.6783321276307106E-002  -1.9093636423349380E-002   1.0573145002126694E-002
   1.7377999611198902E-003   10.811730010000000        4.5521415770053864E-002   1.8499232828617096E-002  -2.0951176062226295E-002   1.2792036868631840E-002
   2.2909000981599092E-003   10.811730010000000        4.9125760793685913E-002   2.0419139415025711E-002  -2.2859551012516022E-002   1.5472654253244400E-002
   3.0199999455362558E-003   10.811730010000000        5.3264822810888290E-002   2.2585704922676086E-002  -2.4756252765655518E-002   1.8726911395788193E-002
   3.9810999296605587E-003   10.811730010000000        5.8077625930309296E-002   2.5056093931198120E-002  -2.6547959074378014E-002   2.2699061781167984E-002
   5.2481000311672688E-003   10.811730010000000        6.3746631145477295E-002   2.7906883507966995E-002  -2.8098734095692635E-002   2.7573848143219948E-002
   6.9182999432086945E-003   10.811730010000000        7.0509277284145355E-002   3.1240446493029594E-002  -2.9214886948466301E-002   3.3584844321012497E-002
   9.1201001778244972E-003   10.811730010000000        7.8673534095287323E-002   3.5194292664527893E-002  -2.9626565054059029E-002   4.1023697704076767E-002
   1.2023000046610832E-002   10.811730010000000        8.8633842766284943E-002   3.9952240884304047E-002  -2.8965091332793236E-002   5.0245273858308792E-002
   1.5848999843001366E-002   10.811730010000000       0.10087999701499939        4.5755047351121902E-002  -2.6739070191979408E-002   6.1658356338739395E-002
   2.0893000066280365E-002   10.811730010000000       0.11601479351520538        5.2919343113899231E-002  -2.2309845313429832E-002   7.5711719691753387E-002
   2.7542000636458397E-002   10.811730010000000       0.13473081588745117        6.1843384057283401E-002  -1.4879406429827213E-002   9.2822588980197906E-002
   3.6308001726865768E-002   10.811730010000000       0.15776850283145905        7.3012135922908783E-002  -3.4995563328266144E-003  0.11325927823781967     
   4.7862999141216278E-002   10.811730010000000       0.18577884137630463        8.6966276168823242E-002   1.2858167290687561E-002  0.13690178096294403     
   6.3096001744270325E-002   10.811730010000000       0.21908225119113922       0.10422848165035248        3.5147078335285187E-002  0.16287942230701447     
   8.3176001906394958E-002   10.811730010000000       0.25719571113586426       0.12511163949966431        6.3914760947227478E-002  0.18902286887168884     
  0.10000000149011612        10.811730010000000       0.28437250852584839       0.14095902442932129        8.6553052067756653E-002  0.20462483167648315     
  0.12500000000000000        10.811730010000000       0.31725913286209106       0.16167281568050385       0.11684049665927887       0.21867407858371735     
  0.15000000596046448        10.811730010000000       0.34182399511337280       0.17895838618278503       0.14264398813247681       0.22359542548656464     
  0.17499999701976776        10.811730010000000       0.35879504680633545       0.19283142685890198       0.16382828354835510       0.22124736011028290     
  0.20000000298023224        10.811730010000000       0.36890795826911926       0.20336796343326569       0.18049228191375732       0.21330083906650543     
  0.22499999403953552        10.811730010000000       0.37289616465568542       0.21069414913654327       0.19286178052425385       0.20122760534286499     
  0.25000000000000000        10.811730010000000       0.37148115038871765       0.21497647464275360       0.20123299956321716       0.18629865348339081     
  0.27500000596046448        10.811730010000000       0.36536431312561035       0.21641312539577484       0.20594042539596558       0.16959008574485779     
  0.30000001192092896        10.811730010000000       0.35522079467773438       0.21522673964500427       0.20733755826950073       0.15199385583400726     
  0.32499998807907104        10.811730010000000       0.34169471263885498       0.21165826916694641       0.20578485727310181       0.13423185050487518     
  0.34999999403953552        10.811730010000000       0.32539585232734680       0.20596167445182800       0.20164188742637634       0.11687155067920685     
  0.37500000000000000        10.811730010000000       0.30689692497253418       0.19839937984943390       0.19526222348213196       0.10034289956092834     
  0.40000000596046448        10.811730010000000       0.28673186898231506       0.18923823535442352       0.18698985874652863        8.4955178201198578E-002
  0.42500001192092896        10.811730010000000       0.26539462804794312       0.17874586582183838       0.17715661227703094        7.0913687348365784E-002
  0.44999998807907104        10.811730010000000       0.24333840608596802       0.16718752682209015       0.16608032584190369        5.8335818350315094E-002
  0.47499999403953552        10.811730010000000       0.22097514569759369       0.15482307970523834       0.15406331419944763        4.7266203910112381E-002
  0.50000000000000000        10.811730010000000       0.19867561757564545       0.14190430939197540       0.14139117300510406        3.7690833210945129E-002
  0.52499997615814209        10.811730010000000       0.17676942050457001       0.12867251038551331       0.12833160161972046        2.9549967497587204E-002
  0.55000001192092896        10.811730010000000       0.15554548799991608       0.11535610258579254       0.11513347923755646        2.2749787196516991E-002
  0.57499998807907104        10.811730010000000       0.13525252044200897       0.10216857492923737       0.10202574729919434        1.7172763124108315E-002
  0.60000002384185791        10.811730010000000       0.11609977483749390        8.9306488633155823E-002   8.9216515421867371E-002   1.2686679139733315E-002
  0.62500000000000000        10.811730010000000        9.8257854580879211E-002   7.6947644352912903E-002   7.6892018318176270E-002   9.1523658484220505E-003
  0.64999997615814209        10.811730010000000        8.1859685480594635E-002   6.5249390900135040E-002   6.5215662121772766E-002   6.4301504753530025E-003
  0.67500001192092896        10.811730010000000        6.7001603543758392E-002   5.4347094148397446E-002   5.4327055811882019E-002   4.3850694783031940E-003
  0.69999998807907104        10.811730010000000        5.3744517266750336E-002   4.4352706521749496E-002   4.4341057538986206E-002   2.8909118846058846E-003
  0.72500002384185791        10.811730010000000        4.2115263640880585E-002   3.5353533923625946E-002   3.5346925258636475E-002   1.8331558676436543E-003
  0.75000000000000000        10.811730010000000        3.2107982784509659E-002   2.7411153540015221E-002   2.7407515794038773E-002   1.1109012411907315E-003
  0.77499997615814209        10.811730010000000        2.3685682564973831E-002   2.0560501143336296E-002   2.0558577030897141E-002   6.3788780244067311E-004
  0.80000001192092896        10.811730010000000        1.6781887039542198E-002   1.4809165149927139E-002   1.4808215200901031E-002   3.4272065386176109E-004
  0.82499998807907104        10.811730010000000        1.1302422732114792E-002   1.0136881843209267E-002   1.0136485099792480E-002   1.6842417244333774E-004
  0.85000002384185791        10.811730010000000        7.1273404173552990E-003   6.4952541142702103E-003   6.4951870590448380E-003   7.1458511229138821E-005
  0.87500000000000000        10.811730010000000        4.1129696182906628E-003   3.8077216595411301E-003   3.8078757934272289E-003   2.0334564396762289E-005
  0.89999997615814209        10.811730010000000        2.0941612310707569E-003   1.9698136020451784E-003   1.9701435230672359E-003  -6.0371417021087836E-006
  0.92500001192092896        10.811730010000000        8.8677159510552883E-004   8.4976991638541222E-004   8.5025065345689654E-004  -2.0136640159762464E-005
  0.94999998807907104        10.811730010000000        2.9055817867629230E-004   2.8970267158001661E-004   2.9029569122940302E-004  -2.7653302822727710E-005
  0.97500002384185791        10.811730010000000        9.2914597189519554E-005   1.0775556438602507E-004   1.0837903391802683E-004  -2.9250488296383992E-005
   1.0000000000000000        10.811730010000000        7.5030977313872427E-005   1.0290597128914669E-004   1.0341221059206873E-004  -2.2236265067476779E-005
   9.9999997171806854E-010   13.862896859999999        2.9257957357913256E-003  -9.8231900483369827E-004  -1.1631044326350093E-003  -2.2062475909478962E-004
   1.3183000246996812E-009   13.862896859999999        3.0625006183981895E-003  -9.8632788285613060E-004  -1.1881734244525433E-003  -2.2564931714441627E-004
   1.7378000150003459E-009   13.862896859999999        3.2062339596450329E-003  -9.8833953961730003E-004  -1.2135101715102792E-003  -2.3082314874045551E-004
   2.2908999142146058E-009   13.862896859999999        3.3574553672224283E-003  -9.8813697695732117E-004  -1.2391488999128342E-003  -2.3616233374923468E-004
   3.0200000278313155E-009   13.862896859999999        3.5165576264262199E-003  -9.8548398818820715E-004  -1.2651165015995502E-003  -2.4168036179617047E-004
   3.9810998941902653E-009   13.862896859999999        3.6839924287050962E-003  -9.8012574017047882E-004  -1.2914551189169288E-003  -2.4739230866543949E-004
   5.2481001766579993E-009   13.862896859999999        3.8602487184107304E-003  -9.7178621217608452E-004  -1.3182205148041248E-003  -2.5331354117952287E-004
   6.9183001549788514E-009   13.862896859999999        4.0458277799189091E-003  -9.6016802126541734E-004  -1.3454792788252234E-003  -2.5945826200768352E-004
   9.1201002305751899E-009   13.862896859999999        4.2412769980728626E-003  -9.4494916265830398E-004  -1.3733161613345146E-003  -2.6583971339277923E-004
   1.2023000373062587E-008   13.862896859999999        4.4471882283687592E-003  -9.2578044859692454E-004  -1.4018365181982517E-003  -2.7246912941336632E-004
   1.5849000334355878E-008   13.862896859999999        4.6641048975288868E-003  -9.0229400666430593E-004  -1.4311562990769744E-003  -2.7935139951296151E-004
   2.0892999330612838E-008   13.862896859999999        4.8927334137260914E-003  -8.7408017134293914E-004  -1.4614341780543327E-003  -2.8649013256654143E-004
   2.7542000680114143E-008   13.862896859999999        5.1337350159883499E-003  -8.4070657612755895E-004  -1.4928471064195037E-003  -2.9387875110842288E-004
   3.6307998385609608E-008   13.862896859999999        5.3878747858107090E-003  -8.0169888678938150E-004  -1.5256145270541310E-003  -3.0150261591188610E-004
   4.7863000673942224E-008   13.862896859999999        5.6558852083981037E-003  -7.5655826367437840E-004  -1.5599854523316026E-003  -3.0933160451240838E-004
   6.3096003088958241E-008   13.862896859999999        5.9386212378740311E-003  -7.0473540108650923E-004  -1.5962648903951049E-003  -3.1732083880342543E-004
   8.3175997644957533E-008   13.862896859999999        6.2369382940232754E-003  -6.4564816420897841E-004  -1.6348036006093025E-003  -3.2540207030251622E-004
   1.0965000285523274E-007   13.862896859999999        6.5518235787749290E-003  -5.7865446433424950E-004  -1.6760238213464618E-003  -3.3348170109093189E-004
   1.4453999597208167E-007   13.862896859999999        6.8841488100588322E-003  -5.0310179358348250E-004  -1.7203941242769361E-003  -3.4142733784392476E-004
   1.9054999711443088E-007   13.862896859999999        7.2351777926087379E-003  -4.1821174090728164E-004  -1.7685072962194681E-003  -3.4907180815935135E-004
   2.5118998792095226E-007   13.862896859999999        7.6058413833379745E-003  -3.2324437052011490E-004  -1.8209936097264290E-003  -3.5618629772216082E-004
   3.3112999631157436E-007   13.862896859999999        7.9974299296736717E-003  -2.1733206813223660E-004  -1.8786266446113586E-003  -3.6248442484065890E-004
   4.3651999703797628E-007   13.862896859999999        8.4112510085105896E-003  -9.9556324130389839E-005  -1.9422919722273946E-003  -3.6760026705451310E-004
   5.7544002629583701E-007   13.862896859999999        8.8486066088080406E-003   3.1043800845509395E-005  -2.0129962358623743E-003  -3.7107322714291513E-004
   7.5857997217099182E-007   13.862896859999999        9.3110138550400734E-003   1.7553803627379239E-004  -2.0919195376336575E-003  -3.7233161856420338E-004
   9.9999999747524271E-007   13.862896859999999        9.8000010475516319E-003   3.3505051396787167E-004  -2.1804023999720812E-003  -3.7066888762637973E-004
   1.3182999509808724E-006   13.862896859999999        1.0317319072782993E-002   5.1082763820886612E-004  -2.2800033912062645E-003  -3.6521861329674721E-004
   1.7377999483869644E-006   13.862896859999999        1.0864557698369026E-002   7.0411321939900517E-004  -2.3924489505589008E-003  -3.5493005998432636E-004
   2.2909000563231530E-006   13.862896859999999        1.1443856172263622E-002   9.1639638412743807E-004  -2.5197991635650396E-003  -3.3852501655928791E-004
   3.0199998946045525E-006   13.862896859999999        1.2057150714099407E-002   1.1491528712213039E-003  -2.6643234305083752E-003  -3.1447308720089495E-004
   3.9810997805034276E-006   13.862896859999999        1.2706655077636242E-002   1.4040161622688174E-003  -2.8286261949688196E-003  -2.8094128356315196E-004
   5.2481000238913111E-006   13.862896859999999        1.3394791632890701E-002   1.6827625222504139E-003  -3.0156683642417192E-003  -2.3574491206090897E-004
   6.9183001869532745E-006   13.862896859999999        1.4124114997684956E-002   1.9872786942869425E-003  -3.2287756912410259E-003  -1.7629950889386237E-004
   9.1201000032015145E-006   13.862896859999999        1.4897446148097515E-002   2.3196232505142689E-003  -3.4717081580311060E-003  -9.9552111350931227E-005
   1.2022999726468697E-005   13.862896859999999        1.5717901289463043E-002   2.6820392813533545E-003  -3.7486997898668051E-003  -1.9087337932433002E-006
   1.5849000192247331E-005   13.862896859999999        1.6588542610406876E-002   3.0767982825636864E-003  -4.0643569082021713E-003   1.2079044245183468E-004
   2.0892999600619078E-005   13.862896859999999        1.7513262107968330E-002   3.5065938718616962E-003  -4.4239833950996399E-003   2.7346616843715310E-004
   2.7542000680114143E-005   13.862896859999999        1.8495989963412285E-002   3.9741848595440388E-003  -4.8333103768527508E-003   4.6178870252333581E-004
   3.6307999835116789E-005   13.862896859999999        1.9541362300515175E-002   4.4826958328485489E-003  -5.2987360395491123E-003   6.9238489959388971E-004
   4.7862999053904787E-005   13.862896859999999        2.0654242485761642E-002   5.0353761762380600E-003  -5.8270827867090702E-003   9.7285478841513395E-004
   6.3095998484641314E-005   13.862896859999999        2.1840471774339676E-002   5.6359507143497467E-003  -6.4258580096065998E-003   1.3120668008923531E-003
   8.3175997133366764E-005   13.862896859999999        2.3106498643755913E-002   6.2884110957384109E-003  -7.1029532700777054E-003   1.7202191520482302E-003
   1.0964999819407240E-004   13.862896859999999        2.4460127577185631E-002   6.9973682984709740E-003  -7.8668314963579178E-003   2.2092403378337622E-003
   1.4453999756369740E-004   13.862896859999999        2.5909714400768280E-002   7.7675757929682732E-003  -8.7257605046033859E-003   2.7926901821047068E-003
   1.9054999575018883E-004   13.862896859999999        2.7466716244816780E-002   8.6052129045128822E-003  -9.6888449043035507E-003   3.4869962837547064E-003
   2.5119000929407775E-004   13.862896859999999        2.9142957180738449E-002   9.5163416117429733E-003  -1.0763753205537796E-002   4.3106176890432835E-003
   3.3112999517470598E-004   13.862896859999999        3.0954310670495033E-002   1.0508758015930653E-002  -1.1958041228353977E-002   5.2859839051961899E-003
   4.3652000022120774E-004   13.862896859999999        3.2920017838478088E-002   1.1591473594307899E-002  -1.3277492485940456E-002   6.4397132955491543E-003
   5.7544000446796417E-004   13.862896859999999        3.5063643008470535E-002   1.2775034643709660E-002  -1.4724946580827236E-002   7.8035672195255756E-003
   7.5857999036088586E-004   13.862896859999999        3.7415608763694763E-002   1.4072651043534279E-002  -1.6299556940793991E-002   9.4165606424212456E-003
   1.0000000474974513E-003   13.862896859999999        4.0014207363128662E-002   1.5500432811677456E-002  -1.7994165420532227E-002   1.1326335370540619E-002
   1.3183000264689326E-003   13.862896859999999        4.2909309267997742E-002   1.7079034820199013E-002  -1.9793270155787468E-002   1.3592460192739964E-002
   1.7377999611198902E-003   13.862896859999999        4.6163734048604965E-002   1.8833952024579048E-002  -2.1668035537004471E-002   1.6288060694932938E-002
   2.2909000981599092E-003   13.862896859999999        4.9861922860145569E-002   2.0799746736884117E-002  -2.3573745042085648E-002   1.9507281482219696E-002
   3.0199999455362558E-003   13.862896859999999        5.4111536592245102E-002   2.3020403459668159E-002  -2.5440549477934837E-002   2.3366834968328476E-002
   3.9810999296605587E-003   13.862896859999999        5.9053998440504074E-002   2.5554578751325607E-002  -2.7166280895471573E-002   2.8014404699206352E-002
   5.2481000311672688E-003   13.862896859999999        6.4873926341533661E-002   2.8480455279350281E-002  -2.8604643419384956E-002   3.3635310828685760E-002
   6.9182999432086945E-003   13.862896859999999        7.1810252964496613E-002   3.1901981681585312E-002  -2.9550310224294662E-002   4.0458537638187408E-002
   9.1201001778244972E-003   13.862896859999999        8.0170996487140656E-002   3.5957969725131989E-002  -2.9721135273575783E-002   4.8762883991003036E-002
   1.2023000046610832E-002   13.862896859999999        9.0348049998283386E-002   4.0832825005054474E-002  -2.8736775740981102E-002   5.8877501636743546E-002
   1.5848999843001366E-002   13.862896859999999       0.10282415151596069        4.6766348183155060E-002  -2.6097303256392479E-002   7.1166060864925385E-002
   2.0893000066280365E-002   13.862896859999999       0.11818803846836090        5.4071579128503799E-002  -2.1162142977118492E-002   8.6006060242652893E-002
   2.7542000636458397E-002   13.862896859999999       0.13710734248161316        6.3138499855995178E-002  -1.3144154101610184E-002  0.10370804369449615     
   3.6308001726865768E-002   13.862896859999999       0.16028192639350891        7.4436403810977936E-002  -1.1266027577221394E-003  0.12439181655645370     
   4.7862999141216278E-002   13.862896859999999       0.18830090761184692        8.8478833436965942E-002   1.5856603160500526E-002  0.14774639904499054     
   6.3096001744270325E-002   13.862896859999999       0.22139683365821838       0.10574503988027573        3.8655936717987061E-002  0.17268340289592743     
   8.3176001906394958E-002   13.862896859999999       0.25897243618965149       0.12648327648639679        6.7670293152332306E-002  0.19683593511581421     
  0.10000000149011612        13.862896859999999       0.28554311394691467       0.14210884273052216        9.0235628187656403E-002  0.21053361892700195     
  0.12500000000000000        13.862896859999999       0.31737202405929565       0.16237007081508636       0.12008558958768845       0.22171272337436676     
  0.15000000596046448        13.862896859999999       0.34078675508499146       0.17910209298133850       0.14519345760345459       0.22397762537002563     
  0.17499999701976776        13.862896859999999       0.35659280419349670       0.19236186146736145       0.16553564369678497       0.21934483945369720     
  0.20000000298023224        13.862896859999999       0.36558133363723755       0.20225860178470612       0.18129137158393860       0.20955295860767365     
  0.22499999403953552        13.862896859999999       0.36852562427520752       0.20894557237625122       0.19274431467056274       0.19608609378337860     
  0.25000000000000000        13.862896859999999       0.36617511510848999       0.21261137723922729       0.20023214817047119       0.18019354343414307     
  0.27500000596046448        13.862896859999999       0.35925006866455078       0.21347208321094513       0.20411860942840576       0.16290937364101410     
  0.30000001192092896        13.862896859999999       0.34843716025352478       0.21176451444625854       0.20477725565433502       0.14507251977920532     
  0.32499998807907104        13.862896859999999       0.33438616991043091       0.20774051547050476       0.20258158445358276       0.12734706699848175     
  0.34999999403953552        13.862896859999999       0.31770774722099304       0.20166203379631042       0.19789882004261017       0.11024259030818939     
  0.37500000000000000        13.862896859999999       0.29897162318229675       0.19379681348800659       0.19108597934246063        9.4133794307708740E-002
  0.40000000596046448        13.862896859999999       0.27870553731918335       0.18441456556320190       0.18248717486858368        7.9279549419879913E-002
  0.42500001192092896        13.862896859999999       0.25739479064941406       0.17378364503383636       0.17243179678916931        6.5840691328048706E-002
  0.44999998807907104        13.862896859999999       0.23548182845115662       0.16216804087162018       0.16123317182064056        5.3896777331829071E-002
  0.47499999403953552        13.862896859999999       0.21336643397808075       0.14982457458972931       0.14918743073940277        4.3461401015520096E-002
  0.50000000000000000        13.862896859999999       0.19140596687793732       0.13700041174888611       0.13657267391681671        3.4496184438467026E-002
  0.52499997615814209        13.862896859999999       0.16991597414016724       0.12393083423376083       0.12364805489778519        2.6923295110464096E-002
  0.55000001192092896        13.862896859999999       0.14917075634002686       0.11083709448575974       0.11065303534269333        2.0636567845940590E-002
  0.57499998807907104        13.862896859999999       0.12940436601638794        9.7924493253231049E-002   9.7806543111801147E-002   1.5511164441704750E-002
  0.60000002384185791        13.862896859999999       0.11081143468618393        8.5380598902702332E-002   8.5306182503700256E-002   1.1411879211664200E-002
  0.62500000000000000        13.862896859999999        9.3548342585563660E-002   7.3373630642890930E-002   7.3327407240867615E-002   8.2000922411680222E-003
  0.64999997615814209        13.862896859999999        7.7734366059303284E-002   6.2050975859165192E-002   6.2022697180509567E-002   5.7394448667764664E-003
  0.67500001192092896        13.862896859999999        6.3453011214733124E-002   5.1537819206714630E-002   5.1520802080631256E-002   3.9003137499094009E-003
  0.69999998807907104        13.862896859999999        5.0753343850374222E-002   4.1936002671718597E-002   4.1925936937332153E-002   2.5631645694375038E-003
  0.72500002384185791        13.862896859999999        3.9651520550251007E-002   3.3322956413030624E-002   3.3317133784294128E-002   1.6208703164011240E-003
  0.75000000000000000        13.862896859999999        3.0132370069622993E-002   2.5750886648893356E-002   2.5747608393430710E-002   9.8010816145688295E-004
  0.77499997615814209        13.862896859999999        2.2151097655296326E-002   1.9246080890297890E-002   1.9244309514760971E-002   5.6193658383563161E-004
  0.80000001192092896        13.862896859999999        1.5635102987289429E-002   1.3808459974825382E-002   1.3807571493089199E-002   3.0167572549544275E-004
  0.82499998807907104        13.862896859999999        1.0485917329788208E-002   9.4113377854228020E-003   9.4109689816832542E-003   1.4821547665633261E-004
  0.85000002384185791        13.862896859999999        6.5812808461487293E-003   6.0014165937900543E-003   6.0013658367097378E-003   6.2878672906663269E-005
  0.87500000000000000        13.862896859999999        3.7773649673908949E-003   3.4990583080798388E-003   3.4992264118045568E-003   1.7968057363759726E-005
  0.89999997615814209        13.862896859999999        1.9111990695819259E-003   1.7988813342526555E-003   1.7992224311456084E-003  -4.8799174692248926E-006
  0.92500001192092896        13.862896859999999        8.0337928375229239E-004   7.7077659079805017E-004   7.7126082032918930E-004  -1.6422432963736355E-005
  0.94999998807907104        13.862896859999999        2.6126045850105584E-004   2.6156389503739774E-004   2.6214469107799232E-004  -2.1524640033021569E-005
  0.97500002384185791        13.862896859999999        8.3139355410821736E-005   9.7827098215930164E-005   9.8412041552364826E-005  -2.0794106603716500E-005
   1.0000000000000000        13.862896859999999        6.5250227635260671E-005   9.1833055194001645E-005   9.2262336693238467E-005  -1.2107367183489259E-005
   9.9999997171806854E-010   17.775130269999998        2.9422524385154247E-003  -9.8203495144844055E-004  -1.1621802113950253E-003  -2.6475181221030653E-004
   1.3183000246996812E-009   17.775130269999998        3.0798204243183136E-003  -9.8576326854526997E-004  -1.1872064787894487E-003  -2.7077927370555699E-004
   1.7378000150003459E-009   17.775130269999998        3.2244666945189238E-003  -9.8746595904231071E-004  -1.2125049252063036E-003  -2.7698106714524329E-004
   2.2908999142146058E-009   17.775130269999998        3.3766534179449081E-003  -9.8692346364259720E-004  -1.2381118722259998E-003  -2.8337404364719987E-004
   3.0200000278313155E-009   17.775130269999998        3.5367775708436966E-003  -9.8389713093638420E-004  -1.2640563072636724E-003  -2.8997144545428455E-004
   3.9810998941902653E-009   17.775130269999998        3.7052936386317015E-003  -9.7812956664711237E-004  -1.2903838651254773E-003  -2.9678744613192976E-004
   5.2481001766579993E-009   17.775130269999998        3.8826945237815380E-003  -9.6934189787134528E-004  -1.3171536847949028E-003  -3.0383572448045015E-004
   6.9183001549788514E-009   17.775130269999998        4.0694857016205788E-003  -9.5723359845578671E-004  -1.3444368960335851E-003  -3.1112736905924976E-004
   9.1201002305751899E-009   17.775130269999998        4.2662187479436398E-003  -9.4147934578359127E-004  -1.3723238371312618E-003  -3.1867099460214376E-004
   1.2023000373062587E-008   17.775130269999998        4.4734901748597622E-003  -9.2172634322196245E-004  -1.4009263832122087E-003  -3.2647119951434433E-004
   1.5849000334355878E-008   17.775130269999998        4.6918480657041073E-003  -8.9760316768661141E-004  -1.4303686330094934E-003  -3.3452309435233474E-004
   2.0892999330612838E-008   17.775130269999998        4.9220044165849686E-003  -8.6869572987779975E-004  -1.4608186902478337E-003  -3.4281794796697795E-004
   2.7542000680114143E-008   17.775130269999998        5.1646265201270580E-003  -8.3456747233867645E-004  -1.4924649149179459E-003  -3.5133241908624768E-004
   3.6307998385609608E-008   17.775130269999998        5.4204855114221573E-003  -7.9473905498161912E-004  -1.5255406033247709E-003  -3.6003038985654712E-004
   4.7863000673942224E-008   17.775130269999998        5.6903199292719364E-003  -7.4870669050142169E-004  -1.5603108331561089E-003  -3.6885394365526736E-004
   6.3096003088958241E-008   17.775130269999998        5.9749926440417767E-003  -6.9591536885127425E-004  -1.5970998210832477E-003  -3.7772339419461787E-004
   8.3175997644957533E-008   17.775130269999998        6.2753665260970592E-003  -6.3577719265595078E-004  -1.6362810274586082E-003  -3.8652680814266205E-004
   1.0965000285523274E-007   17.775130269999998        6.5924371592700481E-003  -5.6764326291158795E-004  -1.6783032333478332E-003  -3.9511659997515380E-004
   1.4453999597208167E-007   17.775130269999998        6.9270855747163296E-003  -4.9085466889664531E-004  -1.7236659768968821E-003  -4.0329384501092136E-004
   1.9054999711443088E-007   17.775130269999998        7.2805872187018394E-003  -4.0462455945089459E-004  -1.7729991814121604E-003  -4.1081028757616878E-004
   2.5118998792095226E-007   17.775130269999998        7.6538813300430775E-003  -3.0820554820820689E-004  -1.8269746797159314E-003  -4.1733882972039282E-004
   3.3112999631157436E-007   17.775130269999998        8.0482726916670799E-003  -2.0072079496458173E-004  -1.8864156445488334E-003  -4.2247460805810988E-004
   4.3651999703797628E-007   17.775130269999998        8.4650814533233643E-003  -8.1241945736110210E-005  -1.9522644579410553E-003  -4.2570967343635857E-004
   5.7544002629583701E-007   17.775130269999998        8.9056259021162987E-003   5.1202303438913077E-005  -2.0255928393453360E-003  -4.2641474283300340E-004
   7.5857997217099182E-007   17.775130269999998        9.3714371323585510E-003   1.9769350183196366E-004  -2.1076556295156479E-003  -4.2381748789921403E-004
   9.9999999747524271E-007   17.775130269999998        9.8640657961368561E-003   3.5936842323280871E-004  -2.1998784504830837E-003  -4.1697552660480142E-004
   1.3182999509808724E-006   17.775130269999998        1.0385283268988132E-002   5.3748779464513063E-004  -2.3039174266159534E-003  -4.0474437992088497E-004
   1.7377999483869644E-006   17.775130269999998        1.0936701670289040E-002   7.3331006569787860E-004  -2.4216056335717440E-003  -3.8575276266783476E-004
   2.2909000563231530E-006   17.775130269999998        1.1520490050315857E-002   9.4834266928955913E-004  -2.5551274884492159E-003  -3.5834326990880072E-004
   3.0199998946045525E-006   17.775130269999998        1.2138616293668747E-002   1.1840796796604991E-003  -2.7068867348134518E-003  -3.2055284827947617E-004
   3.9810997805034276E-006   17.775130269999998        1.2793328613042831E-002   1.4421762898564339E-003  -2.8796377591788769E-003  -2.7004830189980567E-004
   5.2481000238913111E-006   17.775130269999998        1.3487095944583416E-002   1.7244329210370779E-003  -3.0765058472752571E-003  -2.0407015108503401E-004
   6.9183001869532745E-006   17.775130269999998        1.4222518540918827E-002   2.0327635575085878E-003  -3.3009941689670086E-003  -1.1937963427044451E-004
   9.1201000032015145E-006   17.775130269999998        1.5002478845417500E-002   2.3692573886364698E-003  -3.5570531617850065E-003  -1.2178117685834877E-005
   1.2022999726468697E-005   17.775130269999998        1.5830162912607193E-002   2.7361942920833826E-003  -3.8491184823215008E-003   1.2197530304547399E-004
   1.5849000192247331E-005   17.775130269999998        1.6708711162209511E-002   3.1358846463263035E-003  -4.1819992475211620E-003   2.8817923157475889E-004
   2.0892999600619078E-005   17.775130269999998        1.7642118036746979E-002   3.5710709635168314E-003  -4.5612137764692307E-003   4.9243430839851499E-004
   2.7542000680114143E-005   17.775130269999998        1.8634427338838577E-002   4.0445667691528797E-003  -4.9926945939660072E-003   7.4160256190225482E-004
   3.6307999835116789E-005   17.775130269999998        1.9690418615937233E-002   4.5595620758831501E-003  -5.4830345325171947E-003   1.0436574229970574E-003
   4.7862999053904787E-005   17.775130269999998        2.0815124735236168E-002   5.1193828694522381E-003  -6.0392166487872601E-003   1.4076764928176999E-003
   6.3095998484641314E-005   17.775130269999998        2.2014591842889786E-002   5.7278452441096306E-003  -6.6688721999526024E-003   1.8441935535520315E-003
   8.3175997133366764E-005   17.775130269999998        2.3295516148209572E-002   6.3890502788126469E-003  -7.3799495585262775E-003   2.3652373347431421E-003
   1.0964999819407240E-004   17.775130269999998        2.4666009470820427E-002   7.1077407337725163E-003  -8.1808874383568764E-003   2.9847964178770781E-003
   1.4453999756369740E-004   17.775130269999998        2.6134788990020752E-002   7.8888265416026115E-003  -9.0797841548919678E-003   3.7186378613114357E-003
   1.9054999575018883E-004   17.775130269999998        2.7713768184185028E-002   8.7386863306164742E-003  -1.0085451416671276E-002   4.5857876539230347E-003
   2.5119000929407775E-004   17.775130269999998        2.9415303841233253E-002   9.6636107191443443E-003  -1.1205001734197140E-002   5.6073837913572788E-003
   3.3112999517470598E-004   17.775130269999998        3.1255930662155151E-002   1.0671683587133884E-002  -1.2445188127458096E-002   6.8089691922068596E-003
   4.3652000022120774E-004   17.775130269999998        3.3255688846111298E-002   1.1772269383072853E-002  -1.3810631819069386E-002   8.2205701619386673E-003
   5.7544000446796417E-004   17.775130269999998        3.5439088940620422E-002   1.2976340018212795E-002  -1.5302550978958607E-002   9.8776351660490036E-003
   7.5857999036088586E-004   17.775130269999998        3.7837699055671692E-002   1.4297626912593842E-002  -1.6917940229177475E-002   1.1823281645774841E-002
   1.0000000474974513E-003   17.775130269999998        4.0491156280040741E-002   1.5752872452139854E-002  -1.8646789714694023E-002   1.4109495095908642E-002
   1.3183000264689326E-003   17.775130269999998        4.3450918048620224E-002   1.7363496124744415E-002  -2.0469930022954941E-002   1.6800487414002419E-002
   1.7377999611198902E-003   17.775130269999998        4.6781573444604874E-002   1.9155895337462425E-002  -2.2353878244757652E-002   1.9973803311586380E-002
   2.2909000981599092E-003   17.775130269999998        5.0569601356983185E-002   2.1165713667869568E-002  -2.4248149245977402E-002   2.3728026077151299E-002
   3.0199999455362558E-003   17.775130269999998        5.4924797266721725E-002   2.3438163101673126E-002  -2.6075856760144234E-002   2.8183070942759514E-002
   3.9810999296605587E-003   17.775130269999998        5.9990722686052322E-002   2.6033269241452217E-002  -2.7726482599973679E-002   3.3488038927316666E-002
   5.2481000311672688E-003   17.775130269999998        6.5953887999057770E-002   2.9030673205852509E-002  -2.9044086113572121E-002   3.9826348423957825E-002
   6.9182999432086945E-003   17.775130269999998        7.3054380714893341E-002   3.2535713165998459E-002  -2.9812732711434364E-002   4.7419488430023193E-002
   9.1201001778244972E-003   17.775130269999998        8.1599973142147064E-002   3.6688283085823059E-002  -2.9739376157522202E-002   5.6530173867940903E-002
   1.2023000046610832E-002   17.775130269999998        9.1979719698429108E-002   4.1673149913549423E-002  -2.8433792293071747E-002   6.7458622157573700E-002
   1.5848999843001366E-002   17.775130269999998       0.10466913878917694        4.7728929668664932E-002  -2.5389706715941429E-002   8.0520883202552795E-002
   2.0893000066280365E-002   17.775130269999998       0.12024302780628204        5.5164899677038193E-002  -1.9967054948210716E-002   9.6022382378578186E-002
   2.7542000636458397E-002   17.775130269999998       0.13934473693370819        6.4362779259681702E-002  -1.1391888372600079E-002  0.11416972428560257     
   3.6308001726865768E-002   17.775130269999998       0.16263508796691895        7.5776487588882446E-002   1.2195329181849957E-003  0.13494285941123962     
   4.7862999141216278E-002   17.775130269999998       0.19064436852931976        8.9893430471420288E-002   1.8771395087242126E-002  0.15785735845565796     
   6.3096001744270325E-002   17.775130269999998       0.22352243959903717       0.10715148597955704        4.2015455663204193E-002  0.18163616955280304     
   8.3176001906394958E-002   17.775130269999998       0.26056587696075439       0.12773804366588593        7.1211747825145721E-002  0.20375576615333557     
  0.10000000149011612        17.775130269999998       0.28654879331588745       0.14314329624176025        9.3669593334197998E-002  0.21558655798435211     
  0.12500000000000000        17.775130269999998       0.31736433506011963       0.16296446323394775       0.12306053191423416       0.22403144836425781     
  0.15000000596046448        17.775130269999998       0.33968809247016907       0.17916557192802429       0.14748054742813110       0.22383083403110504     
  0.17499999701976776        17.775130269999998       0.35439771413803101       0.19184267520904541       0.16701051592826843       0.21712543070316315     
  0.20000000298023224        17.775130269999998       0.36233541369438171       0.20113615691661835       0.18190346658229828       0.20569798350334167     
  0.22499999403953552        17.775130269999998       0.36431068181991577       0.20722451806068420       0.19249545037746429       0.19102941453456879     
  0.25000000000000000        17.775130269999998       0.36109808087348938       0.21031673252582550       0.19916109740734100       0.17433783411979675     
  0.27500000596046448        17.775130269999998       0.35343432426452637       0.21064516901969910       0.20228976011276245       0.15661038458347321     
  0.30000001192092896        17.775130269999998       0.34201568365097046       0.20845943689346313       0.20227222144603729       0.13863137364387512     
  0.32499998807907104        17.775130269999998       0.32749620079994202       0.20402105152606964       0.19949278235435486       0.12100816518068314     
  0.34999999403953552        17.775130269999998       0.31048628687858582       0.19759885966777802       0.19432467222213745       0.10419501364231110     
  0.37500000000000000        17.775130269999998       0.29155194759368896       0.18946494162082672       0.18712711334228516        8.8515244424343109E-002
  0.40000000596046448        17.775130269999998       0.27121439576148987       0.17989119887351990       0.17824356257915497        7.4181653559207916E-002
  0.42500001192092896        17.775130269999998       0.24995003640651703       0.16914610564708710       0.16800042986869812        6.1315264552831650E-002
  0.44999998807907104        17.775130269999998       0.22819076478481293       0.15749190747737885       0.15670622885227203        4.9962345510721207E-002
  0.47499999403953552        17.775130269999998       0.20632444322109222       0.14518213272094727       0.14465090632438660        4.0109734982252121E-002
  0.50000000000000000        17.775130269999998       0.18469561636447906       0.13245925307273865       0.13210514187812805        3.1698510050773621E-002
  0.52499997615814209        17.775130269999998       0.16360631585121155       0.11955256015062332       0.11931983381509781        2.4636061862111092E-002
  0.55000001192092896        17.775130269999998       0.14331714808940887       0.10667630285024643       0.10652545094490051        1.8806563690304756E-002
  0.57499998807907104        17.775130269999998       0.12404833734035492        9.4027921557426453E-002   9.3931429088115692E-002   1.4079975895583630E-002
  0.60000002384185791        17.775130269999998       0.10598092526197433        8.1786446273326874E-002   8.1725493073463440E-002   1.0319610126316547E-002
  0.62500000000000000        17.775130269999998        8.9258149266242981E-002   7.0111081004142761E-002   7.0073023438453674E-002   7.3883454315364361E-003
  0.64999997615814209        17.775130269999998        7.3986768722534180E-002   5.9139896184206009E-002   5.9116400778293610E-002   5.1535987295210361E-003
  0.67500001192092896        17.775130269999998        6.0238569974899292E-002   4.8988681286573410E-002   4.8974350094795227E-002   3.4911280963569880E-003
  0.69999998807907104        17.775130269999998        4.8051916062831879E-002   3.9749983698129654E-002   3.9741359651088715E-002   2.2877757437527180E-003
  0.72500002384185791        17.775130269999998        3.7433415651321411E-002   3.1492259353399277E-002   3.1487170606851578E-002   1.4432544121518731E-003
  0.75000000000000000        17.775130269999998        2.8359651565551758E-002   2.4259258061647415E-002   2.4256333708763123E-002   8.7108911247923970E-004
  0.77499997615814209        17.775130269999998        2.0779032260179520E-002   1.8069557845592499E-002   1.8067948520183563E-002   4.9883197061717510E-004
  0.80000001192092896        17.775130269999998        1.4613744802772999E-002   1.2916339561343193E-002   1.2915522791445255E-002   2.6766693918034434E-004
  0.82499998807907104        17.775130269999998        9.7618177533149719E-003   8.7673673406243324E-003   8.7670311331748962E-003   1.3153071631677449E-004
  0.85000002384185791        17.775130269999998        6.0993293300271034E-003   5.5652451701462269E-003   5.5652121081948280E-003   5.5869702919153497E-005
  0.87500000000000000        17.775130269999998        3.4827636554837227E-003   3.2279400620609522E-003   3.2281191088259220E-003   1.6153135220520198E-005
  0.89999997615814209        17.775130269999998        1.7515844665467739E-003   1.6496720490977168E-003   1.6500172205269337E-003  -3.7466159028554102E-006
  0.92500001192092896        17.775130269999998        7.3111843084916472E-004   7.0226320531219244E-004   7.0274091558530927E-004  -1.3208245945861563E-005
  0.94999998807907104        17.775130269999998        2.3597455583512783E-004   2.3719962337054312E-004   2.3775633599143475E-004  -1.6470305126858875E-005
  0.97500002384185791        17.775130269999998        7.4562951340340078E-005   8.9003595348913223E-005   8.9538429165259004E-005  -1.4140819075691979E-005
   1.0000000000000000        17.775130269999998        5.6689565099077299E-005   8.1994316133204848E-005   8.2339254731778055E-005  -4.5890892579336651E-006
   9.9999997171806854E-010   22.791430920000000        2.9579785186797380E-003  -9.8173541482537985E-004  -1.1613415554165840E-003  -3.0891018104739487E-004
   1.3183000246996812E-009   22.791430920000000        3.0963718891143799E-003  -9.8519423045217991E-004  -1.1863332474604249E-003  -3.1592932646162808E-004
   1.7378000150003459E-009   22.791430920000000        3.2418908085674047E-003  -9.8660006187856197E-004  -1.2116028228774667E-003  -3.2314361305907369E-004
   2.2908999142146058E-009   22.791430920000000        3.3950011711567640E-003  -9.8573113791644573E-004  -1.2371890479698777E-003  -3.3056960091926157E-004
   3.0200000278313155E-009   22.791430920000000        3.5561022814363241E-003  -9.8234636243432760E-004  -1.2631239369511604E-003  -3.3821861143223941E-004
   3.9810998941902653E-009   22.791430920000000        3.7256523501127958E-003  -9.7618578001856804E-004  -1.2894561514258385E-003  -3.4610231523402035E-004
   5.2481001766579993E-009   22.791430920000000        3.9041477721184492E-003  -9.6696784021332860E-004  -1.3162493705749512E-003  -3.5423043300397694E-004
   6.9183001549788514E-009   22.791430920000000        4.0920982137322426E-003  -9.5438910648226738E-004  -1.3435797300189734E-003  -3.6260837805457413E-004
   9.1201002305751899E-009   22.791430920000000        4.2900592088699341E-003  -9.3812099657952785E-004  -1.3715437380596995E-003  -3.7123708170838654E-004
   1.2023000373062587E-008   22.791430920000000        4.4986316934227943E-003  -9.1780727962031960E-004  -1.4002608368173242E-003  -3.8011075230315328E-004
   1.5849000334355878E-008   22.791430920000000        4.7183684073388577E-003  -8.9307309826835990E-004  -1.4298638561740518E-003  -3.8921055966056883E-004
   2.0892999330612838E-008   22.791430920000000        4.9499864690005779E-003  -8.6350017227232456E-004  -1.4605316100642085E-003  -3.9851033943705261E-004
   2.7542000680114143E-008   22.791430920000000        5.1941587589681149E-003  -8.2864781143143773E-004  -1.4924652641639113E-003  -4.0796404937282205E-004
   3.6307998385609608E-008   22.791430920000000        5.4516624659299850E-003  -7.8803201904520392E-004  -1.5259127831086516E-003  -4.1750731179490685E-004
   4.7863000673942224E-008   22.791430920000000        5.7232421822845936E-003  -7.4114417657256126E-004  -1.5611574053764343E-003  -4.2704647057689726E-004
   6.3096003088958241E-008   22.791430920000000        6.0097677633166313E-003  -6.8742386065423489E-004  -1.5985438367351890E-003  -4.3645797995850444E-004
   8.3175997644957533E-008   22.791430920000000        6.3121104612946510E-003  -6.2627752777189016E-004  -1.6384703340008855E-003  -4.4557588989846408E-004
   1.0965000285523274E-007   22.791430920000000        6.6312733106315136E-003  -5.5704987607896328E-004  -1.6814141999930143E-003  -4.5418678200803697E-004
   1.4453999597208167E-007   22.791430920000000        6.9681457243859768E-003  -4.7907573753036559E-004  -1.7279082676395774E-003  -4.6201192890293896E-004
   1.9054999711443088E-007   22.791430920000000        7.3240138590335846E-003  -3.9156017010100186E-004  -1.7786218086257577E-003  -4.6870685764588416E-004
   2.5118998792095226E-007   22.791430920000000        7.6998276636004448E-003  -2.9374871519394219E-004  -1.8342708935961127E-003  -4.7382971388287842E-004
   3.3112999631157436E-007   22.791430920000000        8.0969026312232018E-003  -1.8475553952157497E-004  -1.8957305001094937E-003  -4.7683849697932601E-004
   4.3651999703797628E-007   22.791430920000000        8.5165742784738541E-003  -6.3642866734880954E-005  -1.9640026148408651E-003  -4.7706277109682560E-004
   5.7544002629583701E-007   22.791430920000000        8.9601725339889526E-003   7.0570575189776719E-005  -2.0402262452989817E-003  -4.7368230298161507E-004
   7.5857997217099182E-007   22.791430920000000        9.4292480498552322E-003   2.1897774422541261E-004  -2.1257337648421526E-003  -4.6569990809075534E-004
   9.9999999747524271E-007   22.791430920000000        9.9253682419657707E-003   3.8272756501100957E-004  -2.2220378741621971E-003  -4.5191144454292953E-004
   1.3182999509808724E-006   22.791430920000000        1.0450324043631554E-002   5.6309468345716596E-004  -2.3308927193284035E-003  -4.3086652294732630E-004
   1.7377999483869644E-006   22.791430920000000        1.1005752719938755E-002   7.6135160634294152E-004  -2.4542401079088449E-003  -4.0084504871629179E-004
   2.2909000563231530E-006   22.791430920000000        1.1593850329518318E-002   9.7902340348809958E-004  -2.5943876244127750E-003  -3.5977951483801007E-004
   3.0199998946045525E-006   22.791430920000000        1.2216614559292793E-002   1.2176220770925283E-003  -2.7538726571947336E-003  -3.0524391331709921E-004
   3.9810997805034276E-006   22.791430920000000        1.2876329943537712E-002   1.4788236003369093E-003  -2.9355958104133606E-003  -2.3437415075022727E-004
   5.2481000238913111E-006   22.791430920000000        1.3575507327914238E-002   1.7644517356529832E-003  -3.1428420916199684E-003  -1.4380551874637604E-004
   6.9183001869532745E-006   22.791430920000000        1.4316795393824577E-002   2.0764470100402832E-003  -3.3792844042181969E-003  -2.9616423489642330E-005
   9.1201000032015145E-006   22.791430920000000        1.5103133395314217E-002   2.4169289972633123E-003  -3.6490529309958220E-003   1.1276396980974823E-004
   1.2022999726468697E-005   22.791430920000000        1.5937775373458862E-002   2.7882116846740246E-003  -3.9567714557051659E-003   2.8864678461104631E-004
   1.5849000192247331E-005   22.791430920000000        1.6823941841721535E-002   3.1926447991281748E-003  -4.3074325658380985E-003   5.0408561946824193E-004
   2.0892999600619078E-005   22.791430920000000        1.7765719443559647E-002   3.6330171860754490E-003  -4.7067445702850819E-003   7.6617428567260504E-004
   2.7542000680114143E-005   22.791430920000000        1.8767271190881729E-002   4.1121961548924446E-003  -5.1608150824904442E-003   1.0829695966094732E-003
   3.6307999835116789E-005   22.791430920000000        1.9833512604236603E-002   4.6334355138242245E-003  -5.6763957254588604E-003   1.4637864660471678E-003
   4.7862999053904787E-005   22.791430920000000        2.0969636738300323E-002   5.2001350559294224E-003  -6.2605873681604862E-003   1.9191614119336009E-003
   6.3095998484641314E-005   22.791430920000000        2.2181894630193710E-002   5.8161993511021137E-003  -6.9210985675454140E-003   2.4612625129520893E-003
   8.3175997133366764E-005   22.791430920000000        2.3477222770452499E-002   6.4858361147344112E-003  -7.6658772304654121E-003   3.1039000023156404E-003
   1.0964999819407240E-004   22.791430920000000        2.4864027276635170E-002   7.2139166295528412E-003  -8.5032740607857704E-003   3.8630566559731960E-003
   1.4453999756369740E-004   22.791430920000000        2.6351375505328178E-002   8.0055017024278641E-003  -9.4411512836813927E-003   4.7566108405590057E-003
   1.9054999575018883E-004   22.791430920000000        2.7951618656516075E-002   8.8671604171395302E-003  -1.0487950406968594E-002   5.8060721494257450E-003
   2.5119000929407775E-004   22.791430920000000        2.9677627608180046E-002   9.8054064437747002E-003  -1.1650147847831249E-002   7.0350971072912216E-003
   3.3112999517470598E-004   22.791430920000000        3.1546574085950851E-002   1.0828602127730846E-002  -1.2933617457747459E-002   8.4721436724066734E-003
   4.3652000022120774E-004   22.791430920000000        3.3579252660274506E-002   1.1946448124945164E-002  -1.4341738075017929E-002   1.0150388814508915E-002
   5.7544000446796417E-004   22.791430920000000        3.5801086574792862E-002   1.3170323334634304E-002  -1.5874044969677925E-002   1.2108637951314449E-002
   7.5857999036088586E-004   22.791430920000000        3.8244724273681641E-002   1.4514459297060966E-002  -1.7525320872664452E-002   1.4393681660294533E-002
   1.0000000474974513E-003   22.791430920000000        4.0951084345579147E-002   1.5996197238564491E-002  -1.9282685592770576E-002   1.7061298713088036E-002
   1.3183000264689326E-003   22.791430920000000        4.3973099440336227E-002   1.7637686803936958E-002  -2.1123327314853668E-002   2.0179623737931252E-002
   1.7377999611198902E-003   22.791430920000000        4.7377027571201324E-002   1.9466167315840721E-002  -2.3009203374385834E-002   2.3829698562622070E-002
   2.2909000981599092E-003   22.791430920000000        5.1251228898763657E-002   2.1518301218748093E-002  -2.4884236976504326E-002   2.8113353997468948E-002
   3.0199999455362558E-003   22.791430920000000        5.5707458406686783E-002   2.3840436711907387E-002  -2.6664812117815018E-002   3.3152215182781219E-002
   3.9810999296605587E-003   22.791430920000000        6.0891199856996536E-002   2.6493865996599197E-002  -2.8232514858245850E-002   3.9094939827919006E-002
   5.2481000311672688E-003   22.791430920000000        6.6990599036216736E-002   2.9559545218944550E-002  -2.9422452673316002E-002   4.6120833605527878E-002
   6.9182999432086945E-003   22.791430920000000        7.4246652424335480E-002   3.3144041895866394E-002  -3.0009023845195770E-002   5.4441336542367935E-002
   9.1201001778244972E-003   22.791430920000000        8.2966573536396027E-002   3.7388157099485397E-002  -2.9689541086554527E-002   6.4300388097763062E-002
   1.2023000046610832E-002   22.791430920000000        9.3536362051963806E-002   4.2476795613765717E-002  -2.8065513819456100E-002   7.5966767966747284E-002
   1.5848999843001366E-002   22.791430920000000       0.10642419755458832        4.8647213727235794E-002  -2.4626221507787704E-002   8.9707203209400177E-002
   2.0893000066280365E-002   22.791430920000000       0.12219110131263733        5.6204788386821747E-002  -1.8734194338321686E-002  0.10575522482395172     
   2.7542000636458397E-002   22.791430920000000       0.14145673811435699        6.5522991120815277E-002  -9.6305832266807556E-003  0.12421704828739166     
   3.6308001726865768E-002   22.791430920000000       0.16484439373016357        7.7040717005729675E-002   3.5342772025614977E-003  0.14494173228740692     
   4.7862999141216278E-002   22.791430920000000       0.19282826781272888        9.1220133006572723E-002   2.1603459492325783E-002  0.16728827357292175     
   6.3096001744270325E-002   22.791430920000000       0.22548028826713562       0.10845965147018433        4.5234128832817078E-002  0.18981733918190002     
   8.3176001906394958E-002   22.791430920000000       0.26199823617935181       0.12888927757740021        7.4556596577167511E-002  0.20988452434539795     
  0.10000000149011612        22.791430920000000       0.28741091489791870       0.14407622814178467        9.6878364682197571E-002  0.21989499032497406     
  0.12500000000000000        22.791430920000000       0.31725439429283142       0.16346949338912964       0.12579454481601715       0.22574153542518616     
  0.15000000596046448        22.791430920000000       0.33854126930236816       0.17916084825992584       0.14953681826591492       0.22325402498245239     
  0.17499999701976776        22.791430920000000       0.35221645236015320       0.19128337502479553       0.16828374564647675       0.21466782689094543     
  0.20000000298023224        22.791430920000000       0.35916942358016968       0.20000681281089783       0.18235634267330170       0.20179000496864319     
  0.22499999403953552        22.791430920000000       0.36024263501167297       0.20553316175937653       0.19213810563087463       0.18608567118644714     
  0.25000000000000000        22.791430920000000       0.35623311996459961       0.20809021592140198       0.19803665578365326       0.16873444616794586     
  0.27500000596046448        22.791430920000000       0.34789195656776428       0.20792528986930847       0.20046383142471313       0.15067318081855774     
  0.30000001192092896        22.791430920000000       0.33592343330383301       0.20529949665069580       0.19982515275478363       0.13263115286827087     
  0.32499998807907104        22.791430920000000       0.32098457217216492       0.20048293471336365       0.19651390612125397       0.11516045778989792     
  0.34999999403953552        22.791430920000000       0.30368465185165405       0.19375038146972656       0.19090789556503296        9.8662935197353363E-002
  0.37500000000000000        22.791430920000000       0.28458541631698608       0.18537752330303192       0.18336759507656097        8.3414167165756226E-002
  0.40000000596046448        22.791430920000000       0.26420113444328308       0.17563773691654205       0.17423507571220398        6.9585002958774567E-002
  0.42500001192092896        22.791430920000000       0.24299934506416321       0.16479913890361786       0.16383337974548340        5.7260785251855850E-002
  0.44999998807907104        22.791430920000000       0.22140152752399445       0.15312193334102631       0.15246605873107910        4.6458508819341660E-002
  0.47499999403953552        22.791430920000000       0.19978392124176025       0.14085614681243896       0.14041678607463837        3.7141926586627960E-002
  0.50000000000000000        22.791430920000000       0.17847873270511627       0.12823943793773651       0.12794904410839081        2.9234826564788818E-002
  0.52499997615814209        22.791430920000000       0.15777519345283508       0.11549520492553711       0.11530574411153793        2.2632542997598648E-002
  0.55000001192092896        22.791430920000000       0.13792087137699127       0.10283090174198151       0.10270874202251434        1.7211794853210449E-002
  0.57499998807907104        22.791430920000000       0.11912304162979126        9.0436413884162903E-002   9.0358465909957886E-002   1.2838999740779400E-002
  0.60000002384185791        22.791430920000000       0.10155007988214493        7.8482650220394135E-002   7.8433357179164886E-002   9.3771275132894516E-003
  0.62500000000000000        22.791430920000000        8.5333019495010376E-002   6.7120328545570374E-002   6.7089378833770752E-002   6.6912402398884296E-003
  0.64999997615814209        22.791430920000000        7.0567093789577484E-002   5.6478813290596008E-002   5.6459508836269379E-002   4.6528037637472153E-003
  0.67500001192092896        22.791430920000000        5.7313390076160431E-002   4.6665180474519730E-002   4.6653229743242264E-002   3.1428891234099865E-003
  0.69999998807907104        22.791430920000000        4.5600570738315582E-002   3.7763424217700958E-002   3.7756100296974182E-002   2.0543797872960567E-003
  0.72500002384185791        22.791430920000000        3.5426665097475052E-002   2.9833814129233360E-002   2.9829403385519981E-002   1.2932955287396908E-003
  0.75000000000000000        22.791430920000000        2.6760933920741081E-002   2.2912453860044479E-002   2.2909866645932198E-002   7.7935220906510949E-004
  0.77499997615814209        22.791430920000000        1.9545853137969971E-002   1.7011024057865143E-002   1.7009574919939041E-002   4.4587650336325169E-004
  0.80000001192092896        22.791430920000000        1.3699161820113659E-002   1.2116753496229649E-002   1.2116011232137680E-002   2.3919265368022025E-004
  0.82499998807907104        22.791430920000000        9.1160517185926437E-003   8.1926099956035614E-003   8.1923091784119606E-003   1.1760201596189290E-004
  0.85000002384185791        22.791430920000000        5.6714662350714207E-003   5.1777651533484459E-003   5.1777493208646774E-003   5.0070142606273293E-005
  0.87500000000000000        22.791430920000000        3.2225721515715122E-003   2.9883496463298798E-003   2.9885363765060902E-003   1.4730817383679096E-005
  0.89999997615814209        22.791430920000000        1.6114433528855443E-003   1.5185907250270247E-003   1.5189348487183452E-003  -2.6927293674816610E-006
  0.92500001192092896        22.791430920000000        6.6808017436414957E-004   6.4243801170960069E-004   6.4290233422070742E-004  -1.0463490070833359E-005
  0.94999998807907104        22.791430920000000        2.1400045079644769E-004   2.1595777070615441E-004   2.1648292022291571E-004  -1.2335937753960025E-005
  0.97500002384185791        22.791430920000000        6.7002598370891064E-005   8.1129583122674376E-005   8.1608319305814803E-005  -8.9480154201737605E-006
   1.0000000000000000        22.791430920000000        4.9174501327797771E-005   7.3231094575021416E-005   7.3490351496730000E-005   9.1143550662309281E-007
   9.9999997171806854E-010   29.223376460000001        2.9716379940509796E-003  -9.8145310766994953E-004  -1.1606507468968630E-003  -3.4889933886006474E-004
   1.3183000246996812E-009   29.223376460000001        3.1107487156987190E-003  -9.8467664793133736E-004  -1.1856185737997293E-003  -3.5680204746313393E-004
   1.7378000150003459E-009   29.223376460000001        3.2570261973887682E-003  -9.8582345526665449E-004  -1.2108711525797844E-003  -3.6491436185315251E-004
   2.2908999142146058E-009   29.223376460000001        3.4109391272068024E-003  -9.8466954659670591E-004  -1.2364493450149894E-003  -3.7325121229514480E-004
   3.0200000278313155E-009   29.223376460000001        3.5728893708437681E-003  -9.8097196314483881E-004  -1.2623880757018924E-003  -3.8182098069228232E-004
   3.9810998941902653E-009   29.223376460000001        3.7433381658047438E-003  -9.7446859581395984E-004  -1.2887397315353155E-003  -3.9063123404048383E-004
   5.2481001766579993E-009   29.223376460000001        3.9227851666510105E-003  -9.6487539121881127E-004  -1.3155719498172402E-003  -3.9968616329133511E-004
   6.9183001549788514E-009   29.223376460000001        4.1117435321211815E-003  -9.5188635168597102E-004  -1.3429663376882672E-003  -4.0898370207287371E-004
   9.1201002305751899E-009   29.223376460000001        4.3107718229293823E-003  -9.3517015920951962E-004  -1.3710254570469260E-003  -4.1851494461297989E-004
   1.2023000373062587E-008   29.223376460000001        4.5204753987491131E-003  -9.1436755610629916E-004  -1.3998762005940080E-003  -4.2826143908314407E-004
   1.5849000334355878E-008   29.223376460000001        4.7414102591574192E-003  -8.8910060003399849E-004  -1.4296601293608546E-003  -4.3818785343319178E-004
   2.0892999330612838E-008   29.223376460000001        4.9742995761334896E-003  -8.5894751828163862E-004  -1.4605667674914002E-003  -4.4824776705354452E-004
   2.7542000680114143E-008   29.223376460000001        5.2198194898664951E-003  -8.2346395356580615E-004  -1.4928097371011972E-003  -4.5836943900212646E-004
   3.6307998385609608E-008   29.223376460000001        5.4787532426416874E-003  -7.8216171823441982E-004  -1.5266516711562872E-003  -4.6845679753459990E-004
   4.7863000673942224E-008   29.223376460000001        5.7518510147929192E-003  -7.3452817741781473E-004  -1.5623930376023054E-003  -4.7837710008025169E-004
   6.3096003088958241E-008   29.223376460000001        6.0399887152016163E-003  -6.7999813472852111E-004  -1.6003990313038230E-003  -4.8795918701216578E-004
   8.3175997644957533E-008   29.223376460000001        6.3440431840717793E-003  -6.1797309899702668E-004  -1.6410913085564971E-003  -4.9697939539328218E-004
   1.0965000285523274E-007   29.223376460000001        6.6650258377194405E-003  -5.4779218044131994E-004  -1.6849751118570566E-003  -5.0515466136857867E-004
   1.4453999597208167E-007   29.223376460000001        7.0038330741226673E-003  -4.6878468128852546E-004  -1.7326145898550749E-003  -5.1212310791015625E-004
   1.9054999711443088E-007   29.223376460000001        7.3617608286440372E-003  -3.8014876190572977E-004  -1.7847167328000069E-003  -5.1744008669629693E-004
   2.5118998792095226E-007   29.223376460000001        7.7397669665515423E-003  -2.8112358995713294E-004  -1.8420392880216241E-003  -5.2054662955924869E-004
   3.3112999631157436E-007   29.223376460000001        8.1391781568527222E-003  -1.7081563419196755E-004  -1.9055064767599106E-003  -5.2076112478971481E-004
   4.3651999703797628E-007   29.223376460000001        8.5613420233130455E-003  -4.8278794565703720E-005  -1.9761754665523767E-003  -5.1724928198382258E-004
   5.7544002629583701E-007   29.223376460000001        9.0076001361012459E-003   8.7476895714644343E-005  -2.0552482455968857E-003  -5.0900049973279238E-004
   7.5857997217099182E-007   29.223376460000001        9.4795180484652519E-003   2.3755438451189548E-004  -2.1441283170133829E-003  -4.9479445442557335E-004
   9.9999999747524271E-007   29.223376460000001        9.9786790087819099E-003   4.0311325574293733E-004  -2.2444084752351046E-003  -4.7316969721578062E-004
   1.3182999509808724E-006   29.223376460000001        1.0506893508136272E-002   5.8544031344354153E-004  -2.3579327389597893E-003  -4.4237711699679494E-004
   1.7377999483869644E-006   29.223376460000001        1.1065817438066006E-002   7.8582036076113582E-004  -2.4867402389645576E-003  -4.0035936399362981E-004
   2.2909000563231530E-006   29.223376460000001        1.1657672934234142E-002   1.0057939216494560E-003  -2.6332505512982607E-003  -3.4465393400751054E-004
   3.0199998946045525E-006   29.223376460000001        1.2284483760595322E-002   1.2468888889998198E-003  -2.8001186437904835E-003  -2.7239340124651790E-004
   3.9810997805034276E-006   29.223376460000001        1.2948565185070038E-002   1.5107993967831135E-003  -2.9903745744377375E-003  -1.8021040887106210E-004
   5.2481000238913111E-006   29.223376460000001        1.3652466237545013E-002   1.7993700457736850E-003  -3.2074430491775274E-003  -6.4170701080001891E-005
   6.9183001869532745E-006   29.223376460000001        1.4398877508938313E-002   2.1145639475435019E-003  -3.4551427233964205E-003   8.0285331932827830E-005
   9.1201000032015145E-006   29.223376460000001        1.5190790407359600E-002   2.4585279170423746E-003  -3.7377574481070042E-003   2.5844521587714553E-004
   1.2022999726468697E-005   29.223376460000001        1.6031518578529358E-002   2.8336066752672195E-003  -4.0600677020847797E-003   4.7642248682677746E-004
   1.5849000192247331E-005   29.223376460000001        1.6924347728490829E-002   3.2421830110251904E-003  -4.4272174127399921E-003   7.4114371091127396E-004
   2.0892999600619078E-005   29.223376460000001        1.7873456701636314E-002   3.6870881449431181E-003  -4.8450669273734093E-003   1.0606978321447968E-003
   2.7542000680114143E-005   29.223376460000001        1.8883103504776955E-002   4.1712359525263309E-003  -5.3198579698801041E-003   1.4442201936617494E-003
   3.6307999835116789E-005   29.223376460000001        1.9958326593041420E-002   4.6979365870356560E-003  -5.8584571816027164E-003   1.9022306660190225E-003
   4.7862999053904787E-005   29.223376460000001        2.1104466170072556E-002   5.2706548012793064E-003  -6.4680399373173714E-003   2.4465643800795078E-003
   6.3095998484641314E-005   29.223376460000001        2.2327948361635208E-002   5.8933743275702000E-003  -7.1563445962965488E-003   3.0908379703760147E-003
   8.3175997133366764E-005   29.223376460000001        2.3635918274521828E-002   6.5703946165740490E-003  -7.9312762245535851E-003   3.8504283875226974E-003
   1.0964999819407240E-004   29.223376460000001        2.5037046521902084E-002   7.3067019693553448E-003  -8.8010579347610474E-003   4.7430624254047871E-003
   1.4453999756369740E-004   29.223376460000001        2.6540700346231461E-002   8.1074871122837067E-003  -9.7732823342084885E-003   5.7884440757334232E-003
   1.9054999575018883E-004   29.223376460000001        2.8159623965620995E-002   8.9794918894767761E-003  -1.0856002569198608E-002   7.0102321915328503E-003
   2.5119000929407775E-004   29.223376460000001        2.9907127842307091E-002   9.9294185638427734E-003  -1.2055060826241970E-002   8.4342211484909058E-003
   3.3112999517470598E-004   29.223376460000001        3.1800940632820129E-002   1.0965875349938869E-002  -1.3375477865338326E-002   1.0091334581375122E-002
   4.3652000022120774E-004   29.223376460000001        3.3862516283988953E-002   1.2098858132958412E-002  -1.4819456264376640E-002   1.2017383240163326E-002
   5.7544000446796417E-004   29.223376460000001        3.6118064075708389E-002   1.3340096920728683E-002  -1.6384961083531380E-002   1.4253922738134861E-002
   7.5857999036088586E-004   29.223376460000001        3.8601171225309372E-002   1.4704258181154728E-002  -1.8064744770526886E-002   1.6850704327225685E-002
   1.0000000474974513E-003   29.223376460000001        4.1353840380907059E-002   1.6209201887249947E-002  -1.9843330606818199E-002   1.9866472110152245E-002
   1.3183000264689326E-003   29.223376460000001        4.4430289417505264E-002   1.7877701669931412E-002  -2.1694639697670937E-002   2.3372305557131767E-002
   1.7377999611198902E-003   29.223376460000001        4.7898177057504654E-002   1.9737724214792252E-002  -2.3576587438583374E-002   2.7451641857624054E-002
   2.2909000981599092E-003   29.223376460000001        5.1847461611032486E-002   2.1826794371008873E-002  -2.5428190827369690E-002   3.2208282500505447E-002
   3.0199999455362558E-003   29.223376460000001        5.6391526013612747E-002   2.4192227050662041E-002  -2.7160003781318665E-002   3.7764187902212143E-002
   3.9810999296605587E-003   29.223376460000001        6.1677426099777222E-002   2.6896370574831963E-002  -2.8646850958466530E-002   4.4266153126955032E-002
   5.2481000311672688E-003   29.223376460000001        6.7894607782363892E-002   3.0021267011761665E-002  -2.9716284945607185E-002   5.1888037472963333E-002
   6.9182999432086945E-003   29.223376460000001        7.5284652411937714E-002   3.3674474805593491E-002  -3.0134718865156174E-002   6.0830298811197281E-002
   9.1201001778244972E-003   29.223376460000001        8.4154099225997925E-002   3.7997469305992126E-002  -2.9591731727123260E-002   7.1317933499813080E-002
   1.2023000046610832E-002   29.223376460000001        9.4885990023612976E-002   4.3175131082534790E-002  -2.7682591229677200E-002   8.3589598536491394E-002
   1.5848999843001366E-002   29.223376460000001       0.10794180631637573        4.9443338066339493E-002  -2.3894019424915314E-002   9.7866579890251160E-002
   2.0893000066280365E-002   29.223376460000001       0.12387022376060486        5.7103853672742844E-002  -1.7592435702681541E-002  0.11431803554296494     
   2.7542000636458397E-002   29.223376460000001       0.14327004551887512        6.6522717475891113E-002  -8.0340001732110977E-003  0.13296288251876831     
   3.6308001726865768E-002   29.223376460000001       0.16673168540000916        7.8125521540641785E-002   5.5994689464569092E-003  0.15353956818580627     
   4.7862999141216278E-002   29.223376460000001       0.19468091428279877        9.2352330684661865E-002   2.4096626788377762E-002  0.17527912557125092     
   6.3096001744270325E-002   29.223376460000001       0.22712278366088867       0.10956736654043198        4.8032537102699280E-002  0.19661615788936615     
   8.3176001906394958E-002   29.223376460000001       0.26317137479782104       0.12985143065452576        7.7427424490451813E-002  0.21482372283935547     
  0.10000000149011612        29.223376460000001       0.28808251023292542       0.14484287798404694        9.9605485796928406E-002  0.22323204576969147     
  0.12500000000000000        29.223376460000001       0.31707939505577087       0.16385903954505920       0.12808230519294739       0.22684222459793091     
  0.15000000596046448        29.223376460000001       0.33747071027755737       0.17910610139369965       0.15122124552726746       0.22242870926856995     
  0.17499999701976776        29.223376460000001       0.35025849938392639       0.19074907898902893       0.16928392648696899       0.21229024231433868     
  0.20000000298023224        29.223376460000001       0.35637181997299194       0.19898277521133423       0.18264822661876678       0.19824144244194031     
  0.22499999403953552        29.223376460000001       0.35668057203292847       0.20402911305427551       0.19173683226108551       0.18172422051429749     
  0.25000000000000000        29.223376460000001       0.35200011730194092       0.20613177120685577       0.19698415696620941       0.16387857496738434     
  0.27500000596046448        29.223376460000001       0.34309291839599609       0.20555041730403900       0.19882005453109741       0.14559398591518402     
  0.30000001192092896        29.223376460000001       0.33066934347152710       0.20255568623542786       0.19766153395175934       0.12755011022090912     
  0.32499998807907104        29.223376460000001       0.31538811326026917       0.19742456078529358       0.19390864670276642       0.11025070399045944     
  0.34999999403953552        29.223376460000001       0.29785692691802979       0.19043648242950439       0.18794231116771698        9.4052657485008240E-002
  0.37500000000000000        29.223376460000001       0.27863314747810364       0.18186983466148376       0.18012340366840363        7.9191401600837708E-002
  0.40000000596046448        29.223376460000001       0.25822466611862183       0.17199884355068207       0.17079231142997742        6.5803043544292450E-002
  0.42500001192092896        29.223376460000001       0.23709096014499664       0.16109092533588409       0.16026873886585236        5.3943891078233719E-002
  0.44999998807907104        29.223376460000001       0.21564415097236633       0.14940422773361206       0.14885158836841583        4.3607469648122787E-002
  0.47499999403953552        29.223376460000001       0.19425036013126373       0.13718542456626892       0.13681896030902863        3.4739401191473007E-002
  0.50000000000000000        29.223376460000001       0.17323099076747894       0.12466784566640854       0.12442792207002640        2.7250198647379875E-002
  0.52499997615814209        29.223376460000001       0.15286418795585632       0.11206963658332825       0.11191437393426895        2.1026257425546646E-002
  0.55000001192092896        29.223376460000001       0.13338632881641388        9.9592253565788269E-002   9.9492751061916351E-002   1.5939101576805115E-002
  0.57499998807907104        29.223376460000001       0.11499363929033279        8.7418995797634125E-002   8.7355695664882660E-002   1.1853074654936790E-002
  0.60000002384185791        29.223376460000001        9.7843743860721588E-002   7.5713798403739929E-002   7.5673721730709076E-002   8.6316037923097610E-003
  0.62500000000000000        29.223376460000001        8.2057379186153412E-002   6.4620085060596466E-002   6.4594782888889313E-002   6.1421422287821770E-003
  0.64999997615814209        29.223376460000001        6.7720122635364532E-002   5.4259847849607468E-002   5.4243888705968857E-002   4.2599411681294441E-003
  0.67500001192092896        29.223376460000001        5.4884150624275208E-002   4.4732797890901566E-002   4.4722765684127808E-002   2.8707631863653660E-003
  0.69999998807907104        29.223376460000001        4.3570108711719513E-002   3.6115773022174835E-002   3.6109510809183121E-002   1.8726574489846826E-003
  0.72500002384185791        29.223376460000001        3.3768989145755768E-002   2.8462229296565056E-002   2.8458377346396446E-002   1.1769200209528208E-003
  0.75000000000000000        29.223376460000001        2.5444133207201958E-002   2.1801965311169624E-002   2.1799664944410324E-002   7.0835987571626902E-004
  0.77499997615814209        29.223376460000001        1.8533280119299889E-002   1.6141038388013840E-002   1.6139730811119080E-002   4.0498780435882509E-004
  0.80000001192092896        29.223376460000001        1.2950720265507698E-002   1.1461881920695305E-002   1.1461206711828709E-002   2.1724557154811919E-004
  0.82499998807907104        29.223376460000001        8.5895517840981483E-003   7.7236732468008995E-003   7.7234031632542610E-003   1.0689003102015704E-004
  0.85000002384185791        29.223376460000001        5.3240698762238026E-003   4.8629660159349442E-003   4.8629646189510822E-003   4.5640183088835329E-005
  0.87500000000000000        29.223376460000001        3.0123067554086447E-003   2.7946298941969872E-003   2.7948210481554270E-003   1.3688983017345890E-005
  0.89999997615814209        29.223376460000001        1.4988010516390204E-003   1.4131739735603333E-003   1.4135135570541024E-003  -1.8302185935681337E-006
  0.92500001192092896        29.223376460000001        6.1770761385560036E-004   5.9459032490849495E-004   5.9503834927454591E-004  -8.3466138676158153E-006
  0.94999998807907104        29.223376460000001        1.9650391186587512E-004   1.9899194012396038E-004   1.9948469707742333E-004  -9.2668478828272782E-006
  0.97500002384185791        29.223376460000001        6.0911126638529822E-005   7.4713978392537683E-005   7.5139891123399138E-005  -5.2674558901344426E-006
   1.0000000000000000        29.223376460000001        4.3152027501491830E-005   6.6113338107243180E-005   6.6296954173594713E-005   4.5411225073621608E-006
   9.9999997171806854E-010   37.470474510000003        2.9847905971109867E-003  -9.8116172011941671E-004  -1.1600216384977102E-003  -3.8888189010322094E-004
   1.3183000246996812E-009   37.470474510000003        3.1245925929397345E-003  -9.8415766842663288E-004  -1.1849735165014863E-003  -3.9765052497386932E-004
   1.7378000150003459E-009   37.470474510000003        3.2716006971895695E-003  -9.8505394998937845E-004  -1.2102182954549789E-003  -4.0663816616870463E-004
   2.2908999142146058E-009   37.470474510000003        3.4262868575751781E-003  -9.8362448625266552E-004  -1.2357993982732296E-003  -4.1585706640034914E-004
   3.0200000278313155E-009   37.470474510000003        3.5890555009245872E-003  -9.7962468862533569E-004  -1.2617550091817975E-003  -4.2531112558208406E-004
   3.9810998941902653E-009   37.470474510000003        3.7603701930493116E-003  -9.7278988687321544E-004  -1.2881414731964469E-003  -4.3500208994373679E-004
   5.2481001766579993E-009   37.470474510000003        3.9407340809702873E-003  -9.6283393213525414E-004  -1.3150312006473541E-003  -4.4492672896012664E-004
   6.9183001549788514E-009   37.470474510000003        4.1306633502244949E-003  -9.4944832380861044E-004  -1.3425111537799239E-003  -4.5507299364544451E-004
   9.1201002305751899E-009   37.470474510000003        4.3307202868163586E-003  -9.3229912454262376E-004  -1.3706909958273172E-003  -4.6541937626898289E-004
   1.2023000373062587E-008   37.470474510000003        4.5415139757096767E-003  -9.1102410806342959E-004  -1.3997055357322097E-003  -4.7593159251846373E-004
   1.5849000334355878E-008   37.470474510000003        4.7636041417717934E-003  -8.8524236343801022E-004  -1.4297059969976544E-003  -4.8655399587005377E-004
   2.0892999330612838E-008   37.470474510000003        4.9977181479334831E-003  -8.5452880011871457E-004  -1.4608931960538030E-003  -4.9721554387360811E-004
   2.7542000680114143E-008   37.470474510000003        5.2445372566580772E-003  -8.1843533553183079E-004  -1.4934940263628960E-003  -5.0781382014974952E-004
   3.6307998385609608E-008   37.470474510000003        5.5048493668437004E-003  -7.7647005673497915E-004  -1.5277871862053871E-003  -5.1821535453200340E-004
   4.7863000673942224E-008   37.470474510000003        5.7794102467596531E-003  -7.2811613790690899E-004  -1.5640913043171167E-003  -5.2824179874733090E-004
   6.3096003088958241E-008   37.470474510000003        6.0691018588840961E-003  -6.7280390067026019E-004  -1.6027931123971939E-003  -5.3766707424074411E-004
   8.3175997644957533E-008   37.470474510000003        6.3748066313564777E-003  -6.0993002261966467E-004  -1.6443391796201468E-003  -5.4620153969153762E-004
   1.0965000285523274E-007   37.470474510000003        6.6975448280572891E-003  -5.3882825886830688E-004  -1.6892639687284827E-003  -5.5348296882584691E-004
   1.4453999597208167E-007   37.470474510000003        7.0382175035774708E-003  -4.5882261474616826E-004  -1.7381644574925303E-003  -5.5905635235831141E-004
   1.9054999711443088E-007   37.470474510000003        7.3981317691504955E-003  -3.6910446942783892E-004  -1.7917869845405221E-003  -5.6236516684293747E-004
   2.5118998792095226E-007   37.470474510000003        7.7782529406249523E-003  -2.6890693698078394E-004  -1.8509322544559836E-003  -5.6272099027410150E-004
   3.3112999631157436E-007   37.470474510000003        8.1799179315567017E-003  -1.5732887550257146E-004  -1.9165747798979282E-003  -5.5928889196366072E-004
   4.3651999703797628E-007   37.470474510000003        8.6044855415821075E-003  -3.3416239602956921E-005  -1.9898291211575270E-003  -5.5105594219639897E-004
   5.7544002629583701E-007   37.470474510000003        9.0533113107085228E-003   1.0382939944975078E-004  -2.0719605963677168E-003  -5.3680519340559840E-004
   7.5857997217099182E-007   37.470474510000003        9.5279728993773460E-003   2.5552065926603973E-004  -2.1644455846399069E-003  -5.1507639000192285E-004
   9.9999999747524271E-007   37.470474510000003        1.0030070319771767E-002   4.2282746289856732E-004  -2.2689567413181067E-003  -4.8413322656415403E-004
   1.3182999509808724E-006   37.470474510000003        1.0561431758105755E-002   6.0704839415848255E-004  -2.3874284233897924E-003  -4.4190904009155929E-004
   1.7377999483869644E-006   37.470474510000003        1.1123732663691044E-002   8.0948037793859839E-004  -2.5219963863492012E-003  -3.8599100662395358E-004
   2.2909000563231530E-006   37.470474510000003        1.1719219386577606E-002   1.0316787520423532E-003  -2.6751901023089886E-003  -3.1350195058621466E-004
   3.0199998946045525E-006   37.470474510000003        1.2349941767752171E-002   1.2751870090141892E-003  -2.8497804887592793E-003  -2.2111463476903737E-004
   3.9810997805034276E-006   37.470474510000003        1.3018246740102768E-002   1.5417167451232672E-003  -3.0489230994135141E-003  -1.0494038724573329E-004
   5.2481000238913111E-006   37.470474510000003        1.3726717792451382E-002   1.8331327009946108E-003  -3.2761760521680117E-003   3.9541682781418785E-005
   6.9183001869532745E-006   37.470474510000003        1.4478089287877083E-002   2.1514210384339094E-003  -3.5354972351342440E-003   2.1754410408902913E-004
   9.1201000032015145E-006   37.470474510000003        1.5275400131940842E-002   2.4987538345158100E-003  -3.8313139230012894E-003   4.3508375529199839E-004
   1.2022999726468697E-005   37.470474510000003        1.6122022643685341E-002   2.8775059618055820E-003  -4.1685518808662891E-003   6.9908594014123082E-004
   1.5849000192247331E-005   37.470474510000003        1.7021313309669495E-002   3.2900932710617781E-003  -4.5524905435740948E-003   1.0173539631068707E-003
   2.0892999600619078E-005   37.470474510000003        1.7977531999349594E-002   3.7393877282738686E-003  -4.9891253001987934E-003   1.3989727012813091E-003
   2.7542000680114143E-005   37.470474510000003        1.8995033577084541E-002   4.2283488437533379E-003  -5.4848091676831245E-003   1.8541485769674182E-003
   3.6307999835116789E-005   37.470474510000003        2.0078979432582855E-002   4.7603421844542027E-003  -6.0464991256594658E-003   2.3945928551256657E-003
   4.7862999053904787E-005   37.470474510000003        2.1234847605228424E-002   5.3388946689665318E-003  -6.6814143210649490E-003   3.0334151815623045E-003
   6.3095998484641314E-005   37.470474510000003        2.2469235584139824E-002   5.9680677950382233E-003  -7.3972903192043304E-003   3.7856469862163067E-003
   8.3175997133366764E-005   37.470474510000003        2.3789497092366219E-002   6.6522518172860146E-003  -8.2019511610269547E-003   4.6681850217282772E-003
   1.0964999819407240E-004   37.470474510000003        2.5204550474882126E-002   7.3965424671769142E-003  -9.1034509241580963E-003   5.7004378177225590E-003
   1.4453999756369740E-004   37.470474510000003        2.6724066585302353E-002   8.2062594592571259E-003  -1.0109069757163525E-002   6.9038555957376957E-003
   1.9054999575018883E-004   37.470474510000003        2.8361156582832336E-002   9.0883085504174232E-003  -1.1226423084735870E-002   8.3041433244943619E-003
   2.5119000929407775E-004   37.470474510000003        3.0129568651318550E-002   1.0049579665064812E-002  -1.2460676021873951E-002   9.9291009828448296E-003
   3.3112999517470598E-004   37.470474510000003        3.2047558575868607E-002   1.1098916642367840E-002  -1.3815945945680141E-002   1.1811954900622368E-002
   4.3652000022120774E-004   37.470474510000003        3.4137226641178131E-002   1.2246599420905113E-002  -1.5293221920728683E-002   1.3990934938192368E-002
   5.7544000446796417E-004   37.470474510000003        3.6425523459911346E-002   1.3504698872566223E-002  -1.6888869926333427E-002   1.6510076820850372E-002
   7.5857999036088586E-004   37.470474510000003        3.8946937769651413E-002   1.4888298697769642E-002  -1.8593596294522285E-002   1.9421752542257309E-002
   1.0000000474974513E-003   37.470474510000003        4.1744511574506760E-002   1.6415752470493317E-002  -2.0389327779412270E-002   2.2787226364016533E-002
   1.3183000264689326E-003   37.470474510000003        4.4873673468828201E-002   1.8110435456037521E-002  -2.2246764972805977E-002   2.6679968461394310E-002
   1.7377999611198902E-003   37.470474510000003        4.8403412103652954E-002   2.0000996068120003E-002  -2.4119872599840164E-002   3.1185111030936241E-002
   2.2909000981599092E-003   37.470474510000003        5.2425175905227661E-002   2.2125786170363426E-002  -2.5942914187908173E-002   3.6407545208930969E-002
   3.0199999455362558E-003   37.470474510000003        5.7053852826356888E-002   2.4533018469810486E-002  -2.7620846405625343E-002   4.2468491941690445E-002
   3.9810999296605587E-003   37.470474510000003        6.2437936663627625E-002   2.7286024764180183E-002  -2.9022097587585449E-002   4.9511618912220001E-002
   5.2481000311672688E-003   37.470474510000003        6.8768002092838287E-002   3.0467849224805832E-002  -2.9967159032821655E-002   5.7703882455825806E-002
   6.9182999432086945E-003   37.470474510000003        7.6286055147647858E-002   3.4186925739049911E-002  -3.0215132981538773E-002   6.7233197391033173E-002
   9.1201001778244972E-003   37.470474510000003        8.5297755897045135E-002   3.8585282862186432E-002  -2.9448736459016800E-002   7.8304134309291840E-002
   1.2023000046610832E-002   37.470474510000003        9.6183083951473236E-002   4.3847654014825821E-002  -2.7258073911070824E-002   9.1124042868614197E-002
   1.5848999843001366E-002   37.470474510000003       0.10939675569534302        5.0208427011966705E-002  -2.3128537461161613E-002  0.10586843639612198     
   2.0893000066280365E-002   37.470474510000003       0.12547528743743896        5.7965677231550217E-002  -1.6431707888841629E-002  0.12264329940080643     
   2.7542000636458397E-002   37.470474510000003       0.14499707520008087        6.7478068172931671E-002  -6.4397989772260189E-003  0.14138397574424744     
   3.6308001726865768E-002   37.470474510000003       0.16852083802223206        7.9158157110214233E-002   7.6335207559168339E-003  0.16172572970390320     
   4.7862999141216278E-002   37.470474510000003       0.19642578065395355        9.3424603343009949E-002   2.6523506268858910E-002  0.18278408050537109     
   6.3096001744270325E-002   37.470474510000003       0.22865346074104309       0.11060882359743118        5.0726421177387238E-002  0.20288553833961487     
   8.3176001906394958E-002   37.470474510000003       0.26423922181129456       0.13074479997158051        8.0158978700637817E-002  0.21924313902854919     
  0.10000000149011612        37.470474510000003       0.28866231441497803       0.14554303884506226       0.10217703133821487       0.22609639167785645     
  0.12500000000000000        37.470474510000003       0.31684261560440063       0.16419164836406708       0.13020837306976318       0.22757802903652191     
  0.15000000596046448        37.470474510000003       0.33637651801109314       0.17900991439819336       0.15275475382804871       0.22136694192886353     
  0.17499999701976776        37.470474510000003       0.34831985831260681       0.19019331037998199       0.17015600204467773       0.20980660617351532     
  0.20000000298023224        37.470474510000003       0.35363867878913879       0.19796039164066315       0.18284277617931366       0.19470748305320740     
  0.22499999403953552        37.470474510000003       0.35322812199592590       0.20255188643932343       0.19127371907234192       0.17748145759105682     
  0.25000000000000000        37.470474510000003       0.34792017936706543       0.20422619581222534       0.19590745866298676       0.15922546386718750     
  0.27500000596046448        37.470474510000003       0.33848738670349121       0.20325450599193573       0.19718985259532928       0.14078061282634735     
  0.30000001192092896        37.470474510000003       0.32564508914947510       0.19991607964038849       0.19554790854454041       0.12277761846780777     
  0.32499998807907104        37.470474510000003       0.31005302071571350       0.19449412822723389       0.19138725101947784       0.10567359626293182     
  0.34999999403953552        37.470474510000003       0.29231673479080200       0.18727213144302368       0.18509113788604736        8.9782968163490295E-002
  0.37500000000000000        37.470474510000003       0.27298891544342041       0.17853061854839325       0.17702026665210724        7.5303740799427032E-002
  0.40000000596046448        37.470474510000003       0.25257092714309692       0.16854436695575714       0.16751293838024139        6.2340162694454193E-002
  0.42500001192092896        37.470474510000003       0.23151421546936035       0.15757977962493896       0.15688532590866089        5.0922259688377380E-002
  0.44999998807907104        37.470474510000003       0.21022173762321472       0.14589270949363708       0.14543166756629944        4.1022688150405884E-002
  0.47499999403953552        37.470474510000003       0.18904972076416016       0.13372646272182465       0.13342449069023132        3.2571207731962204E-002
  0.50000000000000000        37.470474510000003       0.16830916702747345       0.12131000310182571       0.12111462652683258        2.5467008352279663E-002
  0.52499997615814209        37.470474510000003       0.14826761186122894       0.10885630548000336       0.10873118788003922        1.9589127972722054E-002
  0.55000001192092896        37.470474510000003       0.12915080785751343        9.6561014652252197E-002   9.6481464803218842E-002   1.4805108308792114E-002
  0.57499998807907104        37.470474510000003       0.11114449054002762        8.4601096808910370E-002   8.4550701081752777E-002   1.0978099890053272E-002
  0.60000002384185791        37.470474510000003        9.4396144151687622E-002   7.3133811354637146E-002   7.3101863265037537E-002   7.9725356772542000E-003
  0.62500000000000000        37.470474510000003        7.9016886651515961E-002   6.2295675277709961E-002   6.2275353819131851E-002   5.6585357524454594E-003
  0.64999997615814209        37.470474510000003        6.5083295106887817E-002   5.2201710641384125E-002   5.2188724279403687E-002   3.9151771925389767E-003
  0.67500001192092896        37.470474510000003        5.2639301866292953E-002   4.2944755405187607E-002   4.2936433106660843E-002   2.6327660307288170E-003
  0.69999998807907104        37.470474510000003        4.1698183864355087E-002   3.4594971686601639E-002   3.4589663147926331E-002   1.7142262076959014E-003
  0.72500002384185791        37.470474510000003        3.2244533300399780E-002   2.7199523523449898E-002   2.7196185663342476E-002   1.0757452109828591E-003
  0.75000000000000000        37.470474510000003        2.4236343801021576E-002   2.0782435312867165E-002   2.0780401304364204E-002   6.4678594935685396E-004
  0.77499997615814209        37.470474510000003        1.7607154324650764E-002   1.5344653278589249E-002   1.5343478880822659E-002   3.6958808777853847E-004
  0.80000001192092896        37.470474510000003        1.2268272228538990E-002   1.0864311829209328E-002   1.0863700881600380E-002   1.9827033975161612E-004
  0.82499998807907104        37.470474510000003        8.1110941246151924E-003   7.2972532361745834E-003   7.2970138862729073E-003   9.7643409390002489E-005
  0.85000002384185791        37.470474510000003        5.0095617771148682E-003   4.5778132043778896E-003   4.5778253115713596E-003   4.1834995499812067E-005
  0.87500000000000000        37.470474510000003        2.8227607253938913E-003   2.6199149433523417E-003   2.6201088912785053E-003   1.2819991752621718E-005
  0.89999997615814209        37.470474510000003        1.3977541821077466E-003   1.3185621937736869E-003   1.3188949087634683E-003  -1.0628864401951432E-006
  0.92500001192092896        37.470474510000003        5.7276082225143909E-004   5.5186054669320583E-004   5.5228971177712083E-004  -6.5415133576607332E-006
  0.94999998807907104        37.470474510000003        1.8094360711984336E-004   1.8385951989330351E-004   1.8431796343065798E-004  -6.7390660660748836E-006
  0.97500002384185791        37.470474510000003        5.5440948926843703E-005   6.8893568823114038E-005   6.9266636273823678E-005  -2.3737536594126141E-006
   1.0000000000000000        37.470474510000003        3.7777394027216360E-005   5.9681504353648052E-005   5.9793044783873484E-005   7.1720082814863417E-006
   9.9999997171806854E-010   48.044977359999997        2.9974884819239378E-003  -9.8086218349635601E-004  -1.1594515526667237E-003  -4.2888862662948668E-004
   1.3183000246996812E-009   48.044977359999997        3.1379580032080412E-003  -9.8363764118403196E-004  -1.1843959800899029E-003  -4.3850258225575089E-004
   1.7378000150003459E-009   48.044977359999997        3.2856720499694347E-003  -9.8429096397012472E-004  -1.2096427381038666E-003  -4.4833926949650049E-004
   2.2908999142146058E-009   48.044977359999997        3.4411051310598850E-003  -9.8259455990046263E-004  -1.2352386256679893E-003  -4.5840698294341564E-004
   3.0200000278313155E-009   48.044977359999997        3.6046640016138554E-003  -9.7830151207745075E-004  -1.2612252030521631E-003  -4.6870359801687300E-004
   3.9810998941902653E-009   48.044977359999997        3.7768152542412281E-003  -9.7114563686773181E-004  -1.2876630062237382E-003  -4.7922335215844214E-004
   5.2481001766579993E-009   48.044977359999997        3.9580650627613068E-003  -9.6083822427317500E-004  -1.3146296842023730E-003  -4.8995326505973935E-004
   6.9183001549788514E-009   48.044977359999997        4.1489317081868649E-003  -9.4706844538450241E-004  -1.3422183692455292E-003  -5.0086900591850281E-004
   9.1201002305751899E-009   48.044977359999997        4.3499823659658432E-003  -9.2949968529865146E-004  -1.3705459423363209E-003  -5.1193358376622200E-004
   1.2023000373062587E-008   48.044977359999997        4.5618293806910515E-003  -9.0776709839701653E-004  -1.3997562928125262E-003  -5.2309333113953471E-004
   1.5849000334355878E-008   48.044977359999997        4.7850357368588448E-003  -8.8148674694821239E-004  -1.4300104230642319E-003  -5.3426867816597223E-004
   2.0892999330612838E-008   48.044977359999997        5.0203334540128708E-003  -8.5023022256791592E-004  -1.4615217223763466E-003  -5.4535933304578066E-004
   2.7542000680114143E-008   48.044977359999997        5.2684075199067593E-003  -8.1354612484574318E-004  -1.4945312868803740E-003  -5.5622728541493416E-004
   3.6307998385609608E-008   48.044977359999997        5.5300523526966572E-003  -7.7093869913369417E-004  -1.5293345786631107E-003  -5.6669575860723853E-004
   4.7863000673942224E-008   48.044977359999997        5.8060269802808762E-003  -7.2188716148957610E-004  -1.5662694349884987E-003  -5.7653442490845919E-004
   6.3096003088958241E-008   48.044977359999997        6.0972203500568867E-003  -6.6581746796146035E-004  -1.6057454049587250E-003  -5.8545486535876989E-004
   8.3175997644957533E-008   48.044977359999997        6.4045214094221592E-003  -6.0212158132344484E-004  -1.6482354840263724E-003  -5.9309316566213965E-004
   1.0965000285523274E-007   48.044977359999997        6.7289555445313454E-003  -5.3012813441455364E-004  -1.6943040536716580E-003  -5.9899903135374188E-004
   1.4453999597208167E-007   48.044977359999997        7.0714326575398445E-003  -4.4915592297911644E-004  -1.7445826670154929E-003  -6.0261413455009460E-004
   1.9054999711443088E-007   48.044977359999997        7.4332673102617264E-003  -3.5838977782987058E-004  -1.7998580588027835E-003  -6.0325872618705034E-004
   2.5118998792095226E-007   48.044977359999997        7.8154336661100388E-003  -2.5705690495669842E-004  -1.8609752878546715E-003  -6.0010311426594853E-004
   3.3112999631157436E-007   48.044977359999997        8.2192784175276756E-003  -1.4424888649955392E-004  -1.9289607880637050E-003  -5.9214577777311206E-004
   4.3651999703797628E-007   48.044977359999997        8.6461724713444710E-003  -1.9003871784661897E-005  -2.0049870945513248E-003  -5.7818094501271844E-004
   5.7544002629583701E-007   48.044977359999997        9.0974820777773857E-003   1.1968476610491052E-004  -2.0903842523694038E-003  -5.5677053751423955E-004
   7.5857997217099182E-007   48.044977359999997        9.5747988671064377E-003   2.7293906896375120E-004  -2.1867014002054930E-003  -5.2619824418798089E-004
   9.9999999747524271E-007   48.044977359999997        1.0079738683998585E-002   4.4193895882926881E-004  -2.2956919856369495E-003  -4.8443634295836091E-004
   1.3182999509808724E-006   48.044977359999997        1.0614147409796715E-002   6.2799459556117654E-004  -2.4193804711103439E-003  -4.2908356408588588E-004
   1.7377999483869644E-006   48.044977359999997        1.1179719120264053E-002   8.3241448737680912E-004  -2.5599976070225239E-003  -3.5735481651499867E-004
   2.2909000563231530E-006   48.044977359999997        1.1778724379837513E-002   1.0567686986178160E-003  -2.7201813645660877E-003  -2.6594029623083770E-004
   3.0199998946045525E-006   48.044977359999997        1.2413237243890762E-002   1.3026155065745115E-003  -2.9028155840933323E-003  -1.5103651094250381E-004
   3.9810997805034276E-006   48.044977359999997        1.3085637241601944E-002   1.5716840280219913E-003  -3.1111768912523985E-003  -8.2176111391163431E-006
   5.2481000238913111E-006   48.044977359999997        1.3798540458083153E-002   1.8658585613593459E-003  -3.3489516936242580E-003   1.6763867461122572E-004
   6.9183001869532745E-006   48.044977359999997        1.4554724097251892E-002   2.1871470380574465E-003  -3.6202294286340475E-003   3.8241030415520072E-004
   9.1201000032015145E-006   48.044977359999997        1.5357275493443012E-002   2.5377473793923855E-003  -3.9295712485909462E-003   6.4285361440852284E-004
   1.2022999726468697E-005   48.044977359999997        1.6209624707698822E-002   2.9200632125139236E-003  -4.2820372618734837E-003   9.5671269809827209E-004
   1.5849000192247331E-005   48.044977359999997        1.7115194350481033E-002   3.3365432173013687E-003  -4.6830256469547749E-003   1.3326685875654221E-003
   2.0892999600619078E-005   48.044977359999997        1.8078323453664780E-002   3.7900984752923250E-003  -5.1386514678597450E-003   1.7808005213737488E-003
   2.7542000680114143E-005   48.044977359999997        1.9103465601801872E-002   4.2837332002818584E-003  -5.6553571484982967E-003   2.3123768623918295E-003
   3.6307999835116789E-005   48.044977359999997        2.0195899531245232E-002   4.8208674415946007E-003  -6.2401662580668926E-003   2.9402840882539749E-003
   4.7862999053904787E-005   48.044977359999997        2.1361237391829491E-002   5.4050893522799015E-003  -6.9003151729702950E-003   3.6788810975849628E-003
   6.3095998484641314E-005   48.044977359999997        2.2606248036026955E-002   6.0405358672142029E-003  -7.6435049995779991E-003   4.5445794239640236E-003
   8.3175997133366764E-005   48.044977359999997        2.3938484489917755E-002   6.7316847853362560E-003  -8.4774447605013847E-003   5.5557470768690109E-003
   1.0964999819407240E-004   48.044977359999997        2.5367112830281258E-002   7.4837408028542995E-003  -9.4099789857864380E-003   6.7334142513573170E-003
   1.4453999756369740E-004   48.044977359999997        2.6902087032794952E-002   8.3021484315395355E-003  -1.0448040440678596E-002   8.1006931141018867E-003
   1.9054999575018883E-004   48.044977359999997        2.8556887060403824E-002   9.1939717531204224E-003  -1.1598763056099415E-002   9.6852388232946396E-003
   2.5119000929407775E-004   48.044977359999997        3.0345676466822624E-002   1.0166285559535027E-002  -1.2866591103374958E-002   1.1516721919178963E-002
   3.3112999517470598E-004   48.044977359999997        3.2287228852510452E-002   1.1228160001337528E-002  -1.4254705049097538E-002   1.3630508445203304E-002
   4.3652000022120774E-004   48.044977359999997        3.4404251724481583E-002   1.2390149757266045E-002  -1.5762843191623688E-002   1.6067039221525192E-002
   5.7544000446796417E-004   48.044977359999997        3.6724429577589035E-002   1.3664657250046730E-002  -1.7385747283697128E-002   1.8872566521167755E-002
   7.5857999036088586E-004   48.044977359999997        3.9283104240894318E-002   1.5067163854837418E-002  -1.9112067297101021E-002   2.2101743146777153E-002
   1.0000000474974513E-003   48.044977359999997        4.2124316096305847E-002   1.6616502776741982E-002  -2.0921153947710991E-002   2.5817926973104477E-002
   1.3183000264689326E-003   48.044977359999997        4.5304637402296066E-002   1.8336616456508636E-002  -2.2780520841479301E-002   3.0096447095274925E-002
   1.7377999611198902E-003   48.044977359999997        4.8894312232732773E-002   2.0256813615560532E-002  -2.4640273302793503E-002   3.5023443400859833E-002
   2.2909000981599092E-003   48.044977359999997        5.2986200898885727E-002   2.2416219115257263E-002  -2.6430070400238037E-002   4.0704078972339630E-002
   3.0199999455362558E-003   48.044977359999997        5.7696577161550522E-002   2.4863895028829575E-002  -2.8049506247043610E-002   4.7257836908102036E-002
   3.9810999296605587E-003   48.044977359999997        6.3175246119499207E-002   2.7664091438055038E-002  -2.9360938817262650E-002   5.4824095219373703E-002
   5.2481000311672688E-003   48.044977359999997        6.9613762199878693E-002   3.0900768935680389E-002  -3.0178269371390343E-002   6.3561595976352692E-002
   6.9182999432086945E-003   48.044977359999997        7.7254399657249451E-002   3.4683145582675934E-002  -3.0253907665610313E-002   7.3644369840621948E-002
   9.1201001778244972E-003   48.044977359999997        8.6401805281639099E-002   3.9153683930635452E-002  -2.9264511540532112E-002   8.5255287587642670E-002
   1.2023000046610832E-002   48.044977359999997        9.7432732582092285E-002   4.4496867805719376E-002  -2.6795996353030205E-002   9.8569549620151520E-002
   1.5848999843001366E-002   48.044977359999997       0.11079516261816025        5.0945490598678589E-002  -2.2333523258566856E-002  0.11371689289808273     
   2.0893000066280365E-002   48.044977359999997       0.12701356410980225        5.8793880045413971E-002  -1.5254946425557137E-002  0.13074156641960144     
   2.7542000636458397E-002   48.044977359999997       0.14664639532566071        6.8393379449844360E-002  -4.8494059592485428E-003  0.14949917793273926     
   3.6308001726865768E-002   48.044977359999997       0.17022165656089783        8.0143779516220093E-002   9.6373502165079117E-003  0.16952899098396301     
   4.7862999141216278E-002   48.044977359999997       0.19807384908199310        9.4442963600158691E-002   2.8888236731290817E-002  0.18984262645244598     
   6.3096001744270325E-002   48.044977359999997       0.23008398711681366       0.11159077286720276        5.3323864936828613E-002  0.20867484807968140     
   8.3176001906394958E-002   48.044977359999997       0.26521316170692444       0.13157661259174347        8.2763478159904480E-002  0.22319826483726501     
  0.10000000149011612        48.044977359999997       0.28916072845458984       0.14618389308452606       0.10460760444402695       0.22854381799697876     
  0.12500000000000000        48.044977359999997       0.31655183434486389       0.16447383165359497       0.13218915462493896       0.22799916565418243     
  0.15000000596046448        48.044977359999997       0.33526295423507690       0.17887748777866364       0.15415373444557190       0.22010867297649384     
  0.17499999701976776        48.044977359999997       0.34640067815780640       0.18961945176124573       0.17091485857963562       0.20724417269229889     
  0.20000000298023224        48.044977359999997       0.35096564888954163       0.19694088399410248       0.18295238912105560       0.19120195508003235     
  0.22499999403953552        48.044977359999997       0.34987634420394897       0.20110018551349640       0.19075790047645569       0.17335826158523560     
  0.25000000000000000        48.044977359999997       0.34397980570793152       0.20236961543560028       0.19481202960014343       0.15476441383361816     
  0.27500000596046448        48.044977359999997       0.33405745029449463       0.20103096961975098       0.19557479023933411       0.13621264696121216     
  0.30000001192092896        48.044977359999997       0.32082876563072205       0.19737142324447632       0.19348190724849701       0.11828558146953583     
  0.32499998807907104        48.044977359999997       0.30495372414588928       0.19167976081371307       0.18894359469413757       0.10139557719230652     
  0.34999999403953552        48.044977359999997       0.28703531622886658       0.18424297869205475       0.18234471976757050        8.5816860198974609E-002
  0.37500000000000000        48.044977359999997       0.26762136816978455       0.17534336447715759       0.17404530942440033        7.1712628006935120E-002
  0.40000000596046448        48.044977359999997       0.24720655381679535       0.16525581479072571       0.16438132524490356        5.9157859534025192E-002
  0.42500001192092896        48.044977359999997       0.22623427212238312       0.15424552559852600       0.15366519987583160        4.8158794641494751E-002
  0.44999998807907104        48.044977359999997       0.20509856939315796       0.14256593585014343       0.14218647778034210        3.8669481873512268E-002
  0.47499999403953552        48.044977359999997       0.18414601683616638       0.13045686483383179       0.13021218776702881        3.0605817213654518E-002
  0.50000000000000000        48.044977359999997       0.16367758810520172       0.11814294755458832       0.11798705160617828        2.3857330903410912E-002
  0.52499997615814209        48.044977359999997       0.14395062625408173       0.10583207756280899       0.10573362559080124        1.8297040835022926E-002
  0.55000001192092896        48.044977359999997       0.12518072128295898        9.3714244663715363E-002   9.3652330338954926E-002   1.3789523392915726E-002
  0.57499998807907104        48.044977359999997       0.10754368454217911        8.1960335373878479E-002   8.1921331584453583E-002   1.0197435505688190E-002
  0.60000002384185791        48.044977359999997        9.1177441179752350E-002   7.0721186697483063E-002   7.0696435868740082E-002   7.3866466991603374E-003
  0.62500000000000000        48.044977359999997        7.6184064149856567E-002   6.0126788914203644E-002   6.0110881924629211E-002   5.2301338873803616E-003
  0.64999997615814209        48.044977359999997        6.2631718814373016E-002   5.0285562872886658E-002   5.0275214016437531E-002   3.6107932683080435E-003
  0.67500001192092896        48.044977359999997        5.0556704401969910E-002   4.1283883154392242E-002   4.1277095675468445E-002   2.4233069270849228E-003
  0.69999998807907104        48.044977359999997        3.9965495467185974E-002   3.3185698091983795E-002   3.3181250095367432E-002   1.5751962782815099E-003
  0.72500002384185791        48.044977359999997        3.0836828052997589E-002   2.6032339781522751E-002   2.6029471307992935E-002   9.8718644585460424E-004
  0.75000000000000000        48.044977359999997        2.3123875260353088E-002   1.9842518493533134E-002   1.9840730354189873E-002   5.9300294378772378E-004
  0.77499997615814209        48.044977359999997        1.6756437718868256E-002   1.4612524770200253E-002   1.4611475169658661E-002   3.3871538471430540E-004
  0.80000001192092896        48.044977359999997        1.1643238365650177E-002   1.0316629894077778E-002   1.0316081345081329E-002   1.8173924763686955E-004
  0.82499998807907104        48.044977359999997        7.6743108220398426E-003   6.9077382795512676E-003   6.9075278006494045E-003   8.9597124315332621E-005
  0.85000002384185791        48.044977359999997        4.7234878875315189E-003   4.3183048255741596E-003   4.3183290399610996E-003   3.8535326893907040E-005
  0.87500000000000000        48.044977359999997        2.6510600000619888E-003   2.4615759029984474E-003   2.4617710150778294E-003   1.2080596206942573E-005
  0.89999997615814209        48.044977359999997        1.3066509272903204E-003   1.2332195183262229E-003   1.2335433857515454E-003  -3.9027594311846769E-007
  0.92500001192092896        48.044977359999997        5.3244462469592690E-004   5.1350094145163894E-004   5.1390961743891239E-004  -5.0096418817702215E-006
  0.94999998807907104        48.044977359999997        1.6703196160960943E-004   1.7029103764798492E-004   1.7071436741389334E-004  -4.6660443331347778E-006
  0.97500002384185791        48.044977359999997        5.0509304855950177E-005   6.3594074163120240E-005   6.3915438659023494E-005  -1.1794048049296180E-007
   1.0000000000000000        48.044977359999997        3.2966643630061299E-005   5.3853327699471265E-005   5.3897208999842405E-005   9.0238681877963245E-006
   9.9999997171806854E-010   61.603699429999999        3.0097644776105881E-003  -9.8055577836930752E-004  -1.1589396744966507E-003  -4.6890549128875136E-004
   1.3183000246996812E-009   61.603699429999999        3.1508796382695436E-003  -9.8311691544950008E-004  -1.1838854989036918E-003  -4.7934017493389547E-004
   1.7378000150003459E-009   61.603699429999999        3.2992763444781303E-003  -9.8353449720889330E-004  -1.2091450626030564E-003  -4.8999511636793613E-004
   2.2908999142146058E-009   61.603699429999999        3.4554316662251949E-003  -9.8157895263284445E-004  -1.2347681913524866E-003  -5.0087308045476675E-004
   3.0200000278313155E-009   61.603699429999999        3.6197551526129246E-003  -9.7700161859393120E-004  -1.2608005199581385E-003  -5.1196449203416705E-004
   3.9810998941902653E-009   61.603699429999999        3.7927157245576382E-003  -9.6953409956768155E-004  -1.2873072410002351E-003  -5.2325404249131680E-004
   5.2481001766579993E-009   61.603699429999999        3.9748218841850758E-003  -9.5888570649549365E-004  -1.3143714750185609E-003  -5.3471693536266685E-004
   6.9183001549788514E-009   61.603699429999999        4.1665965691208839E-003  -9.4474322395399213E-004  -1.3420931063592434E-003  -5.4631388047710061E-004
   9.1201002305751899E-009   61.603699429999999        4.3686088174581528E-003  -9.2676753411069512E-004  -1.3705969322472811E-003  -5.5798946414142847E-004
   1.2023000373062587E-008   61.603699429999999        4.5814742334187031E-003  -9.0459099737927318E-004  -1.4000360388308764E-003  -5.6966731790453196E-004
   1.5849000334355878E-008   61.603699429999999        4.8057604581117630E-003  -8.7782711489126086E-004  -1.4305827207863331E-003  -5.8123987400904298E-004
   2.0892999330612838E-008   61.603699429999999        5.0422032363712788E-003  -8.4604410221800208E-004  -1.4624632894992828E-003  -5.9257331304252148E-004
   2.7542000680114143E-008   61.603699429999999        5.2914926782250404E-003  -8.0878718290477991E-004  -1.4959337422624230E-003  -6.0348870465531945E-004
   3.6307998385609608E-008   61.603699429999999        5.5544264614582062E-003  -7.6555705163627863E-004  -1.5313072362914681E-003  -6.1376037774607539E-004
   4.7863000673942224E-008   61.603699429999999        5.8317696675658226E-003  -7.1582908276468515E-004  -1.5689422143623233E-003  -6.2309950590133667E-004
   6.3096003088958241E-008   61.603699429999999        6.1244168318808079E-003  -6.5902486676350236E-004  -1.6092719743028283E-003  -6.3114811200648546E-004
   8.3175997644957533E-008   61.603699429999999        6.4332620240747929E-003  -5.9453200083225965E-004  -1.6527966363355517E-003  -6.3746003434062004E-004
   1.0965000285523274E-007   61.603699429999999        6.7593380808830261E-003  -5.2167393732815981E-004  -1.7001123633235693E-003  -6.4148782985284925E-004
   1.4453999597208167E-007   61.603699429999999        7.1035618893802166E-003  -4.3976449524052441E-004  -1.7518857493996620E-003  -6.4256018958985806E-004
   1.9054999711443088E-007   61.603699429999999        7.4672563932836056E-003  -3.4798218985088170E-004  -1.8089456716552377E-003  -6.3986325403675437E-004
   2.5118998792095226E-007   61.603699429999999        7.8514032065868378E-003  -2.4554846459068358E-004  -1.8721823580563068E-003  -6.3241476891562343E-004
   3.3112999631157436E-007   61.603699429999999        8.2573601976037025E-003  -1.3154780026525259E-004  -1.9426752114668489E-003  -6.1903393361717463E-004
   4.3651999703797628E-007   61.603699429999999        8.6865061894059181E-003  -5.0107737479265779E-006  -2.0216554403305054E-003  -5.9830874670296907E-004
   5.7544002629583701E-007   61.603699429999999        9.1402223333716393E-003   1.3507722178474069E-004  -2.1105185151100159E-003  -5.6856608716771007E-004
   7.5857997217099182E-007   61.603699429999999        9.6201132982969284E-003   2.8984737582504749E-004  -2.2108873818069696E-003  -5.2781886188313365E-004
   9.9999999747524271E-007   61.603699429999999        1.0127807967364788E-002   4.6048942022025585E-004  -2.3245951160788536E-003  -4.7373276902362704E-004
   1.3182999509808724E-006   61.603699429999999        1.0665170848369598E-002   6.4832461066544056E-004  -2.4537558201700449E-003  -4.0355601231567562E-004
   1.7377999483869644E-006   61.603699429999999        1.1233914643526077E-002   8.5467298049479723E-004  -2.6006943080574274E-003  -3.1411656527779996E-004
   2.2909000563231530E-006   61.603699429999999        1.1836332269012928E-002   1.0811188258230686E-003  -2.7681547217071056E-003  -2.0165585738141090E-004
   3.0199998946045525E-006   61.603699429999999        1.2474524788558483E-002   1.3292349176481366E-003  -2.9591303318738937E-003  -6.1880011344328523E-005
   3.9810997805034276E-006   61.603699429999999        1.3150898739695549E-002   1.6007673693820834E-003  -3.1770148780196905E-003   1.1018761142622679E-004
   5.2481000238913111E-006   61.603699429999999        1.3868108391761780E-002   1.8976195715367794E-003  -3.4256165381520987E-003   3.2028282294049859E-004
   6.9183001869532745E-006   61.603699429999999        1.4628967270255089E-002   2.2218211088329554E-003  -3.7091486155986786E-003   5.7495880173519254E-004
   9.1201000032015145E-006   61.603699429999999        1.5436612069606781E-002   2.5755944661796093E-003  -4.0322975255548954E-003   8.8171847164630890E-004
   1.2022999726468697E-005   61.603699429999999        1.6294529661536217E-002   2.9613720253109932E-003  -4.4002439826726913E-003   1.2491289526224136E-003
   1.5849000192247331E-005   61.603699429999999        1.7206205055117607E-002   3.3816338982433081E-003  -4.8184935003519058E-003   1.6867471858859062E-003
   2.0892999600619078E-005   61.603699429999999        1.8176062032580376E-002   3.8393302820622921E-003  -5.2932617254555225E-003   2.2056421730667353E-003
   2.7542000680114143E-005   61.603699429999999        1.9208645448088646E-002   4.3375091627240181E-003  -5.8310623280704021E-003   2.8181318193674088E-003
   3.6307999835116789E-005   61.603699429999999        2.0309347659349442E-002   4.8796427436172962E-003  -6.4389626495540142E-003   3.5382602363824844E-003
   4.7862999053904787E-005   61.603699429999999        2.1483916789293289E-002   5.4693799465894699E-003  -7.1241897530853748E-003   4.3816063553094864E-003
   6.3095998484641314E-005   61.603699429999999        2.2739285603165627E-002   6.1109312810003757E-003  -7.8943818807601929E-003   5.3659249097108841E-003
   8.3175997133366764E-005   61.603699429999999        2.4083200842142105E-002   6.8088611587882042E-003  -8.7571004405617714E-003   6.5110046416521072E-003
   1.0964999819407240E-004   61.603699429999999        2.5525068864226341E-002   7.5684785842895508E-003  -9.7199510782957077E-003   7.8394357115030289E-003
   1.4453999756369740E-004   61.603699429999999        2.7075126767158508E-002   8.3953505381941795E-003  -1.0789478197693825E-002   9.3759074807167053E-003
   1.9054999575018883E-004   61.603699429999999        2.8747206553816795E-002   9.2966975644230843E-003  -1.1972298845648766E-002   1.1149925179779530E-002
   2.5119000929407775E-004   61.603699429999999        3.0555874109268188E-002   1.0279769077897072E-002  -1.3272103853523731E-002   1.3192895799875259E-002
   3.3112999517470598E-004   61.603699429999999        3.2520405948162079E-002   1.1353858746588230E-002  -1.4691101387143135E-002   1.5542163513600826E-002
   4.3652000022120774E-004   61.603699429999999        3.4664101898670197E-002   1.2529789470136166E-002  -1.6227751970291138E-002   1.8240170553326607E-002
   5.7544000446796417E-004   61.603699429999999        3.7015341222286224E-002   1.3820277526974678E-002  -1.7875153571367264E-002   2.1335121244192123E-002
   7.5857999036088586E-004   61.603699429999999        3.9610292762517929E-002   1.5241193585097790E-002  -1.9619902595877647E-002   2.4883616715669632E-002
   1.0000000474974513E-003   61.603699429999999        4.2493943125009537E-002   1.6811829060316086E-002  -2.1438779309391975E-002   2.8950696811079979E-002
   1.3183000264689326E-003   61.603699429999999        4.5723967254161835E-002   1.8556671217083931E-002  -2.3296173661947250E-002   3.3613014966249466E-002
   1.7377999611198902E-003   61.603699429999999        4.9371793866157532E-002   2.0505653694272041E-002  -2.5138419121503830E-002   3.8957092911005020E-002
   2.2909000981599092E-003   61.603699429999999        5.3531594574451447E-002   2.2698638960719109E-002  -2.6890711858868599E-002   4.5087568461894989E-002
   3.0199999455362558E-003   61.603699429999999        5.8320946991443634E-002   2.5185490027070045E-002  -2.8447514399886131E-002   5.2121274173259735E-002
   3.9810999296605587E-003   61.603699429999999        6.3890844583511353E-002   2.8031311929225922E-002  -2.9665432870388031E-002   6.0192219913005829E-002
   5.2481000311672688E-003   61.603699429999999        7.0433683693408966E-002   3.1320903450250626E-002  -3.0352219939231873E-002   6.9449789822101593E-002
   6.9182999432086945E-003   61.603699429999999        7.8191868960857391E-002   3.5164177417755127E-002  -3.0254181474447250E-002   8.0052956938743591E-002
   9.1201001778244972E-003   61.603699429999999        8.7468884885311127E-002   3.9703950285911560E-002  -2.9042653739452362E-002   9.2161901295185089E-002
   1.2023000046610832E-002   61.603699429999999        9.8638199269771576E-002   4.5124329626560211E-002  -2.6300251483917236E-002  0.10591910034418106     
   1.5848999843001366E-002   61.603699429999999       0.11214099824428558        5.1656436175107956E-002  -2.1512893959879875E-002  0.12140881270170212     
   2.0893000066280365E-002   61.603699429999999       0.12848986685276031        5.9590820223093033E-002  -1.4065680094063282E-002  0.13861525058746338     
   2.7542000636458397E-002   61.603699429999999       0.14822381734848022        6.9271557033061981E-002  -3.2653922680765390E-003  0.15731823444366455     
   3.6308001726865768E-002   61.603699429999999       0.17184102535247803        8.1085912883281708E-002   1.1610064655542374E-002  0.17696809768676758     
   4.7862999141216278E-002   61.603699429999999       0.19963300228118896        9.5411621034145355E-002   3.1192403286695480E-002  0.19648340344429016     
   6.3096001744270325E-002   61.603699429999999       0.23142300546169281       0.11251812428236008        5.5829640477895737E-002  0.21402202546596527     
   8.3176001906394958E-002   61.603699429999999       0.26610207557678223       0.13235229253768921        8.5249200463294983E-002  0.22673349082469940     
  0.10000000149011612        61.603699429999999       0.28958606719970703       0.14677096903324127       0.10690764337778091       0.23061986267566681     
  0.12500000000000000        61.603699429999999       0.31621384620666504       0.16471083462238312       0.13403695821762085       0.22814761102199554     
  0.15000000596046448        61.603699429999999       0.33413454890251160       0.17871329188346863       0.15543088316917419       0.21868811547756195     
  0.17499999701976776        61.603699429999999       0.34450268745422363       0.18903082609176636       0.17157250642776489       0.20462714135646820     
  0.20000000298023224        61.603699429999999       0.34835129976272583       0.19592608511447906       0.18298739194869995       0.18773832917213440     
  0.22499999403953552        61.603699429999999       0.34662041068077087       0.19967417418956757       0.19019746780395508       0.16935768723487854     
  0.25000000000000000        61.603699429999999       0.34017077088356018       0.20056028664112091       0.19370324909687042       0.15048901736736298     
  0.27500000596046448        61.603699429999999       0.32979166507720947       0.19887606799602509       0.19397740066051483       0.13187563419342041     
  0.30000001192092896        61.603699429999999       0.31620573997497559       0.19491596519947052       0.19146312773227692       0.11405326426029205     
  0.32499998807907104        61.603699429999999       0.30007281899452209       0.18897372484207153       0.18657439947128296        9.7391299903392792E-002
  0.34999999403953552        61.603699429999999       0.28199282288551331       0.18133942782878876       0.17969706654548645        8.2126095890998840E-002
  0.37500000000000000        61.603699429999999       0.26250851154327393       0.17229668796062469       0.17119009792804718        6.8388417363166809E-002
  0.40000000596046448        61.603699429999999       0.24210779368877411       0.16212026774883270       0.16138680279254913        5.6226398795843124E-002
  0.42500001192092896        61.603699429999999       0.22122617065906525       0.15107393264770508       0.15059581398963928        4.5624747872352600E-002
  0.44999998807907104        61.603699429999999       0.20024885237216949       0.13940855860710144       0.13910196721553802        3.6520935595035553E-002
  0.47499999403953552        61.603699429999999       0.17951305210590363       0.12736046314239502       0.12716680765151978        2.8818735852837563E-002
  0.50000000000000000        61.603699429999999       0.15931008756160736       0.11514995992183685       0.11502914875745773        2.2399468347430229E-002
  0.52499997615814209        61.603699429999999       0.13988748192787170       0.10297998785972595       0.10290518403053284        1.7131268978118896E-002
  0.55000001192092896        61.603699429999999       0.12145115435123444        9.1035023331642151E-002   9.0988717973232269E-002   1.2876591645181179E-002
  0.57499998807907104        61.603699429999999       0.10416746139526367        7.9480081796646118E-002   7.9451166093349457E-002   9.4981743022799492E-003
  0.60000002384185791        61.603699429999999        8.8165305554866791E-002   6.8459898233413696E-002   6.8441502749919891E-002   6.8636536598205566E-003
  0.62500000000000000        61.603699429999999        7.3538258671760559E-002   5.8098204433917999E-002   5.8086216449737549E-002   4.8489836044609547E-003
  0.64999997615814209        61.603699429999999        6.0346629470586777E-002   4.8497211188077927E-002   4.8489209264516830E-002   3.3408310264348984E-003
  0.67500001192092896        61.603699429999999        4.8619601875543594E-002   3.9737209677696228E-002   3.9731789380311966E-002   2.2380796726793051E-003
  0.69999998807907104        61.603699429999999        3.8357369601726532E-002   3.1876333057880402E-002   3.1872663646936417E-002   1.4525783481076360E-003
  0.72500002384185791        61.603699429999999        2.9533328488469124E-002   2.4950508028268814E-002   2.4948064237833023E-002   9.0926262782886624E-004
  0.75000000000000000        61.603699429999999        2.2096270695328712E-002   1.8973547965288162E-002   1.8971987068653107E-002   5.4576661204919219E-004
  0.77499997615814209        61.603699429999999        1.5972672030329704E-002   1.3937498442828655E-002   1.3936565257608891E-002   3.1163619132712483E-004
  0.80000001192092896        61.603699429999999        1.1069032363593578E-002   9.8131475970149040E-003   9.8126567900180817E-003   1.6725105524528772E-004
  0.82499998807907104        61.603699429999999        7.2742998600006104E-003   6.5508089028298855E-003   6.5506258979439735E-003   8.2550373917911202E-005
  0.85000002384185791        61.603699429999999        4.4624134898185730E-003   4.0813563391566277E-003   4.0813912637531757E-003   3.5651737562147900E-005
  0.87500000000000000        61.603699429999999        2.4949850048869848E-003   2.3175829555839300E-003   2.3177778348326683E-003   1.1440006346674636E-005
  0.89999997615814209        61.603699429999999        1.2242137454450130E-003   1.1559587437659502E-003   1.1562725994735956E-003   1.9138371953886235E-007
  0.92500001192092896        61.603699429999999        4.9614411545917392E-004   4.7893341979943216E-004   4.7932058805599809E-004  -3.7167037589824758E-006
  0.94999998807907104        61.603699429999999        1.5454649110324681E-004   1.5807832824066281E-004   1.5846658789087087E-004  -2.9757502488791943E-006
  0.97500002384185791        61.603699429999999        4.6051653043832630E-005   5.8757796068675816E-005   5.9029382100561634E-005   1.6195996295209625E-006
   1.0000000000000000        61.603699429999999        2.8653281333390623E-005   4.8563797463430092E-005   4.8544916353421286E-005   1.0268252481182572E-005
   9.9999997171806854E-010   78.988814070000004        3.0216479208320379E-003  -9.8024320323020220E-004  -1.1584858875721693E-003  -5.0891644787043333E-004
   1.3183000246996812E-009   78.988814070000004        3.1633879989385605E-003  -9.8259618971496820E-004  -1.1834425386041403E-003  -5.2014348329976201E-004
   1.7378000150003459E-009   78.988814070000004        3.3124461770057678E-003  -9.8278466612100601E-004  -1.2087262002751231E-003  -5.3158128866925836E-004
   2.2908999142146058E-009   78.988814070000004        3.4693011548370123E-003  -9.8057731520384550E-004  -1.2343899579718709E-003  -5.4322590585798025E-004
   3.0200000278313155E-009   78.988814070000004        3.6343650426715612E-003  -9.7572366939857602E-004  -1.2604836374521255E-003  -5.5505830096080899E-004
   3.9810998941902653E-009   78.988814070000004        3.8081093225628138E-003  -9.6795347053557634E-004  -1.2870776699855924E-003  -5.6705198949202895E-004
   5.2481001766579993E-009   78.988814070000004        3.9910459890961647E-003  -9.5697387587279081E-004  -1.3142609968781471E-003  -5.7916791411116719E-004
   6.9183001549788514E-009   78.988814070000004        4.1836993768811226E-003  -9.4246939988806844E-004  -1.3421409530565143E-003  -5.9134920593351126E-004
   9.1201002305751899E-009   78.988814070000004        4.3866424821317196E-003  -9.2409859644249082E-004  -1.3708506012335420E-003  -6.0351897263899446E-004
   1.2023000373062587E-008   78.988814070000004        4.6004955656826496E-003  -9.0149103198200464E-004  -1.4005530392751098E-003  -6.1557471053674817E-004
   1.5849000334355878E-008   78.988814070000004        4.8258276656270027E-003  -8.7425758829340339E-004  -1.4314322033897042E-003  -6.2737701227888465E-004
   2.0892999330612838E-008   78.988814070000004        5.0633801147341728E-003  -8.4196327952668071E-004  -1.4637280255556107E-003  -6.3875381601974368E-004
   2.7542000680114143E-008   78.988814070000004        5.3138462826609612E-003  -8.0415030242875218E-004  -1.4977126847952604E-003  -6.4948044018819928E-004
   3.6307998385609608E-008   78.988814070000004        5.5780289694666862E-003  -7.6031562639400363E-004  -1.5337178483605385E-003  -6.5927638206630945E-004
   4.7863000673942224E-008   78.988814070000004        5.8566988445818424E-003  -7.0993090048432350E-004  -1.5721232630312443E-003  -6.6778808832168579E-004
   6.3096003088958241E-008   78.988814070000004        6.1507541686296463E-003  -6.5241364063695073E-004  -1.6133870230987668E-003  -6.7458074772730470E-004
   8.3175997644957533E-008   78.988814070000004        6.4610959962010384E-003  -5.8714702026918530E-004  -1.6580373048782349E-003  -6.7911820951849222E-004
   1.0965000285523274E-007   78.988814070000004        6.7887641489505768E-003  -5.1344960229471326E-004  -1.7067031003534794E-003  -6.8074697628617287E-004
   1.4453999597208167E-007   78.988814070000004        7.1346806362271309E-003  -4.3063037446700037E-004  -1.7600875580683351E-003  -6.7867379402741790E-004
   1.9054999711443088E-007   78.988814070000004        7.5001781806349754E-003  -3.3786159474402666E-004  -1.8190620467066765E-003  -6.7193974973633885E-004
   2.5118998792095226E-007   78.988814070000004        7.8862449154257774E-003  -2.3435916227754205E-004  -1.8845632439479232E-003  -6.5939949126914144E-004
   3.3112999631157436E-007   78.988814070000004        8.2942498847842216E-003  -1.1920063843717799E-004  -1.9577241037040949E-003  -6.3968088943511248E-004
   4.3651999703797628E-007   78.988814070000004        8.7255816906690598E-003   8.5907686298014596E-006  -2.0398355554789305E-003  -6.1115314019843936E-004
   5.7544002629583701E-007   78.988814070000004        9.1816326603293419E-003   1.5003742009866983E-004  -2.1323587279766798E-003  -5.7189509971067309E-004
   7.5857997217099182E-007   78.988814070000004        9.6640195697546005E-003   3.0627942760474980E-004  -2.2369895596057177E-003  -5.1963503938168287E-004
   9.9999999747524271E-007   78.988814070000004        1.0174388065934181E-002   4.7851607087068260E-004  -2.3556416854262352E-003  -4.5171825331635773E-004
   1.3182999509808724E-006   78.988814070000004        1.0714619420468807E-002   6.6807953407987952E-004  -2.4905172176659107E-003  -3.6502821603789926E-004
   1.7377999483869644E-006   78.988814070000004        1.1286443099379539E-002   8.7630091002210975E-004  -2.6440331712365150E-003  -2.5599260698072612E-004
   2.2909000563231530E-006   78.988814070000004        1.1892176233232021E-002   1.1047783773392439E-003  -2.8190377634018660E-003  -1.2038987915730104E-004
   3.0199998946045525E-006   78.988814070000004        1.2533943168818951E-002   1.3550991425290704E-003  -3.0186299700289965E-003   4.6576467866543680E-005
   3.9810997805034276E-006   78.988814070000004        1.3214180245995522E-002   1.6290255589410663E-003  -3.2463155221194029E-003   2.5044530048035085E-004
   5.2481000238913111E-006   78.988814070000004        1.3935574330389500E-002   1.9284801091998816E-003  -3.5060187801718712E-003   4.9757579108700156E-004
   6.9183001869532745E-006   78.988814070000004        1.4700981788337231E-002   2.2555130999535322E-003  -3.8020696956664324E-003   7.9520378494635224E-004
   9.1201000032015145E-006   78.988814070000004        1.5513583086431026E-002   2.6123714633285999E-003  -4.1392687708139420E-003   1.1515837395563722E-003
   1.2022999726468697E-005   78.988814070000004        1.6376921907067299E-002   3.0015155207365751E-003  -4.5229080133140087E-003   1.5761068789288402E-003
   1.5849000192247331E-005   78.988814070000004        1.7294546589255333E-002   3.4254563506692648E-003  -4.9585853703320026E-003   2.0792020950466394E-003
   2.0892999600619078E-005   78.988814070000004        1.8270956352353096E-002   3.8871818687766790E-003  -5.4526007734239101E-003   2.6729211676865816E-003
   2.7542000680114143E-005   78.988814070000004        1.9310794770717621E-002   4.3897833675146103E-003  -6.0115209780633450E-003   3.3706165850162506E-003
   3.6307999835116789E-005   78.988814070000004        2.0419560372829437E-002   4.9367845058441162E-003  -6.6424352116882801E-003   4.1874689050018787E-003
   4.7862999053904787E-005   78.988814070000004        2.1603135392069817E-002   5.5318931117653847E-003  -7.3525370098650455E-003   5.1402477547526360E-003
   6.3095998484641314E-005   78.988814070000004        2.2868610918521881E-002   6.1793918721377850E-003  -8.1493761390447617E-003   6.2480112537741661E-003
   8.3175997133366764E-005   78.988814070000004        2.4223929271101952E-002   6.8839294835925102E-003  -9.0403389185667038E-003   7.5319185853004456E-003
   1.0964999819407240E-004   78.988814070000004        2.5678725913167000E-002   7.6509173959493637E-003  -1.0032757185399532E-002   9.0160528197884560E-003
   1.4453999756369740E-004   78.988814070000004        2.7243513613939285E-002   8.4860417991876602E-003  -1.1132758110761642E-002   1.0726597160100937E-002
   1.9054999575018883E-004   78.988814070000004        2.8932467103004456E-002   9.3966750428080559E-003  -1.2346409261226654E-002   1.2694802135229111E-002
   2.5119000929407775E-004   78.988814070000004        3.0760545283555984E-002   1.0390239767730236E-002  -1.3676617294549942E-002   1.4953682199120522E-002
   3.3112999517470598E-004   78.988814070000004        3.2747510820627213E-002   1.1476242914795876E-002  -1.5124589204788208E-002   1.7542390152812004E-002
   4.3652000022120774E-004   78.988814070000004        3.4917231649160385E-002   1.2665767222642899E-002  -1.6687486320734024E-002   2.0505165681242943E-002
   5.7544000446796417E-004   78.988814070000004        3.7298761308193207E-002   1.3971836306154728E-002  -1.8356753513216972E-002   2.3891903460025787E-002
   7.5857999036088586E-004   78.988814070000004        3.9929058402776718E-002   1.5410693362355232E-002  -2.0116928964853287E-002   2.7760827913880348E-002
   1.0000000474974513E-003   78.988814070000004        4.2854029685258865E-002   1.7002070322632790E-002  -2.1942257881164551E-002   3.2178249210119247E-002
   1.3183000264689326E-003   78.988814070000004        4.6132382005453110E-002   1.8770979717373848E-002  -2.3794043809175491E-002   3.7221651524305344E-002
   1.7377999611198902E-003   78.988814070000004        4.9836672842502594E-002   2.0747950300574303E-002  -2.5614950805902481E-002   4.2977314442396164E-002
   2.2909000981599092E-003   78.988814070000004        5.4062318056821823E-002   2.2973543033003807E-002  -2.7325861155986786E-002   4.9548622220754623E-002
   3.0199999455362558E-003   78.988814070000004        5.8928091078996658E-002   2.5498375296592712E-002  -2.8816318139433861E-002   5.7048894464969635E-002
   3.9810999296605587E-003   78.988814070000004        6.4586065709590912E-002   2.8388351202011108E-002  -2.9937492683529854E-002   6.5605811774730682E-002
   5.2481000311672688E-003   78.988814070000004        7.1229375898838043E-002   3.1729042530059814E-002  -3.0491402372717857E-002   7.5358390808105469E-002
   6.9182999432086945E-003   78.988814070000004        7.9100415110588074E-002   3.5630978643894196E-002  -3.0218800529837608E-002   8.6449541151523590E-002
   9.1201001778244972E-003   78.988814070000004        8.8501401245594025E-002   4.0237225592136383E-002  -2.8786385431885719E-002   9.9015980958938599E-002
   1.2023000046610832E-002   78.988814070000004        9.9802397191524506E-002   4.5731440186500549E-002  -2.5774288922548294E-002  0.11316712945699692     
   1.5848999843001366E-002   78.988814070000004       0.11343782395124435        5.2342992275953293E-002  -2.0670076832175255E-002  0.12894232571125031     
   2.0893000066280365E-002   78.988814070000004       0.12990854680538177        6.0358617454767227E-002  -1.2866936624050140E-002  0.14626765251159668     
   2.7542000636458397E-002   78.988814070000004       0.14973452687263489        7.0115186274051666E-002  -1.6898747999221087E-003  0.16485117375850677     
   3.6308001726865768E-002   78.988814070000004       0.17338505387306213        8.1987708806991577E-002   1.3551090843975544E-002  0.18406102061271667     
   4.7862999141216278E-002   78.988814070000004       0.20111025869846344        9.6334330737590790E-002   3.3437665551900864E-002  0.20273302495479584     
   6.3096001744270325E-002   78.988814070000004       0.23267820477485657       0.11339521408081055        5.8248229324817657E-002  0.21896158158779144     
   8.3176001906394958E-002   78.988814070000004       0.26691368222236633       0.13307659327983856        8.7623707950115204E-002  0.22988837957382202     
  0.10000000149011612        78.988814070000004       0.28994569182395935       0.14730913937091827       0.10908658057451248       0.23236456513404846     
  0.12500000000000000        78.988814070000004       0.31583458185195923       0.16490724682807922       0.13576273620128632       0.22805953025817871     
  0.15000000596046448        78.988814070000004       0.33299508690834045       0.17852121591567993       0.15659745037555695       0.21713411808013916     
  0.17499999701976776        78.988814070000004       0.34262713789939880       0.18843027949333191       0.17213937640190125       0.20197531580924988     
  0.20000000298023224        78.988814070000004       0.34579402208328247       0.19491750001907349       0.18295672535896301       0.18432682752609253     
  0.22499999403953552        78.988814070000004       0.34345579147338867       0.19827377796173096       0.18959929049015045       0.16548079252243042     
  0.25000000000000000        78.988814070000004       0.33648559451103210       0.19879645109176636       0.19258561730384827       0.14639221131801605     
  0.27500000596046448        78.988814070000004       0.32567957043647766       0.19678631424903870       0.19239962100982666       0.12775577604770660     
  0.30000001192092896        78.988814070000004       0.31176292896270752       0.19254443049430847       0.18949092924594879       0.11006157100200653     
  0.32499998807907104        78.988814070000004       0.29539468884468079       0.18636904656887054       0.18427649140357971        9.3637958168983459E-002
  0.34999999403953552        78.988814070000004       0.27717146277427673       0.17855283617973328       0.17714263498783112        7.8685566782951355E-002
  0.37500000000000000        78.988814070000004       0.25763070583343506       0.16938044130802155       0.16844691336154938        6.5305054187774658E-002
  0.40000000596046448        78.988814070000004       0.23725360631942749       0.15912620723247528       0.15851977467536926        5.3519882261753082E-002
  0.42500001192092896        78.988814070000004       0.21646775305271149       0.14805230498313904       0.14766597747802734        4.3295271694660187E-002
  0.44999998807907104        78.988814070000004       0.19564977288246155       0.13640695810317993       0.13616557419300079        3.4553930163383484E-002
  0.47499999403953552        78.988814070000004       0.17512774467468262       0.12442295998334885       0.12427484244108200        2.7189048007130623E-002
  0.50000000000000000        78.988814070000004       0.15518364310264587       0.11231631040573120       0.11222672462463379        2.1074991673231125E-002
  0.52499997615814209        78.988814070000004       0.13605560362339020       0.10028509795665741       0.10023130476474762        1.6075987368822098E-002
  0.55000001192092896        78.988814070000004       0.11794026941061020        8.8508471846580505E-002   8.8476024568080902E-002   1.2053069658577442E-002
  0.57499998807907104        78.988814070000004       0.10099504142999649        7.7145792543888092E-002   7.7125817537307739E-002   8.8695222511887550E-003
  0.60000002384185791        78.988814070000004        8.5340268909931183E-002   6.6335916519165039E-002   6.6323161125183105E-002   6.3949949108064175E-003
  0.62500000000000000        78.988814070000004        7.1061506867408752E-002   5.6196648627519608E-002   5.6188136339187622E-002   4.5084911398589611E-003
  0.64999997615814209        78.988814070000004        5.8211717754602432E-002   4.6824306249618530E-002   4.6818397939205170E-002   3.1003747135400772E-003
  0.67500001192092896        78.988814070000004        4.6813458204269409E-002   3.8293462246656418E-002   3.8289267569780350E-002   2.0735473372042179E-003
  0.69999998807907104        78.988814070000004        3.6861129105091095E-002   3.0656812712550163E-002   3.0653838068246841E-002   1.3439275790005922E-003
  0.72500002384185791        78.988814070000004        2.8323207050561905E-002   2.3945242166519165E-002   2.3943187668919563E-002   8.4036006592214108E-004
  0.75000000000000000        78.988814070000004        2.1144526079297066E-002   1.8168060109019279E-002   1.8166705965995789E-002   5.0406745867803693E-004
  0.77499997615814209        78.988814070000004        1.5248599462211132E-002   1.3313424773514271E-002   1.3312599621713161E-002   2.8775757527910173E-004
  0.80000001192092896        78.988814070000004        1.0540012270212173E-002   9.3489885330200195E-003   9.3485517427325249E-003   1.5448254998773336E-004
  0.82499998807907104        78.988814070000004        6.9068805314600468E-003   6.2227784655988216E-003   6.2226210720837116E-003   7.6342228567227721E-005
  0.85000002384185791        78.988814070000004        4.2234188877046108E-003   3.8643430452793837E-003   3.8643872831016779E-003   3.3113556128228083E-005
  0.87500000000000000        78.988814070000004        2.3526563309133053E-003   2.1862157154828310E-003   2.1864094305783510E-003   1.0875573025259655E-005
  0.89999997615814209        78.988814070000004        1.1493661440908909E-003   1.0857789311558008E-003   1.0860817274078727E-003   6.8827654331471422E-007
  0.92500001192092896        78.988814070000004        4.6334340004250407E-004   4.4767290819436312E-004   4.4803813216276467E-004  -2.6311422516300809E-006
  0.94999998807907104        78.988814070000004        1.4330116391647607E-004   1.4704703062307090E-004   1.4740081678610295E-004  -1.6063027032942045E-006
  0.97500002384185791        78.988814070000004        4.2012783524114639E-005   5.4334821470547467E-005   5.4559048294322565E-005   2.9374130008363863E-006
   1.0000000000000000        78.988814070000004        2.4779803425190039E-005   4.3755899241659790E-005   4.3679345253622159E-005   1.1041594916605391E-005
   9.9999997171806854E-010   101.28016350000000        3.0331648886203766E-003  -9.7992538940161467E-004  -1.1580905411392450E-003  -5.4890412138774991E-004
   1.3183000246996812E-009   101.28016350000000        3.1755114905536175E-003  -9.8207581322640181E-004  -1.1830682633444667E-003  -5.6089123245328665E-004
   1.7378000150003459E-009   101.28016350000000        3.3252104185521603E-003  -9.8204147070646286E-004  -1.2083877809345722E-003  -5.7307217502966523E-004
   2.2908999142146058E-009   101.28016350000000        3.4827440977096558E-003  -9.7958906553685665E-004  -1.2341061374172568E-003  -5.8543466730043292E-004
   3.0200000278313155E-009   101.28016350000000        3.6485260352492332E-003  -9.7446679137647152E-004  -1.2602776987478137E-003  -5.9794867411255836E-004
   3.9810998941902653E-009   101.28016350000000        3.8230302743613720E-003  -9.6640229457989335E-004  -1.2869781348854303E-003  -6.1057420680299401E-004
   5.2481001766579993E-009   101.28016350000000        4.0067713707685471E-003  -9.5510063692927361E-004  -1.3143032556399703E-003  -6.2325579347088933E-004
   6.9183001549788514E-009   101.28016350000000        4.2002773843705654E-003  -9.4024423742666841E-004  -1.3423676136881113E-003  -6.3591642538085580E-004
   9.1201002305751899E-009   101.28016350000000        4.4041238725185394E-003  -9.2148920521140099E-004  -1.3713135849684477E-003  -6.4845453016459942E-004
   1.2023000373062587E-008   101.28016350000000        4.6189338900148869E-003  -8.9846260379999876E-004  -1.4013148611411452E-003  -6.6073791822418571E-004
   1.5849000334355878E-008   101.28016350000000        4.8452811315655708E-003  -8.7077269563451409E-004  -1.4325673691928387E-003  -6.7259132629260421E-004
   2.0892999330612838E-008   101.28016350000000        5.0839097239077091E-003  -8.3798152627423406E-004  -1.4653259422630072E-003  -6.8380020093172789E-004
   2.7542000680114143E-008   101.28016350000000        5.3355172276496887E-003  -7.9962803283706307E-004  -1.4998790575191379E-003  -6.9408875424414873E-004
   3.6307998385609608E-008   101.28016350000000        5.6009120307862759E-003  -7.5520569225773215E-004  -1.5365780564025044E-003  -7.0311612216755748E-004
   4.7863000673942224E-008   101.28016350000000        5.8808680623769760E-003  -7.0418271934613585E-004  -1.5758248046040535E-003  -7.1045767981559038E-004
   6.3096003088958241E-008   101.28016350000000        6.1762901023030281E-003  -6.4597249729558825E-004  -1.6181030077859759E-003  -7.1559485513716936E-004
   8.3175997644957533E-008   101.28016350000000        6.4880847930908203E-003  -5.7995389215648174E-004  -1.6639701789245009E-003  -7.1789382491260767E-004
   1.0965000285523274E-007   101.28016350000000        6.8172975443303585E-003  -5.0544075202196836E-004  -1.7140887212008238E-003  -7.1658653905615211E-004
   1.4453999597208167E-007   101.28016350000000        7.1648568846285343E-003  -4.2173734982497990E-004  -1.7691990360617638E-003  -7.1074889274314046E-004
   1.9054999711443088E-007   101.28016350000000        7.5321043841540813E-003  -3.2800983171910048E-004  -1.8302164971828461E-003  -6.9926667492836714E-004
   2.5118998792095226E-007   101.28016350000000        7.9200351610779762E-003  -2.2346874175127596E-004  -1.8981246976181865E-003  -6.8082119105383754E-004
   3.3112999631157436E-007   101.28016350000000        8.3300275728106499E-003  -1.0718488920247182E-004  -1.9741104915738106E-003  -6.5383769106119871E-004
   4.3651999703797628E-007   101.28016350000000        8.7634818628430367E-003   2.1825693693244830E-005  -2.0595253445208073E-003  -6.1645475216209888E-004
   5.7544002629583701E-007   101.28016350000000        9.2217996716499329E-003   1.6459295875392854E-004  -2.1558958105742931E-003  -5.6649098405614495E-004
   7.5857997217099182E-007   101.28016350000000        9.7066126763820648E-003   3.2226569601334631E-004  -2.2649911697953939E-003  -5.0137744983658195E-004
   9.9999999747524271E-007   101.28016350000000        1.0219578631222248E-002   4.9605243839323521E-004  -2.3888039868324995E-003  -4.1812623385339975E-004
   1.3182999509808724E-006   101.28016350000000        1.0762597434222698E-002   6.8729609483852983E-004  -2.5296239182353020E-003  -3.1324307201430202E-004
   1.7377999483869644E-006   101.28016350000000        1.1337414383888245E-002   8.9733867207542062E-004  -2.6899580843746662E-003  -1.8274362082593143E-004
   2.2909000563231530E-006   101.28016350000000        1.1946371756494045E-002   1.1277918238192797E-003  -2.8727562166750431E-003  -2.1930798538960516E-005
   3.0199998946045525E-006   101.28016350000000        1.2591615319252014E-002   1.3802567264065146E-003  -3.0812188051640987E-003   1.7450503946747631E-004
   3.9810997805034276E-006   101.28016350000000        1.3275611214339733E-002   1.6565119149163365E-003  -3.3189591486006975E-003   4.1267444612458348E-004
   5.2481000238913111E-006   101.28016350000000        1.4001079834997654E-002   1.9584980327636003E-003  -3.5900115035474300E-003   6.9956795778125525E-004
   6.9183001869532745E-006   101.28016350000000        1.4770914800465107E-002   2.2882863413542509E-003  -3.8988140877336264E-003   1.0431091068312526E-003
   9.1201000032015145E-006   101.28016350000000        1.5588344074785709E-002   2.6481472887098789E-003  -4.2502735741436481E-003   1.4523066347464919E-003
   1.2022999726468697E-005   101.28016350000000        1.6456965357065201E-002   3.0405689030885696E-003  -4.6497806906700134E-003   1.9373752875253558E-003
   1.5849000192247331E-005   101.28016350000000        1.7380388453602791E-002   3.4680918324738741E-003  -5.1030120812356472E-003   2.5096093304455280E-003
   2.0892999600619078E-005   101.28016350000000        1.8363194540143013E-002   3.9337421767413616E-003  -5.6163384579122066E-003   3.1820335425436497E-003
   2.7542000680114143E-005   101.28016350000000        1.9410109147429466E-002   4.4406526722013950E-003  -6.1963605694472790E-003   3.9690192788839340E-003
   3.6307999835116789E-005   101.28016350000000        2.0526746287941933E-002   4.9923975020647049E-003  -6.8501690402626991E-003   4.8868600279092789E-003
   4.7862999053904787E-005   101.28016350000000        2.1719116717576981E-002   5.5927429348230362E-003  -7.5849033892154694E-003   5.9534837491810322E-003
   6.3095998484641314E-005   101.28016350000000        2.2994466125965118E-002   6.2460410408675671E-003  -8.4079988300800323E-003   7.1892119012773037E-003
   8.3175997133366764E-005   101.28016350000000        2.4360923096537590E-002   6.9570238701999187E-003  -9.3266395851969719E-003   8.6165191605687141E-003
   1.0964999819407240E-004   101.28016350000000        2.5828355923295021E-002   7.7312029898166656E-003  -1.0347859002649784E-002   1.0260917246341705E-002
   1.4453999756369740E-004   101.28016350000000        2.7407540008425713E-002   8.5743814706802368E-003  -1.1477335356175900E-002   1.2149994261562824E-002
   1.9054999575018883E-004   101.28016350000000        2.9112985357642174E-002   9.4940783455967903E-003  -1.2720557861030102E-002   1.4316648244857788E-002
   2.5119000929407775E-004   101.28016350000000        3.0960032716393471E-002   1.0497884824872017E-002  -1.4079624786973000E-002   1.6795361414551735E-002
   3.3112999517470598E-004   101.28016350000000        3.2968912273645401E-002   1.1595517396926880E-002  -1.5554715879261494E-002   1.9626934081315994E-002
   4.3652000022120774E-004   101.28016350000000        3.5164050757884979E-002   1.2798308394849300E-002  -1.7141677439212799E-002   2.2857194766402245E-002
   5.7544000446796417E-004   101.28016350000000        3.7575140595436096E-002   1.4119581319391727E-002  -1.8830297514796257E-002   2.6537472382187843E-002
   7.5857999036088586E-004   101.28016350000000        4.0239915251731873E-002   1.5575937926769257E-002  -2.0603055134415627E-002   3.0727295204997063E-002
   1.0000000474974513E-003   101.28016350000000        4.3205138295888901E-002   1.7187533900141716E-002  -2.2431690245866776E-002   3.5493850708007812E-002
   1.3183000264689326E-003   101.28016350000000        4.6530526131391525E-002   1.8979884684085846E-002  -2.4274481460452080E-002   4.0914960205554962E-002
   1.7377999611198902E-003   101.28016350000000        5.0289694219827652E-002   2.0984089002013206E-002  -2.6070516556501389E-002   4.7076094895601273E-002
   2.2909000981599092E-003   101.28016350000000        5.4579228162765503E-002   2.3241372779011726E-002  -2.7736503630876541E-002   5.4078683257102966E-002
   3.0199999455362558E-003   101.28016350000000        5.9519026428461075E-002   2.5803064927458763E-002  -2.9157286509871483E-002   6.2031742185354233E-002
   3.9810999296605587E-003   101.28016350000000        6.5262138843536377E-002   2.8735816478729248E-002  -3.0178891494870186E-002   7.1055762469768524E-002
   5.2481000311672688E-003   101.28016350000000        7.2002306580543518E-002   3.2125905156135559E-002  -3.0598005279898643E-002   8.1278480589389801E-002
   6.9182999432086945E-003   101.28016350000000        7.9981818795204163E-002   3.6084406077861786E-002  -3.0150339007377625E-002   9.2825941741466522E-002
   9.1201001778244972E-003   101.28016350000000        8.9501500129699707E-002   4.0754552930593491E-002  -2.8498601168394089E-002  0.10581079125404358     
   1.2023000046610832E-002   101.28016350000000       0.10092797130346298        4.6319473534822464E-002  -2.5221176445484161E-002  0.12030928581953049     
   1.5848999843001366E-002   101.28016350000000       0.11468886584043503        5.3006716072559357E-002  -1.9808078184723854E-002  0.13631659746170044     
   2.0893000066280365E-002   101.28016350000000       0.13127347826957703        6.1099175363779068E-002  -1.1661321856081486E-002  0.15370275080204010     
   2.7542000636458397E-002   101.28016350000000       0.15118318796157837        7.0926599204540253E-002  -1.2459517165552825E-004  0.17210805416107178     
   3.6308001726865768E-002   101.28016350000000       0.17485924065113068        8.2851991057395935E-002   1.5460113063454628E-002  0.19082503020763397     
   4.7862999141216278E-002   101.28016350000000       0.20251186192035675        9.7214452922344208E-002   3.5625729709863663E-002  0.20861624181270599     
   6.3096001744270325E-002   101.28016350000000       0.23385636508464813       0.11422592401504517        6.0583859682083130E-002  0.22352492809295654     
   8.3176001906394958E-002   101.28016350000000       0.26765486598014832       0.13375376164913177        8.9893922209739685E-002  0.23269827663898468     
  0.10000000149011612        101.28016350000000       0.29024595022201538       0.14780271053314209       0.11115290224552155       0.23381318151950836     
  0.12500000000000000        101.28016350000000       0.31541910767555237       0.16506709158420563       0.13737626373767853       0.22776623070240021     
  0.15000000596046448        101.28016350000000       0.33184781670570374       0.17830465734004974       0.15766331553459167       0.21547108888626099     
  0.17499999701976776        101.28016350000000       0.34077492356300354       0.18782021105289459       0.17262463271617889       0.19930481910705566     
  0.20000000298023224        101.28016350000000       0.34329223632812500       0.19391632080078125       0.18286812305450439       0.18097507953643799     
  0.22499999403953552        101.28016350000000       0.34037819504737854       0.19689881801605225       0.18896923959255219       0.16172720491886139     
  0.25000000000000000        101.28016350000000       0.33291736245155334       0.19707642495632172       0.19146285951137543       0.14246660470962524     
  0.27500000596046448        101.28016350000000       0.32171174883842468       0.19475844502449036       0.19084288179874420       0.12383989989757538     
  0.30000001192092896        101.28016350000000       0.30748844146728516       0.19025199115276337       0.18756444752216339       0.10629296302795410     
  0.32499998807907104        101.28016350000000       0.29090529680252075       0.18385933339595795       0.18204681575298309        9.0114973485469818E-002
  0.34999999403953552        101.28016350000000       0.27255529165267944       0.17587536573410034       0.17467629909515381        7.5472973287105560E-002
  0.37500000000000000        101.28016350000000       0.25297048687934875       0.16658544540405273       0.16580872237682343        6.2439586967229843E-002
  0.40000000596046448        101.28016350000000       0.23262521624565125       0.15626330673694611       0.15577156841754913        5.1015663892030716E-002
  0.42500001192092896        101.28016350000000       0.21193936467170715       0.14516933262348175       0.14486558735370636        4.1148789227008820E-002
  0.44999998807907104        101.28016350000000       0.19128108024597168       0.13354903459548950       0.13336615264415741        3.2748516649007797E-002
  0.47499999403953552        101.28016350000000       0.17096963524818420       0.12163162976503372       0.12152425944805145        2.5698810815811157E-002
  0.50000000000000000        101.28016350000000       0.15127791464328766       0.10962892323732376       0.10956720262765884        1.9868174567818642E-002
  0.52499997615814209        101.28016350000000       0.13243506848812103        9.7734212875366211E-002   9.7699128091335297E-002   1.5117755159735680E-002
  0.55000001192092896        101.28016350000000       0.11462887376546860        8.6121484637260437E-002   8.6101345717906952E-002   1.1307762004435062E-002
  0.57499998807907104        101.28016350000000        9.8008178174495697E-002   7.4944637715816498E-002   7.4932605028152466E-002   8.3023933693766594E-003
  0.60000002384185791        101.28016350000000        8.2685239613056183E-002   6.4336925745010376E-002   6.4329184591770172E-002   5.9734978713095188E-003
  0.62500000000000000        101.28016350000000        6.8738080561161041E-002   5.4410483688116074E-002   5.4405067116022110E-002   4.2031579650938511E-003
  0.64999997615814209        101.28016350000000        5.6212738156318665E-002   4.5256059616804123E-002   4.5252013951539993E-002   2.8853414114564657E-003
  0.67500001192092896        101.28016350000000        4.5125618577003479E-002   3.6942820996046066E-002   3.6939721554517746E-002   1.9267842872068286E-003
  0.69999998807907104        101.28016350000000        3.5465739667415619E-002   2.9518373310565948E-002   2.9516028240323067E-002   1.2472305679693818E-003
  0.72500002384185791        101.28016350000000        2.7197070419788361E-002   2.3008916527032852E-002   2.3007212206721306E-002   7.7915494330227375E-004
  0.75000000000000000        101.28016350000000        2.0260848104953766E-002   1.7419587820768356E-002   1.7418423667550087E-002   4.6708041918464005E-004
  0.77499997615814209        101.28016350000000        1.4577954076230526E-002   1.2734993360936642E-002   1.2734268791973591E-002   2.6659655850380659E-004
  0.80000001192092896        101.28016350000000        1.0051325894892216E-002   8.9199542999267578E-003   8.9195668697357178E-003   1.4317131717689335E-004
  0.82499998807907104        101.28016350000000        6.5684635192155838E-003   5.9204804711043835E-003   5.9203463606536388E-003   7.0842637796886265E-005
  0.85000002384185791        101.28016350000000        4.0040072053670883E-003   3.6650199908763170E-003   3.6650721449404955E-003   3.0864444852340966E-005
  0.87500000000000000        101.28016350000000        2.2224732674658298E-003   2.0660092122852802E-003   2.0662005990743637E-003   1.0370574273110833E-005
  0.89999997615814209        101.28016350000000        1.0811953106895089E-003   1.0218308307230473E-003   1.0221219854429364E-003   1.1077841008955147E-006
  0.92500001192092896        101.28016350000000        4.3360728886909783E-004   4.1930994484573603E-004   4.1965316631831229E-004  -1.7245247363462113E-006
  0.94999998807907104        101.28016350000000        1.3313932868186384E-004   1.3705017045140266E-004   1.3737051631323993E-004  -5.0494298875491950E-007
  0.97500002384185791        101.28016350000000        3.8345242501236498E-005   5.0281792937312275E-005   5.0461367209209129E-005   3.9164310692285653E-006
   1.0000000000000000        101.28016350000000        2.1296329578035511E-005   3.9379548979923129E-005   3.9250386180356145E-005   1.1452214494056534E-005
   9.9999997171806854E-010   129.86233089999999        3.0443393625319004E-003  -9.7960303537547588E-004  -1.1577546829357743E-003  -5.8884988538920879E-004
   1.3183000246996812E-009   129.86233089999999        3.1872743275016546E-003  -9.8155625164508820E-004  -1.1827640701085329E-003  -6.0156109975650907E-004
   1.7378000150003459E-009   129.86233089999999        3.3375958446413279E-003  -9.8130479454994202E-004  -1.2081319000571966E-003  -6.1444117454811931E-004
   2.2908999142146058E-009   129.86233089999999        3.4957879688590765E-003  -9.7861397080123425E-004  -1.2339195236563683E-003  -6.2746787443757057E-004
   3.0200000278313155E-009   129.86233089999999        3.6622667685151100E-003  -9.7323011141270399E-004  -1.2601859634742141E-003  -6.4059841679409146E-004
   3.9810998941902653E-009   129.86233089999999        3.8375090807676315E-003  -9.6487905830144882E-004  -1.2870129430666566E-003  -6.5377732971683145E-004
   5.2481001766579993E-009   129.86233089999999        4.0220315568149090E-003  -9.5326395239681005E-004  -1.3145030243322253E-003  -6.6693034023046494E-004
   6.9183001549788514E-009   129.86233089999999        4.2163650505244732E-003  -9.3806500080972910E-004  -1.3427790254354477E-003  -6.7995738936588168E-004
   9.1201002305751899E-009   129.86233089999999        4.4210883788764477E-003  -9.1893604258075356E-004  -1.3719927519559860E-003  -6.9272925611585379E-004
   1.2023000373062587E-008   129.86233089999999        4.6368278563022614E-003  -8.9550175471231341E-004  -1.4023290714249015E-003  -7.0508051430806518E-004
   1.5849000334355878E-008   129.86233089999999        4.8641604371368885E-003  -8.6736772209405899E-004  -1.4339969493448734E-003  -7.1679626125842333E-004
   2.0892999330612838E-008   129.86233089999999        5.1038339734077454E-003  -8.3409302169457078E-004  -1.4672662364318967E-003  -7.2761450428515673E-004
   2.7542000680114143E-008   129.86233089999999        5.3565502166748047E-003  -7.9521362204104662E-004  -1.5024428721517324E-003  -7.3720375075936317E-004
   3.6307998385609608E-008   129.86233089999999        5.6231217458844185E-003  -7.5021962402388453E-004  -1.5398984542116523E-003  -7.4515695450827479E-004
   4.7863000673942224E-008   129.86233089999999        5.9043271467089653E-003  -6.9857563357800245E-004  -1.5800576657056808E-003  -7.5097230728715658E-004
   6.3096003088958241E-008   129.86233089999999        6.2010767869651318E-003  -6.3969119219109416E-004  -1.6234309878200293E-003  -7.5404060771688819E-004
   8.3175997644957533E-008   129.86233089999999        6.5142819657921791E-003  -5.7294109137728810E-004  -1.6706057358533144E-003  -7.5362285133451223E-004
   1.0965000285523274E-007   129.86233089999999        6.8449950776994228E-003  -4.9763434799388051E-004  -1.7222790047526360E-003  -7.4882834451273084E-004
   1.4453999597208167E-007   129.86233089999999        7.1941511705517769E-003  -4.1307072388008237E-004  -1.7792290309444070E-003  -7.3859340045601130E-004
   1.9054999711443088E-007   129.86233089999999        7.5630983337759972E-003  -3.1841051531955600E-004  -1.8424156587570906E-003  -7.2163867298513651E-004
   2.5118998792095226E-007   129.86233089999999        7.9528409987688065E-003  -2.1285895491018891E-004  -1.9128700951114297E-003  -6.9646263727918267E-004
   3.3112999631157436E-007   129.86233089999999        8.3647659048438072E-003  -9.5480245363432914E-005  -1.9918340258300304E-003  -6.6127709578722715E-004
   4.3651999703797628E-007   129.86233089999999        8.8002830743789673E-003   3.4716529626166448E-005  -2.0807189866900444E-003  -6.1397871468216181E-004
   5.7544002629583701E-007   129.86233089999999        9.2608043923974037E-003   1.7876873607747257E-004  -2.1811174228787422E-003  -5.5211485596373677E-004
   7.5857997217099182E-007   129.86233089999999        9.7479764372110367E-003   3.3783362596295774E-004  -2.2948710247874260E-003  -4.7280729631893337E-004
   9.9999999747524271E-007   129.86233089999999        1.0263469070196152E-002   5.1312887808308005E-004  -2.4240512866526842E-003  -3.7272358895279467E-004
   1.3182999509808724E-006   129.86233089999999        1.0809198953211308E-002   7.0600776234641671E-004  -2.5710330810397863E-003  -2.4797988589853048E-004
   1.7377999483869644E-006   129.86233089999999        1.1386930011212826E-002   9.1782287927344441E-004  -2.7384115383028984E-003  -9.4169314252212644E-005
   2.2909000563231530E-006   129.86233089999999        1.1999024078249931E-002   1.1501992121338844E-003  -2.9292351100593805E-003   9.3891780124977231E-005
   3.0199998946045525E-006   129.86233089999999        1.2647652998566628E-002   1.4047515578567982E-003  -3.1468020752072334E-003   3.2203504815697670E-004
   3.9810997805034276E-006   129.86233089999999        1.3335309922695160E-002   1.6832742840051651E-003  -3.3948284108191729E-003   5.9695052914321423E-004
   5.2481000238913111E-006   129.86233089999999        1.4064748771488667E-002   1.9877259619534016E-003  -3.6774517502635717E-003   9.2626607511192560E-004
   6.9183001869532745E-006   129.86233089999999        1.4838899485766888E-002   2.3201981093734503E-003  -3.9992113597691059E-003   1.3185966527089477E-003
   9.1201000032015145E-006   129.86233089999999        1.5661036595702171E-002   2.6829843409359455E-003  -4.3651098385453224E-003   1.7837054328992963E-003
   1.2022999726468697E-005   129.86233089999999        1.6534810885787010E-002   3.0785994604229927E-003  -4.7806263901293278E-003   2.3326282389461994E-003
   1.5849000192247331E-005   129.86233089999999        1.7463894560933113E-002   3.5096141509711742E-003  -5.2515044808387756E-003   2.9775162693113089E-003
   2.0892999600619078E-005   129.86233089999999        1.8452942371368408E-002   3.9790906012058258E-003  -5.7841683737933636E-003   3.7323567084968090E-003
   2.7542000680114143E-005   129.86233089999999        1.9506769254803658E-002   4.4902032241225243E-003  -6.3852379098534584E-003   4.6125198714435101E-003
   3.6307999835116789E-005   129.86233089999999        2.0631097257137299E-002   5.0465757958590984E-003  -7.0617869496345520E-003   5.6353895924985409E-003
   4.7862999053904787E-005   129.86233089999999        2.1832061931490898E-002   5.6520309299230576E-003  -7.8208781778812408E-003   6.8200160749256611E-003
   6.3095998484641314E-005   129.86233089999999        2.3117063567042351E-002   6.3109900802373886E-003  -8.6698103696107864E-003   8.1879431381821632E-003
   8.3175997133366764E-005   129.86233089999999        2.4494417011737823E-002   7.0282653905451298E-003  -9.6155414357781410E-003   9.7629064694046974E-003
   1.0964999819407240E-004   129.86233089999999        2.5974208489060402E-002   7.8094671480357647E-003  -1.0664778761565685E-002   1.1571777053177357E-002
   1.4453999756369740E-004   129.86233089999999        2.7567472308874130E-002   8.6605111137032509E-003  -1.1822730302810669E-002   1.3643464073538780E-002
   1.9054999575018883E-004   129.86233089999999        2.9289048165082932E-002   9.5890630036592484E-003  -1.3094280846416950E-002   1.6012404114007950E-002
   2.5119000929407775E-004   129.86233089999999        3.1154647469520569E-002   1.0602874681353569E-002  -1.4480693265795708E-002   1.8714416772127151E-002
   3.3112999517470598E-004   129.86233089999999        3.3184953033924103E-002   1.1711868457496166E-002  -1.5981106087565422E-002   2.1791784092783928E-002
   4.3652000022120774E-004   129.86233089999999        3.5404928028583527E-002   1.2927618809044361E-002  -1.7590032890439034E-002   2.5291722267866135E-002
   5.7544000446796417E-004   129.86233089999999        3.7844892591238022E-002   1.4263737946748734E-002  -1.9295599311590195E-002   2.9266737401485443E-002
   7.5857999036088586E-004   129.86233089999999        4.0543310344219208E-002   1.5737175941467285E-002  -2.1078247576951981E-002   3.3777352422475815E-002
   1.0000000474974513E-003   129.86233089999999        4.3547786772251129E-002   1.7368497326970100E-002  -2.2907232865691185E-002   3.8891244679689407E-002
   1.3183000264689326E-003   129.86233089999999        4.6918984502553940E-002   1.9183699041604996E-002  -2.4737866595387459E-002   4.4686116278171539E-002
   1.7377999611198902E-003   129.86233089999999        5.0731532275676727E-002   2.1214425563812256E-002  -2.6505757123231888E-002   5.1246065646409988E-002
   2.2909000981599092E-003   129.86233089999999        5.5083122104406357E-002   2.3502534255385399E-002  -2.8123589232563972E-002   5.8669928461313248E-002
   3.0199999455362558E-003   129.86233089999999        6.0094680637121201E-002   2.6100028306245804E-002  -2.9471704736351967E-002   6.7061692476272583E-002
   3.9810999296605587E-003   129.86233089999999        6.5920159220695496E-002   2.9074253514409065E-002  -3.0391277745366096E-002   7.6533883810043335E-002
   5.2481000311672688E-003   129.86233089999999        7.2753801941871643E-002   3.2512139528989792E-002  -3.0674042180180550E-002   8.7202169001102448E-002
   6.9182999432086945E-003   129.86233089999999        8.0837681889533997E-002   3.6525234580039978E-002  -3.0051149427890778E-002   9.9175043404102325E-002
   9.1201001778244972E-003   129.86233089999999        9.0471148490905762E-002   4.1256871074438095E-002  -2.8181910514831543E-002  0.11254067718982697     
   1.2023000046610832E-002   129.86233089999999       0.10201729089021683        4.6889569610357285E-002  -2.4643650278449059E-002  0.12734222412109375     
   1.5848999843001366E-002   129.86233089999999       0.11589701473712921        5.3649008274078369E-002  -1.8929546698927879E-002  0.14353160560131073     
   2.0893000066280365E-002   129.86233089999999       0.13258819282054901        6.1814222484827042E-002  -1.0451081208884716E-002  0.16092500090599060     
   2.7542000636458397E-002   129.86233089999999       0.15257401764392853        7.1707919239997864E-002   1.4290155377238989E-003  0.17909890413284302     
   3.6308001726865768E-002   129.86233089999999       0.17626850306987762        8.3681300282478333E-002   1.7337013036012650E-002  0.19727651774883270     
   4.7862999141216278E-002   129.86233089999999       0.20384341478347778        9.8055005073547363E-002   3.7758316844701767E-002  0.21415604650974274     
   6.3096001744270325E-002   129.86233089999999       0.23496356606483459       0.11501371115446091        6.2840513885021210E-002  0.22774070501327515     
   8.3176001906394958E-002   129.86233089999999       0.26833167672157288       0.13438759744167328        9.2066191136837006E-002  0.23519477248191833     
  0.10000000149011612        129.86233089999999       0.29049256443977356       0.14825548231601715       0.11311434209346771       0.23499689996242523     
  0.12500000000000000        129.86233089999999       0.31497192382812500       0.16519393026828766       0.13888630270957947       0.22729483246803284     
  0.15000000596046448        129.86233089999999       0.33069542050361633       0.17806652188301086       0.15863730013370514       0.21371969580650330     
  0.17499999701976776        129.86233089999999       0.33894672989845276       0.18720267713069916       0.17303632199764252       0.19662883877754211     
  0.20000000298023224        129.86233089999999       0.34084427356719971       0.19292350113391876       0.18272832036018372       0.17768867313861847     
  0.22499999403953552        129.86233089999999       0.33738365769386292       0.19554899632930756       0.18831233680248260       0.15809547901153564     
  0.25000000000000000        129.86233089999999       0.32945966720581055       0.19539856910705566       0.19033807516098022       0.13870468735694885     
  0.27500000596046448        129.86233089999999       0.31787946820259094       0.19278940558433533       0.18930825591087341       0.12011559307575226     
  0.30000001192092896        129.86233089999999       0.30337148904800415       0.18803419172763824       0.18568269908428192       0.10273133963346481     
  0.32499998807907104        129.86233089999999       0.28659194707870483       0.18143877387046814       0.17988239228725433        8.6803801357746124E-002
  0.34999999403953552        129.86233089999999       0.26812997460365295       0.17329993844032288       0.17229324579238892        7.2468392550945282E-002
  0.37500000000000000        129.86233089999999       0.24851207435131073       0.16390347480773926       0.16326911747455597        5.9771727770566940E-002
  0.40000000596046448        129.86233089999999       0.22820582985877991       0.15352228283882141       0.15313430130481720        4.8693887889385223E-002
  0.42500001192092896        129.86233089999999       0.20762343704700470       0.14241486787796021       0.14218556880950928        3.9166498929262161E-002
  0.44999998807907104        129.86233089999999       0.18712478876113892       0.13082394003868103       0.13069362938404083        3.1087409704923630E-002
  0.47499999403953552        129.86233089999999       0.16702054440975189       0.11897516250610352       0.11890429258346558        2.4332558736205101E-002
  0.50000000000000000        129.86233089999999       0.14757488667964935       0.10707616806030273       0.10703935474157333        1.8765527755022049E-002
  0.52499997615814209        129.86233089999999       0.12900826334953308        9.5315605401992798E-002   9.5297202467918396E-002   1.4245103113353252E-002
  0.55000001192092896        129.86233089999999       0.11149998754262924        8.3862438797950745E-002   8.3853259682655334E-002   1.0631157085299492E-002
  0.57499998807907104        129.86233089999999        9.5190763473510742E-002   7.2865299880504608E-002   7.2860322892665863E-002   7.7891019172966480E-003
  0.60000002384185791        129.86233089999999        8.0185189843177795E-002   6.2452059239149094E-002   6.2448777258396149E-002   5.5931205861270428E-003
  0.62500000000000000        129.86233089999999        6.6554151475429535E-002   5.2729472517967224E-002   5.2726808935403824E-002   3.9283717051148415E-003
  0.64999997615814209        129.86233089999999        5.4337207227945328E-002   4.3782982975244522E-002   4.3780598789453506E-002   2.6923206169158220E-003
  0.67500001192092896        129.86233089999999        4.3545000255107880E-002   3.5676665604114532E-002   3.5674549639225006E-002   1.7953565111383796E-003
  0.69999998807907104        129.86233089999999        3.4161567687988281E-002   2.8453353792428970E-002   2.8451573103666306E-002   1.1608180357143283E-003
  0.72500002384185791        129.86233089999999        2.6146734133362770E-002   2.2134874016046524E-002   2.2133486345410347E-002   7.2455394547432661E-004
  0.75000000000000000        129.86233089999999        1.9438467919826508E-002   1.6722504049539566E-002   1.6721513122320175E-002   4.3412638478912413E-004
  0.77499997615814209        129.86233089999999        1.3955300673842430E-002   1.2197595089673996E-002   1.2196961790323257E-002   2.4775680503807962E-004
  0.80000001192092896        129.86233089999999        9.5987757667899132E-003   8.5224090144038200E-003   8.5220690816640854E-003   1.3310268695931882E-004
  0.82499998807907104        129.86233089999999        6.2559554353356361E-003   5.6411833502352238E-003   5.6410706602036953E-003   6.5945678215939552E-005
  0.85000002384185791        129.86233089999999        3.8020319771021605E-003   3.4814558457583189E-003   3.4815149847418070E-003   2.8859163649030961E-005
  0.87500000000000000        129.86233089999999        2.1030649077147245E-003   1.9557077903300524E-003   1.9558959174901247E-003   9.9126109489588998E-006
  0.89999997615814209        129.86233089999999        1.0189228923991323E-003   9.6339016454294324E-004   9.6366921206936240E-004   1.4577078673028154E-006
  0.92500001192092896        129.86233089999999        4.0656645433045924E-004   3.9349688449874520E-004   3.9381833630613983E-004  -9.7160238965443568E-007
  0.94999998807907104        129.86233089999999        1.2392838834784925E-004   1.2796312512364239E-004   1.2825129670090973E-004   3.7305991895664192E-007
  0.97500002384185791        129.86233089999999        3.5008033592021093E-005   4.6560868213418871E-005   4.6698638470843434E-005   4.6229611143644433E-006
   1.0000000000000000        129.86233089999999        1.8159460523747839E-005   3.5390632547205314E-005   3.5213786759413779E-005   1.1585963875404559E-005
   9.9999997171806854E-010   166.51064149999999        3.0551925301551819E-003  -9.7927672322839499E-004  -1.1574795935302973E-003  -6.2873429851606488E-004
   1.3183000246996812E-009   166.51064149999999        3.1986995600163937E-003  -9.8103762138634920E-004  -1.1825318215414882E-003  -6.4212997676804662E-004
   1.7378000150003459E-009   166.51064149999999        3.3496257383376360E-003  -9.8057463765144348E-004  -1.2079608859494328E-003  -6.5566092962399125E-004
   2.2908999142146058E-009   166.51064149999999        3.5084579139947891E-003  -9.7765144892036915E-004  -1.2338329106569290E-003  -6.6929339664056897E-004
   3.0200000278313155E-009   166.51064149999999        3.6756140179932117E-003  -9.7201269818469882E-004  -1.2602121569216251E-003  -6.8297004327178001E-004
   3.9810998941902653E-009   166.51064149999999        3.8515732157975435E-003  -9.6338248113170266E-004  -1.2871862854808569E-003  -6.9661793531849980E-004
   5.2481001766579993E-009   166.51064149999999        4.0368549525737762E-003  -9.5146195963025093E-004  -1.3148654252290726E-003  -7.1014132117852569E-004
   6.9183001549788514E-009   166.51064149999999        4.2319931089878082E-003  -9.3592936173081398E-004  -1.3433808926492929E-003  -7.2341447230428457E-004
   9.1201002305751899E-009   166.51064149999999        4.4375685974955559E-003  -9.1643619816750288E-004  -1.3728945050388575E-003  -7.3627743404358625E-004
   1.2023000373062587E-008   166.51064149999999        4.6542114578187466E-003  -8.9260475942865014E-004  -1.4036030042916536E-003  -7.4852799298241735E-004
   1.5849000334355878E-008   166.51064149999999        4.8825014382600784E-003  -8.6403812747448683E-004  -1.4357287436723709E-003  -7.5990741606801748E-004
   2.0892999330612838E-008   166.51064149999999        5.1231905817985535E-003  -8.3029252709820867E-004  -1.4695574063807726E-003  -7.7010213863104582E-004
   2.7542000680114143E-008   166.51064149999999        5.3769848309457302E-003  -7.9090095823630691E-004  -1.5054132090881467E-003  -7.7871966641396284E-004
   3.6307998385609608E-008   166.51064149999999        5.6447000242769718E-003  -7.4535020394250751E-004  -1.5436884714290500E-003  -7.8528147423639894E-004
   4.7863000673942224E-008   166.51064149999999        5.9271203354001045E-003  -6.9310149410739541E-004  -1.5848317416384816E-003  -7.8920240048319101E-004
   6.3096003088958241E-008   166.51064149999999        6.2251603230834007E-003  -6.3356052851304412E-004  -1.6293806256726384E-003  -7.8977592056617141E-004
   8.3175997644957533E-008   166.51064149999999        6.5397373400628567E-003  -5.6609802413731813E-004  -1.6779534053057432E-003  -7.8615063102915883E-004
   1.0965000285523274E-007   166.51064149999999        6.8719098344445229E-003  -4.9001851584762335E-004  -1.7312822164967656E-003  -7.7730522025376558E-004
   1.4453999597208167E-007   166.51064149999999        7.2226179763674736E-003  -4.0461725438944995E-004  -1.7901839455589652E-003  -7.6202815398573875E-004
   1.9054999711443088E-007   166.51064149999999        7.5932191684842110E-003  -3.0904880259186029E-004  -1.8556638387963176E-003  -7.3886563768610358E-004
   2.5118998792095226E-007   166.51064149999999        7.9847238957881927E-003  -2.0251318346709013E-004  -1.9288008334115148E-003  -7.0612411946058273E-004
   3.3112999631157436E-007   166.51064149999999        8.3985282108187675E-003  -8.4068276919424534E-005  -2.0108919125050306E-003  -6.6179159330204129E-004
   4.3651999703797628E-007   166.51064149999999        8.8360523805022240E-003   4.7283709136536345E-005  -2.1034085657447577E-003  -6.0351256979629397E-004
   5.7544002629583701E-007   166.51064149999999        9.2987194657325745E-003   1.9258735119365156E-004  -2.2080084308981895E-003  -5.2855256944894791E-004
   7.5857997217099182E-007   166.51064149999999        9.7881872206926346E-003   3.5300818854011595E-004  -2.3266063071787357E-003  -4.3371334322728217E-004
   9.9999999747524271E-007   166.51064149999999        1.0306140407919884E-002   5.2977283485233784E-004  -2.4613500572741032E-003  -3.1530720298178494E-004
   1.3182999509808724E-006   166.51064149999999        1.0854510590434074E-002   7.2424457175657153E-004  -2.6146990712732077E-003  -1.6905018128454685E-004
   1.7377999483869644E-006   166.51064149999999        1.1435079388320446E-002   9.3778659356757998E-004  -2.7893343940377235E-003   9.8963246273342520E-006
   2.2909000563231530E-006   166.51064149999999        1.2050230056047440E-002   1.1720367474481463E-003  -2.9883992392569780E-003   2.2721230925526470E-004
   3.0199998946045525E-006   166.51064149999999        1.2702158652245998E-002   1.4286233345046639E-003  -3.2152864150702953E-003   4.8925878945738077E-004
   3.9810997805034276E-006   166.51064149999999        1.3393385335803032E-002   1.7093559727072716E-003  -3.4738087560981512E-003   8.0331158824265003E-004
   5.2481000238913111E-006   166.51064149999999        1.4126694761216640E-002   2.0162111613899469E-003  -3.7682014517486095E-003   1.1776402825489640E-003
   6.9183001869532745E-006   166.51064149999999        1.4905056916177273E-002   2.3512998595833778E-003  -4.1030971333384514E-003   1.6215527430176735E-003
   9.1201000032015145E-006   166.51064149999999        1.5731789171695709E-002   2.7169387321919203E-003  -4.4835857115685940E-003   2.1455660462379456E-003
   1.2022999726468697E-005   166.51064149999999        1.6610594466328621E-002   3.1156688928604126E-003  -4.9152239225804806E-003   2.7615323197096586E-003
   1.5849000192247331E-005   166.51064149999999        1.7545204609632492E-002   3.5500901285558939E-003  -5.4038092494010925E-003   3.4824500326067209E-003
   2.0892999600619078E-005   166.51064149999999        1.8540350720286369E-002   4.0233004838228226E-003  -5.9558069333434105E-003   4.3232548050582409E-003
   2.7542000680114143E-005   166.51064149999999        1.9600935280323029E-002   4.5385151170194149E-003  -6.5778377465903759E-003   5.3002969361841679E-003
   3.6307999835116789E-005   166.51064149999999        2.0732784643769264E-002   5.0994055345654488E-003  -7.2769420221447945E-003   6.4320233650505543E-003
   4.7862999053904787E-005   166.51064149999999        2.1942155435681343E-002   5.7098511606454849E-003  -8.0600865185260773E-003   7.7385739423334599E-003
   6.3095998484641314E-005   166.51064149999999        2.3236602544784546E-002   6.3743395730853081E-003  -8.9344121515750885E-003   9.2426678165793419E-003
   8.3175997133366764E-005   166.51064149999999        2.4624617770314217E-002   7.0977634750306606E-003  -9.9066291004419327E-003   1.0969246737658978E-002
   1.0964999819407240E-004   166.51064149999999        2.6116503402590752E-002   7.8858286142349243E-003  -1.0983095504343510E-002   1.2946472503244877E-002
   1.4453999756369740E-004   166.51064149999999        2.7723550796508789E-002   8.7445620447397232E-003  -1.2168524786829948E-002   1.5204487368464470E-002
   1.9054999575018883E-004   166.51064149999999        2.9460918158292770E-002   9.6817705780267715E-003  -1.3467174023389816E-002   1.7779164016246796E-002
   2.5119000929407775E-004   166.51064149999999        3.1344670802354813E-002   1.0705363936722279E-002  -1.4879454858601093E-002   2.0707521587610245E-002
   3.3112999517470598E-004   166.51064149999999        3.3395934849977493E-002   1.1825464665889740E-002  -1.6403444111347198E-002   2.4033162742853165E-002
   4.3652000022120774E-004   166.51064149999999        3.5640202462673187E-002   1.3053882867097855E-002  -1.8032316118478775E-002   2.7804490178823471E-002
   5.7544000446796417E-004   166.51064149999999        3.8108389824628830E-002   1.4404511079192162E-002  -1.9752534106373787E-002   3.2074935734272003E-002
   7.5857999036088586E-004   166.51064149999999        4.0839664638042450E-002   1.5894634649157524E-002  -2.1542513743042946E-002   3.6905709654092789E-002
   1.0000000474974513E-003   166.51064149999999        4.3882444500923157E-002   1.7545212060213089E-002  -2.3369062691926956E-002   4.2364615947008133E-002
   1.3183000264689326E-003   166.51064149999999        4.7298289835453033E-002   1.9382705911993980E-002  -2.5184586644172668E-002   4.8528786748647690E-002
   1.7377999611198902E-003   166.51064149999999        5.1162805408239365E-002   2.1439280360937119E-002  -2.6921307668089867E-002   5.5480435490608215E-002
   2.2909000981599092E-003   166.51064149999999        5.5574711412191391E-002   2.3757398128509521E-002  -2.8488026931881905E-002   6.3315197825431824E-002
   3.0199999455362558E-003   166.51064149999999        6.0655899345874786E-002   2.6389693841338158E-002  -2.9760789126157761E-002   7.2131380438804626E-002
   3.9810999296605587E-003   166.51064149999999        6.6561125218868256E-002   2.9404165223240852E-002  -3.0576188117265701E-002   8.2032822072505951E-002
   5.2481000311672688E-003   166.51064149999999        7.3485076427459717E-002   3.2888341695070267E-002  -3.0721364542841911E-002   9.3122459948062897E-002
   6.9182999432086945E-003   166.51064149999999        8.1669472157955170E-002   3.6954175680875778E-002  -2.9923373833298683E-002  0.10549069941043854     
   9.1201001778244972E-003   166.51064149999999        9.1412119567394257E-002   4.1745044291019440E-002  -2.7838673442602158E-002  0.11920094490051270     
   1.2023000046610832E-002   166.51064149999999       0.10307253897190094        4.7442782670259476E-002  -2.4044163525104523E-002  0.13426348567008972     
   1.5848999843001366E-002   166.51064149999999       0.11706491559743881        5.4271150380373001E-002  -1.8036823719739914E-002  0.15058808028697968     
   2.0893000066280365E-002   166.51064149999999       0.13385587930679321        6.2505327165126801E-002  -9.2381592839956284E-003  0.16793924570083618     
   2.7542000636458397E-002   166.51064149999999       0.15391081571578979        7.2461031377315521E-002   2.9697851277887821E-003  0.18583363294601440     
   3.6308001726865768E-002   166.51064149999999       0.17761729657649994        8.4477946162223816E-002   1.9181834533810616E-002  0.20343114435672760     
   4.7862999141216278E-002   166.51064149999999       0.20510993897914886        9.8858714103698730E-002   3.9837136864662170E-002  0.21937383711338043     
   6.3096001744270325E-002   166.51064149999999       0.23600524663925171       0.11576169729232788        6.5021917223930359E-002  0.23163500428199768     
   8.3176001906394958E-002   166.51064149999999       0.26894959807395935       0.13498146831989288        9.4146333634853363E-002  0.23740619421005249     
  0.10000000149011612        166.51064149999999       0.29069048166275024       0.14867088198661804       0.11497790366411209       0.23594328761100769     
  0.12500000000000000        166.51064149999999       0.31449684500694275       0.16529089212417603       0.14030075073242188       0.22666889429092407     
  0.15000000596046448        166.51064149999999       0.32954025268554688       0.17780940234661102       0.15952725708484650       0.21189747750759125     
  0.17499999701976776        166.51064149999999       0.33714297413825989       0.18657943606376648       0.17338158190250397       0.19395808875560760     
  0.20000000298023224        166.51064149999999       0.33844852447509766       0.19193981587886810       0.18254320323467255       0.17447157204151154     
  0.22499999403953552        166.51064149999999       0.33446839451789856       0.19422394037246704       0.18763293325901031       0.15458339452743530     
  0.25000000000000000        166.51064149999999       0.32610663771629333       0.19376128911972046       0.18921385705471039       0.13509894907474518     
  0.27500000596046448        166.51064149999999       0.31417486071586609       0.19087634980678558       0.18779648840427399       0.11657115817070007     
  0.30000001192092896        166.51064149999999       0.29940229654312134       0.18588693439960480       0.18384461104869843        9.9361948668956757E-002
  0.32499998807907104        166.51064149999999       0.28244316577911377       0.17910206317901611       0.17778041958808899        8.3687677979469299E-002
  0.34999999403953552        166.51064149999999       0.26388254761695862       0.17082010209560394       0.16998904943466187        6.9654047489166260E-002
  0.37500000000000000        166.51064149999999       0.24424134194850922       0.16132701933383942       0.16082215309143066        5.7283502072095871E-002
  0.40000000596046448        166.51064149999999       0.22398035228252411       0.15089473128318787       0.15060082077980042        4.6537078917026520E-002
  0.42500001192092896        166.51064149999999       0.20350421965122223       0.13977976143360138       0.13961772620677948        3.7331961095333099E-002
  0.44999998807907104        166.51064149999999       0.18316476047039032       0.12822192907333374       0.12813897430896759        2.9555575922131538E-002
  0.47499999403953552        166.51064149999999       0.16326425969600677       0.11644340306520462       0.11640530824661255        2.3076903074979782E-002
  0.50000000000000000        166.51064149999999       0.14405848085880280       0.10464767366647720       0.10463315993547440        1.7755432054400444E-002
  0.52499997615814209        166.51064149999999       0.12575951218605042        9.3018837273120880E-002   9.3015335500240326E-002   1.3448192737996578E-002
  0.55000001192092896        166.51064149999999       0.10853854566812515        8.1720992922782898E-002   8.1721596419811249E-002   1.0015131905674934E-002
  0.57499998807907104        166.51064149999999        9.2528559267520905E-002   7.0897713303565979E-002   7.0899032056331635E-002   7.3231132701039314E-003
  0.60000002384185791        166.51064149999999        7.7826835215091705E-002   6.0671702027320862E-002   6.0672387480735779E-002   5.2487459033727646E-003
  0.62500000000000000        166.51064149999999        6.4497530460357666E-002   5.1144558936357498E-002   5.1144346594810486E-002   3.6802403628826141E-003
  0.64999997615814209        166.51064149999999        5.2574127912521362E-002   4.2396705597639084E-002   4.2395807802677155E-002   2.5184457190334797E-003
  0.67500001192092896        166.51064149999999        4.2061869055032730E-002   3.4487415105104446E-002   3.4486174583435059E-002   1.6772261587902904E-003
  0.69999998807907104        166.51064149999999        3.2940167933702469E-002   2.7455020695924759E-002   2.7453750371932983E-002   1.0832977714017034E-003
  0.72500002384185791        166.51064149999999        2.5165032595396042E-002   2.1317277103662491E-002   2.1316178143024445E-002   6.7564821802079678E-004
  0.75000000000000000        166.51064149999999        1.8671464174985886E-002   1.6071883961558342E-002   1.6071053221821785E-002   4.0464272024109960E-004
  0.77499997615814209        166.51064149999999        1.3375905342400074E-002   1.1697207577526569E-002   1.1696658097207546E-002   2.3091094044502825E-004
  0.80000001192092896        166.51064149999999        9.1787111014127731E-003   8.1531936302781105E-003   8.1528965383768082E-003   1.2409980990923941E-004
  0.82499998807907104        166.51064149999999        5.9666736051440239E-003   5.3825168870389462E-003   5.3824237547814846E-003   6.1564453062601388E-005
  0.85000002384185791        166.51064149999999        3.6156398709863424E-003   3.3119819127023220E-003   3.3120468724519014E-003   2.7061078071710654E-005
  0.87500000000000000        166.51064149999999        1.9932512659579515E-003   1.8542298348620534E-003   1.8544144695624709E-003   9.4924553195596673E-006
  0.89999997615814209        166.51064149999999        9.6188165480270982E-004   9.0983591508120298E-004   9.1010268079116940E-004   1.7457846297475044E-006
  0.92500001192092896        166.51064149999999        3.8190564373508096E-004   3.6993686808273196E-004   3.7023701588623226E-004  -3.5018572930312075E-007
  0.94999998807907104        166.51064149999999        1.1555541277630255E-004   1.1967960745096207E-004   1.1993705993518233E-004   1.0654757716110907E-006
  0.97500002384185791        166.51064149999999        3.1965591915650293E-005   4.3138905311934650E-005   4.3237745558144525E-005   5.1112265282426961E-006
   1.0000000000000000        166.51064149999999        1.5331321264966391E-005   3.1750219932291657E-005   3.1530391424894333E-005   1.1510770491440780E-005
   9.9999997171806854E-010   213.50143290000000        3.0657441820949316E-003  -9.7894703503698111E-004  -1.1572670191526413E-003  -6.6853722091764212E-004
   1.3183000246996812E-009   213.50143290000000        3.2098072115331888E-003  -9.8052038811147213E-004  -1.1823733802884817E-003  -6.8257399834692478E-004
   1.7378000150003459E-009   213.50143290000000        3.3613215200603008E-003  -9.7985100001096725E-004  -1.2078774161636829E-003  -6.9670350058004260E-004
   2.2908999142146058E-009   213.50143290000000        3.5207762848585844E-003  -9.7670115064829588E-004  -1.2338494416326284E-003  -7.1087881224229932E-004
   3.0200000278313155E-009   213.50143290000000        3.6885912995785475E-003  -9.7081379499286413E-004  -1.2603597715497017E-003  -7.2502606781199574E-004
   3.9810998941902653E-009   213.50143290000000        3.8652478251606226E-003  -9.6191134070977569E-004  -1.2875024694949389E-003  -7.3905260069295764E-004
   5.2481001766579993E-009   213.50143290000000        4.0512685663998127E-003  -9.4969302881509066E-004  -1.3153953477740288E-003  -7.5283896876499057E-004
   6.9183001549788514E-009   213.50143290000000        4.2471885681152344E-003  -9.3383505009114742E-004  -1.3441788032650948E-003  -7.6623097993433475E-004
   9.1201002305751899E-009   213.50143290000000        4.4535933993756771E-003  -9.1398687800392509E-004  -1.3740252470597625E-003  -7.7903468627482653E-004
   1.2023000373062587E-008   213.50143290000000        4.6711149625480175E-003  -8.8976818369701505E-004  -1.4051436446607113E-003  -7.9100736184045672E-004
   1.5849000334355878E-008   213.50143290000000        4.9003367312252522E-003  -8.6077989544719458E-004  -1.4377704355865717E-003  -8.0184295075014234E-004
   2.0892999330612838E-008   213.50143290000000        5.1420140080153942E-003  -8.2657521124929190E-004  -1.4722078340128064E-003  -8.1117154331877828E-004
   2.7542000680114143E-008   213.50143290000000        5.3968564607203007E-003  -7.8668445348739624E-004  -1.5087985666468740E-003  -8.1853487063199282E-004
   3.6307998385609608E-008   213.50143290000000        5.6656855158507824E-003  -7.4059102917090058E-004  -1.5479568392038345E-003  -8.2337734056636691E-004
   4.7863000673942224E-008   213.50143290000000        5.9492876753211021E-003  -6.8775290856137872E-004  -1.5901555307209492E-003  -8.2502461737021804E-004
   6.3096003088958241E-008   213.50143290000000        6.2485835514962673E-003  -6.2757200794294477E-004  -1.6359603032469749E-003  -8.2266627578064799E-004
   8.3175997644957533E-008   213.50143290000000        6.5644956193864346E-003  -5.5941520258784294E-004  -1.6860207542777061E-003  -8.1533147022128105E-004
   1.0965000285523274E-007   213.50143290000000        6.8980879150331020E-003  -4.8258251626975834E-004  -1.7411048756912351E-003  -8.0186058767139912E-004
   1.4453999597208167E-007   213.50143290000000        7.2503075934946537E-003  -3.9636480505578220E-004  -1.8020687857642770E-003  -7.8088650479912758E-004
   1.9054999711443088E-007   213.50143290000000        7.6225190423429012E-003  -2.9991110204719007E-004  -1.8699633656069636E-003  -7.5077166547998786E-004
   2.5118998792095226E-007   213.50143290000000        8.0157397314906120E-003  -1.9241636618971825E-004  -1.9459159811958671E-003  -7.0962187601253390E-004
   3.3112999631157436E-007   213.50143290000000        8.4313740953803062E-003  -7.2932220064103603E-005  -2.0312785636633635E-003  -6.5519189229235053E-004
   4.3651999703797628E-007   213.50143290000000        8.8708531111478806E-003   5.9545815020101145E-005  -2.1275829058140516E-003  -5.8486417401582003E-004
   5.7544002629583701E-007   213.50143290000000        9.3356100842356682E-003   2.0606935140676796E-004  -2.2365520708262920E-003  -4.9561262130737305E-004
   7.5857997217099182E-007   213.50143290000000        9.8273139446973801E-003   3.6781205562874675E-004  -2.3601716384291649E-003  -3.8390906411223114E-004
   9.9999999747524271E-007   213.50143290000000        1.0347664356231689E-002   5.4600916337221861E-004  -2.5006658397614956E-003  -2.4570082314312458E-004
   1.3182999509808724E-006   213.50143290000000        1.0898607783019543E-002   7.4203405529260635E-004  -2.6605764869600534E-003  -7.6294214522931725E-005
   1.7377999483869644E-006   213.50143290000000        1.1481943540275097E-002   9.5725996652618051E-004  -2.8426672797650099E-003   1.2958903971593827E-004
   2.2909000563231530E-006   213.50143290000000        1.2100076302886009E-002   1.1933376081287861E-003  -3.0501740984618664E-003   3.7813375820405781E-004
   3.0199998946045525E-006   213.50143290000000        1.2755222618579865E-002   1.4519081450998783E-003  -3.2865796238183975E-003   6.7623646464198828E-004
   3.9810997805034276E-006   213.50143290000000        1.3449931517243385E-002   1.7347965622320771E-003  -3.5557886585593224E-003   1.0317636188119650E-003
   5.2481000238913111E-006   213.50143290000000        1.4187020249664783E-002   2.0439964719116688E-003  -3.8621281273663044E-003   1.4536293456330895E-003
   6.9183001869532745E-006   213.50143290000000        1.4969494193792343E-002   2.3816386237740517E-003  -4.2103151790797710E-003   1.9518348854035139E-003
   9.1201000032015145E-006   213.50143290000000        1.5800714492797852E-002   2.7500614523887634E-003  -4.6055200509727001E-003   2.5376481935381889E-003
   1.2022999726468697E-005   213.50143290000000        1.6684435307979584E-002   3.1518326140940189E-003  -5.0533651374280453E-003   3.2237323466688395E-003
   1.5849000192247331E-005   213.50143290000000        1.7624450847506523E-002   3.5895800683647394E-003  -5.5596907623112202E-003   4.0239207446575165E-003
   2.0892999600619078E-005   213.50143290000000        1.8625559285283089E-002   4.0664374828338623E-003  -6.1309891752898693E-003   4.9540842883288860E-003
   2.7542000680114143E-005   213.50143290000000        1.9692754372954369E-002   4.5856591314077377E-003  -6.7738685756921768E-003   6.0315309092402458E-003
   3.6307999835116789E-005   213.50143290000000        2.0831961184740067E-002   5.1509644836187363E-003  -7.4953171424567699E-003   7.2757434099912643E-003
   4.7862999053904787E-005   213.50143290000000        2.2049563005566597E-002   5.7662874460220337E-003  -8.3021884784102440E-003   8.7079135701060295E-003
   6.3095998484641314E-005   213.50143290000000        2.3353258147835732E-002   6.4361821860074997E-003  -9.2014465481042862E-003   1.0351892560720444E-002
   8.3175997133366764E-005   213.50143290000000        2.4751713499426842E-002   7.1656187064945698E-003  -1.0199530981481075E-002   1.2233771383762360E-002
   1.0964999819407240E-004   213.50143290000000        2.6255447417497635E-002   7.9603968188166618E-003  -1.1302432976663113E-002   1.4382931403815746E-002
   1.4453999756369740E-004   213.50143290000000        2.7875997126102448E-002   8.8266516104340553E-003  -1.2514349073171616E-002   1.6830660402774811E-002
   1.9054999575018883E-004   213.50143290000000        2.9628826305270195E-002   9.7723286598920822E-003  -1.3838889077305794E-002   1.9614161923527718E-002
   2.5119000929407775E-004   213.50143290000000        3.1530357897281647E-002   1.0805493220686913E-002  -1.5275594778358936E-002   2.2771520540118217E-002
   3.3112999517470598E-004   213.50143290000000        3.3602144569158554E-002   1.1936459690332413E-002  -1.6821470111608505E-002   2.6347499340772629E-002
   4.3652000022120774E-004   213.50143290000000        3.5870183259248734E-002   1.3177270069718361E-002  -1.8468344584107399E-002   3.0391482636332512E-002
   5.7544000446796417E-004   213.50143290000000        3.8365967571735382E-002   1.4542085118591785E-002  -2.0201019942760468E-002   3.4957591444253922E-002
   7.5857999036088586E-004   213.50143290000000        4.1129358112812042E-002   1.6048518940806389E-002  -2.1995902061462402E-002   4.0107425302267075E-002
   1.0000000474974513E-003   213.50143290000000        4.4209536164999008E-002   1.7717909067869186E-002  -2.3817388340830803E-002   4.5908555388450623E-002
   1.3183000264689326E-003   213.50143290000000        4.7668937593698502E-002   1.9577166065573692E-002  -2.5615038350224495E-002   5.2437122911214828E-002
   1.7377999611198902E-003   213.50143290000000        5.1584076136350632E-002   2.1658949553966522E-002  -2.7317786589264870E-002   5.9772960841655731E-002
   2.2909000981599092E-003   213.50143290000000        5.6054648011922836E-002   2.4006299674510956E-002  -2.8830682858824730E-002   6.8007953464984894E-002
   3.0199999455362558E-003   213.50143290000000        6.1203457415103912E-002   2.6672448962926865E-002  -3.0025679618120193E-002   7.7234096825122833E-002
   3.9810999296605587E-003   213.50143290000000        6.7185975611209869E-002   2.9726007953286171E-002  -3.0735049396753311E-002   8.7545968592166901E-002
   5.2481000311672688E-003   213.50143290000000        7.4197217822074890E-002   3.3255048096179962E-002  -3.0741684138774872E-002   9.9033161997795105E-002
   6.9182999432086945E-003   213.50143290000000        8.2478515803813934E-002   3.7371881306171417E-002  -2.9768971726298332E-002  0.11176758259534836     
   9.1201001778244972E-003   213.50143290000000        9.2326037585735321E-002   4.2219851166009903E-002  -2.7471033856272697E-002  0.12578770518302917     
   1.2023000046610832E-002   213.50143290000000       0.10409568995237350        4.7980062663555145E-002  -2.3424915969371796E-002  0.14107134938240051     
   1.5848999843001366E-002   213.50143290000000       0.11819496750831604        5.4874308407306671E-002  -1.7131980508565903E-002  0.15748724341392517     
   2.0893000066280365E-002   213.50143290000000       0.13507939875125885        6.3173905014991760E-002  -8.0242399126291275E-003  0.17475056648254395     
   2.7542000636458397E-002   213.50143290000000       0.15519699454307556        7.3187686502933502E-002   4.4967574067413807E-003  0.19232197105884552     
   3.6308001726865768E-002   213.50143290000000       0.17890959978103638        8.5244014859199524E-002   2.0994747057557106E-002  0.20930372178554535     
   4.7862999141216278E-002   213.50143290000000       0.20631599426269531        9.9628031253814697E-002   4.1863884776830673E-002  0.22428947687149048     
   6.3096001744270325E-002   213.50143290000000       0.23698629438877106       0.11647268384695053        6.7131601274013519E-002  0.23523166775703430     
   8.3176001906394958E-002   213.50143290000000       0.26951339840888977       0.13553839921951294        9.6139736473560333E-002  0.23935802280902863     
  0.10000000149011612        213.50143290000000       0.29084417223930359       0.14905194938182831       0.11675000190734863       0.23667685687541962     
  0.12500000000000000        213.50143290000000       0.31399732828140259       0.16536076366901398       0.14162671566009521       0.22590896487236023     
  0.15000000596046448        213.50143290000000       0.32838425040245056       0.17753554880619049       0.16034018993377686       0.21001936495304108     
  0.17499999701976776        213.50143290000000       0.33536389470100403       0.18595199286937714       0.17366671562194824       0.19130130112171173     
  0.20000000298023224        213.50143290000000       0.33610337972640991       0.19096584618091583       0.18231795728206635       0.17132642865180969     
  0.22499999403953552        213.50143290000000       0.33162885904312134       0.19292323291301727       0.18693475425243378       0.15118816494941711     
  0.25000000000000000        213.50143290000000       0.32285282015800476       0.19216303527355194       0.18809233605861664       0.13164204359054565     
  0.27500000596046448        213.50143290000000       0.31059065461158752       0.18901662528514862       0.18630808591842651       0.11319564282894135     
  0.30000001192092896        213.50143290000000       0.29557189345359802       0.18380643427371979       0.18204905092716217        9.6171230077743530E-002
  0.32499998807907104        213.50143290000000       0.27844849228858948       0.17684432864189148       0.17573818564414978        8.0751419067382812E-002
  0.34999999403953552        213.50143290000000       0.25980129837989807       0.16842998564243317       0.16775956749916077        6.7013986408710480E-002
  0.37500000000000000        213.50143290000000       0.24014550447463989       0.15884929895401001       0.15846246480941772        5.4958928376436234E-002
  0.40000000596046448        213.50143290000000       0.21993520855903625       0.14837309718132019       0.14816460013389587        4.4529806822538376E-002
  0.42500001192092896        213.50143290000000       0.19956757128238678       0.13725575804710388       0.13715462386608124        3.5630732774734497E-002
  0.44999998807907104        213.50143290000000       0.17938652634620667       0.12573428452014923       0.12569402158260345        2.8139887377619743E-002
  0.47499999403953552        213.50143290000000       0.15968625247478485       0.11402724683284760       0.11401862651109695        2.1920215338468552E-002
  0.50000000000000000        213.50143290000000       0.14071431756019592       0.10233411937952042       0.10233960300683975        1.6827838495373726E-002
  0.52499997615814209        213.50143290000000       0.12267481535673141        9.0834558010101318E-002   9.0844392776489258E-002   1.2718550860881805E-002
  0.55000001192092896        213.50143290000000       0.10573113709688187        7.9687938094139099E-002   7.9697266221046448E-002   9.4527183100581169E-003
  0.57499998807907104        213.50143290000000        9.0008862316608429E-002   6.9032929837703705E-002   6.9039858877658844E-002   6.8988432176411152E-003
  0.60000002384185791        213.50143290000000        7.5598359107971191E-002   5.8987293392419815E-002   5.8991514146327972E-002   4.9360194243490696E-003
  0.62500000000000000        213.50143290000000        6.2557414174079895E-002   4.9647711217403412E-002   4.9649685621261597E-002   3.4554656594991684E-003
  0.64999997615814209        213.50143290000000        5.0913766026496887E-002   4.1089825332164764E-002   4.1090250015258789E-002   2.3612959776073694E-003
  0.67500001192092896        213.50143290000000        4.0667619556188583E-002   3.3368363976478577E-002   3.3367913216352463E-002   1.5706779668107629E-003
  0.69999998807907104        213.50143290000000        3.1794089823961258E-002   2.6517441496253014E-002   2.6516629382967949E-002   1.0135018965229392E-003
  0.72500002384185791        213.50143290000000        2.4245664477348328E-002   2.0550996065139771E-002   2.0550156012177467E-002   6.3167803455144167E-004
  0.75000000000000000        213.50143290000000        1.7954647541046143E-002   1.5463410876691341E-002   1.5462723560631275E-002   3.7816027179360390E-004
  0.77499997615814209        213.50143290000000        1.2835622765123844E-002   1.1230309493839741E-002   1.1229837313294411E-002   2.1578671294264495E-004
  0.80000001192092896        213.50143290000000        8.7879477068781853E-003   7.8095444478094578E-003   7.8092864714562893E-003   1.1601599544519559E-004
  0.82499998807907104        213.50143290000000        5.6982836686074734E-003   5.1424177363514900E-003   5.1423422992229462E-003   5.7627199566923082E-005
  0.85000002384185791        213.50143290000000        3.4432210959494114E-003   3.1551485881209373E-003   3.1552186701446772E-003   2.5440313038416207E-005
  0.87500000000000000        213.50143290000000        1.8920119618996978E-003   1.7606405308470130E-003   1.7608209745958447E-003   9.1032097770948894E-006
  0.89999997615814209        213.50143290000000        9.0949691366404295E-004   8.6063292110338807E-004   8.6088734678924084E-004   1.9793960746028461E-006
  0.92500001192092896        213.50143290000000        3.5935456980951130E-004   3.4837529528886080E-004   3.4865475026890635E-004   1.5907687611615984E-007
  0.94999998807907104        213.50143290000000        1.0792373359436169E-004   1.1210849334020168E-004   1.1233677651034668E-004   1.6040975197029184E-006
  0.97500002384185791        213.50143290000000        2.9186938263592310E-005   3.9986756746657193E-005   4.0049515519058332E-005   5.4254983297141735E-006
   1.0000000000000000        213.50143290000000        1.2778769814758562E-005   2.8423881303751841E-005   2.8165499315946363E-005   1.1280264516244642E-005
   9.9999997171806854E-010   273.75344569999999        3.0760117806494236E-003  -9.7861443646252155E-004  -1.1571184732019901E-003  -7.0823798887431622E-004
   1.3183000246996812E-009   273.75344569999999        3.2206161413341761E-003  -9.8000455182045698E-004  -1.1822910746559501E-003  -7.2286912472918630E-004
   1.7378000150003459E-009   273.75344569999999        3.3727032132446766E-003  -9.7913376521319151E-004  -1.2078839354217052E-003  -7.3754088953137398E-004
   2.2908999142146058E-009   273.75344569999999        3.5327638033777475E-003  -9.7576266853138804E-004  -1.2339724926277995E-003  -7.5219152495265007E-004
   3.0200000278313155E-009   273.75344569999999        3.7012202665209770E-003  -9.6963264513760805E-004  -1.2606326490640640E-003  -7.6672888826578856E-004
   3.9810998941902653E-009   273.75344569999999        3.8785559590905905E-003  -9.6046447288244963E-004  -1.2879659188911319E-003  -7.8103836858645082E-004
   5.2481001766579993E-009   273.75344569999999        4.0652956813573837E-003  -9.4795558834448457E-004  -1.3160977978259325E-003  -7.9497427213937044E-004
   6.9183001549788514E-009   273.75344569999999        4.2619775049388409E-003  -9.3178014503791928E-004  -1.3451782288029790E-003  -8.0835109110921621E-004
   9.1201002305751899E-009   273.75344569999999        4.4691893272101879E-003  -9.1158546274527907E-004  -1.3753909152001143E-003  -8.2093779928982258E-004
   1.2023000373062587E-008   273.75344569999999        4.6875667758285999E-003  -8.8698900071904063E-004  -1.4069575117900968E-003  -8.3244789857417345E-004
   1.5849000334355878E-008   273.75344569999999        4.9176956526935101E-003  -8.5758924251422286E-004  -1.4401290100067854E-003  -8.4252358647063375E-004
   2.0892999330612838E-008   273.75344569999999        5.1603354513645172E-003  -8.2293682498857379E-004  -1.4752246206626296E-003  -8.5073447553440928E-004
   2.7542000680114143E-008   273.75344569999999        5.4161990992724895E-003  -7.8255898552015424E-004  -1.5126066282391548E-003  -8.5655174916610122E-004
   3.6307998385609608E-008   273.75344569999999        5.6861122138798237E-003  -7.3593616252765059E-004  -1.5527113573625684E-003  -8.5933721857145429E-004
   4.7863000673942224E-008   273.75344569999999        5.9708654880523682E-003  -6.8252306664362550E-004  -1.5960367163643241E-003  -8.5832161130383611E-004
   6.3096003088958241E-008   273.75344569999999        6.2713851220905781E-003  -6.2171794706955552E-004  -1.6431770054623485E-003  -8.5258431499823928E-004
   8.3175997644957533E-008   273.75344569999999        6.5885973162949085E-003  -5.5288383737206459E-004  -1.6948139527812600E-003  -8.4102823166176677E-004
   1.0965000285523274E-007   273.75344569999999        6.9235735572874546E-003  -4.7531645395793021E-004  -1.7517518717795610E-003  -8.2234793808311224E-004
   1.4453999597208167E-007   273.75344569999999        7.2772651910781860E-003  -3.8830234552733600E-004  -1.8148863455280662E-003  -7.9501309664919972E-004
   1.9054999711443088E-007   273.75344569999999        7.6510449871420860E-003  -2.9098507366143167E-004  -1.8853148212656379E-003  -7.5719394953921437E-004
   2.5118998792095226E-007   273.75344569999999        8.0459378659725189E-003  -1.8255472241435200E-004  -1.9642126280814409E-003  -7.0678733754903078E-004
   3.3112999631157436E-007   273.75344569999999        8.4633566439151764E-003  -6.2056758906692266E-005  -2.0529869943857193E-003  -6.4130563987419009E-004
   4.3651999703797628E-007   273.75344569999999        8.9047411456704140E-003   7.1519803896080703E-005  -2.1532303653657436E-003  -5.5786012671887875E-004
   5.7544002629583701E-007   273.75344569999999        9.3715349212288857E-003   2.1923349413555115E-004  -2.2667292505502701E-003  -4.5312417205423117E-004
   7.5857997217099182E-007   273.75344569999999        9.8654199391603470E-003   3.8226589094847441E-004  -2.3955404758453369E-003  -3.2323022605851293E-004
   9.9999999747524271E-007   273.75344569999999        1.0388108901679516E-002   5.6186079746112227E-004  -2.5419627781957388E-003  -1.6375210543628782E-004
   1.3182999509808724E-006   273.75344569999999        1.0941563174128532E-002   7.5940124224871397E-004  -2.7086180634796619E-003   3.0422228519455530E-005
   1.7377999483869644E-006   273.75344569999999        1.1527598835527897E-002   9.7627047216519713E-004  -2.8983508236706257E-003   2.6501779211685061E-004
   2.2909000563231530E-006   273.75344569999999        1.2148641049861908E-002   1.2141317129135132E-003  -3.1144861131906509E-003   5.4673157865181565E-004
   3.0199998946045525E-006   273.75344569999999        1.2806929647922516E-002   1.4746388187631965E-003  -3.3605920616537333E-003   8.8300037896260619E-004
   3.9810997805034276E-006   273.75344569999999        1.3505039736628532E-002   1.7596320249140263E-003  -3.6406605504453182E-003   1.2822848511859775E-003
   5.2481000238913111E-006   273.75344569999999        1.4245819300413132E-002   2.0711217075586319E-003  -3.9591034874320030E-003   1.7541454872116446E-003
   6.9183001869532745E-006   273.75344569999999        1.5032310970127583E-002   2.4112572427839041E-003  -4.3207169510424137E-003   2.3092755582183599E-003
   9.1201000032015145E-006   273.75344569999999        1.5867918729782104E-002   2.7823997661471367E-003  -4.7307400964200497E-003   2.9596905224025249E-003
   1.2022999726468697E-005   273.75344569999999        1.6756448894739151E-002   3.1871418468654156E-003  -5.1948539912700653E-003   3.7188560236245394E-003
   1.5849000192247331E-005   273.75344569999999        1.7701748758554459E-002   3.6281396169215441E-003  -5.7189282961189747E-003   4.6014287509024143E-003
   2.0892999600619078E-005   273.75344569999999        1.8708694726228714E-002   4.1085616685450077E-003  -6.3094701617956161E-003   5.6241983547806740E-003
   2.7542000680114143E-005   273.75344569999999        1.9782360643148422E-002   4.6317004598677158E-003  -6.9730607792735100E-003   6.8054078146815300E-003
   3.6307999835116789E-005   273.75344569999999        2.0928774029016495E-002   5.2013234235346317E-003  -7.7166208066046238E-003   8.1655466929078102E-003
   4.7862999053904787E-005   273.75344569999999        2.2154435515403748E-002   5.8214170858263969E-003  -8.5468729957938194E-003   9.7268214449286461E-003
   6.3095998484641314E-005   273.75344569999999        2.3467192426323891E-002   6.4966012723743916E-003  -9.4705866649746895E-003   1.1514170095324516E-002
   8.3175997133366764E-005   273.75344569999999        2.4875881150364876E-002   7.2319214232265949E-003  -1.0493914596736431E-002   1.3554772362112999E-002
   1.0964999819407240E-004   273.75344569999999        2.6391226798295975E-002   8.0332700163125992E-003  -1.1622455902397633E-002   1.5879163518548012E-002
   1.4453999756369740E-004   273.75344569999999        2.8025006875395775E-002   8.9068878442049026E-003  -1.2859877198934555E-002   1.8519684672355652E-002
   1.9054999575018883E-004   273.75344569999999        2.9792994260787964E-002   9.8608564585447311E-003  -1.4209119603037834E-002   2.1514764055609703E-002
   2.5119000929407775E-004   273.75344569999999        3.1711943447589874E-002   1.0903390124440193E-002  -1.5668844804167747E-002   2.4903418496251106E-002
   3.3112999517470598E-004   273.75344569999999        3.3803835511207581E-002   1.2044995091855526E-002  -1.7234969884157181E-002   2.8731415048241615E-002
   4.3652000022120774E-004   273.75344569999999        3.6095146089792252E-002   1.3297934085130692E-002  -1.8897976726293564E-002   3.3048920333385468E-002
   5.7544000446796417E-004   273.75344569999999        3.8617942482233047E-002   1.4676632359623909E-002  -2.0641010254621506E-002   3.7910502403974533E-002
   7.5857999036088586E-004   273.75344569999999        4.1412737220525742E-002   1.6199020668864250E-002  -2.2438487038016319E-002   4.3377868831157684E-002
   1.0000000474974513E-003   273.75344569999999        4.4529456645250320E-002   1.7886800691485405E-002  -2.4252433329820633E-002   4.9518007785081863E-002
   1.3183000264689326E-003   273.75344569999999        4.8031367361545563E-002   1.9767316058278084E-002  -2.6029620319604874E-002   5.6405674666166306E-002
   1.7377999611198902E-003   273.75344569999999        5.1995854824781418E-002   2.1873703226447105E-002  -2.7695793658494949E-002   6.4117856323719025E-002
   2.2909000981599092E-003   273.75344569999999        5.6523542851209641E-002   2.4249548092484474E-002  -2.9152391478419304E-002   7.2742171585559845E-002
   3.0199999455362558E-003   273.75344569999999        6.1738062649965286E-002   2.6948655024170876E-002  -3.0267456546425819E-002   8.2363769412040710E-002
   3.9810999296605587E-003   273.75344569999999        6.7795544862747192E-002   3.0040202662348747E-002  -3.0869198963046074E-002   9.3067370355129242E-002
   5.2481000311672688E-003   273.75344569999999        7.4891261756420135E-002   3.3612761646509171E-002  -3.0736586079001427E-002  0.10492879897356033     
   6.9182999432086945E-003   273.75344569999999        8.3266057074069977E-002   3.7778947502374649E-002  -2.9589744284749031E-002  0.11800108104944229     
   9.1201001778244972E-003   273.75344569999999        9.3214392662048340E-002   4.2682014405727386E-002  -2.7080938220024109E-002  0.13229779899120331     
   1.2023000046610832E-002   273.75344569999999       0.10508854687213898        4.8502281308174133E-002  -2.2787891328334808E-002  0.14776471257209778     
   1.5848999843001366E-002   273.75344569999999       0.11928934603929520        5.5459551513195038E-002  -1.6216864809393883E-002  0.16423079371452332     
   2.0893000066280365E-002   273.75344569999999       0.13626141846179962        6.3821271061897278E-002  -6.8107875995337963E-003  0.18136423826217651     
   2.7542000636458397E-002   273.75344569999999       0.15643571317195892        7.3889456689357758E-002   6.0091577470302582E-003  0.19857338070869446     
   3.6308001726865768E-002   273.75344569999999       0.18014909327030182        8.5981391370296478E-002   2.2776020690798759E-002  0.21490833163261414     
   4.7862999141216278E-002   273.75344569999999       0.20746567845344543       0.10036518424749374        4.3840225785970688E-002  0.22892142832279205     
   6.3096001744270325E-002   273.75344569999999       0.23791109025478363       0.11714921146631241        6.9172859191894531E-002  0.23855252563953400     
   8.3176001906394958E-002   273.75344569999999       0.27002742886543274       0.13606113195419312        9.8051339387893677E-002  0.24107316136360168     
  0.10000000149011612        273.75344569999999       0.29095759987831116       0.14940138161182404       0.11843646317720413       0.23721937835216522     
  0.12500000000000000        273.75344569999999       0.31347632408142090       0.16540601849555969       0.14287060499191284       0.22503298521041870     
  0.15000000596046448        273.75344569999999       0.32722908258438110       0.17724692821502686       0.16108241677284241       0.20809805393218994     
  0.17499999701976776        273.75344569999999       0.33360961079597473       0.18532164394855499       0.17389732599258423       0.18866555392742157     
  0.20000000298023224        273.75344569999999       0.33380720019340515       0.19000206887722015       0.18205712735652924       0.16825489699840546     
  0.22499999403953552        273.75344569999999       0.32886168360710144       0.19164638221263885       0.18622104823589325       0.14790661633014679     
  0.25000000000000000        273.75344569999999       0.31969314813613892       0.19060236215591431       0.18697530031204224       0.12832675874233246     
  0.27500000596046448        273.75344569999999       0.30712014436721802       0.18720774352550507       0.18484333157539368       0.10997879505157471     
  0.30000001192092896        273.75344569999999       0.29187211394309998       0.18178918957710266       0.18029485642910004        9.3146778643131256E-002
  0.32499998807907104        273.75344569999999       0.27459844946861267       0.17466111481189728       0.17375314235687256        7.7981300652027130E-002
  0.34999999403953552        273.75344569999999       0.25587558746337891       0.16612419486045837       0.16560095548629761        6.4533919095993042E-002
  0.37500000000000000        273.75344569999999       0.23621299862861633       0.15646414458751678       0.15618501603603363        5.2783776074647903E-002
  0.40000000596046448        273.75344569999999       0.21605810523033142       0.14595046639442444       0.14581966400146484        4.2658407241106033E-002
  0.42500001192092896        273.75344569999999       0.19580072164535522       0.13483542203903198       0.13478945195674896        3.4050107002258301E-002
  0.44999998807907104        273.75344569999999       0.17577709257602692       0.12335305660963058       0.12335139513015747        2.6828838512301445E-002
  0.47499999403953552        273.75344569999999       0.15627346932888031       0.11171847581863403       0.11173639446496964        2.0852345973253250E-002
  0.50000000000000000        273.75344569999999       0.13752955198287964       0.10012714564800262       0.10015058517456055        1.5974014997482300E-002
  0.52499997615814209        273.75344569999999       0.11974165588617325        8.8754393160343170E-002   8.8776163756847382E-002   1.2048848904669285E-002
  0.55000001192092896        273.75344569999999       0.10306577384471893        7.7755004167556763E-002   7.7772133052349091E-002   8.9379139244556427E-003
  0.57499998807907104        273.75344569999999        8.7620377540588379E-002   6.7262940108776093E-002   6.7274868488311768E-002   6.5114991739392281E-003
  0.60000002384185791        273.75344569999999        7.3489263653755188E-002   5.7391196489334106E-002   5.7398572564125061E-002   4.6512163244187832E-003
  0.62500000000000000        273.75344569999999        6.0724187642335892E-002   4.8231769353151321E-002   4.8235695809125900E-002   3.2512359321117401E-003
  0.64999997615814209        273.75344569999999        4.9347486346960068E-002   3.9855752140283585E-002   3.9857361465692520E-002   2.2188154980540276E-003
  0.67500001192092896        273.75344569999999        3.9354637265205383E-002   3.2313566654920578E-002   3.2313823699951172E-002   1.4742605853825808E-003
  0.69999998807907104        273.75344569999999        3.0716748908162117E-002   2.5635356083512306E-002   2.5634957477450371E-002   9.5044542104005814E-004
  0.72500002384185791        273.75344569999999        2.3383069783449173E-002   1.9831491634249687E-002   1.9830888137221336E-002   5.9200439136475325E-004
  0.75000000000000000        273.75344569999999        1.7283445224165916E-002   1.4893273822963238E-002   1.4892717823386192E-002   3.5428578848950565E-004
  0.77499997615814209        273.75344569999999        1.2330811470746994E-002   1.0793803259730339E-002   1.0793402791023254E-002   2.0215644326526672E-004
  0.80000001192092896        273.75344569999999        8.4236925467848778E-003   7.4890390969812870E-003   7.4888174422085285E-003   1.0872887651203200E-004
  0.82499998807907104        273.75344569999999        5.4487446323037148E-003   4.9190805293619633E-003   4.9190218560397625E-003   5.4074240324553102E-005
  0.85000002384185791        273.75344569999999        3.2833737786859274E-003   3.0096925329416990E-003   3.0097668059170246E-003   2.3972330382093787E-005
  0.87500000000000000        273.75344569999999        1.7984606092795730E-003   1.6741269500926137E-003   1.6743028536438942E-003   8.7396920207538642E-006
  0.89999997615814209        273.75344569999999        8.6127145914360881E-004   8.1531802425161004E-004   8.1556022632867098E-004   2.1654077499988489E-006
  0.92500001192092896        273.75344569999999        3.3868031459860504E-004   3.2859266502782702E-004   3.2885206746868789E-004   5.7296563227282604E-007
  0.94999998807907104        273.75344569999999        1.0095023026224226E-004   1.0517131158849224E-004   1.0537200432736427E-004   2.0156239770585671E-006
  0.97500002384185791        273.75344569999999        2.6644984245649539E-005   3.7078698369441554E-005   3.7108136893948540E-005   5.6018707255134359E-006
   1.0000000000000000        273.75344569999999        1.0472723261045758E-005   2.5381095838383771E-005   2.5088296752073802E-005   1.0936686521745287E-005
   9.9999997171806854E-010   351.00911509999997        3.0860116239637136E-003  -9.7827939316630363E-004  -1.1570361675694585E-003  -7.4781553121283650E-004
   1.3183000246996812E-009   351.00911509999997        3.2311433460563421E-003  -9.7949046175926924E-004  -1.1822874657809734E-003  -7.6299079228192568E-004
   1.7378000150003459E-009   351.00911509999997        3.3837882801890373E-003  -9.7842293325811625E-004  -1.2079834705218673E-003  -7.7814474934712052E-004
   2.2908999142146058E-009   351.00911509999997        3.5444393288344145E-003  -9.7483559511601925E-004  -1.2342052068561316E-003  -7.9319905489683151E-004
   3.0200000278313155E-009   351.00911509999997        3.7135207094252110E-003  -9.6846860833466053E-004  -1.2610347475856543E-003  -8.0804119352251291E-004
   3.9810998941902653E-009   351.00911509999997        3.8915178738534451E-003  -9.5904088811948895E-004  -1.2885807082056999E-003  -8.2253257278352976E-004
   5.2481001766579993E-009   351.00911509999997        4.0789581835269928E-003  -9.4624818302690983E-004  -1.3169774319976568E-003  -8.3649874432012439E-004
   6.9183001549788514E-009   351.00911509999997        4.2763827368617058E-003  -9.2976272571831942E-004  -1.3463846407830715E-003  -8.4972009062767029E-004
   9.1201002305751899E-009   351.00911509999997        4.4843810610473156E-003  -9.0922968229278922E-004  -1.3769974466413260E-003  -8.6192542221397161E-004
   1.2023000373062587E-008   351.00911509999997        4.7035925090312958E-003  -8.8426435831934214E-004  -1.4090508921071887E-003  -8.7278056889772415E-004
   1.5849000334355878E-008   351.00911509999997        4.9346052110195160E-003  -8.5446290904656053E-004  -1.4428111026063561E-003  -8.8187266374006867E-004
   2.0892999330612838E-008   351.00911509999997        5.1781828515231609E-003  -8.1937317736446857E-004  -1.4786149840801954E-003  -8.8870606850832701E-004
   2.7542000680114143E-008   351.00911509999997        5.4350420832633972E-003  -7.7851983951404691E-004  -1.5168444951996207E-003  -8.9267664588987827E-004
   3.6307998385609608E-008   351.00911509999997        5.7060117833316326E-003  -7.3138019070029259E-004  -1.5579590108245611E-003  -8.9305854635313153E-004
   4.7863000673942224E-008   351.00911509999997        5.9918873012065887E-003  -6.7740579834207892E-004  -1.6024820506572723E-003  -8.8898191461339593E-004
   6.3096003088958241E-008   351.00911509999997        6.2935994938015938E-003  -6.1599124455824494E-004  -1.6510369023308158E-003  -8.7940960656851530E-004
   8.3175997644957533E-008   351.00911509999997        6.6120796836912632E-003  -5.4649589583277702E-004  -1.7043380066752434E-003  -8.6311181075870991E-004
   1.0965000285523274E-007   351.00911509999997        6.9484049454331398E-003  -4.6821130672469735E-004  -1.7632266972213984E-003  -8.3863001782447100E-004
   1.4453999597208167E-007   351.00911509999997        7.3035317473113537E-003  -3.8041971856728196E-004  -1.8286383710801601E-003  -8.0426345812156796E-004
   1.9054999711443088E-007   351.00911509999997        7.6788421720266342E-003  -2.8225942514836788E-004  -1.9017169252038002E-003  -7.5798190664499998E-004
   2.5118998792095226E-007   351.00911509999997        8.0753657966852188E-003  -1.7291565018240362E-004  -1.9836863502860069E-003  -6.9746549706906080E-004
   3.3112999631157436E-007   351.00911509999997        8.4945242851972580E-003  -5.1427901780698448E-005  -2.0760088227689266E-003  -6.1997573357075453E-004
   4.3651999703797628E-007   351.00911509999997        8.9377677068114281E-003   8.3221195382066071E-005  -2.1803365088999271E-003  -5.2234396571293473E-004
   5.7544002629583701E-007   351.00911509999997        9.4065498560667038E-003   2.3209692153614014E-004  -2.2985197138041258E-003  -4.0093477582558990E-004
   7.5857997217099182E-007   351.00911509999997        9.9025638774037361E-003   3.9638864109292626E-004  -2.4326848797500134E-003  -2.5153282331302762E-004
   9.9999999747524271E-007   351.00911509999997        1.0427534580230713E-002   5.7734845904633403E-004  -2.5852038525044918E-003  -6.9330366386566311E-005
   1.3182999509808724E-006   351.00911509999997        1.0983440093696117E-002   7.7636895002797246E-004  -2.7587767690420151E-003   1.5121062460821122E-004
   1.7377999483869644E-006   351.00911509999997        1.1572111397981644E-002   9.9484319798648357E-004  -2.9563263524323702E-003   4.1626789607107639E-004
   2.2909000563231530E-006   351.00911509999997        1.2195996008813381E-002   1.2344465358182788E-003  -3.1812628731131554E-003   7.3305686237290502E-004
   3.0199998946045525E-006   351.00911509999997        1.2857355177402496E-002   1.4968457398936152E-003  -3.4372361842542887E-003   1.1095583904534578E-003
   3.9810997805034276E-006   351.00911509999997        1.3558789156377316E-002   1.7838951898738742E-003  -3.7283201236277819E-003   1.5548298833891749E-003
   5.2481000238913111E-006   351.00911509999997        1.4303177595138550E-002   2.0976222585886717E-003  -4.0590055286884308E-003   2.0790784619748592E-003
   6.9183001869532745E-006   351.00911509999997        1.5093599446117878E-002   2.4401948321610689E-003  -4.4341594912111759E-003   2.6936873327940702E-003
   9.1201000032015145E-006   351.00911509999997        1.5933498740196228E-002   2.8139958158135414E-003  -4.8590833321213722E-003   3.4114138688892126E-003
   1.2022999726468697E-005   351.00911509999997        1.6826732084155083E-002   3.2216426916420460E-003  -5.3395051509141922E-003   4.2465180158615112E-003
   1.5849000192247331E-005   351.00911509999997        1.7777208238840103E-002   3.6658192984759808E-003  -5.8813150972127914E-003   5.2144662477076054E-003
   2.0892999600619078E-005   351.00911509999997        1.8789870664477348E-002   4.1497279889881611E-003  -6.4910217188298702E-003   6.3329483382403851E-003
   2.7542000680114143E-005   351.00911509999997        1.9869875162839890E-002   4.6766996383666992E-003  -7.1751656942069530E-003   7.6211197301745415E-003
   3.6307999835116789E-005   351.00911509999997        2.1023349836468697E-002   5.2505475468933582E-003  -7.9405857250094414E-003   9.1004474088549614E-003
   4.7862999053904787E-005   351.00911509999997        2.2256914526224136E-002   5.8753108605742455E-003  -8.7938578799366951E-003   1.0794113390147686E-002
   6.3095998484641314E-005   351.00911509999997        2.3578554391860962E-002   6.5556736662983894E-003  -9.7415391355752945E-003   1.2728095054626465E-002
   8.3175997133366764E-005   351.00911509999997        2.4997275322675705E-002   7.2967549785971642E-003  -1.0789477266371250E-002   1.4930604957044125E-002
   1.0964999819407240E-004   351.00911509999997        2.6524009183049202E-002   8.1045385450124741E-003  -1.1942866258323193E-002   1.7433255910873413E-002
   1.4453999756369740E-004   351.00911509999997        2.8170766308903694E-002   8.9853694662451744E-003  -1.3204820454120636E-002   2.0269356667995453E-002
   1.9054999575018883E-004   351.00911509999997        2.9953615739941597E-002   9.9474592134356499E-003  -1.4577602036297321E-002   2.3478455841541290E-002
   2.5119000929407775E-004   351.00911509999997        3.1889647245407104E-002   1.0999172925949097E-002  -1.6058975830674171E-002   2.7100369334220886E-002
   3.3112999517470598E-004   351.00911509999997        3.4001242369413376E-002   1.2151197530329227E-002  -1.7643766477704048E-002   3.1181706115603447E-002
   4.3652000022120774E-004   351.00911509999997        3.6315355449914932E-002   1.3416015543043613E-002  -1.9321104511618614E-002   3.5773228853940964E-002
   5.7544000446796417E-004   351.00911509999997        3.8864597678184509E-002   1.4808308333158493E-002  -2.1072490140795708E-002   4.0929716080427170E-002
   7.5857999036088586E-004   351.00911509999997        4.1690122336149216E-002   1.6346309334039688E-002  -2.2870369255542755E-002   4.6712700277566910E-002
   1.0000000474974513E-003   351.00911509999997        4.4842567294836044E-002   1.8052080646157265E-002  -2.4674432352185249E-002   5.3188264369964600E-002
   1.3183000264689326E-003   351.00911509999997        4.8385996371507645E-002   1.9953373819589615E-002  -2.6428731158375740E-002   6.0429390519857407E-002
   1.7377999611198902E-003   351.00911509999997        5.2398622035980225E-002   2.2083785384893417E-002  -2.8055915609002113E-002   6.8509794771671295E-002
   2.2909000981599092E-003   351.00911509999997        5.6981943547725677E-002   2.4487426504492760E-002  -2.9453944414854050E-002   7.7512338757514954E-002
   3.0199999455362558E-003   351.00911509999997        6.2260366976261139E-002   2.7218639850616455E-002  -3.0487136915326118E-002   8.7514840066432953E-002
   3.9810999296605587E-003   351.00911509999997        6.8390607833862305E-002   3.0347133055329323E-002  -3.0979881063103676E-002   9.8591692745685577E-002
   5.2481000311672688E-003   351.00911509999997        7.5568124651908875E-002   3.3961936831474304E-002  -3.0707536265254021E-002  0.11080452054738998     
   6.9182999432086945E-003   351.00911509999997        8.4033206105232239E-002   3.8175914436578751E-002  -2.9387345537543297E-002  0.12418725341558456     
   9.1201001778244972E-003   351.00911509999997        9.4078555703163147E-002   4.3132193386554718E-002  -2.6670165359973907E-002  0.13872863352298737     
   1.2023000046610832E-002   351.00911509999997       0.10605277121067047        4.9010246992111206E-002  -2.2134877741336823E-002  0.15434296429157257     
   1.5848999843001366E-002   351.00911509999997       0.12035007029771805        5.6027855724096298E-002  -1.5293116681277752E-002  0.17082081735134125     
   2.0893000066280365E-002   351.00911509999997       0.13740432262420654        6.4448602497577667E-002  -5.5990740656852722E-003  0.18778561055660248     
   2.7542000636458397E-002   351.00911509999997       0.15762980282306671        7.4567779898643494E-002   7.5063644908368587E-003  0.20459710061550140     
   3.6308001726865768E-002   351.00911509999997       0.18133905529975891        8.6691819131374359E-002   2.4526001885533333E-002  0.22025829553604126     
   4.7862999141216278E-002   351.00911509999997       0.20856270194053650       0.10107221454381943        4.5767784118652344E-002  0.23328687250614166     
   6.3096001744270325E-002   351.00911509999997       0.23878359794616699       0.11779358237981796        7.1148812770843506E-002  0.24161750078201294     
   8.3176001906394958E-002   351.00911509999997       0.27049559354782104       0.13655212521553040        9.9885724484920502E-002  0.24257226288318634     
  0.10000000149011612        351.00911509999997       0.29103431105613708       0.14972166717052460       0.12004265934228897       0.23759026825428009     
  0.12500000000000000        351.00911509999997       0.31293654441833496       0.16542886197566986       0.14403830468654633       0.22405661642551422     
  0.15000000596046448        351.00911509999997       0.32607614994049072       0.17694531381130219       0.16175958514213562       0.20614439249038696     
  0.17499999701976776        351.00911509999997       0.33188006281852722       0.18468952178955078       0.17407843470573425       0.18605650961399078     
  0.20000000298023224        351.00911509999997       0.33155843615531921       0.18904884159564972       0.18176472187042236       0.16525778174400330     
  0.22499999403953552        351.00911509999997       0.32616376876831055       0.19039288163185120       0.18549461662769318       0.14473530650138855     
  0.25000000000000000        351.00911509999997       0.31662297248840332       0.18907785415649414       0.18586425483226776       0.12514621019363403     
  0.27500000596046448        351.00911509999997       0.30375722050666809       0.18544735014438629       0.18340238928794861       0.10691101849079132     
  0.30000001192092896        351.00911509999997       0.28829544782638550       0.17983195185661316       0.17858082056045532        9.0277187526226044E-002
  0.32499998807907104        351.00911509999997       0.27088430523872375       0.17254827916622162       0.17182284593582153        7.5364850461483002E-002
  0.34999999403953552        351.00911509999997       0.25209566950798035       0.16389782726764679       0.16350963711738586        6.2200967222452164E-002
  0.37500000000000000        351.00911509999997       0.23243327438831329       0.15416589379310608       0.15398526191711426        5.0745327025651932E-002
  0.40000000596046448        351.00911509999997       0.21233789622783661       0.14362059533596039       0.14356055855751038        4.0910750627517700E-002
  0.42500001192092896        351.00911509999997       0.19219213724136353       0.13251195847988129       0.13251608610153198        3.2578855752944946E-002
  0.44999998807907104        351.00911509999997       0.17232468724250793       0.12107110768556595       0.12110435217618942        2.5612315163016319E-002
  0.47499999403953552        351.00911509999997       0.15301413834095001       0.10950966924428940       0.10955152660608292        1.9864415749907494E-002
  0.50000000000000000        351.00911509999997       0.13449254631996155        9.8019190132617950E-002   9.8058782517910004E-002   1.5186351723968983E-002
  0.52499997615814209        351.00911509999997       0.11694879084825516        8.6770780384540558E-002   8.6803257465362549E-002   1.1432721279561520E-002
  0.55000001192092896        351.00911509999997       0.10053168982267380        7.5914762914180756E-002   7.5938880443572998E-002   8.4655256941914558E-003
  0.57499998807907104        351.00911509999997        8.5352972149848938E-002   6.5580554306507111E-002   6.5596960484981537E-002   6.1569507233798504E-003
  0.60000002384185791        351.00911509999997        7.1490153670310974E-002   5.5876579135656357E-002   5.5886775255203247E-002   4.3911379761993885E-003
  0.62500000000000000        351.00911509999997        5.8989278972148895E-002   4.6890340745449066E-002   4.6896010637283325E-002   3.0651453416794538E-003
  0.64999997615814209        351.00911509999997        4.7867599874734879E-002   3.8688607513904572E-002   3.8691282272338867E-002   2.0892508327960968E-003
  0.67500001192092896        351.00911509999997        3.8116145879030228E-002   3.1317729502916336E-002   3.1318619847297668E-002   1.3867396628484130E-003
  0.69999998807907104        351.00911509999997        2.9702303931117058E-002   2.4804096668958664E-002   2.4804070591926575E-002   8.9329341426491737E-004
  0.72500002384185791        351.00911509999997        2.2572323679924011E-002   1.9154742360115051E-002   1.9154354929924011E-002   5.5608729599043727E-004
  0.75000000000000000        351.00911509999997        1.6653817147016525E-002   1.4358102343976498E-002   1.4357666485011578E-002   3.3268766128458083E-004
  0.77499997615814209        351.00911509999997        1.1858258396387100E-002   1.0384955443441868E-002   1.0384619235992432E-002   1.8982855544891208E-004
  0.80000001192092896        351.00911509999997        8.0834878608584404E-003   7.1895453147590160E-003   7.1893567219376564E-003   1.0213569476036355E-004
  0.82499998807907104        351.00911509999997        5.2162646315991879E-003   4.7109201550483704E-003   4.7108759172260761E-003   5.0855665904236957E-005
  0.85000002384185791        351.00911509999997        3.1348704360425472E-003   2.8745073359459639E-003   2.8745848685503006E-003   2.2636831999989226E-005
  0.87500000000000000        351.00911509999997        1.7118242103606462E-003   1.5939798904582858E-003   1.5941510209813714E-003   8.3979866758454591E-006
  0.89999997615814209        351.00911509999997        8.1677327398210764E-004   7.7348866034299135E-004   7.7371881343424320E-004   2.3100928956409916E-006
  0.92500001192092896        351.00911509999997        3.1968133407644928E-004   3.1039887107908726E-004   3.1063903588801622E-004   9.0596711288526421E-007
  0.94999998807907104        351.00911509999997        9.4563089078292251E-005   9.8800141131505370E-005   9.8974844149779528E-005   2.3224324650072958E-006
  0.97500002384185791        351.00911509999997        2.4315950213349424E-005   3.4391970984870568E-005   3.4390737710054964E-005   5.6697290347074158E-006
   1.0000000000000000        351.00911509999997        8.3875966083724052E-006   2.2594755137106404E-005   2.2271375200944021E-005   1.0513196684769355E-005
   9.9999997171806854E-010   450.06702489999998        3.0957581475377083E-003  -9.7794213797897100E-004  -1.1570221977308393E-003  -7.8724860213696957E-004
   1.3183000246996812E-009   450.06702489999998        3.2414044253528118E-003  -9.7897823434323072E-004  -1.1823647655546665E-003  -8.0291455378755927E-004
   1.7378000150003459E-009   450.06702489999998        3.3945932518690825E-003  -9.7771827131509781E-004  -1.2081788154318929E-003  -8.1848684931173921E-004
   2.2908999142146058E-009   450.06702489999998        3.5558200906962156E-003  -9.7391963936388493E-004  -1.2345508439466357E-003  -8.3386886399239302E-004
   3.0200000278313155E-009   450.06702489999998        3.7255107890814543E-003  -9.6732092788442969E-004  -1.2615696759894490E-003  -8.4892602171748877E-004
   3.9810998941902653E-009   450.06702489999998        3.9041531272232533E-003  -9.5763959689065814E-004  -1.2893512612208724E-003  -8.6349318735301495E-004
   5.2481001766579993E-009   450.06702489999998        4.0922770276665688E-003  -9.4456947408616543E-004  -1.3180390233173966E-003  -8.7736488785594702E-004
   6.9183001549788514E-009   450.06702489999998        4.2904252186417580E-003  -9.2778104590252042E-004  -1.3478030450642109E-003  -8.9028454385697842E-004
   9.1201002305751899E-009   450.06702489999998        4.4991904869675636E-003  -9.0691738296300173E-004  -1.3788503129035234E-003  -9.0193754294887185E-004
   1.2023000373062587E-008   450.06702489999998        4.7192154452204704E-003  -8.8159157894551754E-004  -1.4114297227934003E-003  -9.1193866683170199E-004
   1.5849000334355878E-008   450.06702489999998        4.9510905519127846E-003  -8.5139763541519642E-004  -1.4458228833973408E-003  -9.1981602599844337E-004
   2.0892999330612838E-008   450.06702489999998        5.1955832168459892E-003  -8.1588065950199962E-004  -1.4823849778622389E-003  -9.2500448226928711E-004
   2.7542000680114143E-008   450.06702489999998        5.4534128867089748E-003  -7.7456276630982757E-004  -1.5215184539556503E-003  -9.2681997921317816E-004
   3.6307998385609608E-008   450.06702489999998        5.7254135608673096E-003  -7.2691816603764892E-004  -1.5637058531865478E-003  -9.2444370966404676E-004
   4.7863000673942224E-008   450.06702489999998        6.0123838484287262E-003  -6.7239534109830856E-004  -1.6094970051199198E-003  -9.1689976397901773E-004
   6.3096003088958241E-008   450.06702489999998        6.3152592629194260E-003  -6.1038543935865164E-004  -1.6595448832958937E-003  -9.0302847092971206E-004
   8.3175997644957533E-008   450.06702489999998        6.6349767148494720E-003  -5.4024416022002697E-004  -1.7145969904959202E-003  -8.8146078633144498E-004
   1.0965000285523274E-007   450.06702489999998        6.9726179353892803E-003  -4.6125880908221006E-004  -1.7755317967385054E-003  -8.5057847900316119E-004
   1.4453999597208167E-007   450.06702489999998        7.3291463777422905E-003  -3.7270766915753484E-004  -1.8433249788358808E-003  -8.0850318772718310E-004
   1.9054999711443088E-007   450.06702489999998        7.7059497125446796E-003  -2.7372373733669519E-004  -1.9191674655303359E-003  -7.5299647869542241E-004
   2.5118998792095226E-007   450.06702489999998        8.1040645018219948E-003  -1.6348756616935134E-004  -2.0043312106281519E-003  -6.8151432787999511E-004
   3.3112999631157436E-007   450.06702489999998        8.5249226540327072E-003  -4.1032784793060273E-005  -2.1003338042646646E-003  -5.9105927357450128E-004
   4.3651999703797628E-007   450.06702489999998        8.9699812233448029E-003   9.4664232165087014E-005  -2.2088864352554083E-003  -4.7817482845857739E-004
   5.7544002629583701E-007   450.06702489999998        9.4407042488455772E-003   2.4467537878081203E-004  -2.3319025058299303E-003  -3.3890904160216451E-004
   7.5857997217099182E-007   450.06702489999998        9.9387960508465767E-003   4.1019765194505453E-004  -2.4715764448046684E-003  -1.6869098180904984E-004
   9.9999999747524271E-007   450.06702489999998        1.0465996339917183E-002   5.9249129844829440E-004  -2.6303520426154137E-003   3.7675767089240253E-005
   1.3182999509808724E-006   450.06702489999998        1.1024297215044498E-002   7.9295824980363250E-004  -2.8110058046877384E-003   2.8616210329346359E-004
   1.7377999483869644E-006   450.06702489999998        1.1615545488893986E-002   1.0130013106390834E-003  -3.0165354255586863E-003   5.8340362738817930E-004
   2.2909000563231530E-006   450.06702489999998        1.2242208234965801E-002   1.2543075717985630E-003  -3.2504331320524216E-003   9.3713949900120497E-004
   3.0199998946045525E-006   450.06702489999998        1.2906568124890327E-002   1.5185563825070858E-003  -3.5164265427738428E-003   1.3558975188061595E-003
   3.9810997805034276E-006   450.06702489999998        1.3611253350973129E-002   1.8076164415106177E-003  -3.8186663296073675E-003   1.8493328243494034E-003
   5.2481000238913111E-006   450.06702489999998        1.4359173364937305E-002   2.1235311869531870E-003  -4.1617159731686115E-003   2.4282990489155054E-003
   6.9183001869532745E-006   450.06702489999998        1.5153439715504646E-002   2.4684877134859562E-003  -4.5505077578127384E-003   3.1048655509948730E-003
   9.1201000032015145E-006   450.06702489999998        1.5997542068362236E-002   2.8448891825973988E-003  -4.9903951585292816E-003   3.8925250992178917E-003
   1.2022999726468697E-005   450.06702489999998        1.6895383596420288E-002   3.2553779892623425E-003  -5.4871453903615475E-003   4.8063229769468307E-003
   1.5849000192247331E-005   450.06702489999998        1.7850928008556366E-002   3.7026654463261366E-003  -6.0466574504971504E-003   5.8625191450119019E-003
   2.0892999600619078E-005   450.06702489999998        1.8869191408157349E-002   4.1899867355823517E-003  -6.6754315048456192E-003   7.0796879008412361E-003
   2.7542000680114143E-005   450.06702489999998        1.9955407828092575E-002   4.7207111492753029E-003  -7.3799523524940014E-003   8.4778703749179840E-003
   3.6307999835116789E-005   450.06702489999998        2.1115807816386223E-002   5.2986959926784039E-003  -8.1669641658663750E-003   1.0079480707645416E-002
   4.7862999053904787E-005   450.06702489999998        2.2357122972607613E-002   5.9280334971845150E-003  -9.0428823605179787E-003   1.1908636428415775E-002
   6.3095998484641314E-005   450.06702489999998        2.3687478154897690E-002   6.6134692169725895E-003  -1.0014033876359463E-002   1.3992306776344776E-002
   8.3175997133366764E-005   450.06702489999998        2.5116045027971268E-002   7.3601962067186832E-003  -1.1085947975516319E-002   1.6359677538275719E-002
   1.0964999819407240E-004   450.06702489999998        2.6653951033949852E-002   8.1742862239480019E-003  -1.2263394892215729E-002   1.9043369218707085E-002
   1.4453999756369740E-004   450.06702489999998        2.8313443064689636E-002   9.0621868148446083E-003  -1.3548924587666988E-002   2.2077569738030434E-002
   1.9054999575018883E-004   450.06702489999998        3.0110873281955719E-002   1.0032238438725471E-002  -1.4944103546440601E-002   2.5502838194370270E-002
   2.5119000929407775E-004   450.06702489999998        3.2063659280538559E-002   1.1092948727309704E-002  -1.6445791348814964E-002   2.9359664767980576E-002
   3.3112999517470598E-004   450.06702489999998        3.4194577485322952E-002   1.2255187146365643E-002  -1.8047714605927467E-002   3.3695340156555176E-002
   4.3652000022120774E-004   450.06702489999998        3.6531042307615280E-002   1.3531646691262722E-002  -1.9737651571631432E-002   3.8561027497053146E-002
   5.7544000446796417E-004   450.06702489999998        3.9106197655200958E-002   1.4937256462872028E-002  -2.1495467051863670E-002   4.4011499732732773E-002
   7.5857999036088586E-004   450.06702489999998        4.1961807757616043E-002   1.6490546986460686E-002  -2.3291660472750664E-002   5.0107840448617935E-002
   1.0000000474974513E-003   450.06702489999998        4.5149199664592743E-002   1.8213924020528793E-002  -2.5083629414439201E-002   5.6914914399385452E-002
   1.3183000264689326E-003   450.06702489999998        4.8733200877904892E-002   2.0135538652539253E-002  -2.6812765747308731E-002   6.4503565430641174E-002
   1.7377999611198902E-003   450.06702489999998        5.2792809903621674E-002   2.2289426997303963E-002  -2.8398716822266579E-002   7.2943836450576782E-002
   2.2909000981599092E-003   450.06702489999998        5.7430356740951538E-002   2.4720199406147003E-002  -2.9736096039414406E-002   8.2313396036624908E-002
   3.0199999455362558E-003   450.06702489999998        6.2770970165729523E-002   2.7482707053422928E-002  -3.0685676261782646E-002   9.2682264745235443E-002
   3.9810999296605587E-003   450.06702489999998        6.8971879780292511E-002   3.0647156760096550E-002  -3.1068261712789536E-002  0.10411411523818970     
   5.2481000311672688E-003   450.06702489999998        7.6228670775890350E-002   3.4302994608879089E-002  -3.0655896291136742E-002  0.11665602028369904     
   6.9182999432086945E-003   450.06702489999998        8.4780998528003693E-002   3.8563296198844910E-002  -2.9163300991058350E-002  0.13032269477844238     
   9.1201001778244972E-003   450.06702489999998        9.4919770956039429E-002   4.3570995330810547E-002  -2.6240339502692223E-002  0.14507818222045898     
   1.2023000046610832E-002   450.06702489999998       0.10698987543582916        4.9504697322845459E-002  -2.1467501297593117E-002  0.16080600023269653     
   1.5848999843001366E-002   450.06702489999998       0.12137898057699203        5.6580118834972382E-002  -1.4362203888595104E-002  0.17725962400436401     
   2.0893000066280365E-002   450.06702489999998       0.13851031661033630        6.5057002007961273E-002  -4.3902066536247730E-003  0.19402009248733521     
   2.7542000636458397E-002   450.06702489999998       0.15878190100193024        7.5223989784717560E-002   8.9878858998417854E-003  0.21040201187133789     
   3.6308001726865768E-002   450.06702489999998       0.18248254060745239        8.7376870214939117E-002   2.6245100423693657E-002  0.22536620497703552     
   4.7862999141216278E-002   450.06702489999998       0.20961044728755951       0.10175096988677979        4.7648143023252487E-002  0.23740178346633911     
   6.3096001744270325E-002   450.06702489999998       0.23960745334625244       0.11840788275003433        7.3062382638454437E-002  0.24444493651390076     
   8.3176001906394958E-002   450.06702489999998       0.27092140913009644       0.13701361417770386       0.10164712369441986       0.24387398362159729     
  0.10000000149011612        450.06702489999998       0.29107749462127686       0.15001499652862549       0.12157349288463593       0.23780682682991028     
  0.12500000000000000        450.06702489999998       0.31238022446632385       0.16543127596378326       0.14513507485389709       0.22299361228942871     
  0.15000000596046448        450.06702489999998       0.32492667436599731       0.17663224041461945       0.16237680613994598       0.20416758954524994     
  0.17499999701976776        450.06702489999998       0.33017519116401672       0.18405656516551971       0.17421451210975647       0.18347874283790588     
  0.20000000298023224        450.06702489999998       0.32935562729835510       0.18810640275478363       0.18144427239894867       0.16233529150485992     
  0.22499999403953552        450.06702489999998       0.32353216409683228       0.18916223943233490       0.18475790321826935       0.14167061448097229     
  0.25000000000000000        450.06702489999998       0.31363788247108459       0.18758815526962280       0.18476043641567230       0.12209372222423553     
  0.27500000596046448        450.06702489999998       0.30049613118171692       0.18373326957225800       0.18198522925376892       0.10398340225219727     
  0.30000001192092896        450.06702489999998       0.28483501076698303       0.17793171107769012       0.17690578103065491        8.7551973760128021E-002
  0.32499998807907104        450.06702489999998       0.26729810237884521       0.17050205171108246       0.16994498670101166        7.2890736162662506E-002
  0.34999999403953552        450.06702489999998       0.24845270812511444       0.16174635291099548       0.16148225963115692        6.0003537684679031E-002
  0.37500000000000000        450.06702489999998       0.22879676520824432       0.15194937586784363       0.15185891091823578        4.8832189291715622E-002
  0.40000000596046448        450.06702489999998       0.20876446366310120       0.14137774705886841       0.14138226211071014        3.9276029914617538E-002
  0.42500001192092896        450.06702489999998       0.18873132765293121       0.13027919828891754       0.13032884895801544        3.1207021325826645E-002
  0.44999998807907104        450.06702489999998       0.16901867091655731       0.11888192594051361       0.11894678324460983        2.4481393396854401E-002
  0.47499999403953552        450.06702489999998       0.14989762008190155       0.10739409923553467       0.10745757073163986        1.8948622047901154E-002
  0.50000000000000000        450.06702489999998       0.13159285485744476        9.6003443002700806E-002   9.6057564020156860E-002   1.4458191581070423E-002
  0.52499997615814209        450.06702489999998       0.11428608000278473        8.4876909852027893E-002   8.4918998181819916E-002   1.0864620096981525E-002
  0.55000001192092896        450.06702489999998        9.8119206726551056E-002   7.4160523712635040E-002   7.4190899729728699E-002   8.0310432240366936E-003
  0.57499998807907104        450.06702489999998        8.3197534084320068E-002   6.3979312777519226E-002   6.3999719917774200E-002   5.8316229842603207E-003
  0.60000002384185791        450.06702489999998        6.9592595100402832E-002   5.4437302052974701E-002   5.4450012743473053E-002   4.1530267335474491E-003
  0.62500000000000000        450.06702489999998        5.7345014065504074E-002   4.5617692172527313E-002   4.5624922960996628E-002   2.8951254207640886E-003
  0.64999997615814209        450.06702489999998        4.6467225998640060E-002   3.7583138793706894E-002   3.7586763501167297E-002   1.9710990600287914E-003
  0.67500001192092896        450.06702489999998        3.6946099251508713E-002   3.0376123264431953E-002   3.0377583578228951E-002   1.3070611748844385E-003
  0.69999998807907104        450.06702489999998        2.8745546936988831E-002   2.4019500240683556E-002   2.4019809439778328E-002   8.4133469499647617E-004
  0.72500002384185791        450.06702489999998        2.1809047088027000E-002   1.8517170101404190E-002   1.8516976386308670E-002   5.2346789743751287E-004
  0.75000000000000000        450.06702489999998        1.6062177717685699E-002   1.3854904100298882E-002   1.3854578137397766E-002   3.1308483448810875E-004
  0.77499997615814209        450.06702489999998        1.1415119282901287E-002   1.0001342743635178E-002   1.0001066140830517E-002   1.7864110122900456E-004
  0.80000001192092896        450.06702489999998        7.7651650644838810E-003   6.9091767072677612E-003   6.9090183824300766E-003   9.6149749879259616E-005
  0.82499998807907104        450.06702489999998        4.9992664717137814E-003   4.5165391638875008E-003   4.5165079645812511E-003   4.7929464926710352E-005
  0.85000002384185791        450.06702489999998        2.9966325964778662E-003   2.7486206963658333E-003   2.7487010229378939E-003   2.1416914023575373E-005
  0.87500000000000000        450.06702489999998        1.6314258100464940E-003   1.5195781597867608E-003   1.5197442844510078E-003   8.0751151472213678E-006
  0.89999997615814209        450.06702489999998        7.7562534715980291E-004   7.3479342972859740E-004   7.3501182487234473E-004   2.4191078864532756E-006
  0.92500001192092896        450.06702489999998        3.0218239407986403E-004   2.9362866189330816E-004   2.9385040397755802E-004   1.1705449196597328E-006
  0.94999998807907104        450.06702489999998        8.8700006017461419E-005   9.2935959401074797E-005   9.3086251581553370E-005   2.5432505026401486E-006
  0.97500002384185791        450.06702489999998        2.2178905055625364E-005   3.1906351068755612E-005   3.1876974389888346E-005   5.6529606808908284E-006
   1.0000000000000000        450.06702489999998        6.5008239289454650E-006   2.0040732124471106E-005   1.9690309272846207E-005   1.0035730156232603E-005
   9.9999997171806854E-010   577.07996240000000        3.1052653212100267E-003  -9.7760313656181097E-004  -1.1570786591619253E-003  -8.2651578122749925E-004
   1.3183000246996812E-009   577.07996240000000        3.2514133490622044E-003  -9.7846798598766327E-004  -1.1825257679447532E-003  -8.4261567099019885E-004
   1.7378000150003459E-009   577.07996240000000        3.4051327966153622E-003  -9.7701977938413620E-004  -1.2084729969501495E-003  -8.5853895870968699E-004
   2.2908999142146058E-009   577.07996240000000        3.5669216886162758E-003  -9.7301439382135868E-004  -1.2350128963589668E-003  -8.7416893802583218E-004
   3.0200000278313155E-009   577.07996240000000        3.7372070364654064E-003  -9.6618907991796732E-004  -1.2622410431504250E-003  -8.8934681843966246E-004
   3.9810998941902653E-009   577.07996240000000        3.9164791814982891E-003  -9.5625966787338257E-004  -1.2902815360575914E-003  -9.0387900127097964E-004
   5.2481001766579993E-009   577.07996240000000        4.1052694432437420E-003  -9.4291823916137218E-004  -1.3192869955673814E-003  -9.1752619482576847E-004
   6.9183001549788514E-009   577.07996240000000        4.3041240423917770E-003  -9.2583353398367763E-004  -1.3494383310899138E-003  -9.2999229673296213E-004
   9.1201002305751899E-009   577.07996240000000        4.5136385597288609E-003  -9.0464658569544554E-004  -1.3809547526761889E-003  -9.4091589562594891E-004
   1.2023000373062587E-008   577.07996240000000        4.7344570048153400E-003  -8.7896833429113030E-004  -1.4140993589535356E-003  -9.4985746545717120E-004
   1.5849000334355878E-008   577.07996240000000        4.9671740271151066E-003  -8.4839051123708487E-004  -1.4491700567305088E-003  -9.5628219423815608E-004
   2.0892999330612838E-008   577.07996240000000        5.2125593647360802E-003  -8.1245589535683393E-004  -1.4865404227748513E-003  -9.5955119468271732E-004
   2.7542000680114143E-008   577.07996240000000        5.4713371209800243E-003  -7.7068374957889318E-004  -1.5266339760273695E-003  -9.5889589283615351E-004
   3.6307998385609608E-008   577.07996240000000        5.7443436235189438E-003  -7.2254543192684650E-004  -1.5699573559686542E-003  -9.5339951803907752E-004
   4.7863000673942224E-008   577.07996240000000        6.0323830693960190E-003  -6.6748645622283220E-004  -1.6170865856111050E-003  -9.4197457656264305E-004
   6.3096003088958241E-008   577.07996240000000        6.3363946974277496E-003  -6.0489453608170152E-004  -1.6687050228938460E-003  -9.2333322390913963E-004
   8.3175997644957533E-008   577.07996240000000        6.6573196090757847E-003  -5.3412170382216573E-004  -1.7255935817956924E-003  -8.9596095494925976E-004
   1.0965000285523274E-007   577.07996240000000        6.9962460547685623E-003  -4.5445130672305822E-004  -1.7886683344841003E-003  -8.5807312279939651E-004
   1.4453999597208167E-007   577.07996240000000        7.3541426099836826E-003  -3.6515761166810989E-004  -1.8589454703032970E-003  -8.0760725541040301E-004
   1.9054999711443088E-007   577.07996240000000        7.7324039302766323E-003  -2.6536846417002380E-004  -1.9376627169549465E-003  -7.4210896855220199E-004
   2.5118998792095226E-007   577.07996240000000        8.1320740282535553E-003  -1.5425981837324798E-004  -2.0261404570192099E-003  -6.5880338661372662E-004
   3.3112999631157436E-007   577.07996240000000        8.5545908659696579E-003  -3.0859577236697078E-005  -2.1259507630020380E-003  -5.5442634038627148E-004
   4.3651999703797628E-007   577.07996240000000        9.0014236047863960E-003   1.0586202552076429E-004  -2.2388638462871313E-003  -4.2522611329331994E-004
   5.7544002629583701E-007   577.07996240000000        9.4740428030490875E-003   2.5698335957713425E-004  -2.3668548092246056E-003  -2.6692700339481235E-004
   7.5857997217099182E-007   577.07996240000000        9.9741676822304726E-003   4.2370890150777996E-004  -2.5121858343482018E-003  -7.4595394835341722E-005
   9.9999999747524271E-007   577.07996240000000        1.0503546334803104E-002   6.0730689438059926E-004  -2.6773700956255198E-003   1.5736022032797337E-004
   1.3182999509808724E-006   577.07996240000000        1.1064189486205578E-002   8.0918852472677827E-004  -2.8652583714574575E-003   4.3534967699088156E-004
   1.7377999483869644E-006   577.07996240000000        1.1657956987619400E-002   1.0307658230885863E-003  -3.0789203010499477E-003   7.6647073728963733E-004
   2.2909000563231530E-006   577.07996240000000        1.2287337332963943E-002   1.2737379875034094E-003  -3.3219277393072844E-003   1.1589905479922891E-003
   3.0199998946045525E-006   577.07996240000000        1.2954634614288807E-002   1.5397961251437664E-003  -3.5980811808258295E-003   1.6219858080148697E-003
   3.9810997805034276E-006   577.07996240000000        1.3662502169609070E-002   1.8308233702555299E-003  -3.9116027764976025E-003   2.1657100878655910E-003
   5.2481000238913111E-006   577.07996240000000        1.4413878321647644E-002   2.1488792262971401E-003  -4.2671235278248787E-003   2.8016613796353340E-003
   6.9183001869532745E-006   577.07996240000000        1.5211910940706730E-002   2.4961684830486774E-003  -4.6696322970092297E-003   3.5425911191850901E-003
   9.1201000032015145E-006   577.07996240000000        1.6060128808021545E-002   2.8751154895871878E-003  -5.1245298236608505E-003   4.4027203693985939E-003
   1.2022999726468697E-005   577.07996240000000        1.6962485387921333E-002   3.2883870881050825E-003  -5.6376112625002861E-003   5.3978683426976204E-003
   1.5849000192247331E-005   577.07996240000000        1.7922997474670410E-002   3.7387204356491566E-003  -6.2147751450538635E-003   6.5450738184154034E-003
   2.0892999600619078E-005   577.07996240000000        1.8946753814816475E-002   4.2293844744563103E-003  -6.8625006824731827E-003   7.8637748956680298E-003
   2.7542000680114143E-005   577.07996240000000        2.0039066672325134E-002   4.7637848183512688E-003  -7.5872074812650681E-003   9.3748737126588821E-003
   3.6307999835116789E-005   577.07996240000000        2.1206259727478027E-002   5.3458241745829582E-003  -8.3955302834510803E-003   1.1101698502898216E-002
   4.7862999053904787E-005   577.07996240000000        2.2455180063843727E-002   5.9796446003019810E-003  -9.2937089502811432E-003   1.3069265522062778E-002
   6.3095998484641314E-005   577.07996240000000        2.3794088512659073E-002   6.6700531169772148E-003  -1.0287828743457794E-002   1.5305485576391220E-002
   8.3175997133366764E-005   577.07996240000000        2.5232318788766861E-002   7.4223154224455357E-003  -1.1383081786334515E-002   1.7840458080172539E-002
   1.0964999819407240E-004   577.07996240000000        2.6781195774674416E-002   8.2425903528928757E-003  -1.2583803385496140E-002   2.0707737654447556E-002
   1.4453999756369740E-004   577.07996240000000        2.8453188017010689E-002   9.1374237090349197E-003  -1.3891964219510555E-002   2.3942301049828529E-002
   1.9054999575018883E-004   577.07996240000000        3.0264934524893761E-002   1.0115282610058784E-002  -1.5308422036468983E-002   2.7585621923208237E-002
   2.5119000929407775E-004   577.07996240000000        3.2234165817499161E-002   1.1184818111360073E-002  -1.6829125583171844E-002   3.1678725033998489E-002
   3.3112999517470598E-004   577.07996240000000        3.4384042024612427E-002   1.2357071973383427E-002  -1.8446696922183037E-002   3.6269426345825195E-002
   4.3652000022120774E-004   577.07996240000000        3.6742430180311203E-002   1.3644944876432419E-002  -2.0147565752267838E-002   4.1409119963645935E-002
   5.7544000446796417E-004   577.07996240000000        3.9342984557151794E-002   1.5063608996570110E-002  -2.1909970790147781E-002   4.7152336686849594E-002
   7.5857999036088586E-004   577.07996240000000        4.2228065431118011E-002   1.6631880775094032E-002  -2.3702491074800491E-002   5.3559459745883942E-002
   1.0000000474974513E-003   577.07996240000000        4.5449659228324890E-002   1.8372498452663422E-002  -2.5480272248387337E-002   6.0693833976984024E-002
   1.3183000264689326E-003   577.07996240000000        4.9073327332735062E-002   2.0313998684287071E-002  -2.7182109653949738E-002   6.8623811006546021E-002
   1.7377999611198902E-003   577.07996240000000        5.3178828209638596E-002   2.2490838542580605E-002  -2.8724743053317070E-002   7.7415406703948975E-002
   2.2909000981599092E-003   577.07996240000000        5.7869262993335724E-002   2.4948107078671455E-002  -2.9999567195773125E-002   8.7140671908855438E-002
   3.0199999455362558E-003   577.07996240000000        6.3270427286624908E-002   2.7741137892007828E-002  -3.0863983556628227E-002   9.7861446440219879E-002
   3.9810999296605587E-003   577.07996240000000        6.9540031254291534E-002   3.0940603464841843E-002  -3.1135434284806252E-002  0.10963030904531479     
   5.2481000311672688E-003   577.07996240000000        7.6873689889907837E-002   3.4636326134204865E-002  -3.0582930892705917E-002  0.12247952818870544     
   6.9182999432086945E-003   577.07996240000000        8.5510402917861938E-002   3.8941550999879837E-002  -2.8919015079736710E-002  0.13640451431274414     
   9.1201001778244972E-003   577.07996240000000        9.5739200711250305E-002   4.3998982757329941E-002  -2.5792947039008141E-002  0.15134488046169281     
   1.2023000046610832E-002   577.07996240000000       0.10790126770734787        4.9986306577920914E-002  -2.0787227898836136E-002  0.16715404391288757     
   1.5848999843001366E-002   577.07996240000000       0.12237775325775146        5.7117167860269547E-002  -1.3425438664853573E-002  0.18354980647563934     
   2.0893000066280365E-002   577.07996240000000       0.13958145678043365        6.5647467970848083E-002  -3.1851495150476694E-003  0.20007307827472687     
   2.7542000636458397E-002   577.07996240000000       0.15989437699317932        7.5859300792217255E-002   1.0453337803483009E-002  0.21599674224853516     
   3.6308001726865768E-002   577.07996240000000       0.18358229100704193        8.8037990033626556E-002   2.7933772653341293E-002  0.23024401068687439     
   4.7862999141216278E-002   577.07996240000000       0.21061202883720398       0.10240314155817032        4.9482833594083786E-002  0.24128103256225586     
   6.3096001744270325E-002   577.07996240000000       0.24038591980934143       0.11899403482675552        7.4916340410709381E-002  0.24705161154270172     
   8.3176001906394958E-002   577.07996240000000       0.27130803465843201       0.13744762539863586       0.10333947092294693       0.24499517679214478     
  0.10000000149011612        577.07996240000000       0.29108995199203491       0.15028336644172668       0.12303348630666733       0.23788459599018097     
  0.12500000000000000        577.07996240000000       0.31180950999259949       0.16541504859924316       0.14616578817367554       0.22185605764389038     
  0.15000000596046448        577.07996240000000       0.32378166913986206       0.17630909383296967       0.16293869912624359       0.20217554271221161     
  0.17499999701976776        577.07996240000000       0.32849478721618652       0.18342362344264984       0.17430958151817322       0.18093585968017578     
  0.20000000298023224        577.07996240000000       0.32719725370407104       0.18717494606971741       0.18109895288944244       0.15948708355426788     
  0.22499999403953552        577.07996240000000       0.32096406817436218       0.18795390427112579       0.18401300907135010       0.13870888948440552     
  0.25000000000000000        577.07996240000000       0.31073388457298279       0.18613198399543762       0.18366485834121704       0.11916294693946838     
  0.27500000596046448        577.07996240000000       0.29733169078826904       0.18206344544887543       0.18059177696704865       0.10118759423494339     
  0.30000001192092896        577.07996240000000       0.28148445487022400       0.17608568072319031       0.17526853084564209        8.4961526095867157E-002
  0.32499998807907104        577.07996240000000       0.26383256912231445       0.16851890087127686       0.16811734437942505        7.0548661053180695E-002
  0.34999999403953552        577.07996240000000       0.24493859708309174       0.15966559946537018       0.15951570868492126        5.7931151241064072E-002
  0.37500000000000000        577.07996240000000       0.22529469430446625       0.14980985224246979       0.14980205893516541        4.7034140676259995E-002
  0.40000000596046448        577.07996240000000       0.20532856881618500       0.13921669125556946       0.13928018510341644        3.7744600325822830E-002
  0.42500001192092896        577.07996240000000       0.18540875613689423       0.12813150882720947       0.12822261452674866        2.9925765469670296E-002
  0.44999998807907104        577.07996240000000       0.16584935784339905       0.11677958071231842       0.11687311530113220        2.3428181186318398E-002
  0.47499999403953552        577.07996240000000       0.14691427350044250       0.10536565631628036       0.10544866323471069        1.8098087981343269E-002
  0.50000000000000000        577.07996240000000       0.12882101535797119        9.4073683023452759E-002   9.4140902161598206E-002   1.3783687725663185E-002
  0.52499997615814209        577.07996240000000       0.11174435168504715        8.3066605031490326E-002   8.3117336034774780E-002   1.0339695028960705E-002
  0.55000001192092896        577.07996240000000        9.5819607377052307E-002   7.2486244142055511E-002   7.2522222995758057E-002   7.6305340044200420E-003
  0.57499998807907104        577.07996240000000        8.1145875155925751E-002   6.2453385442495346E-002   6.2477372586727142E-002   5.5324099957942963E-003
  0.60000002384185791        577.07996240000000        6.7789018154144287E-002   5.3067829459905624E-002   5.3082793951034546E-002   3.9344928227365017E-003
  0.62500000000000000        577.07996240000000        5.5784501135349274E-002   4.4408671557903290E-002   4.4417291879653931E-002   2.7393910568207502E-003
  0.64999997615814209        577.07996240000000        4.5140203088521957E-002   3.6534622311592102E-002   3.6539096385240555E-002   1.8630670383572578E-003
  0.67500001192092896        577.07996240000000        3.5839091986417770E-002   2.9484506696462631E-002   2.9486479237675667E-002   1.2343204580247402E-003
  0.69999998807907104        577.07996240000000        2.7841826900839806E-002   2.3277841508388519E-002   2.3278454318642616E-002   7.9396076034754515E-004
  0.72500002384185791        577.07996240000000        2.1089332178235054E-002   1.7915580421686172E-002   1.7915561795234680E-002   4.9375474918633699E-004
  0.75000000000000000        577.07996240000000        1.5505334362387657E-002   1.3381013646721840E-002   1.3380787335336208E-002   2.9523801640607417E-004
  0.77499997615814209        577.07996240000000        1.0998868383467197E-002   9.6408119425177574E-003   9.6405893564224243E-003   1.6845636127982289E-004
  0.80000001192092896        577.07996240000000        7.4667991138994694E-003   6.6462620161473751E-003   6.6461316309869289E-003   9.0697452833410352E-005
  0.82499998807907104        577.07996240000000        4.7963541001081467E-003   4.3347007595002651E-003   4.3346816673874855E-003   4.5260105252964422E-005
  0.85000002384185791        577.07996240000000        2.8677103109657764E-003   2.6311746332794428E-003   2.6312570553272963E-003   2.0298413801356219E-005
  0.87500000000000000        577.07996240000000        1.5566702932119370E-003   1.4503755373880267E-003   1.4505364233627915E-003   7.7687927841907367E-006
  0.89999997615814209        577.07996240000000        7.3749764123931527E-004   6.9892453029751778E-004   6.9913140032440424E-004   2.4975029191409703E-006
  0.92500001192092896        577.07996240000000        2.8603072860278189E-004   2.7813779888674617E-004   2.7834196225740016E-004   1.3773935734207043E-006
  0.94999998807907104        577.07996240000000        8.3306695159990340E-005   8.7527267169207335E-005   8.7654683738946915E-005   2.6937289021589095E-006
  0.97500002384185791        577.07996240000000        2.0215360564179718E-005   2.9603848815895617E-005   2.9548700695158914E-005   5.5709510888846125E-006
   1.0000000000000000        577.07996240000000        4.7924563659762498E-006   1.7697504517855123E-005   1.7323287465842441E-005   9.5244668045779690E-006
   9.9999997171806854E-010   739.93708609999999        3.1145452521741390E-003  -9.7726262174546719E-004  -1.1572077637538314E-003  -8.6559570627287030E-004
   1.3183000246996812E-009   739.93708609999999        3.2611833885312080E-003  -9.7795983310788870E-004  -1.1827728012576699E-003  -8.8206969667226076E-004
   1.7378000150003459E-009   739.93708609999999        3.4154213499277830E-003  -9.7632728284224868E-004  -1.2088688090443611E-003  -8.9827307965606451E-004
   2.2908999142146058E-009   739.93708609999999        3.5777585580945015E-003  -9.7211956745013595E-004  -1.2355945073068142E-003  -9.1406732099130750E-004
   3.0200000278313155E-009   739.93708609999999        3.7486245855689049E-003  -9.6507248235866427E-004  -1.2630526907742023E-003  -9.2926755314692855E-004
   3.9810998941902653E-009   739.93708609999999        3.9285118691623211E-003  -9.5490028616040945E-004  -1.2913757236674428E-003  -9.4364932738244534E-004
   5.2481001766579993E-009   739.93708609999999        4.1179535910487175E-003  -9.4129337230697274E-004  -1.3207258889451623E-003  -9.5693714683875442E-004
   6.9183001549788514E-009   739.93708609999999        4.3174978345632553E-003  -9.2391867656260729E-004  -1.3512951554730535E-003  -9.6879230113700032E-004
   9.1201002305751899E-009   739.93708609999999        4.5277434401214123E-003  -9.0241536963731050E-004  -1.3833156554028392E-003  -9.7880384419113398E-004
   1.2023000373062587E-008   739.93708609999999        4.7493376769125462E-003  -8.7639223784208298E-004  -1.4170650392770767E-003  -9.8647433333098888E-004
   1.5849000334355878E-008   739.93708609999999        4.9828765913844109E-003  -8.4543891716748476E-004  -1.4528578612953424E-003  -9.9120219238102436E-004
   2.0892999330612838E-008   739.93708609999999        5.2291341125965118E-003  -8.0909562529996037E-004  -1.4910866739228368E-003  -9.9227076862007380E-004
   2.7542000680114143E-008   739.93708609999999        5.4888376034796238E-003  -7.6687906403094530E-004  -1.5321965329349041E-003  -9.8882231395691633E-004
   3.6307998385609608E-008   739.93708609999999        5.7628271169960499E-003  -7.1825779741629958E-004  -1.5767181757837534E-003  -9.7983703017234802E-004
   4.7863000673942224E-008   739.93708609999999        6.0519105754792690E-003  -6.6267431247979403E-004  -1.6252548666670918E-003  -9.6411112463101745E-004
   6.3096003088958241E-008   739.93708609999999        6.3570318743586540E-003  -5.9951294679194689E-004  -1.6785205807536840E-003  -9.4022235134616494E-004
   8.3175997644957533E-008   739.93708609999999        6.6791372373700142E-003  -5.2812235662713647E-004  -1.7373298760503531E-003  -9.0650515630841255E-004
   1.0965000285523274E-007   739.93708609999999        7.0193195715546608E-003  -4.4778181472793221E-004  -1.8026366597041488E-003  -8.6100178305059671E-004
   1.4453999597208167E-007   739.93708609999999        7.3785530403256416E-003  -3.5776165896095335E-004  -1.8754978664219379E-003  -8.0145953688770533E-004
   1.9054999711443088E-007   739.93708609999999        7.7582397498190403E-003  -2.5718478718772531E-004  -1.9571981392800808E-003  -7.2520080721005797E-004
   2.5118998792095226E-007   739.93708609999999        8.1594297662377357E-003  -1.4522258425131440E-004  -2.0491057075560093E-003  -6.2921334756538272E-004
   3.3112999631157436E-007   739.93708609999999        8.5835689678788185E-003  -2.0897361537208781E-005  -2.1528475917875767E-003  -5.0995917990803719E-004
   4.3651999703797628E-007   739.93708609999999        9.0321348980069160E-003   1.1682666081469506E-004  -2.2702515125274658E-003  -3.6338425707072020E-004
   5.7544002629583701E-007   739.93708609999999        9.5066092908382416E-003   2.6903423713520169E-004  -2.4033540394157171E-003  -1.8488270870875567E-004
   7.5857997217099182E-007   739.93708609999999        1.0008720681071281E-002   4.3693714542314410E-004  -2.5544832460582256E-003   3.0848350434098393E-005
   9.9999999747524271E-007   739.93708609999999        1.0540232062339783E-002   6.2181148678064346E-004  -2.7262200601398945E-003   2.8980124625377357E-004
   1.3182999509808724E-006   739.93708609999999        1.1103165335953236E-002   8.2507741171866655E-004  -2.9214876703917980E-003   5.9882999630644917E-004
   1.7377999483869644E-006   739.93708609999999        1.1699398979544640E-002   1.0481564095243812E-003  -3.1434248667210340E-003   9.6549821319058537E-004
   2.2909000563231530E-006   739.93708609999999        1.2331439182162285E-002   1.2927589705213904E-003  -3.3956791739910841E-003   1.3986045960336924E-003
   3.0199998946045525E-006   739.93708609999999        1.3001612387597561E-002   1.5605884836986661E-003  -3.6821195390075445E-003   1.9077757606282830E-003
   3.9810997805034276E-006   739.93708609999999        1.3712595216929913E-002   1.8535415874794126E-003  -4.0070354007184505E-003   2.5038628373295069E-003
   5.2481000238913111E-006   739.93708609999999        1.4467357657849789E-002   2.1736938506364822E-003  -4.3751196935772896E-003   3.1990061979740858E-003
   6.9183001869532745E-006   739.93708609999999        1.5269081108272076E-002   2.5232676416635513E-003  -4.7914111055433750E-003   4.0066335350275040E-003
   9.1201000032015145E-006   739.93708609999999        1.6121333464980125E-002   2.9047082643955946E-003  -5.2613485604524612E-003   4.9416865222156048E-003
   1.2022999726468697E-005   739.93708609999999        1.7028115689754486E-002   3.3207056112587452E-003  -5.7907477021217346E-003   6.0207466594874859E-003
   1.5849000192247331E-005   739.93708609999999        1.7993504181504250E-002   3.7740240804851055E-003  -6.3854972831904888E-003   7.2616138495504856E-003
   2.0892999600619078E-005   739.93708609999999        1.9022647291421890E-002   4.2679640464484692E-003  -7.0520448498427868E-003   8.6845709010958672E-003
   2.7542000680114143E-005   739.93708609999999        2.0120941102504730E-002   4.8059681430459023E-003  -7.7967327088117599E-003   1.0311354883015156E-002
   3.6307999835116789E-005   739.93708609999999        2.1294804289937019E-002   5.3919819183647633E-003  -8.6260735988616943E-003   1.2166175991296768E-002
   4.7862999053904787E-005   739.93708609999999        2.2551191970705986E-002   6.0301986522972584E-003  -9.5461187884211540E-003   1.4274906367063522E-002
   6.3095998484641314E-005   739.93708609999999        2.3898500949144363E-002   6.7254849709570408E-003  -1.0562698356807232E-002   1.6666350886225700E-002
   8.3175997133366764E-005   739.93708609999999        2.5346225127577782E-002   7.4831773526966572E-003  -1.1680656112730503E-002   1.9371461123228073E-002
   1.0964999819407240E-004   739.93708609999999        2.6905875653028488E-002   8.3095189183950424E-003  -1.2903874740004539E-002   2.2424656897783279E-002
   1.4453999756369740E-004   739.93708609999999        2.8590148314833641E-002   9.2111555859446526E-003  -1.4233737252652645E-002   2.5861615315079689E-002
   1.9054999575018883E-004   739.93708609999999        3.0415952205657959E-002   1.0196676477789879E-002  -1.5670381486415863E-002   2.9724610969424248E-002
   2.5119000929407775E-004   739.93708609999999        3.2401330769062042E-002   1.1274871416389942E-002  -1.7208836972713470E-002   3.4055083990097046E-002
   3.3112999517470598E-004   739.93708609999999        3.4569822251796722E-002   1.2456952594220638E-002  -1.8840620294213295E-002   3.8901228457689285E-002
   4.3652000022120774E-004   739.93708609999999        3.6949720233678818E-002   1.3756022788584232E-002  -2.0550811663269997E-002   4.4314473867416382E-002
   5.7544000446796417E-004   739.93708609999999        3.9575185626745224E-002   1.5187487937510014E-002  -2.2316046059131622E-002   5.0348907709121704E-002
   7.5857999036088586E-004   739.93708609999999        4.2489144951105118E-002   1.6770446673035622E-002  -2.4103000760078430E-002   5.7063952088356018E-002
   1.0000000474974513E-003   739.93708609999999        4.5744232833385468E-002   1.8527954816818237E-002  -2.5864610448479652E-002   6.4521148800849915E-002
   1.3183000264689326E-003   739.93708609999999        4.9406707286834717E-002   2.0488923415541649E-002  -2.7537142857909203E-002   7.2786055505275726E-002
   1.7377999611198902E-003   739.93708609999999        5.3557045757770538E-002   2.2688215598464012E-002  -2.9034521430730820E-002   8.1920266151428223E-002
   2.2909000981599092E-003   739.93708609999999        5.8299090713262558E-002   2.5171374902129173E-002  -3.0245043337345123E-002   9.1989882290363312E-002
   3.0199999455362558E-003   739.93708609999999        6.3759259879589081E-002   2.7994189411401749E-002  -3.1022913753986359E-002  0.10304819792509079     
   3.9810999296605587E-003   739.93708609999999        7.0095658302307129E-002   3.1227774918079376E-002  -3.1182423233985901E-002  0.11513637006282806     
   5.2481000311672688E-003   739.93708609999999        7.7503919601440430E-002   3.4962292760610580E-002  -3.0489820986986160E-002  0.12827168405056000     
   6.9182999432086945E-003   739.93708609999999        8.6222298443317413E-002   3.9311114698648453E-002  -2.8655793517827988E-002  0.14243026077747345     
   9.1201001778244972E-003   739.93708609999999        9.6537910401821136E-002   4.4416673481464386E-002  -2.5329353287816048E-002  0.15752753615379333     
   1.2023000046610832E-002   739.93708609999999       0.10878823697566986        5.0455711781978607E-002  -2.0095398649573326E-002  0.17338763177394867     
   1.5848999843001366E-002   739.93708609999999       0.12334796041250229        5.7639773935079575E-002  -1.2483997270464897E-002  0.18969410657882690     
   2.0893000066280365E-002   739.93708609999999       0.14061957597732544        6.6220939159393311E-002  -1.9847431685775518E-003  0.20594994723796844     
   2.7542000636458397E-002   739.93708609999999       0.16096943616867065        7.6474830508232117E-002   1.1902431026101112E-002  0.22138959169387817     
   3.6308001726865768E-002   739.93708609999999       0.18464085459709167        8.8676527142524719E-002   2.9592510312795639E-002  0.23490294814109802     
   4.7862999141216278E-002   739.93708609999999       0.21157026290893555       0.10303027927875519        5.1273345947265625E-002  0.24493847787380219     
   6.3096001744270325E-002   739.93708609999999       0.24112196266651154       0.11955377459526062        7.6713271439075470E-002  0.24945294857025146     
   8.3176001906394958E-002   739.93708609999999       0.27165836095809937       0.13785602152347565       0.10496640950441360       0.24595114588737488     
  0.10000000149011612        739.93708609999999       0.29107427597045898       0.15052860975265503       0.12442681193351746       0.23783741891384125     
  0.12500000000000000        739.93708609999999       0.31122621893882751       0.16538175940513611       0.14713482558727264       0.22065453231334686     
  0.15000000596046448        739.93708609999999       0.32264202833175659       0.17597708106040955       0.16344945132732391       0.20017495751380920     
  0.17499999701976776        739.93708609999999       0.32683864235877991       0.18279141187667847       0.17436723411083221       0.17843067646026611     
  0.20000000298023224        739.93708609999999       0.32508188486099243       0.18625459074974060       0.18073154985904694       0.15671244263648987     
  0.22499999403953552        739.93708609999999       0.31845688819885254       0.18676732480525970       0.18326181173324585       0.13584640622138977     
  0.25000000000000000        739.93708609999999       0.30790716409683228       0.18470811843872070       0.18257835507392883       0.11634780466556549     
  0.27500000596046448        739.93708609999999       0.29425898194313049       0.18043597042560577       0.17922186851501465        9.8515845835208893E-002
  0.30000001192092896        739.93708609999999       0.27823790907859802       0.17429122328758240       0.17366790771484375        8.2496985793113708E-002
  0.32499998807907104        739.93708609999999       0.26048094034194946       0.16659559309482574       0.16633786261081696        6.8329207599163055E-002
  0.34999999403953552        739.93708609999999       0.24154585599899292       0.15765175223350525       0.15760707855224609        5.5974327027797699E-002
  0.37500000000000000        739.93708609999999       0.22191905975341797       0.14774297177791595       0.14781105518341064        4.5341990888118744E-002
  0.40000000596046448        739.93708609999999       0.20202177762985229       0.13713262975215912       0.13725005090236664        3.6307826638221741E-002
  0.42500001192092896        739.93708609999999       0.18221572041511536       0.12606374919414520       0.12619259953498840        2.8727207332849503E-002
  0.44999998807907104        739.93708609999999       0.16280797123908997       0.11475866287946701       0.11487822979688644        2.2445669397711754E-002
  0.47499999403953552        739.93708609999999       0.14405533671379089       0.10341876000165939       0.10351943969726562        1.7306739464402199E-002
  0.50000000000000000        739.93708609999999       0.12616842985153198        9.2224292457103729E-002   9.2303320765495300E-002   1.3157691806554794E-002
  0.52499997615814209        739.93708609999999       0.10931530594825745        8.1334255635738373E-002   8.1392757594585419E-002   9.8536852747201920E-003
  0.55000001192092896        739.93708609999999        9.3624979257583618E-002   7.0886440575122833E-002   7.0927441120147705E-002   7.2605609893798828E-003
  0.57499998807907104        739.93708609999999        7.9190596938133240E-002   6.0997493565082550E-002   6.1024684458971024E-002   5.2566039375960827E-003
  0.60000002384185791        739.93708609999999        6.6072583198547363E-002   5.1763173192739487E-002   5.1780149340629578E-002   3.7334600929170847E-003
  0.62500000000000000        739.93708609999999        5.4301522672176361E-002   4.3258622288703918E-002   4.3268490582704544E-002   2.5963950902223587E-003
  0.64999997615814209        739.93708609999999        4.3880987912416458E-002   3.5538811236619949E-002   3.5544048994779587E-002   1.7640375299379230E-003
  0.67500001192092896        739.93708609999999        3.4790262579917908E-002   2.8639076277613640E-002   2.8641508892178535E-002   1.1677381116896868E-003
  0.69999998807907104        739.93708609999999        2.6986977085471153E-002   2.2575778886675835E-002   2.2576663643121719E-002   7.5064855627715588E-004
  0.72500002384185791        739.93708609999999        2.0409688353538513E-002   1.7347112298011780E-002   1.7347253859043121E-002   4.6661210944876075E-004
  0.75000000000000000        739.93708609999999        1.4980437234044075E-002   1.2934048660099506E-002   1.2933912687003613E-002   2.7894246159121394E-004
  0.77499997615814209        739.93708609999999        1.0607253760099411E-002   9.3014435842633247E-003   9.3012712895870209E-003   1.5915674157440662E-004
  0.80000001192092896        739.93708609999999        7.1866801008582115E-003   6.3993134535849094E-003   6.3992082141339779E-003   8.5716063040308654E-005
  0.82499998807907104        739.93708609999999        4.6062897890806198E-003   4.1643087752163410E-003   4.1643003933131695E-003   4.2817351641133428E-005
  0.85000002384185791        739.93708609999999        2.7472618967294693E-003   2.5214103516191244E-003   2.5214944034814835E-003   1.9269382391939871E-005
  0.87500000000000000        739.93708609999999        1.4870329760015011E-003   1.3858900638297200E-003   1.3860457111150026E-003   7.4772510743059684E-006
  0.89999997615814209        739.93708609999999        7.0209993282333016E-004   6.6561135463416576E-004   6.6580704879015684E-004   2.5497536171315005E-006
  0.92500001192092896        739.93708609999999        2.7109246002510190E-004   2.6379994233138859E-004   2.6398734189569950E-004   1.5356689573309268E-006
  0.94999998807907104        739.93708609999999        7.8335702710319310E-005   8.2528960774652660E-005   8.2634986029006541E-005   2.7869316454598447E-006
  0.97500002384185791        739.93708609999999        1.8408934920444153E-005   2.7468387997942045E-005   2.7389705792302266E-005   5.4394004109781235E-006
   1.0000000000000000        739.93708609999999        3.2448174351884518E-006   1.5545838323305361E-005   1.5150804756558500E-005   8.9950108304037713E-006
   9.9999997171806854E-010   948.75394589999996        3.1236098147928715E-003  -9.7692094277590513E-004  -1.1574118398129940E-003  -9.0446684043854475E-004
   1.3183000246996812E-009   948.75394589999996        3.2707264181226492E-003  -9.7745389211922884E-004  -1.1831084266304970E-003  -9.2125212540850043E-004
   1.7378000150003459E-009   948.75394589999996        3.4254710189998150E-003  -9.7564078168943524E-004  -1.2093691620975733E-003  -9.3766150530427694E-004
   2.2908999142146058E-009   948.75394589999996        3.5883444361388683E-003  -9.7123492741957307E-004  -1.2362989364191890E-003  -9.5353269716724753E-004
   3.0200000278313155E-009   948.75394589999996        3.7597778718918562E-003  -9.6397061133757234E-004  -1.2640079949051142E-003  -9.6865277737379074E-004
   3.9810998941902653E-009   948.75394589999996        3.9402656257152557E-003  -9.5356057863682508E-004  -1.2926374329254031E-003  -9.8276440985500813E-004
   5.2481001766579993E-009   948.75394589999996        4.1303439065814018E-003  -9.3969370936974883E-004  -1.3223596615716815E-003  -9.9555309861898422E-004
   6.9183001549788514E-009   948.75394589999996        4.3305628933012486E-003  -9.2203513486310840E-004  -1.3533779419958591E-003  -1.0066351387649775E-003
   9.1201002305751899E-009   948.75394589999996        4.5415232889354229E-003  -9.0022204676643014E-004  -1.3859376776963472E-003  -1.0155466152355075E-003
   1.2023000373062587E-008   948.75394589999996        4.7638746909797192E-003  -8.7386131053790450E-004  -1.4203316532075405E-003  -1.0217287344858050E-003
   1.5849000334355878E-008   948.75394589999996        4.9982173368334770E-003  -8.4254035027697682E-004  -1.4568910701200366E-003  -1.0245097801089287E-003
   2.0892999330612838E-008   948.75394589999996        5.2453274838626385E-003  -8.0579693894833326E-004  -1.4960283879190683E-003  -1.0230907937511802E-003
   2.7542000680114143E-008   948.75394589999996        5.5059352889657021E-003  -7.6314539182931185E-004  -1.5382103156298399E-003  -1.0165206622332335E-003
   3.6307998385609608E-008   948.75394589999996        5.7808859273791313E-003  -7.1405130438506603E-004  -1.5839923871681094E-003  -1.0036720195785165E-003
   4.7863000673942224E-008   948.75394589999996        6.0709901154041290E-003  -6.5795436967164278E-004  -1.6340053407475352E-003  -9.8321889527142048E-004
   6.3096003088958241E-008   948.75394589999996        6.3771964050829411E-003  -5.9423566563054919E-004  -1.6889940015971661E-003  -9.5359998522326350E-004
   8.3175997644957533E-008   948.75394589999996        6.7004556767642498E-003  -5.2224029786884785E-004  -1.7498068045824766E-003  -9.1299240011721849E-004
   1.0965000285523274E-007   948.75394589999996        7.0418664254248142E-003  -4.4124372652731836E-004  -1.8174361903220415E-003  -8.5925945313647389E-004
   1.4453999597208167E-007   948.75394589999996        7.4024070054292679E-003  -3.5051247687079012E-004  -1.8929793732240796E-003  -7.8995199874043465E-004
   1.9054999711443088E-007   948.75394589999996        7.7834874391555786E-003  -2.4916449910961092E-004  -1.9777682609856129E-003  -7.0216238964349031E-004
   2.5118998792095226E-007   948.75394589999996        8.1861633807420731E-003  -1.3636678340844810E-004  -2.0732185803353786E-003  -5.9263483854010701E-004
   3.3112999631157436E-007   948.75394589999996        8.6118904873728752E-003  -1.1136052307847422E-005  -2.1810114849358797E-003  -4.5755089377053082E-004
   4.3651999703797628E-007   948.75394589999996        9.0621523559093475E-003   1.2756932119373232E-004  -2.3030322045087814E-003  -2.9254765831865370E-004
   5.7544002629583701E-007   948.75394589999996        9.5384418964385986E-003   2.8084035147912800E-004  -2.4413771461695433E-003  -9.2682988906744868E-005
   7.5857997217099182E-007   948.75394589999996        1.0042497888207436E-002   4.4989594607613981E-004  -2.5984388776123524E-003   1.4772108988836408E-004
   9.9999999747524271E-007   948.75394589999996        1.0576095432043076E-002   6.3602003501728177E-004  -2.7768651489168406E-003   4.3506285874173045E-004
   1.3182999509808724E-006   948.75394589999996        1.1141271330416203E-002   8.4064155817031860E-004  -2.9796482995152473E-003   7.7664532000198960E-004
   1.7377999483869644E-006   948.75394589999996        1.1739919893443584E-002   1.0651911143213511E-003  -3.2099937088787556E-003   1.1805004905909300E-003
   2.2909000563231530E-006   948.75394589999996        1.2374565005302429E-002   1.3113905442878604E-003  -3.4716213122010231E-003   1.6559616196900606E-003
   3.0199998946045525E-006   948.75394589999996        1.3047555461525917E-002   1.5809551114216447E-003  -3.7684645503759384E-003   2.2132052108645439E-003
   3.9810997805034276E-006   948.75394589999996        1.3761592097580433E-002   1.8757948419079185E-003  -4.1048754937946796E-003   2.8636793140321970E-003
   5.2481000238913111E-006   948.75394589999996        1.4519673772156239E-002   2.1980011370033026E-003  -4.4856015592813492E-003   3.6201623734086752E-003
   6.9183001869532745E-006   948.75394589999996        1.5325015410780907E-002   2.5498135946691036E-003  -4.9157268367707729E-003   4.4967532157897949E-003
   9.1201000032015145E-006   948.75394589999996        1.6181224957108498E-002   2.9336980078369379E-003  -5.4007205180823803E-003   5.5091036483645439E-003
   1.2022999726468697E-005   948.75394589999996        1.7092350870370865E-002   3.3523675519973040E-003  -5.9464103542268276E-003   6.6745462827384472E-003
   1.5849000192247331E-005   948.75394589999996        1.8062520772218704E-002   3.8086122367531061E-003  -6.5586655400693417E-003   8.0116251483559608E-003
   2.0892999600619078E-005   948.75394589999996        1.9096953794360161E-002   4.3057645671069622E-003  -7.2438917122781277E-003   9.5414463430643082E-003
   2.7542000680114143E-005   948.75394589999996        2.0201122388243675E-002   4.8473030328750610E-003  -8.0083431676030159E-003   1.1286552995443344E-002
   3.6307999835116789E-005   948.75394589999996        2.1381534636020660E-002   5.4372167214751244E-003  -8.8584003970026970E-003   1.3272006995975971E-002
   4.7862999053904787E-005   948.75394589999996        2.2645259276032448E-002   6.0797464102506638E-003  -9.7999116405844688E-003   1.5524492599070072E-002
   6.3095998484641314E-005   948.75394589999996        2.4000821635127068E-002   6.7798197269439697E-003  -1.0838441550731659E-002   1.8073661252856255E-002
   8.3175997133366764E-005   948.75394589999996        2.5457872077822685E-002   7.5428416021168232E-003  -1.1978468857705593E-002   2.0951256155967712E-002
   1.0964999819407240E-004   948.75394589999996        2.7028113603591919E-002   8.3751399070024490E-003  -1.3223417103290558E-002   2.4192489683628082E-002
   1.4453999756369740E-004   948.75394589999996        2.8724452480673790E-002   9.2834550887346268E-003  -1.4574066735804081E-002   2.7833648025989532E-002
   1.9054999575018883E-004   948.75394589999996        3.0564071610569954E-002   1.0276498273015022E-002  -1.6029829159379005E-002   3.1917709857225418E-002
   2.5119000929407775E-004   948.75394589999996        3.2565314322710037E-002   1.1363194324076176E-002  -1.7584806308150291E-002   3.6486398428678513E-002
   3.3112999517470598E-004   948.75394589999996        3.4752082079648972E-002   1.2554922141134739E-002  -1.9229408353567123E-002   4.1588138788938522E-002
   4.3652000022120774E-004   948.75394589999996        3.7153098732233047E-002   1.3864981941878796E-002  -2.0947378128767014E-002   4.7274217009544373E-002
   5.7544000446796417E-004   948.75394589999996        3.9803002029657364E-002   1.5309007838368416E-002  -2.2713750600814819E-002   5.3598068654537201E-002
   7.5857999036088586E-004   948.75394589999996        4.2745281010866165E-002   1.6906369477510452E-002  -2.4493334814906120E-002   6.0617923736572266E-002
   1.0000000474974513E-003   948.75394589999996        4.6033177524805069E-002   1.8680434674024582E-002  -2.6236899197101593E-002   6.8393245339393616E-002
   1.3183000264689326E-003   948.75394589999996        4.9733638763427734E-002   2.0660473033785820E-002  -2.7878241613507271E-002   7.6986469328403473E-002
   1.7377999611198902E-003   948.75394589999996        5.3927816450595856E-002   2.2881736978888512E-002  -2.9328560456633568E-002   8.6454488337039948E-002
   2.2909000981599092E-003   948.75394589999996        5.8720253407955170E-002   2.5390207767486572E-002  -3.0473183840513229E-002   9.6857070922851562E-002
   3.0199999455362558E-003   948.75394589999996        6.4237937331199646E-002   2.8242107480764389E-002  -3.1163273379206657E-002  0.10823868215084076     
   3.9810999296605587E-003   948.75394589999996        7.0639342069625854E-002   3.1508956104516983E-002  -3.1210187822580338E-002  0.12062880396842957     
   5.2481000311672688E-003   948.75394589999996        7.8120037913322449E-002   3.5281229764223099E-002  -3.0377667397260666E-002  0.13402956724166870     
   6.9182999432086945E-003   948.75394589999996        8.6917497217655182E-002   3.9672382175922394E-002  -2.8374841436743736E-002  0.14839784801006317     
   9.1201001778244972E-003   948.75394589999996        9.7316898405551910E-002   4.4824555516242981E-002  -2.4850817397236824E-002  0.16362532973289490     
   1.2023000046610832E-002   948.75394589999996       0.10965199768543243        5.0913494080305099E-002  -1.9393227994441986E-002  0.17950758337974548     
   1.5848999843001366E-002   948.75394589999996       0.12429104745388031        5.8148637413978577E-002  -1.1538935825228691E-002  0.19569538533687592     
   2.0893000066280365E-002   948.75394589999996       0.14162640273571014        6.6778264939785004E-002  -7.8971846960484982E-004  0.21165600419044495     
   2.7542000636458397E-002   948.75394589999996       0.16200910508632660        7.7071607112884521E-002   1.3334955088794231E-002  0.22658854722976685     
   3.6308001726865768E-002   948.75394589999996       0.18566055595874786        8.9293695986270905E-002   3.1221834942698479E-002  0.23935368657112122     
   4.7862999141216278E-002   948.75394589999996       0.21248774230480194       0.10363381356000900        5.3021118044853210E-002  0.24838700890541077     
   6.3096001744270325E-002   948.75394589999996       0.24181833863258362       0.12008869647979736        7.8455641865730286E-002  0.25166314840316772     
   8.3176001906394958E-002   948.75394589999996       0.27197501063346863       0.13824045658111572       0.10653132945299149       0.24675576388835907     
  0.10000000149011612        948.75394589999996       0.29103279113769531       0.15075235068798065       0.12575730681419373       0.23767778277397156     
  0.12500000000000000        948.75394589999996       0.31063199043273926       0.16533288359642029       0.14804627001285553       0.21939839422702789     
  0.15000000596046448        948.75394589999996       0.32150846719741821       0.17563730478286743       0.16391286253929138       0.19817157089710236     
  0.17499999701976776        948.75394589999996       0.32520642876625061       0.18216054141521454       0.17439071834087372       0.17596535384654999     
  0.20000000298023224        948.75394589999996       0.32300817966461182       0.18534541130065918       0.18034456670284271       0.15401034057140350     
  0.22499999403953552        948.75394589999996       0.31600809097290039       0.18560197949409485       0.18250592052936554       0.13307948410511017     
  0.25000000000000000        948.75394589999996       0.30515417456626892       0.18331536650657654       0.18150161206722260       0.11364254355430603     
  0.27500000596046448        948.75394589999996       0.29127350449562073       0.17884901165962219       0.17787522077560425        9.5960922539234161E-002
  0.30000001192092896        948.75394589999996       0.27508994936943054       0.17254593968391418       0.17210277915000916        8.0150209367275238E-002
  0.32499998807907104        948.75394589999996       0.25723701715469360       0.16472908854484558       0.16460454463958740        6.6223822534084320E-002
  0.34999999403953552        948.75394589999996       0.23826767504215240       0.15570123493671417       0.15575362741947174        5.4124470800161362E-002
  0.37500000000000000        948.75394589999996       0.21866248548030853       0.14574471116065979       0.14588251709938049        4.3747439980506897E-002
  0.40000000596046448        948.75394589999996       0.19883637130260468       0.13512115180492401       0.13528792560100555        3.4957960247993469E-002
  0.42500001192092896        948.75394589999996       0.17914427816867828       0.12407117336988449       0.12423446774482727        2.7604309841990471E-002
  0.44999998807907104        948.75394589999996       0.15988644957542419       0.11281421780586243       0.11295744776725769        2.1527629345655441E-002
  0.47499999403953552        948.75394589999996       0.14131280779838562       0.10154832899570465       0.10166501253843307        1.6569186002016068E-002
  0.50000000000000000        948.75394589999996       0.12362726032733917        9.0450122952461243E-002   9.0539805591106415E-002   1.2575658038258553E-002
  0.52499997615814209        948.75394589999996       0.10699141025543213        7.9674772918224335E-002   7.9740256071090698E-002   9.4028422608971596E-003
  0.55000001192092896        948.75394589999996        9.1528154909610748E-002   6.9356113672256470E-002   6.9401629269123077E-002   6.9181052967905998E-003
  0.57499998807907104        948.75394589999996        7.7324979007244110E-002   5.9606846421957016E-002   5.9636909514665604E-002   5.0018350593745708E-003
  0.60000002384185791        948.75394589999996        6.4437106251716614E-002   5.0518799573183060E-002   5.0537578761577606E-002   3.5481178201735020E-003
  0.62500000000000000        948.75394589999996        5.2890475839376450E-002   4.2163342237472534E-002   4.2174331843852997E-002   2.4647919926792383E-003
  0.64999997615814209        948.75394589999996        4.2684581130743027E-002   3.4591868519783020E-002   3.4597791731357574E-002   1.6730416100472212E-003
  0.67500001192092896        948.75394589999996        3.3795241266489029E-002   2.7836397290229797E-002   2.7839243412017822E-002   1.1066398583352566E-003
  0.69999998807907104        948.75394589999996        2.6177249848842621E-002   2.1910307928919792E-002   2.1911440417170525E-002   7.1094691520556808E-004
  0.72500002384185791        948.75394589999996        1.9766978919506073E-002   1.6809197142720222E-002   1.6809482127428055E-002   4.4175097718834877E-004
  0.75000000000000000        948.75394589999996        1.4484933577477932E-002   1.2511874549090862E-002   1.2511820532381535E-002   2.6402223738841712E-004
  0.77499997615814209        948.75394589999996        1.0238263756036758E-002   8.9815203100442886E-003   8.9813936501741409E-003   1.5064133913256228E-004
  0.80000001192092896        948.75394589999996        6.9232820533216000E-003   6.1670029535889626E-003   6.1669214628636837E-003   8.1151818449143320E-005
  0.82499998807907104        948.75394589999996        4.4279722496867180E-003   4.0043857879936695E-003   4.0043876506388187E-003   4.0575367165729403E-005
  0.85000002384185791        948.75394589999996        2.6345415972173214E-003   2.4186538066715002E-003   2.4187387898564339E-003   1.8319682567380369E-005
  0.87500000000000000        948.75394589999996        1.4220494776964188E-003   1.3256951933726668E-003   1.3258456019684672E-003   7.1991003096627537E-006
  0.89999997615814209        948.75394589999996        6.6917634103447199E-004   6.3461507670581341E-004   6.3480000244453549E-004   2.5798005935939727E-006
  0.92500001192092896        948.75394589999996        2.5724995066411793E-004   2.5050391559489071E-004   2.5067539536394179E-004   1.6531959090571036E-006
  0.94999998807907104        948.75394589999996        7.3745381087064743E-005   7.7901378972455859E-005   7.7987438999116421E-005   2.8337499315966852E-006
  0.97500002384185791        948.75394589999996        1.6745076209190302E-005   2.5485585865681060E-005   2.5385455955984071E-005   5.2709951887663919E-006
   1.0000000000000000        948.75394589999996        1.8422100538373343E-006   1.3568517715611961E-005   1.3155380656826310E-005   8.4593284555012360E-006
   9.9999997171806854E-010   1216.5007900000001        3.1324692536145449E-003  -9.7657821606844664E-004  -1.1576930992305279E-003  -9.4310787972062826E-004
   1.3183000246996812E-009   1216.5007900000001        3.2800540793687105E-003  -9.7695016302168369E-004  -1.1835354380309582E-003  -9.6013868460431695E-004
   1.7378000150003459E-009   1216.5007900000001        3.4352936781942844E-003  -9.7496015951037407E-004  -1.2099768500775099E-003  -9.7667658701539040E-004
   2.2908999142146058E-009   1216.5007900000001        3.5986914299428463E-003  -9.7036006627604365E-004  -1.2371292104944587E-003  -9.9253398366272449E-004
   3.0200000278313155E-009   1216.5007900000001        3.7706797011196613E-003  -9.6288288477808237E-004  -1.2651104480028152E-003  -1.0074677411466837E-003
   3.9810998941902653E-009   1216.5007900000001        3.9517548866569996E-003  -9.5223990501835942E-004  -1.2940706219524145E-003  -1.0211851913481951E-003
   5.2481001766579993E-009   1216.5007900000001        4.1424557566642761E-003  -9.3811831902712584E-004  -1.3241923879832029E-003  -1.0333308018743992E-003
   6.9183001549788514E-009   1216.5007900000001        4.3433341197669506E-003  -9.2018157010897994E-004  -1.3556908816099167E-003  -1.0434725554659963E-003
   9.1201002305751899E-009   1216.5007900000001        4.5549930073320866E-003  -8.9806504547595978E-004  -1.3888251269236207E-003  -1.0510908905416727E-003
   1.2023000373062587E-008   1216.5007900000001        4.7780857421457767E-003  -8.7137351511046290E-004  -1.4239033916965127E-003  -1.0555622866377234E-003
   1.5849000334355878E-008   1216.5007900000001        5.0132139585912228E-003  -8.3969242405146360E-004  -1.4612742234021425E-003  -1.0561407543718815E-003
   2.0892999330612838E-008   1216.5007900000001        5.2611581049859524E-003  -8.0255715874955058E-004  -1.5013699885457754E-003  -1.0519416537135839E-003
   2.7542000680114143E-008   1216.5007900000001        5.5226511321961880E-003  -7.5947947334498167E-004  -1.5446793986484408E-003  -1.0419159661978483E-003
   3.6307998385609608E-008   1216.5007900000001        5.7985414750874043E-003  -7.0992228575050831E-004  -1.5917835989966989E-003  -1.0248236358165741E-003
   4.7863000673942224E-008   1216.5007900000001        6.0896440409123898E-003  -6.5332243684679270E-004  -1.6433406854048371E-003  -9.9921226501464844E-004
   6.3096003088958241E-008   1216.5007900000001        6.3969115726649761E-003  -5.8905780315399170E-004  -1.7001269152387977E-003  -9.6337549621239305E-004
   8.3175997644957533E-008   1216.5007900000001        6.7212996073067188E-003  -5.1647011423483491E-004  -1.7630250658839941E-003  -9.1532798251137137E-004
   1.0965000285523274E-007   1216.5007900000001        7.0639117620885372E-003  -4.3483107583597302E-004  -1.8330655293539166E-003  -8.5274805314838886E-004
   1.4453999597208167E-007   1216.5007900000001        7.4257319793105125E-003  -3.4340334241278470E-004  -1.9113864982500672E-003  -7.7298440737649798E-004
   1.9054999711443088E-007   1216.5007900000001        7.8081763349473476E-003  -2.4130009114742279E-004  -1.9993665628135204E-003  -6.7289272556081414E-004
   2.5118998792095226E-007   1216.5007900000001        8.2123074680566788E-003  -1.2768397573381662E-004  -2.0984692964702845E-003  -5.4896797519177198E-004
   3.3112999631157436E-007   1216.5007900000001        8.6395870894193649E-003  -1.5662953956052661E-006  -2.2104287054389715E-003  -3.9710488636046648E-004
   4.3651999703797628E-007   1216.5007900000001        9.0915095061063766E-003   1.3810035306960344E-004  -2.3371872957795858E-003  -2.1262565860524774E-004
   5.7544002629583701E-007   1216.5007900000001        9.5695760101079941E-003   2.9241311131045222E-004  -2.4809001479297876E-003   9.7535894383327104E-006
   7.5857997217099182E-007   1216.5007900000001        1.0075536556541920E-002   4.6259799273684621E-004  -2.6440231595188379E-003   2.7609133394435048E-004
   9.9999999747524271E-007   1216.5007900000001        1.0611177422106266E-002   6.4994639251381159E-004  -2.8292681090533733E-003   5.9319636784493923E-004
   1.3182999509808724E-006   1216.5007900000001        1.1178551241755486E-002   8.5589615628123283E-004  -3.0396950896829367E-003   9.6882454818114638E-004
   1.7377999483869644E-006   1216.5007900000001        1.1779564432799816E-002   1.0818865848705173E-003  -3.2785728108137846E-003   1.4114786172285676E-003
   2.2909000563231530E-006   1216.5007900000001        1.2416763231158257E-002   1.3296509860083461E-003  -3.5496901255100965E-003   1.9310285570099950E-003
   3.0199998946045525E-006   1216.5007900000001        1.3092515058815479E-002   1.6009157989174128E-003  -3.8570414762943983E-003   2.5382000021636486E-003
   3.9810997805034276E-006   1216.5007900000001        1.3809545896947384E-002   1.8976050196215510E-003  -4.2050355114042759E-003   3.2450358849018812E-003
   5.2481000238913111E-006   1216.5007900000001        1.4570882543921471E-002   2.2218248341232538E-003  -4.5984708704054356E-003   4.0649492293596268E-003
   6.9183001869532745E-006   1216.5007900000001        1.5379773452877998E-002   2.5758324190974236E-003  -5.0424686633050442E-003   5.0127017311751842E-003
   9.1201000032015145E-006   1216.5007900000001        1.6239866614341736E-002   2.9621131252497435E-003  -5.5425213649868965E-003   6.1046471819281578E-003
   1.2022999726468697E-005   1216.5007900000001        1.7155256122350693E-002   3.3834034111350775E-003  -6.1044609174132347E-003   7.3588551022112370E-003
   1.5849000192247331E-005   1216.5007900000001        1.8130123615264893E-002   3.8425188977271318E-003  -6.7341290414333344E-003   8.7945954874157906E-003
   2.0892999600619078E-005   1216.5007900000001        1.9169751554727554E-002   4.3428232893347740E-003  -7.4378796853125095E-003   1.0433775372803211E-002
   2.7542000680114143E-005   1216.5007900000001        2.0279688760638237E-002   4.8878300003707409E-003  -8.2218684256076813E-003   1.2299719266593456E-002
   3.6307999835116789E-005   1216.5007900000001        2.1466538310050964E-002   5.4815709590911865E-003  -9.0923300012946129E-003   1.4418303966522217E-002
   4.7862999053904787E-005   1216.5007900000001        2.2737471386790276E-002   6.1283349059522152E-003  -1.0054903104901314E-002   1.6816986724734306E-002
   6.3095998484641314E-005   1216.5007900000001        2.4101149290800095E-002   6.8331086076796055E-003  -1.1114869266748428E-002   1.9526213407516479E-002
   8.3175997133366764E-005   1216.5007900000001        2.5567369535565376E-002   7.6013640500605106E-003  -1.2276337482035160E-002   2.2578459233045578E-002
   1.0964999819407240E-004   1216.5007900000001        2.7148021385073662E-002   8.4395119920372963E-003  -1.3542254455387592E-002   2.6009654626250267E-002
   1.4453999756369740E-004   1216.5007900000001        2.8856223449110985E-002   9.3543874099850655E-003  -1.4912793412804604E-002   2.9856614768505096E-002
   1.9054999575018883E-004   1216.5007900000001        3.0709423124790192E-002   1.0354819707572460E-002  -1.6386628150939941E-002   3.4162908792495728E-002
   2.5119000929407775E-004   1216.5007900000001        3.2726254314184189E-002   1.1449865065515041E-002  -1.7956931143999100E-002   3.8970425724983215E-002
   3.3112999517470598E-004   1216.5007900000001        3.4930981695652008E-002   1.2651067227125168E-002  -1.9613005220890045E-002   4.4327672570943832E-002
   4.3652000022120774E-004   1216.5007900000001        3.7352737039327621E-002   1.3971917331218719E-002  -2.1337259560823441E-002   5.0285622477531433E-002
   5.7544000446796417E-004   1216.5007900000001        4.0026627480983734E-002   1.5428273007273674E-002  -2.3103153333067894E-002   5.6896854192018509E-002
   7.5857999036088586E-004   1216.5007900000001        4.2996685951948166E-002   1.7039766535162926E-002  -2.4873645976185799E-002   6.4218178391456604E-002
   1.0000000474974513E-003   1216.5007900000001        4.6316746622323990E-002   1.8830068409442902E-002  -2.6597386226058006E-002   7.2306714951992035E-002
   1.3183000264689326E-003   1216.5007900000001        5.0054401159286499E-002   2.0828796550631523E-002  -2.8205765411257744E-002   8.1221505999565125E-002
   1.7377999611198902E-003   1216.5007900000001        5.4291460663080215E-002   2.3071572184562683E-002  -2.9607348144054413E-002   9.1014422476291656E-002
   2.2909000981599092E-003   1216.5007900000001        5.9133119881153107E-002   2.5604801252484322E-002  -3.0684610828757286E-002  0.10173861682415009     
   3.0199999455362558E-003   1216.5007900000001        6.4706906676292419E-002   2.8485113754868507E-002  -3.1285833567380905E-002  0.11342942714691162     
   3.9810999296605587E-003   1216.5007900000001        7.1171611547470093E-002   3.1784411519765854E-002  -3.1219637021422386E-002  0.12610444426536560     
   5.2481000311672688E-003   1216.5007900000001        7.8722685575485229E-002   3.5593442618846893E-002  -3.0247498303651810E-002  0.13975057005882263     
   6.9182999432086945E-003   1216.5007900000001        8.7596774101257324E-002   4.0025729686021805E-002  -2.8077278286218643E-002  0.15430554747581482     
   9.1201001778244972E-003   1216.5007900000001        9.8077088594436646E-002   4.5223068445920944E-002  -2.4358492344617844E-002  0.16963769495487213     
   1.2023000046610832E-002   1216.5007900000001       0.11049363762140274        5.1360193639993668E-002  -1.8681831657886505E-002  0.18551492691040039     
   1.5848999843001366E-002   1216.5007900000001       0.12520833313465118        5.8644417673349380E-002  -1.0591203346848488E-002  0.20155660808086395     
   2.0893000066280365E-002   1216.5007900000001       0.14260353147983551        6.7320242524147034E-002   3.9928828482516110E-004  0.21719647943973541     
   2.7542000636458397E-002   1216.5007900000001       0.16301524639129639        7.7650591731071472E-002   1.4750765636563301E-002  0.23160126805305481     
   3.6308001726865768E-002   1216.5007900000001       0.18664355576038361        8.9890636503696442E-002   3.2822284847497940E-002  0.24360629916191101     
   4.7862999141216278E-002   1216.5007900000001       0.21336683630943298       0.10421505570411682        5.4727531969547272E-002  0.25163868069648743     
   6.3096001744270325E-002   1216.5007900000001       0.24247750639915466       0.12060027569532394        8.0145761370658875E-002  0.25369530916213989     
   8.3176001906394958E-002   1216.5007900000001       0.27226033806800842       0.13860249519348145       0.10803739726543427       0.24742160737514496     
  0.10000000149011612        1216.5007900000001       0.29096761345863342       0.15095610916614532       0.12702853977680206       0.23741689324378967     
  0.12500000000000000        1216.5007900000001       0.31002825498580933       0.16526970267295837       0.14890381693840027       0.21809586882591248     
  0.15000000596046448        1216.5007900000001       0.32038161158561707       0.17529073357582092       0.16433240473270416       0.19617025554180145     
  0.17499999701976776        1216.5007900000001       0.32359787821769714       0.18153154850006104       0.17438298463821411       0.17354154586791992     
  0.20000000298023224        1216.5007900000001       0.32097476720809937       0.18444743752479553       0.17994020879268646       0.15137952566146851     
  0.22499999403953552        1216.5007900000001       0.31361541152000427       0.18445733189582825       0.18174673616886139       0.13040445744991302     
  0.25000000000000000        1216.5007900000001       0.30247160792350769       0.18195262551307678       0.18043521046638489       0.11104170233011246     
  0.27500000596046448        1216.5007900000001       0.28837102651596069       0.17730087041854858       0.17655156552791595        9.3516081571578979E-002
  0.30000001192092896        1216.5007900000001       0.27203556895256042       0.17084753513336182       0.17057202756404877        7.7913686633110046E-002
  0.32499998807907104        1216.5007900000001       0.25409510731697083       0.16291661560535431       0.16291552782058716        6.4224652945995331E-002
  0.34999999403953552        1216.5007900000001       0.23509770631790161       0.15381078422069550       0.15395280718803406        5.2373774349689484E-002
  0.37500000000000000        1216.5007900000001       0.21551822125911713       0.14381136000156403       0.14401333034038544        4.2243000119924545E-002
  0.40000000596046448        1216.5007900000001       0.19576524198055267       0.13317817449569702       0.13339020311832428        3.3688031136989594E-002
  0.42500001192092896        1216.5007900000001       0.17618715763092041       0.12214946001768112       0.12234418839216232        2.6550767943263054E-002
  0.44999998807907104        1216.5007900000001       0.15707744657993317       0.11094170808792114       0.11110644787549973        2.0668497309088707E-002
  0.47499999403953552        1216.5007900000001       0.13867940008640289        9.9749699234962463E-002   9.9880881607532501E-002   1.5880638733506203E-002
  0.50000000000000000        1216.5007900000001       0.12119038403034210        8.8746480643749237E-002   8.8845789432525635E-002   1.2033554725348949E-002
  0.52499997615814209        1216.5007900000001       0.10476578772068024        7.8083492815494537E-002   7.8155264258384705E-002   8.9838542044162750E-003
  0.55000001192092896        1216.5007900000001        8.9522622525691986E-002   6.7890740931034088E-002   6.7940302193164825E-002   6.6005093976855278E-003
  0.57499998807907104        1216.5007900000001        7.5542934238910675E-002   5.8277089148759842E-002   5.8309722691774368E-002   4.7660251148045063E-003
  0.60000002384185791        1216.5007900000001        6.2876984477043152E-002   4.9330603331327438E-002   4.9350991845130920E-002   3.3768806606531143E-003
  0.62500000000000000        1216.5007900000001        5.1546279340982437E-002   4.1119024157524109E-002   4.1131008416414261E-002   2.3434069007635117E-003
  0.64999997615814209        1216.5007900000001        4.1546460241079330E-002   3.3690322190523148E-002   3.3696856349706650E-002   1.5892356168478727E-003
  0.67500001192092896        1216.5007900000001        3.2850075513124466E-002   2.7073368430137634E-002   2.7076585218310356E-002   1.0504402453079820E-003
  0.69999998807907104        1216.5007900000001        2.5409270077943802E-002   2.1278716623783112E-002   2.1280072629451752E-002   6.7446485627442598E-004
  0.72500002384185791        1216.5007900000001        1.9158383831381798E-002   1.6299519687891006E-002   1.6299936920404434E-002   4.1892149602063000E-004
  0.75000000000000000        1216.5007900000001        1.4016530476510525E-002   1.2112569995224476E-002   1.2112592346966267E-002   2.5032550911419094E-004
  0.77499997615814209        1216.5007900000001        9.8900934681296349E-003   8.6795017123222351E-003   8.6794169619679451E-003   1.4282323536463082E-004
  0.80000001192092896        1216.5007900000001        6.6752405837178230E-003   5.9481430798768997E-003   5.9480825439095497E-003   7.6958443969488144E-005
  0.82499998807907104        1216.5007900000001        4.2604184709489346E-003   3.8540603127330542E-003   3.8540710229426622E-003   3.8511945604113862E-005
  0.85000002384185791        1216.5007900000001        2.5288846809417009E-003   2.3223045282065868E-003   2.3223904427140951E-003   1.7440666852053255E-005
  0.87500000000000000        1216.5007900000001        1.3613075716421008E-003   1.2694121105596423E-003   1.2695572804659605E-003   6.9332363636931404E-006
  0.89999997615814209        1216.5007900000001        6.3850043807178736E-004   6.0572446091100574E-004   6.0589890927076340E-004   2.5910967451636679E-006
  0.92500001192092896        1216.5007900000001        2.4439953267574310E-004   2.3815171152818948E-004   2.3830810096114874E-004   1.7366513702654629E-006
  0.94999998807907104        1216.5007900000001        6.9499074015766382E-005   7.3609560786280781E-005   7.3677016189321876E-005   2.8432530143618351E-006
  0.97500002384185791        1216.5007900000001        1.5210825949907303E-005   2.3642536689294502E-005   2.3522907213191502E-005   5.0759558689605910E-006
   1.0000000000000000        1216.5007900000001        5.7066512226811028E-007   1.1750094927265309E-005   1.1321329111524392E-005   7.9264973464887589E-006
   9.9999997171806854E-010   1559.8081870000001        3.1411333475261927E-003  -9.7623473266139627E-004  -1.1580538703128695E-003  -9.8149757832288742E-004
   1.3183000246996812E-009   1559.8081870000001        3.2891763839870691E-003  -9.7644887864589691E-004  -1.1840561637654901E-003  -9.9870539270341396E-004
   1.7378000150003459E-009   1559.8081870000001        3.4449005033820868E-003  -9.7428529988974333E-004  -1.2106947833672166E-003  -1.0152914328500628E-003
   2.2908999142146058E-009   1559.8081870000001        3.6088109482079744E-003  -9.6949475118890405E-004  -1.2380885891616344E-003  -1.0310407960787416E-003
   3.0200000278313155E-009   1559.8081870000001        3.7813421804457903E-003  -9.6180889522656798E-004  -1.2663634261116385E-003  -1.0456782765686512E-003
   3.9810998941902653E-009   1559.8081870000001        3.9629922248423100E-003  -9.5093745039775968E-004  -1.2956787832081318E-003  -1.0588737204670906E-003
   5.2481001766579993E-009   1559.8081870000001        4.1543017141520977E-003  -9.3656621174886823E-004  -1.3262277934700251E-003  -1.0702277068048716E-003
   6.9183001549788514E-009   1559.8081870000001        4.3558254837989807E-003  -9.1835675993934274E-004  -1.3582380488514900E-003  -1.0792578104883432E-003
   9.1201002305751899E-009   1559.8081870000001        4.5681684277951717E-003  -8.9594285236671567E-004  -1.3919821940362453E-003  -1.0853852145373821E-003
   1.2023000373062587E-008   1559.8081870000001        4.7919861972332001E-003  -8.6892710532993078E-004  -1.4277846785262227E-003  -1.0879182955250144E-003
   1.5849000334355878E-008   1559.8081870000001        5.0278832204639912E-003  -8.3689310122281313E-004  -1.4660113956779242E-003  -1.0860338807106018E-003
   2.0892999330612838E-008   1559.8081870000001        5.2766432054340839E-003  -7.9937372356653214E-004  -1.5071152010932565E-003  -1.0787569917738438E-003
   2.7542000680114143E-008   1559.8081870000001        5.5390023626387119E-003  -7.5587845640257001E-004  -1.5516075072810054E-003  -1.0649365140125155E-003
   3.6307998385609608E-008   1559.8081870000001        5.8158123865723610E-003  -7.0586742367595434E-004  -1.6000947216525674E-003  -1.0432153940200806E-003
   4.7863000673942224E-008   1559.8081870000001        6.1078923754394054E-003  -6.4877473050728440E-004  -1.6532632289454341E-003  -1.0120100341737270E-003
   6.3096003088958241E-008   1559.8081870000001        6.4161987975239754E-003  -5.8397505199536681E-004  -1.7119206022471189E-003  -9.6946355188265443E-004
   8.3175997644957533E-008   1559.8081870000001        6.7416918464004993E-003  -5.1080691628158092E-004  -1.7769840778782964E-003  -9.1342302039265633E-004
   1.0965000285523274E-007   1559.8081870000001        7.0854802615940571E-003  -4.2853821651078761E-004  -1.8495226977393031E-003  -8.4137602243572474E-004
   1.4453999597208167E-007   1559.8081870000001        7.4485526420176029E-003  -3.3642791095189750E-004  -1.9307149341329932E-003  -7.5046363053843379E-004
   1.9054999711443088E-007   1559.8081870000001        7.8323325142264366E-003  -2.3358452017419040E-004  -2.0219865255057812E-003  -6.3729874091222882E-004
   2.5118998792095226E-007   1559.8081870000001        8.2378881052136421E-003  -1.1916633957298473E-004  -2.1248476114124060E-003  -4.9812154611572623E-004
   3.3112999631157436E-007   1559.8081870000001        8.6666895076632500E-003   7.8205921454355121E-006  -2.2410855162888765E-003  -3.2853393349796534E-004
   4.3651999703797628E-007   1559.8081870000001        9.1202380135655403E-003   1.4842937525827438E-004  -2.3726983927190304E-003  -1.2353772763162851E-004
   5.7544002629583701E-007   1559.8081870000001        9.6000451594591141E-003   3.0376316863112152E-004  -2.5218995288014412E-003   1.2249777500983328E-004
   7.5857997217099182E-007   1559.8081870000001        1.0107871145009995E-002   4.7505492693744600E-004  -2.6912058237940073E-003   4.1601643897593021E-004
   9.9999999747524271E-007   1559.8081870000001        1.0645515285432339E-002   6.6360353957861662E-004  -2.8833921533077955E-003   7.6424150029197335E-004
   1.3182999509808724E-006   1559.8081870000001        1.1215042322874069E-002   8.7085529230535030E-004  -3.1015835702419281E-003   1.1753850849345326E-003
   1.7377999483869644E-006   1559.8081870000001        1.1818374507129192E-002   1.0982584208250046E-003  -3.3491093199700117E-003   1.6584224067628384E-003
   2.2909000563231530E-006   1559.8081870000001        1.2458076700568199E-002   1.3475571759045124E-003  -3.6298239137977362E-003   2.2237610537558794E-003
   3.0199998946045525E-006   1559.8081870000001        1.3136537745594978E-002   1.6204895218834281E-003  -3.9477781392633915E-003   2.8826752677559853E-003
   3.9810997805034276E-006   1559.8081870000001        1.3856505975127220E-002   1.9189922604709864E-003  -4.3074334971606731E-003   3.6477998364716768E-003
   5.2481000238913111E-006   1559.8081870000001        1.4621037058532238E-002   2.2451870609074831E-003  -4.7136335633695126E-003   4.5331772416830063E-003
   6.9183001869532745E-006   1559.8081870000001        1.5433411113917828E-002   2.6013478636741638E-003  -5.1715299487113953E-003   5.5542252957820892E-003
   9.1201000032015145E-006   1559.8081870000001        1.6297318041324615E-002   2.9899799264967442E-003  -5.6866328231990337E-003   6.7279888316988945E-003
   1.2022999726468697E-005   1559.8081870000001        1.7216892912983894E-002   3.4138420596718788E-003  -6.2647708691656590E-003   8.0732600763440132E-003
   1.5849000192247331E-005   1559.8081870000001        1.8196374177932739E-002   3.8757750298827887E-003  -6.9117480888962746E-003   9.6100158989429474E-003
   2.0892999600619078E-005   1559.8081870000001        1.9241107627749443E-002   4.3791732750833035E-003  -7.6338578946888447E-003   1.1360945180058479E-002
   2.7542000680114143E-005   1559.8081870000001        2.0356714725494385E-002   4.9275858327746391E-003  -8.4371473640203476E-003   1.3350120745599270E-002
   3.6307999835116789E-005   1559.8081870000001        2.1549893543124199E-002   5.5250846780836582E-003  -9.3276966363191605E-003   1.5604202635586262E-002
   4.7862999053904787E-005   1559.8081870000001        2.2827915847301483E-002   6.1760083772242069E-003  -1.0310921818017960E-002   1.8151378259062767E-002
   6.3095998484641314E-005   1559.8081870000001        2.4199573323130608E-002   6.8853986449539661E-003  -1.1391812935471535E-002   2.1022839471697807E-002
   8.3175997133366764E-005   1559.8081870000001        2.5674814358353615E-002   7.6587963849306107E-003  -1.2574095278978348E-002   2.4251731112599373E-002
   1.0964999819407240E-004   1559.8081870000001        2.7265703305602074E-002   8.5026919841766357E-003  -1.3860231265425682E-002   2.7874633669853210E-002
   1.4453999756369740E-004   1559.8081870000001        2.8985576704144478E-002   9.4240130856633186E-003  -1.5249776653945446E-002   3.1928792595863342E-002
   1.9054999575018883E-004   1559.8081870000001        3.0852129682898521E-002   1.0431705974042416E-002  -1.6740661114454269E-002   3.6458283662796021E-002
   2.5119000929407775E-004   1559.8081870000001        3.2884292304515839E-002   1.1534956283867359E-002  -1.8325127661228180E-002   4.1505023837089539E-002
   3.3112999517470598E-004   1559.8081870000001        3.5106670111417770E-002   1.2745467945933342E-002  -1.9991369917988777E-002   4.7117460519075394E-002
   4.3652000022120774E-004   1559.8081870000001        3.7548799067735672E-002   1.4076917432248592E-002  -2.1720472723245621E-002   5.3346090018749237E-002
   5.7544000446796417E-004   1559.8081870000001        4.0246248245239258E-002   1.5545381233096123E-002  -2.3484330624341965E-002   6.0242448002099991E-002
   7.5857999036088586E-004   1559.8081870000001        4.3243564665317535E-002   1.7170747742056847E-002  -2.5244090706110001E-002   6.7861691117286682E-002
   1.0000000474974513E-003   1559.8081870000001        4.6595163643360138E-002   1.8976978957653046E-002  -2.6946319267153740E-002   7.6258361339569092E-002
   1.3183000264689326E-003   1559.8081870000001        5.0369255244731903E-002   2.0994028076529503E-002  -2.8520070016384125E-002   8.5487827658653259E-002
   1.7377999611198902E-003   1559.8081870000001        5.4648276418447495E-002   2.3257879540324211E-002  -2.9871355742216110E-002   9.5596671104431152E-002
   2.2909000981599092E-003   1559.8081870000001        5.9538051486015320E-002   2.5815334171056747E-002  -3.0879920348525047E-002  0.10663115978240967     
   3.0199999455362558E-003   1559.8081870000001        6.5166592597961426E-002   2.8723416849970818E-002  -3.1391318887472153E-002  0.11861723661422729     
   3.9810999296605587E-003   1559.8081870000001        7.1692958474159241E-002   3.2054383307695389E-002  -3.1211618334054947E-002  0.13156045973300934     
   5.2481000311672688E-003   1559.8081870000001        7.9312451183795929E-002   3.5899229347705841E-002  -3.0100274831056595E-002  0.14543245732784271     
   6.9182999432086945E-003   1559.8081870000001        8.8260836899280548E-002   4.0371507406234741E-002  -2.7764145284891129E-002  0.16015195846557617     
   9.1201001778244972E-003   1559.8081870000001        9.8819330334663391E-002   4.5612633228302002E-002  -2.3853451013565063E-002  0.17556439340114594     
   1.2023000046610832E-002   1559.8081870000001       0.11131420731544495        5.1796317100524902E-002  -1.7962221056222916E-002  0.19141086935997009     
   1.5848999843001366E-002   1559.8081870000001       0.12610107660293579        5.9127725660800934E-002  -9.6416547894477844E-003  0.20728079974651337     
   2.0893000066280365E-002   1559.8081870000001       0.14355245232582092        6.7847609519958496E-002   1.5817242674529552E-003  0.22257646918296814     
   2.7542000636458397E-002   1559.8081870000001       0.16398960351943970        7.8212663531303406E-002   1.6149777919054031E-002  0.23643511533737183     
   3.6308001726865768E-002   1559.8081870000001       0.18759182095527649        9.0468399226665497E-002   3.4394409507513046E-002  0.24767027795314789     
   4.7862999141216278E-002   1559.8081870000001       0.21420973539352417       0.10477522015571594        5.6393928825855255E-002  0.25470468401908875     
   6.3096001744270325E-002   1559.8081870000001       0.24310179054737091       0.12108986079692841        8.1785812973976135E-002  0.25556144118309021     
   8.3176001906394958E-002   1559.8081870000001       0.27251654863357544       0.13894355297088623       0.10948756337165833       0.24796018004417419     
  0.10000000149011612        1559.8081870000001       0.29088062047958374       0.15114127099514008       0.12824378907680511       0.23706480860710144     
  0.12500000000000000        1559.8081870000001       0.30941632390022278       0.16519340872764587       0.14971086382865906       0.21675422787666321     
  0.15000000596046448        1559.8081870000001       0.31926199793815613       0.17493823170661926       0.16471122205257416       0.19417518377304077     
  0.17499999701976776        1559.8081870000001       0.32201257348060608       0.18090489506721497       0.17434668540954590       0.17116038501262665     
  0.20000000298023224        1559.8081870000001       0.31898039579391479       0.18356062471866608       0.17952048778533936       0.14881855249404907     
  0.22499999403953552        1559.8081870000001       0.31127661466598511       0.18333284556865692       0.18098552525043488       0.12781776487827301     
  0.25000000000000000        1559.8081870000001       0.29985639452934265       0.18061882257461548       0.17937956750392914       0.10854009538888931     
  0.27500000596046448        1559.8081870000001       0.28554761409759521       0.17578993737697601       0.17525056004524231        9.1175042092800140E-002
  0.30000001192092896        1559.8081870000001       0.26907008886337280       0.16919390857219696       0.16907456517219543        7.5780496001243591E-002
  0.32499998807907104        1559.8081870000001       0.25104987621307373       0.16115555167198181       0.16126902401447296        6.2324520200490952E-002
  0.34999999403953552        1559.8081870000001       0.23203015327453613       0.15197736024856567       0.15220223367214203        5.0715133547782898E-002
  0.37500000000000000        1559.8081870000001       0.21248002350330353       0.14193950593471527       0.14220052957534790        4.0821883827447891E-002
  0.40000000596046448        1559.8081870000001       0.19280187785625458       0.13129998743534088       0.13155351579189301        3.2491762191057205E-002
  0.42500001192092896        1559.8081870000001       0.17333765327930450       0.12029459327459335       0.12051805108785629        2.5560919195413589E-002
  0.44999998807907104        1559.8081870000001       0.15437422692775726       0.10913695394992828       0.10932128131389618        1.9863300025463104E-002
  0.47499999403953552        1559.8081870000001       0.13614840805530548        9.8018594086170197E-002   9.8162919282913208E-002   1.5236830338835716E-002
  0.50000000000000000        1559.8081870000001       0.11885127425193787        8.7109066545963287E-002   8.7217055261135101E-002   1.1527802795171738E-002
  0.52499997615814209        1559.8081870000001       0.10263215750455856        7.6556161046028137E-002   7.6633587479591370E-002   8.5937883704900742E-003
  0.55000001192092896        1559.8081870000001        8.7602436542510986E-002   6.6486172378063202E-002   6.6539369523525238E-002   6.3054277561604977E-003
  0.57499998807907104        1559.8081870000001        7.3838911950588226E-002   5.7004258036613464E-002   5.7039190083742142E-002   4.5473417267203331E-003
  0.60000002384185791        1559.8081870000001        6.1387114226818085E-002   4.8194844275712967E-002   4.8216674476861954E-002   3.2183565199375153E-003
  0.62500000000000000        1559.8081870000001        5.0264328718185425E-002   4.0122196078300476E-002   4.0135078132152557E-002   2.2312116343528032E-003
  0.64999997615814209        1559.8081870000001        4.0462531149387360E-002   3.2831020653247833E-002   3.2838102430105209E-002   1.5118827577680349E-003
  0.67500001192092896        1559.8081870000001        3.1951196491718292E-002   2.6347178965806961E-002   2.6350729167461395E-002   9.9862937349826097E-004
  0.69999998807907104        1559.8081870000001        2.4679983034729958E-002   2.0678553730249405E-002   2.0680109038949013E-002   6.4086256315931678E-004
  0.72500002384185791        1559.8081870000001        1.8581358715891838E-002   1.5815993770956993E-002   1.5816530212759972E-002   3.9790690061636269E-004
  0.75000000000000000        1559.8081870000001        1.3573163188993931E-002   1.1734408326447010E-002   1.1734499596059322E-002   2.3772072745487094E-004
  0.77499997615814209        1559.8081870000001        9.5611214637756348E-003   8.3940019831061363E-003   8.3939544856548309E-003   1.3562718231696635E-004
  0.80000001192092896        1559.8081870000001        6.4413310028612614E-003   5.7416670024394989E-003   5.7416260242462158E-003   7.3095965490210801E-005
  0.82499998807907104        1559.8081870000001        4.1027488186955452E-003   3.7125512026250362E-003   3.7125698290765285E-003   3.6607936635846272E-005
  0.85000002384185791        1559.8081870000001        2.4296978954225779E-003   2.2318270057439804E-003   2.2319131530821323E-003   1.6624906493234448E-005
  0.87500000000000000        1559.8081870000001        1.3044403167441487E-003   1.2167034437879920E-003   1.2168434914201498E-003   6.6787656578526367E-006
  0.89999997615814209        1559.8081870000001        6.0987134929746389E-004   5.7875190395861864E-004   5.7891628239303827E-004   2.5866547730402090E-006
  0.92500001192092896        1559.8081870000001        2.3244947078637779E-004   2.2665664437226951E-004   2.2679872927255929E-004   1.7917243440024322E-006
  0.94999998807907104        1559.8081870000001        6.5564381657168269E-005   6.9622561568394303E-005   6.9672692916356027E-005   2.8229819690750446E-006
  0.97500002384185791        1559.8081870000001        1.3794611732009798E-005   2.1927631678408943E-005   2.1790312530356459E-005   4.8624883675074670E-006
   1.0000000000000000        1559.8081870000001       -5.8227300314683816E-007   1.0076688340632245E-005   9.6345429483335465E-006   7.4033087003044784E-006
   9.9999997171806854E-010   2000.0000000000000        3.1496116425842047E-003  -9.7589066717773676E-004  -1.1584962485358119E-003  -1.0196149814873934E-003
   1.3183000246996812E-009   2000.0000000000000        3.2981031108647585E-003  -9.7594986436888576E-004  -1.1846731649711728E-003  -1.0369285009801388E-003
   1.7378000150003459E-009   2000.0000000000000        3.4543012734502554E-003  -9.7361608641222119E-004  -1.2115255231037736E-003  -1.0534792672842741E-003
   2.2908999142146058E-009   2000.0000000000000        3.6187137011438608E-003  -9.6863874932751060E-004  -1.2391798663884401E-003  -1.0690231574699283E-003
   3.0200000278313155E-009   2000.0000000000000        3.7917764857411385E-003  -9.6074811881408095E-004  -1.2677700724452734E-003  -1.0832508560270071E-003
   3.9810998941902653E-009   2000.0000000000000        3.9739892818033695E-003  -9.4965269090607762E-004  -1.2974651763215661E-003  -1.0957926278933883E-003
   5.2481001766579993E-009   2000.0000000000000        4.1658948175609112E-003  -9.3503651442006230E-004  -1.3284696033224463E-003  -1.1062028352171183E-003
   6.9183001549788514E-009   2000.0000000000000        4.3680500239133835E-003  -9.1655971482396126E-004  -1.3610230525955558E-003  -1.1139452690258622E-003
   9.1201002305751899E-009   2000.0000000000000        4.5810625888407230E-003  -8.9385407045483589E-004  -1.3954127207398415E-003  -1.1183796450495720E-003
   1.2023000373062587E-008   2000.0000000000000        4.8055900260806084E-003  -8.6652039317414165E-004  -1.4319790061563253E-003  -1.1187425116077065E-003
   1.5849000334355878E-008   2000.0000000000000        5.0422400236129761E-003  -8.3414028631523252E-004  -1.4711060794070363E-003  -1.1141299037262797E-003
   2.0892999330612838E-008   2000.0000000000000        5.2917990833520889E-003  -7.9624424688518047E-004  -1.5132674016058445E-003  -1.1034726630896330E-003
   2.7542000680114143E-008   2000.0000000000000        5.5550062097609043E-003  -7.5233948882669210E-004  -1.5589974354952574E-003  -1.0855138534680009E-003
   3.6307998385609608E-008   2000.0000000000000        5.8327172882854939E-003  -7.0188345853239298E-004  -1.6089281998574734E-003  -1.0587745346128941E-003
   4.7863000673942224E-008   2000.0000000000000        6.1257542110979557E-003  -6.4430752536281943E-004  -1.6637743683531880E-003  -1.0215349029749632E-003
   6.3096003088958241E-008   2000.0000000000000        6.4350781030952930E-003  -5.7898327941074967E-004  -1.7243754118680954E-003  -9.7178341820836067E-004
   8.3175997644957533E-008   2000.0000000000000        6.7616533488035202E-003  -5.0524598918855190E-004  -1.7916831420734525E-003  -9.0719392756000161E-004
   1.0965000285523274E-007   2000.0000000000000        7.1065938100218773E-003  -4.2235990986227989E-004  -1.8668050179257989E-003  -8.2505785394459963E-004
   1.4453999597208167E-007   2000.0000000000000        7.4708932079374790E-003  -3.2958036172203720E-004  -1.9509599078446627E-003  -7.2230346268042922E-004
   1.9054999711443088E-007   2000.0000000000000        7.8559815883636475E-003  -2.2601122327614576E-004  -2.0456202328205109E-003  -5.9529475402086973E-004
   2.5118998792095226E-007   2000.0000000000000        8.2629323005676270E-003  -1.1080659896833822E-004  -2.1523428149521351E-003  -4.4001228525303304E-004
   3.3112999631157436E-007   2000.0000000000000        8.6932247504591942E-003   1.7032687537721358E-005  -2.2729672491550446E-003  -2.5175951304845512E-004
   4.3651999703797628E-007   2000.0000000000000        9.1483676806092262E-003   1.5856532263569534E-004  -2.4095468688756227E-003  -2.5212595573975705E-005
   5.7544002629583701E-007   2000.0000000000000        9.6298800781369209E-003   3.1490038963966072E-004  -2.5643510743975639E-003   2.4561054306104779E-004
   7.5857997217099182E-007   2000.0000000000000        1.0139535181224346E-002   4.8727766261436045E-004  -2.7399575337767601E-003   5.6754349498078227E-004
   9.9999999747524271E-007   2000.0000000000000        1.0679142549633980E-002   6.7700335057452321E-004  -2.9392014257609844E-003   9.4822741812095046E-004
   1.3182999509808724E-006   2000.0000000000000        1.1250781826674938E-002   8.8553217938169837E-004  -3.1652704346925020E-003   1.3963336823508143E-003
   1.7377999483869644E-006   2000.0000000000000        1.1856389231979847E-002   1.1143211741000414E-003  -3.4215520136058331E-003   1.9213105551898479E-003
   2.2909000563231530E-006   2000.0000000000000        1.2498547323048115E-002   1.3651250628754497E-003  -3.7119623739272356E-003   2.5341045111417770E-003
   3.0199998946045525E-006   2000.0000000000000        1.3179665431380272E-002   1.6396932769566774E-003  -4.0406049229204655E-003   3.2465364784002304E-003
   3.9810997805034276E-006   2000.0000000000000        1.3902517035603523E-002   1.9399757729843259E-003  -4.4119898229837418E-003   4.0718298405408859E-003
   5.2481000238913111E-006   2000.0000000000000        1.4670183882117271E-002   2.2681085392832756E-003  -4.8309988342225552E-003   5.0246505998075008E-003
   6.9183001869532745E-006   2000.0000000000000        1.5485980547964573E-002   2.6263829786330462E-003  -5.3028105758130550E-003   6.1210645362734795E-003
   9.1201000032015145E-006   2000.0000000000000        1.6353631392121315E-002   3.0173230916261673E-003  -5.8329440653324127E-003   7.3787965811789036E-003
   1.2022999726468697E-005   2000.0000000000000        1.7277322709560394E-002   3.4437100403010845E-003  -6.4272172749042511E-003   8.8173476979136467E-003
   1.5849000192247331E-005   2000.0000000000000        1.8261335790157318E-002   3.9084097370505333E-003  -7.0913895033299923E-003   1.0457382537424564E-002
   2.0892999600619078E-005   2000.0000000000000        1.9311087206006050E-002   4.4148471206426620E-003  -7.8316843137145042E-003   1.2322346679866314E-002
   2.7542000680114143E-005   2000.0000000000000        2.0432272925972939E-002   4.9666045233607292E-003  -8.6540319025516510E-003   1.4437035657465458E-002
   3.6307999835116789E-005   2000.0000000000000        2.1631674841046333E-002   5.5677960626780987E-003  -9.5643457025289536E-003   1.6828857362270355E-002
   4.7862999053904787E-005   2000.0000000000000        2.2916672751307487E-002   6.2228059396147728E-003  -1.0567810386419296E-002   1.9526686519384384E-002
   6.3095998484641314E-005   2000.0000000000000        2.4296181276440620E-002   6.9367340765893459E-003  -1.1669114232063293E-002   2.2562408819794655E-002
   8.3175997133366764E-005   2000.0000000000000        2.5780295953154564E-002   7.7151861041784286E-003  -1.2871588580310345E-002   2.5969779118895531E-002
   1.0964999819407240E-004   2000.0000000000000        2.7381261810660362E-002   8.5647320374846458E-003  -1.4177204109728336E-002   2.9785955324769020E-002
   1.4453999756369740E-004   2000.0000000000000        2.9112612828612328E-002   9.4923907890915871E-003  -1.5584889799356461E-002   3.4048534929752350E-002
   1.9054999575018883E-004   2000.0000000000000        3.0992304906249046E-002   1.0507221333682537E-002  -1.7091825604438782E-002   3.8801979273557663E-002
   2.5119000929407775E-004   2000.0000000000000        3.3039543777704239E-002   1.1618537828326225E-002  -1.8689323216676712E-002   4.4088136404752731E-002
   3.3112999517470598E-004   2000.0000000000000        3.5279281437397003E-002   1.2838198803365231E-002  -2.0364470779895782E-002   4.9955245107412338E-002
   4.3652000022120774E-004   2000.0000000000000        3.7741437554359436E-002   1.4180065132677555E-002  -2.2097034379839897E-002   5.6453160941600800E-002
   5.7544000446796417E-004   2000.0000000000000        4.0462028235197067E-002   1.5660423785448074E-002  -2.3857368156313896E-002   6.3632182776927948E-002
   7.5857999036088586E-004   2000.0000000000000        4.3486107140779495E-002   1.7299411818385124E-002  -2.5604827329516411E-002   7.1545615792274475E-002
   1.0000000474974513E-003   2000.0000000000000        4.6868640929460526E-002   1.9121278077363968E-002  -2.7283947914838791E-002   8.0245181918144226E-002
   1.3183000264689326E-003   2000.0000000000000        5.0678446888923645E-002   2.1156297996640205E-002  -2.8821498155593872E-002   8.9782327413558960E-002
   1.7377999611198902E-003   2000.0000000000000        5.4998550564050674E-002   2.3440802469849586E-002  -3.0121035873889923E-002  0.10019809752702713     
   2.2909000981599092E-003   2000.0000000000000        5.9935368597507477E-002   2.6021977886557579E-002  -3.1059684231877327E-002  0.11153160035610199     
   3.0199999455362558E-003   2000.0000000000000        6.5617367625236511E-002   2.8957214206457138E-002  -3.1480412930250168E-002  0.12379922717809677     
   3.9810999296605587E-003   2000.0000000000000        7.2203837335109711E-002   3.2319098711013794E-002  -3.1186938285827637E-002  0.13699431717395782     
   5.2481000311672688E-003   2000.0000000000000        7.9889871180057526E-002   3.6198858171701431E-002  -2.9936900362372398E-002  0.15107321739196777     
   6.9182999432086945E-003   2000.0000000000000        8.8910341262817383E-002   4.0710031986236572E-002  -2.7436414733529091E-002  0.16593590378761292     
   9.1201001778244972E-003   2000.0000000000000        9.9544420838356018E-002   4.5993641018867493E-002  -2.3336676880717278E-002  0.18140536546707153     
   1.2023000046610832E-002   2000.0000000000000       0.11211466044187546        5.2222330123186111E-002  -1.7235329374670982E-002  0.19719678163528442     
   1.5848999843001366E-002   2000.0000000000000       0.12697042524814606        5.9599131345748901E-002  -8.6910584941506386E-003  0.21287104487419128     
   2.0893000066280365E-002   2000.0000000000000       0.14447450637817383        6.8361051380634308E-002   2.7571101672947407E-003  0.22780099511146545     
   2.7542000636458397E-002   2000.0000000000000       0.16493378579616547        7.8758649528026581E-002   1.7531951889395714E-002  0.24109713733196259     
   3.6308001726865768E-002   2000.0000000000000       0.18850719928741455        9.1027945280075073E-002   3.5938777029514313E-002  0.25155460834503174     
   4.7862999141216278E-002   2000.0000000000000       0.21501848101615906       0.10531542450189590        5.8021593838930130E-002  0.25759553909301758     
   6.3096001744270325E-002   2000.0000000000000       0.24369327723979950       0.12155869603157043        8.3377867937088013E-002  0.25727269053459167     
   8.3176001906394958E-002   2000.0000000000000       0.27274557948112488       0.13926489651203156       0.11088456958532333       0.24838189780712128     
  0.10000000149011612        2000.0000000000000       0.29077357053756714       0.15130905807018280       0.12940612435340881       0.23663063347339630     
  0.12500000000000000        2000.0000000000000       0.30879738926887512       0.16510507464408875       0.15047056972980499       0.21537986397743225     
  0.15000000596046448        2000.0000000000000       0.31815004348754883       0.17458058893680573       0.16505222022533417       0.19218984246253967     
  0.17499999701976776        2000.0000000000000       0.32045015692710876       0.18028099834918976       0.17428423464298248       0.16882270574569702     
  0.20000000298023224        2000.0000000000000       0.31702384352684021       0.18268495798110962       0.17908717691898346       0.14632584154605865     
  0.22499999403953552        2000.0000000000000       0.30898961424827576       0.18222799897193909       0.18022333085536957       0.12531593441963196     
  0.25000000000000000        2000.0000000000000       0.29730564355850220       0.17931292951107025       0.17833505570888519       0.10613283514976501     
  0.27500000596046448        2000.0000000000000       0.28279963135719299       0.17431472241878510       0.17397181689739227        8.8931955397129059E-002
  0.30000001192092896        2000.0000000000000       0.26618918776512146       0.16758304834365845       0.16760933399200439        7.3744229972362518E-002
  0.32499998807907104        2000.0000000000000       0.24809642136096954       0.15944346785545349       0.15966334939002991        6.0516852885484695E-002
  0.34999999403953552        2000.0000000000000       0.22905959188938141       0.15019810199737549       0.15049964189529419        4.9142070114612579E-002
  0.37500000000000000        2000.0000000000000       0.20954212546348572       0.14012593030929565       0.14044140279293060        3.9477944374084473E-002
  0.40000000596046448        2000.0000000000000       0.18994027376174927       0.12948308885097504       0.12977471947669983        3.1363476067781448E-002
  0.42500001192092896        2000.0000000000000       0.17058959603309631       0.11850290000438690       0.11875261366367340        2.4629674851894379E-002
  0.44999998807907104        2000.0000000000000       0.15177059173583984       0.10739612579345703       0.10759827494621277        1.9107574597001076E-002
  0.47499999403953552        2000.0000000000000       0.13371372222900391        9.6351087093353271E-002   9.6507325768470764E-002   1.4633943326771259E-002
  0.50000000000000000        2000.0000000000000       0.11660395562648773        8.5533924400806427E-002   8.5649766027927399E-002   1.1055213399231434E-002
  0.52499997615814209        2000.0000000000000       0.10058479756116867        7.5088873505592346E-002   7.5171396136283875E-002   8.2300389185547829E-003
  0.55000001192092896        2000.0000000000000        8.5762165486812592E-002   6.5138615667819977E-002   6.5195076167583466E-002   6.0307816602289677E-003
  0.57499998807907104        2000.0000000000000        7.2207860648632050E-002   5.5784717202186584E-002   5.5821713060140610E-002   4.3441681191325188E-003
  0.60000002384185791        2000.0000000000000        5.9962853789329529E-002   4.7108110040426254E-002   4.7131229192018509E-002   3.0713195446878672E-003
  0.62500000000000000        2000.0000000000000        4.9040425568819046E-002   3.9169710129499435E-002   3.9183389395475388E-002   2.1273028105497360E-003
  0.64999997615814209        2000.0000000000000        3.9429072290658951E-002   3.2011095434427261E-002   3.2018668949604034E-002   1.4403372770175338E-003
  0.67500001192092896        2000.0000000000000        3.1095363199710846E-002   2.5655277073383331E-002   2.5659129023551941E-002   9.5076096476987004E-004
  0.69999998807907104        2000.0000000000000        2.3986628279089928E-002   2.0107595250010490E-002   2.0109333097934723E-002   6.0984352603554726E-004
  0.72500002384185791        2000.0000000000000        1.8033599480986595E-002   1.5356728807091713E-002   1.5357373282313347E-002   3.7851836532354355E-004
  0.75000000000000000        2000.0000000000000        1.3152968138456345E-002   1.1375825852155685E-002   1.1375979520380497E-002   2.2609355801250786E-004
  0.77499997615814209        2000.0000000000000        9.2498864978551865E-003   8.1237712875008583E-003   8.1237591803073883E-003   1.2898785644210875E-004
  0.80000001192092896        2000.0000000000000        6.2204524874687195E-003   5.5466149933636189E-003   5.5465921759605408E-003   6.9529662141576409E-005
  0.82499998807907104        2000.0000000000000        3.9541730657219887E-003   3.5791574046015739E-003   3.5791832488030195E-003   3.4846736525651067E-005
  0.85000002384185791        2000.0000000000000        2.3364501539617777E-003   2.1467404440045357E-003   2.1468270570039749E-003   1.5866000467212871E-005
  0.87500000000000000        2000.0000000000000        1.2511201202869415E-003   1.1672681430354714E-003   1.1674029519781470E-003   6.4349519561801571E-006
  0.89999997615814209        2000.0000000000000        5.8311020256951451E-004   5.5353034986183047E-004   5.5368512403219938E-004   2.5690937945910264E-006
  0.92500001192092896        2000.0000000000000        2.2131839068606496E-004   2.1594170539174229E-004   2.1607025701086968E-004   1.8232566389997373E-006
  0.94999998807907104        2000.0000000000000        6.1912622186355293E-005   6.5912921854760498E-005   6.5946951508522034E-005   2.7791982120106695E-006
  0.97500002384185791        2000.0000000000000        1.2486075320339296E-005   2.0330415281932801E-005   2.0177081751171499E-005   4.6371510507015046E-006
   1.0000000000000000        2000.0000000000000       -1.6277325585178914E-006   8.5358042269945145E-006   8.0823201642488129E-006   6.8947420004406013E-006
   9.9999997171806854E-010   2564.4178769999999        3.1579125206917524E-003  -9.7554613603278995E-004  -1.1590226786211133E-003  -1.0574392508715391E-003
   1.3183000246996812E-009   2564.4178769999999        3.3068428747355938E-003  -9.7545329481363297E-004  -1.1853887699544430E-003  -1.0747846681624651E-003
   1.7378000150003459E-009   2564.4178769999999        3.4635057672858238E-003  -9.7295246087014675E-004  -1.2124719796702266E-003  -1.0912137804552913E-003
   2.2908999142146058E-009   2564.4178769999999        3.6284097004681826E-003  -9.6779171144589782E-004  -1.2404059525579214E-003  -1.1064514983445406E-003
   3.0200000278313155E-009   2564.4178769999999        3.8019928615540266E-003  -9.5970020629465580E-004  -1.2693334138020873E-003  -1.1201527668163180E-003
   3.9810998941902653E-009   2564.4178769999999        3.9847572334110737E-003  -9.4838486984372139E-004  -1.2994332937523723E-003  -1.1319055920466781E-003
   5.2481001766579993E-009   2564.4178769999999        4.1772462427616119E-003  -9.3352841213345528E-004  -1.3309210771694779E-003  -1.1412159074097872E-003
   6.9183001549788514E-009   2564.4178769999999        4.3800203129649162E-003  -9.1478921240195632E-004  -1.3640493853017688E-003  -1.1474910425022244E-003
   9.1201002305751899E-009   2564.4178769999999        4.5936885289847851E-003  -8.9179736096411943E-004  -1.3991200830787420E-003  -1.1500257533043623E-003
   1.2023000373062587E-008   2564.4178769999999        4.8189116641879082E-003  -8.6415180703625083E-004  -1.4364900998771191E-003  -1.1479823151603341E-003
   1.5849000334355878E-008   2564.4178769999999        5.0562992691993713E-003  -8.3143205847591162E-004  -1.4765618834644556E-003  -1.1403720127418637E-003
   2.0892999330612838E-008   2564.4178769999999        5.3066406399011612E-003  -7.9316657502204180E-004  -1.5198299661278725E-003  -1.1260277824476361E-003
   2.7542000680114143E-008   2564.4178769999999        5.5706789717078209E-003  -7.4886006768792868E-004  -1.5668518608435988E-003  -1.1035825591534376E-003
   3.6307998385609608E-008   2564.4178769999999        5.8492724783718586E-003  -6.9796747993677855E-004  -1.6182860126718879E-003  -1.0714314412325621E-003
   4.7863000673942224E-008   2564.4178769999999        6.1432467773556709E-003  -6.3991744536906481E-004  -1.6748755006119609E-003  -1.0277142282575369E-003
   6.3096003088958241E-008   2564.4178769999999        6.4535681158304214E-003  -5.7407864369452000E-004  -1.7374915769323707E-003  -9.7025919239968061E-004
   8.3175997644957533E-008   2564.4178769999999        6.7812036722898483E-003  -4.9978302558884025E-004  -1.8071208614856005E-003  -8.9656229829415679E-004
   1.0965000285523274E-007   2564.4178769999999        7.1272733621299267E-003  -4.1629129555076361E-004  -1.8849093466997147E-003  -8.0371368676424026E-004
   1.4453999597208167E-007   2564.4178769999999        7.4927750974893570E-003  -3.2285525230690837E-004  -1.9721158314496279E-003  -6.8842375185340643E-004
   1.9054999711443088E-007   2564.4178769999999        7.8791463747620583E-003  -2.1857413230463862E-004  -2.0702600013464689E-003  -5.4680200992152095E-004
   2.5118998792095226E-007   2564.4178769999999        8.2874651998281479E-003  -1.0259798727929592E-004  -2.1809439640492201E-003  -3.7456446443684399E-004
   3.3112999631157436E-007   2564.4178769999999        8.7192179635167122E-003   2.6077517759404145E-005  -2.3060592357069254E-003  -1.6671107732690871E-004
   4.3651999703797628E-007   2564.4178769999999        9.1759245842695236E-003   1.6851654800120741E-004  -2.4477133993059397E-003   8.2412501797080040E-005
   5.7544002629583701E-007   2564.4178769999999        9.6591105684638023E-003   3.2583400025032461E-004  -2.6082310359925032E-003   3.7914392305538058E-004
   7.5857997217099182E-007   2564.4178769999999        1.0170559398829937E-002   4.9927638610824943E-004  -2.7902487199753523E-003   7.3071039514616132E-004
   9.9999999747524271E-007   2564.4178769999999        1.0712092742323875E-002   6.9015705958008766E-004  -2.9966600704938173E-003   1.1451739119365811E-003
   1.3182999509808724E-006   2564.4178769999999        1.1285803280770779E-002   8.9993915753439069E-004  -3.2307130750268698E-003   1.6316674882546067E-003
   1.7377999483869644E-006   2564.4178769999999        1.1893643066287041E-002   1.1300879996269941E-003  -3.4958503674715757E-003   2.2001129109412432E-003
   2.2909000563231530E-006   2564.4178769999999        1.2538212351500988E-002   1.3823693152517080E-003  -3.7960468325763941E-003   2.8619959484785795E-003
   3.0199998946045525E-006   2564.4178769999999        1.3221940025687218E-002   1.6585433622822165E-003  -4.1354545392096043E-003   3.6296811886131763E-003
   3.9810997805034276E-006   2564.4178769999999        1.3947622850537300E-002   1.9605727866292000E-003  -4.5186271890997887E-003   4.5169768854975700E-003
   5.2481000238913111E-006   2564.4178769999999        1.4718370512127876E-002   2.2906085941940546E-003  -4.9504810012876987E-003   5.5391676723957062E-003
   6.9183001869532745E-006   2564.4178769999999        1.5537528321146965E-002   2.6509582530707121E-003  -5.4362141527235508E-003   6.7129572853446007E-003
   9.1201000032015145E-006   2564.4178769999999        1.6408858820796013E-002   3.0441649723798037E-003  -5.9813489206135273E-003   8.0567393451929092E-003
   1.2022999726468697E-005   2564.4178769999999        1.7336593940854073E-002   3.4730324987322092E-003  -6.5916851162910461E-003   9.5907077193260193E-003
   1.5849000192247331E-005   2564.4178769999999        1.8325068056583405E-002   3.9404500275850296E-003  -7.2729289531707764E-003   1.1336195282638073E-002
   2.0892999600619078E-005   2564.4178769999999        1.9379755482077599E-002   4.4498732313513756E-003  -8.0312276259064674E-003   1.3317382894456387E-002
   2.7542000680114143E-005   2564.4178769999999        2.0506426692008972E-002   5.0049182027578354E-003  -8.8723814114928246E-003   1.5559758059680462E-002
   3.6307999835116789E-005   2564.4178769999999        2.1711951121687889E-002   5.6097391061484814E-003  -9.8021337762475014E-003   1.8091440200805664E-002
   4.7862999053904787E-005   2564.4178769999999        2.3003812879323959E-002   6.2687667086720467E-003  -1.0825423523783684E-002   2.0941952243447304E-002
   6.3095998484641314E-005   2564.4178769999999        2.4391049519181252E-002   6.9871563464403152E-003  -1.1946629732847214E-002   2.4143820628523827E-002
   8.3175997133366764E-005   2564.4178769999999        2.5883898138999939E-002   7.7705783769488335E-003  -1.3168680481612682E-002   2.7731351554393768E-002
   1.0964999819407240E-004   2564.4178769999999        2.7494782581925392E-002   8.6256815120577812E-003  -1.4493045397102833E-002   3.1742203980684280E-002
   1.4453999756369740E-004   2564.4178769999999        2.9237434267997742E-002   9.5595717430114746E-003  -1.5918022021651268E-002   3.6214243620634079E-002
   1.9054999575018883E-004   2564.4178769999999        3.1130056828260422E-002   1.0581422597169876E-002  -1.7440034076571465E-002   4.1192229837179184E-002
   2.5119000929407775E-004   2564.4178769999999        3.3192131668329239E-002   1.1700671166181564E-002  -1.9049461930990219E-002   4.6717803925275803E-002
   3.3112999517470598E-004   2564.4178769999999        3.5448938608169556E-002   1.2929329648613930E-002  -2.0732289180159569E-002   5.2838873118162155E-002
   4.3652000022120774E-004   2564.4178769999999        3.7930790334939957E-002   1.4281435869634151E-002  -2.2466979920864105E-002   5.9604488313198090E-002
   5.7544000446796417E-004   2564.4178769999999        4.0674120187759399E-002   1.5773486346006393E-002  -2.4222355335950851E-002   6.7063532769680023E-002
   7.5857999036088586E-004   2564.4178769999999        4.3724484741687775E-002   1.7425857484340668E-002  -2.5956017896533012E-002   7.5267262756824493E-002
   1.0000000474974513E-003   2564.4178769999999        4.7137375921010971E-002   1.9263075664639473E-002  -2.7610510587692261E-002   8.4264345467090607E-002
   1.3183000264689326E-003   2564.4178769999999        5.0982199609279633E-002   2.1315727382898331E-002  -2.9110385105013847E-002   9.4102099537849426E-002
   1.7377999611198902E-003   2564.4178769999999        5.5342540144920349E-002   2.3620478808879852E-002  -3.0356826260685921E-002  0.10481576621532440     
   2.2909000981599092E-003   2564.4178769999999        6.0325384140014648E-002   2.6224885135889053E-002  -3.1224444508552551E-002  0.11643710732460022     
   3.0199999455362558E-003   2564.4178769999999        6.6059604287147522E-002   2.9186686500906944E-002  -3.1553778797388077E-002  0.12897273898124695     
   3.9810999296605587E-003   2564.4178769999999        7.2704680263996124E-002   3.2578777521848679E-002  -3.1146353110671043E-002  0.14240373671054840     
   5.2481000311672688E-003   2564.4178769999999        8.0455482006072998E-002   3.6492582410573959E-002  -2.9758220538496971E-002  0.15667116641998291     
   6.9182999432086945E-003   2564.4178769999999        8.9545913040637970E-002   4.1041608899831772E-002  -2.7094988152384758E-002  0.17165647447109222     
   9.1201001778244972E-003   2564.4178769999999       0.10025311261415482        4.6366453170776367E-002  -2.2809086367487907E-002  0.18716074526309967     
   1.2023000046610832E-002   2564.4178769999999       0.11289589852094650        5.2638672292232513E-002  -1.6502005979418755E-002  0.20287413895130157     
   1.5848999843001366E-002   2564.4178769999999       0.12781745195388794        6.0059159994125366E-002  -7.7401106245815754E-003  0.21833041310310364     
   2.0893000066280365E-002   2564.4178769999999       0.14537099003791809        6.8861208856105804E-002   3.9250315167009830E-003  0.23287494480609894     
   2.7542000636458397E-002   2564.4178769999999       0.16584926843643188        7.9289317131042480E-002   1.8897293135523796E-002  0.24559411406517029     
   3.6308001726865768E-002   2564.4178769999999       0.18939137458801270        9.1570183634757996E-002   3.7455946207046509E-002  0.25526779890060425     
   4.7862999141216278E-002   2564.4178769999999       0.21579492092132568       0.10583671927452087        5.9611771255731583E-002  0.26032105088233948     
   6.3096001744270325E-002   2564.4178769999999       0.24425390362739563       0.12200792878866196        8.4923878312110901E-002  0.25883933901786804     
   8.3176001906394958E-002   2564.4178769999999       0.27294930815696716       0.13956774771213531       0.11223099380731583       0.24869629740715027     
  0.10000000149011612        2564.4178769999999       0.29064804315567017       0.15146064758300781       0.13051837682723999       0.23612256348133087     
  0.12500000000000000        2564.4178769999999       0.30817246437072754       0.16500566899776459       0.15118581056594849       0.21397846937179565     
  0.15000000596046448        2564.4178769999999       0.31704616546630859       0.17421850562095642       0.16535802185535431       0.19021725654602051     
  0.17499999701976776        2564.4178769999999       0.31891027092933655       0.17966017127037048       0.17419779300689697       0.16652895510196686     
  0.20000000298023224        2564.4178769999999       0.31510391831398010       0.18182034790515900       0.17864188551902771       0.14389972388744354     
  0.22499999403953552        2564.4178769999999       0.30675244331359863       0.18114228546619415       0.17946113646030426       0.12289559841156006     
  0.25000000000000000        2564.4178769999999       0.29481658339500427       0.17803399264812469       0.17730194330215454       0.10381527245044708     
  0.27500000596046448        2564.4178769999999       0.28012368083000183       0.17287378013134003       0.17271496355533600        8.6781345307826996E-002
  0.30000001192092896        2564.4178769999999       0.26338881254196167       0.16601312160491943       0.16617530584335327        7.1798987686634064E-002
  0.32499998807907104        2564.4178769999999       0.24523016810417175       0.15777809917926788       0.15809690952301025        5.8795604854822159E-002
  0.34999999403953552        2564.4178769999999       0.22618104517459869       0.14847038686275482       0.14884293079376221        4.7648672014474869E-002
  0.37500000000000000        2564.4178769999999       0.20669920742511749       0.13836772739887238       0.13873341679573059        3.8205582648515701E-002
  0.40000000596046448        2564.4178769999999       0.18717487156391144       0.12772427499294281       0.12805090844631195        3.0298041179776192E-002
  0.42500001192092896        2564.4178769999999       0.16793732345104218       0.11677096039056778       0.11704470217227936        2.3752439767122269E-002
  0.44999998807907104        2564.4178769999999       0.14926083385944366       0.10571565479040146       0.10593404620885849        1.8397316336631775E-002
  0.47499999403953552        2564.4178769999999       0.13136970996856689        9.4743549823760986E-002   9.4910606741905212E-002   1.4068560674786568E-002
  0.50000000000000000        2564.4178769999999       0.11444293707609177        8.4017425775527954E-002   8.4140360355377197E-002   1.0612936690449715E-002
  0.52499997615814209        2564.4178769999999        9.8618432879447937E-002   7.3678046464920044E-002   7.3765158653259277E-002   7.8902868553996086E-003
  0.55000001192092896        2564.4178769999999        8.3996839821338654E-002   6.3844598829746246E-002   6.3903972506523132E-002   5.7747256942093372E-003
  0.57499998807907104        2564.4178769999999        7.0645138621330261E-002   5.4615147411823273E-002   5.4653991013765335E-002   4.1550719179213047E-003
  0.60000002384185791        2564.4178769999999        5.8599967509508133E-002   4.6067275106906891E-002   4.6091549098491669E-002   2.9346866067498922E-003
  0.62500000000000000        2564.4178769999999        4.7870747745037079E-002   3.8258679211139679E-002   3.8273073732852936E-002   2.0308836828917265E-003
  0.64999997615814209        2564.4178769999999        3.8442693650722504E-002   3.1227940693497658E-002   3.1235953792929649E-002   1.3740313006564975E-003
  0.67500001192092896        2564.4178769999999        3.0279623344540596E-002   2.4995341897010803E-002   2.4999462068080902E-002   9.0644386364147067E-004
  0.69999998807907104        2564.4178769999999        2.3326693102717400E-002   1.9563822075724602E-002   1.9565721973776817E-002   5.8114808052778244E-004
  0.72500002384185791        2564.4178769999999        1.7513023689389229E-002   1.4920010231435299E-002   1.4920752495527267E-002   3.6059090052731335E-004
  0.75000000000000000        2564.4178769999999        1.2754258699715137E-002   1.1035406962037086E-002   1.1035618372261524E-002   2.1534417464863509E-004
  0.77499997615814209        2564.4178769999999        8.9550698176026344E-003   7.8676817938685417E-003   7.8677013516426086E-003   1.2284828699193895E-004
  0.80000001192092896        2564.4178769999999        6.0116122476756573E-003   5.3621213883161545E-003   5.3621148690581322E-003   6.6229309595655650E-005
  0.82499998807907104        2564.4178769999999        3.8139815442264080E-003   3.4532479476183653E-003   3.4532803110778332E-003   3.3213898859685287E-005
  0.85000002384185791        2564.4178769999999        2.2486648522317410E-003   2.0666143391281366E-003   2.0667004864662886E-003   1.5158390851865988E-005
  0.87500000000000000        2564.4178769999999        1.2010534992441535E-003   1.1208361247554421E-003   1.1209659278392792E-003   6.2011772570258472E-006
  0.89999997615814209        2564.4178769999999        5.5805739248171449E-004   5.2991078700870275E-004   5.3005624795332551E-004   2.5406829990970436E-006
  0.92500001192092896        2564.4178769999999        2.1093391114845872E-004   2.0593836961779743E-004   2.0605415920726955E-004   1.8353632640355499E-006
  0.94999998807907104        2564.4178769999999        5.8518300647847354E-005   6.2456194427795708E-005   6.2475279264617711E-005   2.7170917746843770E-006
  0.97500002384185791        2564.4178769999999        1.1275926226517186E-005   1.8841437849914655E-005   1.8673645172384568E-005   4.4051594159100205E-006
   1.0000000000000000        2564.4178769999999       -2.5756735340110026E-006   7.1161771302286070E-006   6.6532043092593085E-006   6.4043506426969543E-006
   9.9999997171806854E-010   3288.1195250000001        3.1660436652600765E-003  -9.7520137205719948E-004  -1.1596351396292448E-003  -1.0949497809633613E-003
   1.3183000246996812E-009   3288.1195250000001        3.3154042903333902E-003  -9.7495916998013854E-004  -1.1862055398523808E-003  -1.1122506111860275E-003
   1.7378000150003459E-009   3288.1195250000001        3.4725221339613199E-003  -9.7229424864053726E-004  -1.2135364813730121E-003  -1.1284690117463470E-003
   2.2908999142146058E-009   3288.1195250000001        3.6379080265760422E-003  -9.6695346292108297E-004  -1.2417697580531240E-003  -1.1432972969487309E-003
   3.0200000278313155E-009   3288.1195250000001        3.8120013196021318E-003  -9.5866469200700521E-004  -1.2710565933957696E-003  -1.1563519947230816E-003
   3.9810998941902653E-009   3288.1195250000001        3.9953053928911686E-003  -9.4713352154940367E-004  -1.3015861622989178E-003  -1.1671773390844464E-003
   5.2481001766579993E-009   3288.1195250000001        4.1883671656250954E-003  -9.3204108998179436E-004  -1.3335854746401310E-003  -1.1752279242500663E-003
   6.9183001549788514E-009   3288.1195250000001        4.3917470611631870E-003  -9.1304432135075331E-004  -1.3673204230144620E-003  -1.1798521736636758E-003
   9.1201002305751899E-009   3288.1195250000001        4.6060583554208279E-003  -8.8977155974134803E-004  -1.4031076570972800E-003  -1.1802772060036659E-003
   1.2023000373062587E-008   3288.1195250000001        4.8319627530872822E-003  -8.6181977530941367E-004  -1.4413211029022932E-003  -1.1755869491025805E-003
   1.5849000334355878E-008   3288.1195250000001        5.0700735300779343E-003  -8.2876672968268394E-004  -1.4823816018179059E-003  -1.1647053761407733E-003
   2.0892999330612838E-008   3288.1195250000001        5.3211818449199200E-003  -7.9013861250132322E-004  -1.5268052229657769E-003  -1.1463635601103306E-003
   2.7542000680114143E-008   3288.1195250000001        5.5860346183180809E-003  -7.4543780647218227E-004  -1.5751729952171445E-003  -1.1190801160410047E-003
   3.6307998385609608E-008   3288.1195250000001        5.8654933236539364E-003  -6.9411669392138720E-004  -1.6281696734949946E-003  -1.0811203392222524E-003
   4.7863000673942224E-008   3288.1195250000001        6.1603873036801815E-003  -6.3560140551999211E-004  -1.6865670913830400E-003  -1.0304787429049611E-003
   6.3096003088958241E-008   3288.1195250000001        6.4716855995357037E-003  -5.6925753597170115E-004  -1.7512685153633356E-003  -9.6481904620304704E-004
   8.3175997644957533E-008   3288.1195250000001        6.8003609776496887E-003  -4.9441395094618201E-004  -1.8232952570542693E-003  -8.8145455811172724E-004
   1.0965000285523274E-007   3288.1195250000001        7.1475375443696976E-003  -4.1032783337868750E-004  -1.9038318423554301E-003  -7.7726907329633832E-004
   1.4453999597208167E-007   3288.1195250000001        7.5142187997698784E-003  -3.1624743132852018E-004  -1.9941772334277630E-003  -6.4875034149736166E-004
   1.9054999711443088E-007   3288.1195250000001        7.9018473625183105E-003  -2.1126754290889949E-004  -2.0958972163498402E-003  -4.9174809828400612E-004
   2.5118998792095226E-007   3288.1195250000001        8.3115082234144211E-003  -9.4534145318903029E-005  -2.2106394171714783E-003  -3.0170934041962028E-004
   3.3112999631157436E-007   3288.1195250000001        8.7446952238678932E-003   3.4962115023517981E-005  -2.3403465747833252E-003  -7.3325551056768745E-005
   4.3651999703797628E-007   3288.1195250000001        9.2029338702559471E-003   1.7829080752562732E-004  -2.4871791247278452E-003   1.9939246703870595E-004
   5.7544002629583701E-007   3288.1195250000001        9.6877617761492729E-003   3.3657258609309793E-004  -2.6535158976912498E-003   5.2314170170575380E-004
   7.5857997217099182E-007   3288.1195250000001        1.0200970806181431E-002   5.1106046885251999E-004  -2.8420502785593271E-003   9.0554647613316774E-004
   9.9999999747524271E-007   3288.1195250000001        1.0744395665824413E-002   7.0307508576661348E-004  -3.0557329300791025E-003   1.3550922740250826E-003
   1.3182999509808724E-006   3288.1195250000001        1.1320140212774277E-002   9.1408751904964447E-004  -3.2978700473904610E-003   1.8813752103596926E-003
   1.7377999483869644E-006   3288.1195250000001        1.1930171400308609E-002   1.1455717030912638E-003  -3.5719557199627161E-003   2.4947908241301775E-003
   2.2909000563231530E-006   3288.1195250000001        1.2577108107507229E-002   1.3993036700412631E-003  -3.8820211775600910E-003   3.2073636539280415E-003
   3.0199998946045525E-006   3288.1195250000001        1.3263398781418800E-002   1.6770546790212393E-003  -4.2322627268731594E-003   4.0319995023310184E-003
   3.9810997805034276E-006   3288.1195250000001        1.3991862535476685E-002   1.9807999487966299E-003  -4.6272729523479939E-003   4.9830866046249866E-003
   5.2481000238913111E-006   3288.1195250000001        1.4765636995434761E-002   2.3127051535993814E-003  -5.0719971768558025E-003   6.0765212401747704E-003
   6.9183001869532745E-006   3288.1195250000001        1.5588099136948586E-002   2.6750934775918722E-003  -5.5716484785079956E-003   7.3296371847391129E-003
   9.1201000032015145E-006   3288.1195250000001        1.6463048756122589E-002   3.0705274548381567E-003  -6.1317458748817444E-003   8.7614823132753372E-003
   1.2022999726468697E-005   3288.1195250000001        1.7394760623574257E-002   3.5018320195376873E-003  -6.7580640316009521E-003   1.0392930358648300E-002
   1.5849000192247331E-005   3288.1195250000001        1.8387619405984879E-002   3.9719212800264359E-003  -7.4562486261129379E-003   1.2245961464941502E-002
   2.0892999600619078E-005   3288.1195250000001        1.9447164610028267E-002   4.4842795468866825E-003  -8.2323616370558739E-003   1.4345466159284115E-002
   2.7542000680114143E-005   3288.1195250000001        2.0579233765602112E-002   5.0425566732883453E-003  -9.0920673683285713E-003   1.6717595979571342E-002
   3.6307999835116789E-005   3288.1195250000001        2.1790787577629089E-002   5.6509464047849178E-003  -1.0040925815701485E-002   1.9391147419810295E-002
   4.7862999053904787E-005   3288.1195250000001        2.3089407011866570E-002   6.3139256089925766E-003  -1.1083626188337803E-002   2.2396244108676910E-002
   6.3095998484641314E-005   3288.1195250000001        2.4484250694513321E-002   7.0367036387324333E-003  -1.2224226258695126E-002   2.5766007602214813E-002
   8.3175997133366764E-005   3288.1195250000001        2.5985702872276306E-002   7.8250151127576828E-003  -1.3465244323015213E-002   2.9535235837101936E-002
   1.0964999819407240E-004   3288.1195250000001        2.7606351301074028E-002   8.6855841800570488E-003  -1.4807639643549919E-002   3.3742014318704605E-002
   1.4453999756369740E-004   3288.1195250000001        2.9360132291913033E-002   9.6256062388420105E-003  -1.6249071806669235E-002   3.8424395024776459E-002
   1.9054999575018883E-004   3288.1195250000001        3.1265486031770706E-002   1.0654364712536335E-002  -1.7785210162401199E-002   4.3627332895994186E-002
   2.5119000929407775E-004   3288.1195250000001        3.3342160284519196E-002   1.1781416833400726E-002  -1.9405495375394821E-002   4.9392148852348328E-002
   3.3112999517470598E-004   3288.1195250000001        3.5615772008895874E-002   1.3018925674259663E-002  -2.1094817668199539E-002   5.5766284465789795E-002
   4.3652000022120774E-004   3288.1195250000001        3.8116987794637680E-002   1.4381103217601776E-002  -2.2830342873930931E-002   6.2797836959362030E-002
   5.7544000446796417E-004   3288.1195250000001        4.0882676839828491E-002   1.5884647145867348E-002  -2.4579387158155441E-002   7.0534102618694305E-002
   7.5857999036088586E-004   3288.1195250000001        4.3958861380815506E-002   1.7550170421600342E-002  -2.6297824457287788E-002   7.9024083912372589E-002
   1.0000000474974513E-003   3288.1195250000001        4.7401562333106995E-002   1.9402466714382172E-002  -2.7926249429583549E-002   8.8313207030296326E-002
   1.3183000264689326E-003   3288.1195250000001        5.1280729472637177E-002   2.1472426131367683E-002  -2.9387058690190315E-002   9.8444409668445587E-002
   1.7377999611198902E-003   3288.1195250000001        5.5680498480796814E-002   2.3797038942575455E-002  -3.0579145997762680E-002  0.10944695770740509     
   2.2909000981599092E-003   3288.1195250000001        6.0708381235599518E-002   2.6424206793308258E-002  -3.1374722719192505E-002  0.12134503573179245     
   3.0199999455362558E-003   3288.1195250000001        6.6493637859821320E-002   2.9412006959319115E-002  -3.1612027436494827E-002  0.13413536548614502     
   3.9810999296605587E-003   3288.1195250000001        7.3195897042751312E-002   3.2833620905876160E-002  -3.1090579926967621E-002  0.14778664708137512     
   5.2481000311672688E-003   3288.1195250000001        8.1009753048419952E-002   3.6780640482902527E-002  -2.9565028846263885E-002  0.16222479939460754     
   6.9182999432086945E-003   3288.1195250000001        9.0168133378028870E-002   4.1366521269083023E-002  -2.6740711182355881E-002  0.17731295526027679     
   9.1201001778244972E-003   3288.1195250000001       0.10094609111547470        4.6731408685445786E-002  -2.2271523252129555E-002  0.19283084571361542     
   1.2023000046610832E-002   3288.1195250000001       0.11365875601768494        5.3045757114887238E-002  -1.5763035044074059E-002  0.20844452083110809     
   1.5848999843001366E-002   3288.1195250000001       0.12864315509796143        6.0508310794830322E-002  -6.7894356325268745E-003  0.22366198897361755     
   2.0893000066280365E-002   3288.1195250000001       0.14624309539794922        6.9348677992820740E-002   5.0851302221417427E-003  0.23780305683612823     
   2.7542000636458397E-002   3288.1195250000001       0.16673743724822998        7.9805374145507812E-002   2.0245842635631561E-002  0.24993248283863068     
   3.6308001726865768E-002   3288.1195250000001       0.19024592638015747        9.2095948755741119E-002   3.8946490734815598E-002  0.25881788134574890     
   4.7862999141216278E-002   3288.1195250000001       0.21654078364372253       0.10634005814790726        6.1165649443864822E-002  0.26289036870002747     
   6.3096001744270325E-002   3288.1195250000001       0.24478547275066376       0.12243862450122833        8.6425691843032837E-002  0.26027086377143860     
   8.3176001906394958E-002   3288.1195250000001       0.27312934398651123       0.13985319435596466       0.11352924257516861       0.24891211092472076     
  0.10000000149011612        3288.1195250000001       0.29050543904304504       0.15159706771373749       0.13158319890499115       0.23554801940917969     
  0.12500000000000000        3288.1195250000001       0.30754250288009644       0.16489610075950623       0.15185925364494324       0.21255506575107574     
  0.15000000596046448        3288.1195250000001       0.31595063209533691       0.17385260760784149       0.16563105583190918       0.18825991451740265     
  0.17499999701976776        3288.1195250000001       0.31739246845245361       0.17904272675514221       0.17408937215805054       0.16427935659885406     
  0.20000000298023224        3288.1195250000001       0.31321948766708374       0.18096671998500824       0.17818604409694672       0.14153848588466644     
  0.22499999403953552        3288.1195250000001       0.30456322431564331       0.18007518351078033       0.17869976162910461       0.12055347859859467     
  0.25000000000000000        3288.1195250000001       0.29238665103912354       0.17678107321262360       0.17628042399883270       0.10158304870128632     
  0.27500000596046448        3288.1195250000001       0.27751651406288147       0.17146578431129456       0.17147958278656006        8.4718137979507446E-002
  0.30000001192092896        3288.1195250000001       0.26066517829895020       0.16448235511779785       0.16477151215076447        6.9939300417900085E-002
  0.32499998807907104        3288.1195250000001       0.24244686961174011       0.15615731477737427       0.15656819939613342        5.7155225425958633E-002
  0.34999999403953552        3288.1195250000001       0.22338986396789551       0.14679177105426788       0.14723011851310730        4.6229526400566101E-002
  0.37500000000000000        3288.1195250000001       0.20394632220268250       0.13666212558746338       0.13707417249679565        3.6999709904193878E-002
  0.40000000596046448        3288.1195250000001       0.18450051546096802       0.12602058053016663       0.12637938559055328        2.9290797188878059E-002
  0.42500001192092896        3288.1195250000001       0.16537560522556305       0.11509561538696289       0.11539135128259659        2.2925063967704773E-002
  0.44999998807907104        3288.1195250000001       0.14683970808982849       0.10409227758646011       0.10432547330856323        1.7728911712765694E-002
  0.47499999403953552        3288.1195250000001       0.12911115586757660        9.3192644417285919E-002   9.3369513750076294E-002   1.3537612743675709E-002
  0.50000000000000000        3288.1195250000001       0.11236318200826645        8.2556217908859253E-002   8.2685567438602448E-002   1.0198424570262432E-002
  0.52499997615814209        3288.1195250000001        9.6728235483169556E-002   7.2320386767387390E-002   7.2411626577377319E-002   7.5724604539573193E-003
  0.55000001192092896        3288.1195250000001        8.2301899790763855E-002   6.2600910663604736E-002   6.2662914395332336E-002   5.5356174707412720E-003
  0.57499998807907104        3288.1195250000001        6.9146521389484406E-002   5.3492508828639984E-002   5.3532999008893967E-002   3.9787814021110535E-003
  0.60000002384185791        3288.1195250000001        5.7294566184282303E-002   4.5069489628076553E-002   4.5094791799783707E-002   2.8074982110410929E-003
  0.62500000000000000        3288.1195250000001        4.6751800924539566E-002   3.7386473268270493E-002   3.7401504814624786E-002   1.9412506371736526E-003
  0.64999997615814209        3288.1195250000001        3.7500299513339996E-002   3.0479164794087410E-002   3.0487572774291039E-002   1.3124643592163920E-003
  0.67500001192092896        3288.1195250000001        2.9501296579837799E-002   2.4365253746509552E-002   2.4369617924094200E-002   8.6533377179875970E-004
  0.69999998807907104        3288.1195250000001        2.2697895765304565E-002   1.9045392051339149E-002   1.9047440961003304E-002   5.5454816902056336E-004
  0.72500002384185791        3288.1195250000001        1.7017733305692673E-002   1.4504278078675270E-002   1.4505109749734402E-002   3.4397977287881076E-004
  0.75000000000000000        3288.1195250000001        1.2375504709780216E-002   1.0711869224905968E-002   1.0712131857872009E-002   2.0538513490464538E-004
  0.77499997615814209        3288.1195250000001        8.6754737421870232E-003   7.6247085817158222E-003   7.6247579418122768E-003   1.1715861910488456E-004
  0.80000001192092896        3288.1195250000001        5.8139129541814327E-003   5.1874038763344288E-003   5.1874122582376003E-003   6.3168467022478580E-005
  0.82499998807907104        3288.1195250000001        3.6815330386161804E-003   3.3342530950903893E-003   3.3342912793159485E-003   3.1696796213509515E-005
  0.85000002384185791        3288.1195250000001        2.1659128833562136E-003   1.9910600967705250E-003   1.9911460112780333E-003   1.4497234587906860E-005
  0.87500000000000000        3288.1195250000001        1.1539772385731339E-003   1.0771653614938259E-003   1.0772901587188244E-003   5.9769099607365206E-006
  0.89999997615814209        3288.1195250000001        5.3457007743418217E-004   5.0775968702509999E-004   5.0789630040526390E-004   2.5033834845089586E-006
  0.92500001192092896        3288.1195250000001        2.0123146532569081E-004   1.9658548990264535E-004   1.9668923050630838E-004   1.8315373608857044E-006
  0.94999998807907104        3288.1195250000001        5.5358705139951780E-005   5.9230573242530227E-005   5.9235790104139596E-005   2.6409554720885353E-006
  0.97500002384185791        3288.1195250000001        1.0155811651202384E-005   1.7452155589126050E-005   1.7271337128477171E-005   4.1706302909005899E-006
   1.0000000000000000        3288.1195250000001       -3.4350268833804876E-006   5.8076311688637361E-006   5.3368435146694537E-006   5.9345675254007801E-006
   9.9999997171806854E-010   4216.0562470000004        3.1740125268697739E-003  -9.7485649166628718E-004  -1.1603357270359993E-003  -1.1321261990815401E-003
   1.3183000246996812E-009   4216.0562470000004        3.3237950410693884E-003  -9.7446754807606339E-004  -1.1871255701407790E-003  -1.1493036290630698E-003
   1.7378000150003459E-009   4216.0562470000004        3.4813589882105589E-003  -9.7164144972339272E-004  -1.2147217057645321E-003  -1.1652196990326047E-003
   2.2908999142146058E-009   4216.0562470000004        3.6472172942012548E-003  -9.6612377092242241E-004  -1.2432737275958061E-003  -1.1795320315286517E-003
   3.0200000278313155E-009   4216.0562470000004        3.8218104746192694E-003  -9.5764116849750280E-004  -1.2729422887787223E-003  -1.1918173404410481E-003
   3.9810998941902653E-009   4216.0562470000004        4.0056444704532623E-003  -9.4589800573885441E-004  -1.3039266923442483E-003  -1.2015732936561108E-003
   5.2481001766579993E-009   4216.0562470000004        4.1992668993771076E-003  -9.3057384947314858E-004  -1.3364659389480948E-003  -1.2082009343430400E-003
   6.9183001549788514E-009   4216.0562470000004        4.4032414443790913E-003  -9.1132411034777761E-004  -1.3708393089473248E-003  -1.2109873350709677E-003
   9.1201002305751899E-009   4216.0562470000004        4.6181827783584595E-003  -8.8777544442564249E-004  -1.4073785860091448E-003  -1.2090884847566485E-003
   1.2023000373062587E-008   4216.0562470000004        4.8447558656334877E-003  -8.5952295921742916E-004  -1.4464749256148934E-003  -1.2015077518299222E-003
   1.5849000334355878E-008   4216.0562470000004        5.0835749134421349E-003  -8.2614267012104392E-004  -1.4885680284351110E-003  -1.1870776070281863E-003
   2.0892999330612838E-008   4216.0562470000004        5.3354362025856972E-003  -7.8715838026255369E-004  -1.5341958496719599E-003  -1.1644237674772739E-003
   2.7542000680114143E-008   4216.0562470000004        5.6010871194303036E-003  -7.4207037687301636E-004  -1.5839628176763654E-003  -1.1319471523165703E-003
   3.6307998385609608E-008   4216.0562470000004        5.8813942596316338E-003  -6.9032859755679965E-004  -1.6385804628953338E-003  -1.0877783643081784E-003
   4.7863000673942224E-008   4216.0562470000004        6.1771897599101067E-003  -6.3135643722489476E-004  -1.6988493734970689E-003  -1.0297629050910473E-003
   6.3096003088958241E-008   4216.0562470000004        6.4894468523561954E-003  -5.6451663840562105E-004  -1.7657052958384156E-003  -9.5539540052413940E-004
   8.3175997644957533E-008   4216.0562470000004        6.8191424943506718E-003  -4.8913503997027874E-004  -1.8402040004730225E-003  -8.6180173093453050E-004
   1.0965000285523274E-007   4216.0562470000004        7.1674049831926823E-003  -4.0446524508297443E-004  -1.9235685467720032E-003  -7.4565463000908494E-004
   1.4453999597208167E-007   4216.0562470000004        7.5352429412305355E-003  -3.0975212575867772E-004  -2.0171378273516893E-003  -6.0321472119539976E-004
   1.9054999711443088E-007   4216.0562470000004        7.9241050407290459E-003  -2.0408612908795476E-004  -2.1225232630968094E-003  -4.3006672058254480E-004
   2.5118998792095226E-007   4216.0562470000004        8.3350827917456627E-003  -8.6609165009576827E-005  -2.2414175327867270E-003  -2.2138454369269311E-004
   3.3112999631157436E-007   4216.0562470000004        8.7696770206093788E-003   4.3693053157767281E-005  -2.3758138995617628E-003   2.8453281629481353E-005
   4.3651999703797628E-007   4216.0562470000004        9.2294206842780113E-003   1.8789540627039969E-004  -2.5279247201979160E-003   3.2577494857832789E-004
   5.7544002629583701E-007   4216.0562470000004        9.7158597782254219E-003   3.4712415072135627E-004  -2.7001814451068640E-003   6.7764020059257746E-004
   7.5857997217099182E-007   4216.0562470000004        1.0230797342956066E-002   5.2263890393078327E-004  -2.8953335713595152E-003   1.0920735076069832E-003
   9.9999999747524271E-007   4216.0562470000004        1.0776077397167683E-002   7.1576709160581231E-004  -3.1163860112428665E-003   1.5779857058078051E-003
   1.3182999509808724E-006   4216.0562470000004        1.1353819631040096E-002   9.2798809055238962E-004  -3.3667006064206362E-003   2.1454377565532923E-003
   1.7377999483869644E-006   4216.0562470000004        1.1966003105044365E-002   1.1607839260250330E-003  -3.6498210392892361E-003   2.8052984271198511E-003
   2.2909000563231530E-006   4216.0562470000004        1.2615267187356949E-002   1.4159410493448377E-003  -3.9698304608464241E-003   3.5701296292245388E-003
   3.0199998946045525E-006   4216.0562470000004        1.3304075226187706E-002   1.6952413134276867E-003  -4.3309661559760571E-003   4.4533759355545044E-003
   3.9810997805034276E-006   4216.0562470000004        1.4035273343324661E-002   2.0006727427244186E-003  -4.7378554008901119E-003   5.4699997417628765E-003
   5.2481000238913111E-006   4216.0562470000004        1.4812024310231209E-002   2.3344147484749556E-003  -5.1954691298305988E-003   6.6365022212266922E-003
   6.9183001869532745E-006   4216.0562470000004        1.5637734904885292E-002   2.6988070458173752E-003  -5.7090269401669502E-003   7.9708360135555267E-003
   9.1201000032015145E-006   4216.0562470000004        1.6516245901584625E-002   3.0964300967752934E-003  -6.2840399332344532E-003   9.4926934689283371E-003
   1.2022999726468697E-005   4216.0562470000004        1.7451869323849678E-002   3.5301309544593096E-003  -6.9262511096894741E-003   1.1223610490560532E-002
   1.5849000192247331E-005   4216.0562470000004        1.8449045717716217E-002   4.0028467774391174E-003  -7.6412386260926723E-003   1.3186191208660603E-002
   2.0892999600619078E-005   4216.0562470000004        1.9513370469212532E-002   4.5180912129580975E-003  -8.4349699318408966E-003   1.5406017191708088E-002
   2.7542000680114143E-005   4216.0562470000004        2.0650755614042282E-002   5.0795478746294975E-003  -9.3129677698016167E-003   1.7909869551658630E-002
   3.6307999835116789E-005   4216.0562470000004        2.1868243813514709E-002   5.6914486922323704E-003  -1.0280598886311054E-002   2.0727189257740974E-002
   4.7862999053904787E-005   4216.0562470000004        2.3173518478870392E-002   6.3583152368664742E-003  -1.1342293582856655E-002   2.3888655006885529E-002
   6.3095998484641314E-005   4216.0562470000004        2.4575857445597649E-002   7.0854108780622482E-003  -1.2501781806349754E-002   2.7427937835454941E-002
   8.3175997133366764E-005   4216.0562470000004        2.6085780933499336E-002   7.8785335645079613E-003  -1.3761162757873535E-002   3.1380258500576019E-002
   1.0964999819407240E-004   4216.0562470000004        2.7716051787137985E-002   8.7444838136434555E-003  -1.5120880678296089E-002   3.5784065723419189E-002
   1.4453999756369740E-004   4216.0562470000004        2.9480790719389915E-002   9.6905408427119255E-003  -1.6577953472733498E-002   4.0677513927221298E-002
   1.9054999575018883E-004   4216.0562470000004        3.1398680061101913E-002   1.0726097039878368E-002  -1.8127284944057465E-002   4.6105645596981049E-002
   2.5119000929407775E-004   4216.0562470000004        3.3489737659692764E-002   1.1860829778015614E-002  -1.9757384434342384E-002   5.2109368145465851E-002
   3.3112999517470598E-004   4216.0562470000004        3.5779882222414017E-002   1.3107047416269779E-002  -2.1452054381370544E-002   5.8735515922307968E-002
   4.3652000022120774E-004   4216.0562470000004        3.8300156593322754E-002   1.4479133300483227E-002  -2.3187169805169106E-002   6.6031083464622498E-002
   5.7544000446796417E-004   4216.0562470000004        4.1087832301855087E-002   1.5993980690836906E-002  -2.4928560480475426E-002   7.4041612446308136E-002
   7.5857999036088586E-004   4216.0562470000004        4.4189397245645523E-002   1.7672436311841011E-002  -2.6630405336618423E-002   8.2813672721385956E-002
   1.0000000474974513E-003   4216.0562470000004        4.7661367803812027E-002   1.9539548084139824E-002  -2.8231393545866013E-002   9.2389248311519623E-002
   1.3183000264689326E-003   4216.0562470000004        5.1574237644672394E-002   2.1626502275466919E-002  -2.9651829972863197E-002  0.10280671715736389     
   1.7377999611198902E-003   4216.0562470000004        5.6012656539678574E-002   2.3970600217580795E-002  -3.0788397416472435E-002  0.11408913880586624     
   2.2909000981599092E-003   4216.0562470000004        6.1084635555744171E-002   2.6620080694556236E-002  -3.1511016190052032E-002  0.12625296413898468     
   3.0199999455362558E-003   4216.0562470000004        6.6919788718223572E-002   2.9633333906531334E-002  -3.1655758619308472E-002  0.13928489387035370     
   3.9810999296605587E-003   4216.0562470000004        7.3677860200405121E-002   3.3083811402320862E-002  -3.1020294874906540E-002  0.15314126014709473     
   5.2481000311672688E-003   4216.0562470000004        8.1553131341934204E-002   3.7063252180814743E-002  -2.9358074069023132E-002  0.16773284971714020     
   6.9182999432086945E-003   4216.0562470000004        9.0777531266212463E-002   4.1685033589601517E-002  -2.6374369859695435E-002  0.18290483951568604     
   9.1201001778244972E-003   4216.0562470000004       0.10162401944398880        4.7088827937841415E-002  -2.1724775433540344E-002  0.19841612875461578     
   1.2023000046610832E-002   4216.0562470000004       0.11440401524305344        5.3443968296051025E-002  -1.5019133687019348E-002  0.21390959620475769     
   1.5848999843001366E-002   4216.0562470000004       0.12944845855236053        6.0947045683860779E-002  -5.8396002277731895E-003  0.22886884212493896     
   2.0893000066280365E-002   4216.0562470000004       0.14709191024303436        6.9824017584323883E-002   6.2370994128286839E-003  0.24258996546268463     
   2.7542000636458397E-002   4216.0562470000004       0.16759957373142242        8.0307483673095703E-002   2.1577669307589531E-002  0.25411844253540039     
   3.6308001726865768E-002   4216.0562470000004       0.19107232987880707        9.2606030404567719E-002   4.0410965681076050E-002  0.26221245527267456     
   4.7862999141216278E-002   4216.0562470000004       0.21725769340991974       0.10682633519172668        6.2684379518032074E-002  0.26531201601028442     
   6.3096001744270325E-002   4216.0562470000004       0.24528962373733521       0.12285178154706955        8.7885066866874695E-002  0.26157611608505249     
   8.3176001906394958E-002   4216.0562470000004       0.27328729629516602       0.14012224972248077       0.11478158086538315       0.24903728067874908     
  0.10000000149011612        4216.0562470000004       0.29034712910652161       0.15171933174133301       0.13260303437709808       0.23491369187831879     
  0.12500000000000000        4216.0562470000004       0.30690833926200867       0.16477717459201813       0.15249340236186981       0.21111406385898590     
  0.15000000596046448        4216.0562470000004       0.31486368179321289       0.17348344624042511       0.16587355732917786       0.18631994724273682     
  0.17499999701976776        4216.0562470000004       0.31589636206626892       0.17842890322208405       0.17396077513694763       0.16207394003868103     
  0.20000000298023224        4216.0562470000004       0.31136944890022278       0.18012396991252899       0.17772096395492554       0.13924033939838409     
  0.22499999403953552        4216.0562470000004       0.30242019891738892       0.17902621626853943       0.17793992161750793       0.11828643828630447     
  0.25000000000000000        4216.0562470000004       0.29001349210739136       0.17555329203605652       0.17527064681053162        9.9432028830051422E-002
  0.27500000596046448        4216.0562470000004       0.27497515082359314       0.17008942365646362       0.17026525735855103        8.2737557590007782E-002
  0.30000001192092896        4216.0562470000004       0.25801479816436768       0.16298910975456238       0.16339696943759918        6.8160094320774078E-002
  0.32499998807907104        4216.0562470000004       0.23974257707595825       0.15457913279533386       0.15507574379444122        5.5590607225894928E-002
  0.34999999403953552        4216.0562470000004       0.22068172693252563       0.14515994489192963       0.14565934240818024        4.4879686087369919E-002
  0.37500000000000000        4216.0562470000004       0.20127891004085541       0.13500657677650452       0.13546144962310791        3.5855680704116821E-002
  0.40000000596046448        4216.0562470000004       0.18191245198249817       0.12436923384666443       0.12475763261318207        2.8337517753243446E-002
  0.42500001192092896        4216.0562470000004       0.16289955377578735       0.11347393691539764       0.11378981173038483        2.2143792361021042E-002
  0.44999998807907104        4216.0562470000004       0.14450234174728394       0.10252294689416885       0.10276963561773300        1.7099104821681976E-002
  0.47499999403953552        4216.0562470000004       0.12693327665328979        9.1695278882980347E-002   9.1881059110164642E-002   1.3038340024650097E-002
  0.50000000000000000        4216.0562470000004       0.11036002635955811        8.1147223711013794E-002   8.1282354891300201E-002   9.8093869164586067E-003
  0.52499997615814209        4216.0562470000004        9.4909757375717163E-002   7.1012854576110840E-002   7.1107797324657440E-002   7.2747063823044300E-003
  0.55000001192092896        4216.0562470000004        8.0673158168792725E-002   6.1404623091220856E-002   6.1468977481126785E-002   5.3119892254471779E-003
  0.57499998807907104        4216.0562470000004        6.7708112299442291E-002   5.2413988858461380E-002   5.2455954253673553E-002   3.8141638506203890E-003
  0.60000002384185791        4216.0562470000004        5.6043092161417007E-002   4.4112127274274826E-002   4.4138345867395401E-002   2.6889021974056959E-003
  0.62500000000000000        4216.0562470000004        4.5680381357669830E-002   3.6550670862197876E-002   3.6566272377967834E-002   1.8577801529318094E-003
  0.64999997615814209        4216.0562470000004        3.6599066108465195E-002   2.9762586578726768E-002   2.9771346598863602E-002   1.2551936088129878E-003
  0.67500001192092896        4216.0562470000004        2.8757924214005470E-002   2.3763079196214676E-002   2.3767659440636635E-002   8.2712672883644700E-004
  0.69999998807907104        4216.0562470000004        2.2098153829574585E-002   1.8550628796219826E-002   1.8552811816334724E-002   5.2984291687607765E-004
  0.72500002384185791        4216.0562470000004        1.6546001657843590E-002   1.4108113013207912E-002   1.4109024778008461E-002   3.2855771132744849E-004
  0.75000000000000000        4216.0562470000004        1.2015313841402531E-002   1.0404042899608612E-002   1.0404353961348534E-002   1.9613966287579387E-004
  0.77499997615814209        4216.0562470000004        8.4100142121315002E-003   7.3939240537583828E-003   7.3939999565482140E-003   1.1187510972376913E-004
  0.80000001192092896        4216.0562470000004        5.6265420280396938E-003   5.0217523239552975E-003   5.0217742100358009E-003   6.0323935031192377E-005
  0.82499998807907104        4216.0562470000004        3.5562482662498951E-003   3.2216580584645271E-003   3.2217013649642467E-003   3.0284361855592579E-005
  0.85000002384185791        4216.0562470000004        2.0878075156360865E-003   1.9197278888896108E-003   1.9198133377358317E-003   1.3878292520530522E-005
  0.87500000000000000        4216.0562470000004        1.1096546659246087E-003   1.0360379237681627E-003   1.0361577151343226E-003   5.7616857702669222E-006
  0.89999997615814209        4216.0562470000004        5.1252020057290792E-004   4.8695734585635364E-004   4.8708540271036327E-004   2.4588841824879637E-006
  0.92500001192092896        4216.0562470000004        1.9215331121813506E-004   1.8782836559694260E-004   1.8792072660289705E-004   1.8147405853596865E-006
  0.94999998807907104        4216.0562470000004        5.2413550292840227E-005   5.6216529628727585E-005   5.6208900787169114E-005   2.5543315587128745E-006
  0.97500002384185791        4216.0562470000004        9.1182091637165286E-006   1.6154819604707882E-005   1.5962299585225992E-005   3.9367873796436470E-006
   1.0000000000000000        4216.0562470000004       -4.2138135540881194E-006   4.6009618017706089E-006   4.1238731682824437E-006   5.4869483392394613E-006
   9.9999997171806854E-010   5405.8650060000000        3.1818260904401541E-003  -9.7451161127537489E-004  -1.1611267691478133E-003  -1.1689484817907214E-003
   1.3183000246996812E-009   5405.8650060000000        3.3320221118628979E-003  -9.7397842910140753E-004  -1.1881514219567180E-003  -1.1859212536364794E-003
   1.7378000150003459E-009   5405.8650060000000        3.4900240134447813E-003  -9.7099388949573040E-004  -1.2160299811512232E-003  -1.2014408130198717E-003
   2.2908999142146058E-009   5405.8650060000000        3.6563454195857048E-003  -9.6530234441161156E-004  -1.2449207715690136E-003  -1.2151281116530299E-003
   3.0200000278313155E-009   5405.8650060000000        3.8314291741698980E-003  -9.5662934472784400E-004  -1.2749932939186692E-003  -1.2265180703252554E-003
   3.9810998941902653E-009   5405.8650060000000        4.0157823823392391E-003  -9.4467785675078630E-004  -1.3064577942714095E-003  -1.2350598117336631E-003
   5.2481001766579993E-009   5405.8650060000000        4.2099556885659695E-003  -9.2912605032324791E-004  -1.3395652640610933E-003  -1.2400981504470110E-003
   6.9183001549788514E-009   5405.8650060000000        4.4145132414996624E-003  -9.0962776448577642E-004  -1.3746087206527591E-003  -1.2408561306074262E-003
   9.1201002305751899E-009   5405.8650060000000        4.6300725080072880E-003  -8.8580796727910638E-004  -1.4119355473667383E-003  -1.2364162830635905E-003
   1.2023000373062587E-008   5405.8650060000000        4.8573012463748455E-003  -8.5726013639941812E-004  -1.4519542455673218E-003  -1.2256975751370192E-003
   1.5849000334355878E-008   5405.8650060000000        5.0968159921467304E-003  -8.2355819176882505E-004  -1.4951237244531512E-003  -1.2074381811544299E-003
   2.0892999330612838E-008   5405.8650060000000        5.3494148887693882E-003  -7.8422407386824489E-004  -1.5420037088915706E-003  -1.1801548535004258E-003
   2.7542000680114143E-008   5405.8650060000000        5.6158499792218208E-003  -7.3875574162229896E-004  -1.5932227252051234E-003  -1.1421267408877611E-003
   3.6307998385609608E-008   5405.8650060000000        5.8969892561435699E-003  -6.8660068791359663E-004  -1.6495190793648362E-003  -1.0913459118455648E-003
   4.7863000673942224E-008   5405.8650060000000        6.1936695128679276E-003  -6.2717974651604891E-004  -1.7117224633693695E-003  -1.0255048982799053E-003
   6.3096003088958241E-008   5405.8650060000000        6.5068672411143780E-003  -5.5985274957492948E-004  -1.7808006377890706E-003  -9.4192451797425747E-004
   8.3175997644957533E-008   5405.8650060000000        6.8375635892152786E-003  -4.8394262557849288E-004  -1.8578444141894579E-003  -8.3753914805129170E-004
   1.0965000285523274E-007   5405.8650060000000        7.1868919767439365E-003  -3.9869954343885183E-004  -1.9441149197518826E-003  -7.0880557177588344E-004
   1.4453999597208167E-007   5405.8650060000000        7.5558652170002460E-003  -3.0336491181515157E-004  -2.0409906283020973E-003  -5.5175332818180323E-004
   1.9054999711443088E-007   5405.8650060000000        7.9459389671683311E-003  -1.9702489953488111E-004  -2.1501290611922741E-003  -3.6169704981148243E-004
   2.5118998792095226E-007   5405.8650060000000        8.3582093939185143E-003  -7.8817487519700080E-005  -2.2732664365321398E-003  -1.3353374379221350E-004
   3.3112999631157436E-007   5405.8650060000000        8.7941838428378105E-003   5.2276493079261854E-005  -2.4124460760504007E-003   1.3867528468836099E-004
   4.3651999703797628E-007   5405.8650060000000        9.2554055154323578E-003   1.9733712542802095E-004  -2.5699310936033726E-003   4.6160095371305943E-004
   5.7544002629583701E-007   5405.8650060000000        9.7434269264340401E-003   3.5749626113101840E-004  -2.7482048608362675E-003   8.4266869816929102E-004
   7.5857997217099182E-007   5405.8650060000000        1.0260062292218208E-002   5.3401984041556716E-004  -2.9500701930373907E-003   1.2903058668598533E-003
   9.9999999747524271E-007   5405.8650060000000        1.0807165876030922E-002   7.2824233211576939E-004  -3.1785850878804922E-003   1.8138504819944501E-003
   1.3182999509808724E-006   5405.8650060000000        1.1386870406568050E-002   9.4165076734498143E-004  -3.4371649380773306E-003   2.4238291662186384E-003
   1.7377999483869644E-006   5405.8650060000000        1.2001169845461845E-002   1.1757356114685535E-003  -3.7293997593224049E-003   3.1315824016928673E-003
   2.2909000563231530E-006   5405.8650060000000        1.2652719393372536E-002   1.4322933275252581E-003  -4.0594213642179966E-003   3.9502093568444252E-003
   3.0199998946045525E-006   5405.8650060000000        1.3344003818929195E-002   1.7131165368482471E-003  -4.4315052218735218E-003   4.8936880193650723E-003
   3.9810997805034276E-006   5405.8650060000000        1.4077889733016491E-002   2.0202051382511854E-003  -4.8503079451620579E-003   5.9775509871542454E-003
   5.2481000238913111E-006   5405.8650060000000        1.4857567846775055E-002   2.3557529784739017E-003  -5.3208204917609692E-003   7.2188959456980228E-003
   6.9183001869532745E-006   5405.8650060000000        1.5686476603150368E-002   2.7221154887229204E-003  -5.8482657186686993E-003   8.6362855508923531E-003
   9.1201000032015145E-006   5405.8650060000000        1.6568487510085106E-002   3.1218915246427059E-003  -6.4381398260593414E-003   1.0250041261315346E-002
   1.2022999726468697E-005   5405.8650060000000        1.7507964745163918E-002   3.5579490941017866E-003  -7.0961476303637028E-003   1.2082343921065331E-002
   1.5849000192247331E-005   5405.8650060000000        1.8509387969970703E-002   4.0332488715648651E-003  -7.8277932479977608E-003   1.4156404882669449E-002
   2.0892999600619078E-005   5405.8650060000000        1.9578419625759125E-002   4.5513333752751350E-003  -8.6389426141977310E-003   1.6498466953635216E-002
   2.7542000680114143E-005   5405.8650060000000        2.0721040666103363E-002   5.1159178838133812E-003  -9.5349671319127083E-003   1.9135914742946625E-002
   3.6307999835116789E-005   5405.8650060000000        2.1944375708699226E-002   5.7312734425067902E-003  -1.0521035641431808E-002   2.2098796442151070E-002
   4.7862999053904787E-005   5405.8650060000000        2.3256208747625351E-002   6.4019663259387016E-003  -1.1601309292018414E-002   2.5418305769562721E-002
   6.3095998484641314E-005   5405.8650060000000        2.4665929377079010E-002   7.1333129890263081E-003  -1.2779183685779572E-002   2.9128601774573326E-002
   8.3175997133366764E-005   5405.8650060000000        2.6184203103184700E-002   7.9311728477478027E-003  -1.4056330546736717E-002   3.3265281468629837E-002
   1.0964999819407240E-004   5405.8650060000000        2.7823952957987785E-002   8.8024195283651352E-003  -1.5432674437761307E-002   3.7867084145545959E-002
   1.4453999756369740E-004   5405.8650060000000        2.9599491506814957E-002   9.7544193267822266E-003  -1.6904583200812340E-002   4.2972173541784286E-002
   1.9054999575018883E-004   5405.8650060000000        3.1529732048511505E-002   1.0796668939292431E-002  -1.8466200679540634E-002   4.8625603318214417E-002
   2.5119000929407775E-004   5405.8650060000000        3.3634949475526810E-002   1.1938962154090405E-002  -2.0105103030800819E-002   5.4867736995220184E-002
   3.3112999517470598E-004   5405.8650060000000        3.5941377282142639E-002   1.3193752616643906E-002  -2.1804003044962883E-002   6.1744682490825653E-002
   4.3652000022120774E-004   5405.8650060000000        3.8480412214994431E-002   1.4575590379536152E-002  -2.3537507280707359E-002   6.9302193820476532E-002
   5.7544000446796417E-004   5405.8650060000000        4.1289716958999634E-002   1.6101559624075890E-002  -2.5269977748394012E-002   7.7583894133567810E-002
   7.5857999036088586E-004   5405.8650060000000        4.4416230171918869E-002   1.7792729660868645E-002  -2.6953922584652901E-002   8.6633756756782532E-002
   1.0000000474974513E-003   5405.8650060000000        4.7916959971189499E-002   1.9674405455589294E-002  -2.8526177629828453E-002   9.6490122377872467E-002
   1.3183000264689326E-003   5405.8650060000000        5.1862910389900208E-002   2.1778054535388947E-002  -2.9905008152127266E-002  0.10718662291765213     
   1.7377999611198902E-003   5405.8650060000000        5.6339226663112640E-002   2.4141276255249977E-002  -3.0984973534941673E-002  0.11873995512723923     
   2.2909000981599092E-003   5405.8650060000000        6.1454396694898605E-002   2.6812635362148285E-002  -3.1633798032999039E-002  0.13115866482257843     
   3.0199999455362558E-003   5405.8650060000000        6.7338354885578156E-002   2.9850818216800690E-002  -3.1685527414083481E-002  0.14441934227943420     
   3.9810999296605587E-003   5405.8650060000000        7.4150927364826202E-002   3.3329527825117111E-002  -3.0936136841773987E-002  0.15846592187881470     
   5.2481000311672688E-003   5405.8650060000000        8.2086056470870972E-002   3.7340629845857620E-002  -2.9138060286641121E-002  0.17319422960281372     
   6.9182999432086945E-003   5405.8650060000000        9.1374628245830536E-002   4.1997399181127548E-002  -2.5996707379817963E-002  0.18843175470829010     
   9.1201001778244972E-003   5405.8650060000000       0.10228750109672546        4.7439008951187134E-002  -2.1169574931263924E-002  0.20391717553138733     
   1.2023000046610832E-002   5405.8650060000000       0.11513240635395050        5.3833659738302231E-002  -1.4270964078605175E-002  0.21927109360694885     
   1.5848999843001366E-002   5405.8650060000000       0.13023427128791809        6.1375796794891357E-002  -4.8911147750914097E-003  0.23395402729511261     
   2.0893000066280365E-002   5405.8650060000000       0.14791847765445709        7.0287741720676422E-002   7.3806773871183395E-003  0.24724015593528748     
   2.7542000636458397E-002   5405.8650060000000       0.16843689978122711        8.0796271562576294E-002   2.2892871871590614E-002  0.25815793871879578     
   3.6308001726865768E-002   5405.8650060000000       0.19187195599079132        9.3101158738136292E-002   4.1849937289953232E-002  0.26545867323875427     
   4.7862999141216278E-002   5405.8650060000000       0.21794712543487549       0.10729639232158661        6.4169056713581085E-002  0.26759409904479980     
   6.3096001744270325E-002   5405.8650060000000       0.24576789140701294       0.12324830144643784        8.9303657412528992E-002  0.26276320219039917     
   8.3176001906394958E-002   5405.8650060000000       0.27342453598976135       0.14037586748600006       0.11599013209342957       0.24907909333705902     
  0.10000000149011612        5405.8650060000000       0.29017427563667297       0.15182830393314362       0.13358020782470703       0.23422564566135406     
  0.12500000000000000        5405.8650060000000       0.30627074837684631       0.16464963555335999       0.15309052169322968       0.20965941250324249     
  0.15000000596046448        5405.8650060000000       0.31378555297851562       0.17311154305934906       0.16608758270740509       0.18439912796020508     
  0.17499999701976776        5405.8650060000000       0.31442156434059143       0.17781893908977509       0.17381367087364197       0.15991249680519104     
  0.20000000298023224        5405.8650060000000       0.30955272912979126       0.17929196357727051       0.17724779248237610       0.13700352609157562     
  0.22499999403953552        5405.8650060000000       0.30032169818878174       0.17799490690231323       0.17718225717544556       0.11609145253896713     
  0.25000000000000000        5405.8650060000000       0.28769478201866150       0.17434979975223541       0.17427271604537964        9.7358301281929016E-002
  0.27500000596046448        5405.8650060000000       0.27249678969383240       0.16874353587627411       0.16907154023647308        8.0835171043872833E-002
  0.30000001192092896        5405.8650060000000       0.25543439388275146       0.16153183579444885       0.16205078363418579        6.6456690430641174E-002
  0.32499998807907104        5405.8650060000000       0.23711358010768890       0.15304167568683624       0.15361821651458740        5.4097030311822891E-002
  0.34999999403953552        5405.8650060000000       0.21805264055728912       0.14357277750968933       0.14412882924079895        4.3594602495431900E-002
  0.37500000000000000        5405.8650060000000       0.19869267940521240       0.13339869678020477       0.13389314711093903        3.4769251942634583E-002
  0.40000000596046448        5405.8650060000000       0.17940627038478851       0.12276764959096909       0.12318328022956848        2.7434345334768295E-002
  0.42500001192092896        5405.8650060000000       0.16050469875335693       0.11190320551395416       0.11223752796649933        2.1405210718512535E-002
  0.44999998807907104        5405.8650060000000       0.14224423468112946       0.10100484639406204       0.10126384347677231        1.6504947096109390E-002
  0.47499999403953552        5405.8650060000000       0.12483165413141251        9.0248592197895050E-002   9.0442448854446411E-002   1.2568249367177486E-002
  0.50000000000000000        5405.8650060000000       0.10842918604612350        7.9787574708461761E-002   7.9927936196327209E-002   9.4437673687934875E-003
  0.52499997615814209        5405.8650060000000        9.3158893287181854E-002   6.9752633571624756E-002   6.9850921630859375E-002   6.9953622296452522E-003
  0.55000001192092896        5405.8650060000000        7.9106748104095459E-002   6.0253016650676727E-002   6.0319475829601288E-002   5.1025296561419964E-003
  0.57499998807907104        5405.8650060000000        6.6326327621936798E-002   5.1377017050981522E-002   5.1420297473669052E-002   3.6602076143026352E-003
  0.60000002384185791        5405.8650060000000        5.4842282086610794E-002   4.3192770332098007E-002   4.3219808489084244E-002   2.5781393051147461E-003
  0.62500000000000000        5405.8650060000000        4.4653553515672684E-002   3.5749055445194244E-002   3.5765163600444794E-002   1.7799178604036570E-003
  0.64999997615814209        5405.8650060000000        3.5736393183469772E-002   2.9076199978590012E-002   2.9085274785757065E-002   1.2018264969810843E-003
  0.67500001192092896        5405.8650060000000        2.8047265484929085E-002   2.3187041282653809E-002   2.3191817104816437E-002   7.9155381536111236E-004
  0.69999998807907104        5405.8650060000000        2.1525563672184944E-002   1.8077995628118515E-002   1.8080297857522964E-002   5.0685484893620014E-004
  0.72500002384185791        5405.8650060000000        1.6096256673336029E-002   1.3730216771364212E-002   1.3731202110648155E-002   3.1421243329532444E-004
  0.75000000000000000        5405.8650060000000        1.1672418564558029E-002   1.0110863484442234E-002   1.0111217387020588E-002   1.8754004850052297E-004
  0.77499997615814209        5405.8650060000000        8.1577058881521225E-003   7.1744821034371853E-003   7.1745826862752438E-003   1.0695921810111031E-004
  0.80000001192092896        5405.8650060000000        5.4487604647874832E-003   4.8645227216184139E-003   4.8645571805536747E-003   5.7675293646752834E-005
  0.82499998807907104        5405.8650060000000        3.4376024268567562E-003   3.1149960123002529E-003   3.1150437425822020E-003   2.8966849640710279E-005
  0.85000002384185791        5405.8650060000000        2.0139988046139479E-003   1.8523009493947029E-003   1.8523856997489929E-003   1.3297832992975600E-005
  0.87500000000000000        5405.8650060000000        1.0678720427677035E-003   9.9725695326924324E-004   9.9737197160720825E-004   5.5550904107803944E-006
  0.89999997615814209        5405.8650060000000        4.9179245252162218E-004   4.6739599201828241E-004   4.6751592890359461E-004   2.4086364192044130E-006
  0.92500001192092896        5405.8650060000000        1.8364762945566326E-004   1.7961791309062392E-004   1.7969954933505505E-004   1.7874797322292579E-006
  0.94999998807907104        5405.8650060000000        4.9664671678328887E-005   5.3396561270346865E-005   5.3377039876068011E-005   2.4601347377029015E-006
  0.97500002384185791        5405.8650060000000        8.1563275671214797E-006   1.4942392226657830E-005   1.4739394828211516E-005   3.7061272450955585E-006
   1.0000000000000000        5405.8650060000000       -4.9192503865924664E-006   3.4878319183917483E-006   3.0058088213991141E-006   5.0623671086214017E-006
   9.9999997171806854E-010   6931.4484320000001        3.1894908752292395E-003  -9.7416678909212351E-004  -1.1620101286098361E-003  -1.2053968384861946E-003
   1.3183000246996812E-009   6931.4484320000001        3.3400927204638720E-003  -9.7349181305617094E-004  -1.1892849579453468E-003  -1.2220817152410746E-003
   1.7378000150003459E-009   6931.4484320000001        3.4985239617526531E-003  -9.7035150974988937E-004  -1.2174637522548437E-003  -1.2371080229058862E-003
   2.2908999142146058E-009   6931.4484320000001        3.6653000861406326E-003  -9.6448906697332859E-004  -1.2467131018638611E-003  -1.2500586453825235E-003
   3.0200000278313155E-009   6931.4484320000001        3.8408653344959021E-003  -9.5562887145206332E-004  -1.2772121699526906E-003  -1.2604244984686375E-003
   3.9810998941902653E-009   6931.4484320000001        4.0257284417748451E-003  -9.4347255071625113E-004  -1.3091820292174816E-003  -1.2676040641963482E-003
   5.2481001766579993E-009   6931.4484320000001        4.2204414494335651E-003  -9.2769693583250046E-004  -1.3428861275315285E-003  -1.2708838330581784E-003
   6.9183001549788514E-009   6931.4484320000001        4.4255713000893593E-003  -9.0795429423451424E-004  -1.3786315685138106E-003  -1.2694199103862047E-003
   9.1201002305751899E-009   6931.4484320000001        4.6417373232543468E-003  -8.8386813877150416E-004  -1.4167812187224627E-003  -1.2622184585779905E-003
   1.2023000373062587E-008   6931.4484320000001        4.8696096055209637E-003  -8.5502990987151861E-004  -1.4577613910660148E-003  -1.2481110170483589E-003
   1.5849000334355878E-008   6931.4484320000001        5.1098065450787544E-003  -8.2101201405748725E-004  -1.5020505525171757E-003  -1.2257386697456241E-003
   2.0892999330612838E-008   6931.4484320000001        5.3631300106644630E-003  -7.8133400529623032E-004  -1.5502305468544364E-003  -1.1935051297768950E-003
   2.7542000680114143E-008   6931.4484320000001        5.6303343735635281E-003  -7.3549192165955901E-004  -1.6029539983719587E-003  -1.1495643993839622E-003
   3.6307998385609608E-008   6931.4484320000001        5.9122908860445023E-003  -6.8293063668534160E-004  -1.6609861049801111E-003  -1.0917664039880037E-003
   4.7863000673942224E-008   6931.4484320000001        6.2098391354084015E-003  -6.2306865584105253E-004  -1.7251857789233327E-003  -1.0176459327340126E-003
   6.3096003088958241E-008   6931.4484320000001        6.5239607356488705E-003  -5.5526301730424166E-004  -1.7965530278161168E-003  -9.2434632824733853E-004
   8.3175997644957533E-008   6931.4484320000001        6.8556396290659904E-003  -4.7883347724564373E-004  -1.8762134714052081E-003  -8.0860609887167811E-004
   1.0965000285523274E-007   6931.4484320000001        7.2060148231685162E-003  -3.9302694494836032E-004  -1.9654664210975170E-003  -6.6666182829067111E-004
   1.4453999597208167E-007   6931.4484320000001        7.5761028565466404E-003  -2.9708156944252551E-004  -2.0657293498516083E-003  -4.9430760554969311E-004
   1.9054999711443088E-007   6931.4484320000001        7.9673659056425095E-003  -1.9007916853297502E-004  -2.1787052974104881E-003  -2.8658358496613801E-004
   2.5118998792095226E-007   6931.4484320000001        8.3809057250618935E-003  -7.1153903263621032E-005  -2.3061740212142467E-003  -3.8106179999886081E-005
   3.3112999631157436E-007   6931.4484320000001        8.8182371109724045E-003   6.0718208260368556E-005  -2.4502275045961142E-003   2.5738443946465850E-004
   4.3651999703797628E-007   6931.4484320000001        9.2809097841382027E-003   2.0662239694502205E-004  -2.6131791528314352E-003   6.0690531972795725E-004
   5.7544002629583701E-007   6931.4484320000001        9.7704865038394928E-003   3.6769598955288529E-004  -2.7975623961538076E-003   1.0182502446696162E-003
   7.5857997217099182E-007   6931.4484320000001        1.0288788937032223E-002   5.4521119454875588E-004  -3.0062322039157152E-003   1.5002519357949495E-003
   9.9999999747524271E-007   6931.4484320000001        1.0837685316801071E-002   7.4050924740731716E-004  -3.2422975637018681E-003   2.0626764744520187E-003
   1.3182999509808724E-006   6931.4484320000001        1.1419318616390228E-002   9.5508509548380971E-004  -3.5092246253043413E-003   2.7165168430656195E-003
   1.7377999483869644E-006   6931.4484320000001        1.2035697698593140E-002   1.1904371203854680E-003  -3.8106471765786409E-003   3.4735843073576689E-003
   2.2909000563231530E-006   6931.4484320000001        1.2689495459198952E-002   1.4483719132840633E-003  -4.1507431305944920E-003   4.3475129641592503E-003
   3.0199998946045525E-006   6931.4484320000001        1.3383214361965656E-002   1.7306924564763904E-003  -4.5338212512433529E-003   5.3528104908764362E-003
   3.9810997805034276E-006   6931.4484320000001        1.4119745232164860E-002   2.0394111052155495E-003  -4.9645644612610340E-003   6.5055731683969498E-003
   5.2481000238913111E-006   6931.4484320000001        1.4902302995324135E-002   2.3767349775880575E-003  -5.4479786194860935E-003   7.8234877437353134E-003
   6.9183001869532745E-006   6931.4484320000001        1.5734357759356499E-002   2.7450355701148510E-003  -5.9892851859331131E-003   9.3257147818803787E-003
   9.1201000032015145E-006   6931.4484320000001        1.6619816422462463E-002   3.1469294335693121E-003  -6.5939594060182571E-003   1.1033192276954651E-002
   1.2022999726468697E-005   6931.4484320000001        1.7563084140419960E-002   3.5853055305778980E-003  -7.2676609270274639E-003   1.2968731112778187E-002
   1.5849000192247331E-005   6931.4484320000001        1.8568692728877068E-002   4.0631475858390331E-003  -8.0158133059740067E-003   1.5156126581132412E-002
   2.0892999600619078E-005   6931.4484320000001        1.9642362371087074E-002   4.5840269885957241E-003  -8.8441763073205948E-003   1.7622258514165878E-002
   2.7542000680114143E-005   6931.4484320000001        2.0790141075849533E-002   5.1516909152269363E-003  -9.7579602152109146E-003   2.0395081490278244E-002
   3.6307999835116789E-005   6931.4484320000001        2.2019239142537117E-002   5.7704481296241283E-003  -1.0762128047645092E-002   2.3505218327045441E-002
   4.7862999053904787E-005   6931.4484320000001        2.3337531834840775E-002   6.4449082128703594E-003  -1.1860566213726997E-002   2.6984332129359245E-002
   6.3095998484641314E-005   6931.4484320000001        2.4754531681537628E-002   7.1804407052695751E-003  -1.3056327588856220E-002   3.0867027118802071E-002
   8.3175997133366764E-005   6931.4484320000001        2.6281034573912621E-002   7.9829655587673187E-003  -1.4350651763379574E-002   3.5189207643270493E-002
   1.0964999819407240E-004   6931.4484320000001        2.7930127456784248E-002   8.8594295084476471E-003  -1.5742935240268707E-002   3.9989832788705826E-002
   1.4453999756369740E-004   6931.4484320000001        2.9716309159994125E-002   9.8172817379236221E-003  -1.7228895798325539E-002   4.5307006686925888E-002
   1.9054999575018883E-004   6931.4484320000001        3.1658723950386047E-002   1.0866123251616955E-002  -1.8801908940076828E-002   5.1185689866542816E-002
   2.5119000929407775E-004   6931.4484320000001        3.3777892589569092E-002   1.2015862390398979E-002  -2.0448626950383186E-002   5.7665601372718811E-002
   3.3112999517470598E-004   6931.4484320000001        3.6100357770919800E-002   1.3279094360768795E-002  -2.2150678560137749E-002   6.4791992306709290E-002
   4.3652000022120774E-004   6931.4484320000001        3.8657858967781067E-002   1.4670532196760178E-002  -2.3881411179900169E-002   7.2609238326549530E-002
   5.7544000446796417E-004   6931.4484320000001        4.1488450020551682E-002   1.6207447275519371E-002  -2.5603739544749260E-002   8.1158906221389771E-002
   7.5857999036088586E-004   6931.4484320000001        4.4639501720666885E-002   1.7911126837134361E-002  -2.7268536388874054E-002   9.0482167899608612E-002
   1.0000000474974513E-003   6931.4484320000001        4.8168491572141647E-002   1.9807120785117149E-002  -2.8810823336243629E-002  0.10061360895633698     
   1.3183000264689326E-003   6931.4484320000001        5.2146922796964645E-002   2.1927174180746078E-002  -3.0146887525916100E-002  0.11158189177513123     
   1.7377999611198902E-003   6931.4484320000001        5.6660421192646027E-002   2.4309173226356506E-002  -3.1169243156909943E-002  0.12339720129966736     
   2.2909000981599092E-003   6931.4484320000001        6.1817906796932220E-002   2.7001993730664253E-002  -3.1743526458740234E-002  0.13606007397174835     
   3.0199999455362558E-003   6931.4484320000001        6.7749619483947754E-002   3.0064605176448822E-002  -3.1701870262622833E-002  0.14953689277172089     
   3.9810999296605587E-003   6931.4484320000001        7.4615426361560822E-002   3.3570937812328339E-002  -3.0838714912533760E-002  0.16375920176506042     
   5.2481000311672688E-003   6931.4484320000001        8.2608915865421295E-002   3.7612970918416977E-002  -2.8905648738145828E-002  0.17860801517963409     
   6.9182999432086945E-003   6931.4484320000001        9.1959893703460693E-002   4.2303849011659622E-002  -2.5608412921428680E-002  0.19389347732067108     
   9.1201001778244972E-003   6931.4484320000001       0.10293712466955185        4.7782231122255325E-002  -2.0606596022844315E-002  0.20933467149734497     
   1.2023000046610832E-002   6931.4484320000001       0.11584462225437164        5.4215177893638611E-002  -1.3519132509827614E-002  0.22453077137470245     
   1.5848999843001366E-002   6931.4484320000001       0.13100138306617737        6.1794977635145187E-002  -3.9444402791559696E-003  0.23892053961753845     
   2.0893000066280365E-002   6931.4484320000001       0.14872376620769501        7.0740342140197754E-002   8.5156410932540894E-003  0.25175797939300537     
   2.7542000636458397E-002   6931.4484320000001       0.16925053298473358        8.1272318959236145E-002   2.4191563948988914E-002  0.26205661892890930     
   3.6308001726865768E-002   6931.4484320000001       0.19264605641365051        9.3581996858119965E-002   4.3263964354991913E-002  0.26856338977813721     
   4.7862999141216278E-002   6931.4484320000001       0.21861048042774200       0.10775100439786911        6.5620757639408112E-002  0.26974406838417053     
   6.3096001744270325E-002   6931.4484320000001       0.24622170627117157       0.12362904846668243        9.0683043003082275E-002  0.26383969187736511     
   8.3176001906394958E-002   6931.4484320000001       0.27354234457015991       0.14061491191387177       0.11715687811374664       0.24904422461986542     
  0.10000000149011612        6931.4484320000001       0.28998801112174988       0.15192481875419617       0.13451685011386871       0.23348940908908844     
  0.12500000000000000        6931.4484320000001       0.30563041567802429       0.16451415419578552       0.15365274250507355       0.20819458365440369     
  0.15000000596046448        6931.4484320000001       0.31271636486053467       0.17273736000061035       0.16627499461174011       0.18249890208244324     
  0.17499999701976776        6931.4484320000001       0.31296759843826294       0.17721299827098846       0.17364954948425293       0.15779472887516022     
  0.20000000298023224        6931.4484320000001       0.30776837468147278       0.17847058176994324       0.17676758766174316       0.13482622802257538     
  0.22499999403953552        6931.4484320000001       0.29826611280441284       0.17698077857494354       0.17642734944820404       0.11396560817956924     
  0.25000000000000000        6931.4484320000001       0.28542843461036682       0.17316979169845581       0.17328669130802155        9.5358192920684814E-002
  0.27500000596046448        6931.4484320000001       0.27007874846458435       0.16742694377899170       0.16789801418781281        7.9006828367710114E-002
  0.30000001192092896        6931.4484320000001       0.25292083621025085       0.16010908782482147       0.16073203086853027        6.4824715256690979E-002
  0.32499998807907104        6931.4484320000001       0.23455642163753510       0.15154322981834412       0.15219429135322571        5.2670147269964218E-002
  0.34999999403953552        6931.4484320000001       0.21549881994724274       0.14202825725078583       0.14263693988323212        4.2370099574327469E-002
  0.37500000000000000        6931.4484320000001       0.19618368148803711       0.13183626532554626       0.13236731290817261        3.3736541867256165E-002
  0.40000000596046448        6931.4484320000001       0.17697785794734955       0.12121343612670898       0.12165413051843643        2.6577770709991455E-002
  0.42500001192092896        6931.4484320000001       0.15818685293197632       0.11038088798522949       0.11073211580514908        2.0706223323941231E-002
  0.44999998807907104        6931.4484320000001       0.14006121456623077        9.9535368382930756E-002   9.9805586040019989E-002   1.5943767502903938E-002
  0.47499999403953552        6931.4484320000001       0.12280217558145523        8.8849931955337524E-002   8.9051119983196259E-002   1.2125090695917606E-002
  0.50000000000000000        6931.4484320000001       0.10656668245792389        7.8474625945091248E-002   7.8619703650474548E-002   9.0997088700532913E-003
  0.52499997615814209        6931.4484320000001        9.1471858322620392E-002   6.8537145853042603E-002   6.8638421595096588E-002   6.7329327575862408E-003
  0.55000001192092896        6931.4484320000001        7.7599100768566132E-002   5.9143591672182083E-002   5.9211932122707367E-002   4.9060606397688389E-003
  0.57499998807907104        6931.4484320000001        6.4997866749763489E-002   5.0379209220409393E-002   5.0423663109540939E-002   3.5160088445991278E-003
  0.60000002384185791        6931.4484320000001        5.3689125925302505E-002   4.2309198528528214E-002   4.2336963117122650E-002   2.4745322298258543E-003
  0.62500000000000000        6931.4484320000001        4.3668620288372040E-002   3.4979585558176041E-002   3.4996144473552704E-002   1.7071701586246490E-003
  0.64999997615814209        6931.4484320000001        3.4909907728433609E-002   2.8418168425559998E-002   2.8427522629499435E-002   1.1520140105858445E-003
  0.67500001192092896        6931.4484320000001        2.7367262169718742E-002   2.2635517641901970E-002   2.2640466690063477E-002   7.5837626354768872E-004
  0.69999998807907104        6931.4484320000001        2.0978383719921112E-002   1.7626088112592697E-002   1.7628498375415802E-002   4.8542662989348173E-004
  0.72500002384185791        6931.4484320000001        1.5667056664824486E-002   1.3369403779506683E-002   1.3370455242693424E-002   3.0084457830525935E-004
  0.75000000000000000        6931.4484320000001        1.1345664039254189E-002   9.8313586786389351E-003   9.8317516967654228E-003   1.7952646885532886E-004
  0.77499997615814209        6931.4484320000001        7.9176472499966621E-003   6.9656120613217354E-003   6.9657349959015846E-003   1.0237690003123134E-004
  0.80000001192092896        6931.4484320000001        5.2798981778323650E-003   4.7151283361017704E-003   4.7151739709079266E-003   5.5204502132255584E-005
  0.82499998807907104        6931.4484320000001        3.3251191489398479E-003   3.0138427391648293E-003   3.0138948932290077E-003   2.7735652111005038E-005
  0.85000002384185791        6931.4484320000001        1.9441695185378194E-003   1.7884923145174980E-003   1.7885761335492134E-003   1.2752560905937571E-005
  0.87500000000000000        6931.4484320000001        1.0284363524988294E-003   9.6064491663128138E-004   9.6075527835637331E-004   5.3567478062177543E-006
  0.89999997615814209        6931.4484320000001        4.7228310722857714E-004   4.4897853513248265E-004   4.4909070129506290E-004   2.3538837012893055E-006
  0.92500001192092896        6931.4484320000001        1.7566794122103602E-004   1.7190998187288642E-004   1.7198151908814907E-004   1.7518738104627118E-006
  0.94999998807907104        6931.4484320000001        4.7095760237425566E-005   5.0754922995110974E-005   5.0724400352919474E-005   2.3607547063875245E-006
  0.97500002384185791        6931.4484320000001        7.2640286816749722E-006   1.3808474250254221E-005   1.3596123608294874E-005   3.4805543691618368E-006
   1.0000000000000000        6931.4484320000001       -5.5578384490218014E-006   2.4606763417978073E-006   1.9749509192479309E-006   4.6611726247647312E-006
   9.9999997171806854E-010   8887.5651369999996        3.1970127020031214E-003  -9.7382219973951578E-004  -1.1629877844825387E-003  -1.2414519442245364E-003
   1.3183000246996812E-009   8887.5651369999996        3.3480131532996893E-003  -9.7300769994035363E-004  -1.1905286228284240E-003  -1.2577631277963519E-003
   1.7378000150003459E-009   8887.5651369999996        3.5068658180534840E-003  -9.6971419407054782E-004  -1.2190252309665084E-003  -1.2721972307190299E-003
   2.2908999142146058E-009   8887.5651369999996        3.6740882787853479E-003  -9.6368364756926894E-004  -1.2486531632021070E-003  -1.2842970900237560E-003
   3.0200000278313155E-009   8887.5651369999996        3.8501259405165911E-003  -9.5463934121653438E-004  -1.2796013616025448E-003  -1.2935075210407376E-003
   3.9810998941902653E-009   8887.5651369999996        4.0354896336793900E-003  -9.4228162197396159E-004  -1.3121019583195448E-003  -1.2991743860766292E-003
   5.2481001766579993E-009   8887.5651369999996        4.2307325638830662E-003  -9.2628592392429709E-004  -1.3464312069118023E-003  -1.3005231739953160E-003
   6.9183001549788514E-009   8887.5651369999996        4.4364244677126408E-003  -9.0630311751738191E-004  -1.3829101808369160E-003  -1.2966407230123878E-003
   9.1201002305751899E-009   8887.5651369999996        4.6531860716640949E-003  -8.8195491116493940E-004  -1.4219180447980762E-003  -1.2864541495218873E-003
   1.2023000373062587E-008   8887.5651369999996        4.8816902562975883E-003  -8.5283123189583421E-004  -1.4638988068327308E-003  -1.2687046546489000E-003
   1.5849000334355878E-008   8887.5651369999996        5.1225577481091022E-003  -8.1850262358784676E-004  -1.5093507245182991E-003  -1.2419325066730380E-003
   2.0892999330612838E-008   8887.5651369999996        5.3765922784805298E-003  -7.7848660293966532E-004  -1.5588778769597411E-003  -1.2044254690408707E-003
   2.7542000680114143E-008   8887.5651369999996        5.6445514783263206E-003  -7.3227699613198638E-004  -1.6131574520841241E-003  -1.1542086722329259E-003
   3.6307998385609608E-008   8887.5651369999996        5.9273107908666134E-003  -6.7931646481156349E-004  -1.6729816561564803E-003  -1.0889857076108456E-003
   4.7863000673942224E-008   8887.5651369999996        6.2257121317088604E-003  -6.1902083689346910E-004  -1.7392385052517056E-003  -1.0061303619295359E-003
   6.3096003088958241E-008   8887.5651369999996        6.5407403744757175E-003  -5.5074453121051192E-004  -1.8129604868590832E-003  -9.0260431170463562E-004
   8.3175997644957533E-008   8887.5651369999996        6.8733845837414265E-003  -4.7380439355038106E-004  -1.8953077960759401E-003  -7.7494588913396001E-004
   1.0965000285523274E-007   8887.5651369999996        7.2247874923050404E-003  -3.8744398625567555E-004  -1.9876174628734589E-003  -6.1916734557598829E-004
   1.4453999597208167E-007   8887.5651369999996        7.5959707610309124E-003  -2.9089816962368786E-004  -2.0913467742502689E-003  -4.3082344927825034E-004
   1.9054999711443088E-007   8887.5651369999996        7.9884026199579239E-003  -1.8324454140383750E-004  -2.2082424256950617E-003  -2.0467564172577113E-004
   2.5118998792095226E-007   8887.5651369999996        8.4031894803047180E-003  -6.3613515521865338E-005  -2.3401279468089342E-003   6.4943706092890352E-005
   3.3112999631157436E-007   8887.5651369999996        8.8418535888195038E-003   6.9023633841425180E-005  -2.4891430512070656E-003   3.8461919757537544E-004
   4.3651999703797628E-007   8887.5651369999996        9.3059530481696129E-003   2.1575720165856183E-004  -2.6576500385999680E-003   7.6171709224581718E-004
   5.7544002629583701E-007   8887.5651369999996        9.7970580682158470E-003   3.7772991345264018E-004  -2.8482312336564064E-003   1.2044020695611835E-003
   7.5857997217099182E-007   8887.5651369999996        1.0316999629139900E-002   5.5622018408030272E-004  -3.0637921299785376E-003   1.7219138098880649E-003
   9.9999999747524271E-007   8887.5651369999996        1.0867657139897346E-002   7.5257592834532261E-004  -3.3074908424168825E-003   2.3244475014507771E-003
   1.3182999509808724E-006   8887.5651369999996        1.1451187543570995E-002   9.6829980611801147E-004  -3.5828419495373964E-003   3.0234630685299635E-003
   1.7377999483869644E-006   8887.5651369999996        1.2069611810147762E-002   1.2048981152474880E-003  -3.8935199845582247E-003   3.8312403485178947E-003
   2.2909000563231530E-006   8887.5651369999996        1.2725620530545712E-002   1.4641874004155397E-003  -4.2437459342181683E-003   4.7619459219276905E-003
   3.0199998946045525E-006   8887.5651369999996        1.3421736657619476E-002   1.7479809466749430E-003  -4.6378583647310734E-003   5.8306129649281502E-003
   3.9810997805034276E-006   8887.5651369999996        1.4160868711769581E-002   2.0583027508109808E-003  -5.0805630162358284E-003   7.0538953877985477E-003
   5.2481000238913111E-006   8887.5651369999996        1.4946261420845985E-002   2.3973742499947548E-003  -5.5768750607967377E-003   8.4500601515173912E-003
   6.9183001869532745E-006   8887.5651369999996        1.5781411901116371E-002   2.7675817254930735E-003  -6.1320094391703606E-003   1.0038853622972965E-002
   9.1201000032015145E-006   8887.5651369999996        1.6670268028974533E-002   3.1715598888695240E-003  -6.7514153197407722E-003   1.1841819621622562E-002
   1.2022999726468697E-005   8887.5651369999996        1.7617270350456238E-002   3.6122181918472052E-003  -7.4407020583748817E-003   1.3882377184927464E-002
   1.5849000192247331E-005   8887.5651369999996        1.8627000972628593E-002   4.0925634093582630E-003  -8.2052061334252357E-003   1.6184886917471886E-002
   2.0892999600619078E-005   8887.5651369999996        1.9705239683389664E-002   4.6161944046616554E-003  -9.0505722910165787E-003   1.8776839599013329E-002
   2.7542000680114143E-005   8887.5651369999996        2.0858101546764374E-002   5.1868902519345284E-003  -9.9818455055356026E-003   2.1686732769012451E-002
   3.6307999835116789E-005   8887.5651369999996        2.2092878818511963E-002   5.8089969679713249E-003  -1.1003773659467697E-002   2.4945721030235291E-002
   4.7862999053904787E-005   8887.5651369999996        2.3417541757225990E-002   6.4871679060161114E-003  -1.2119963765144348E-002   2.8585899621248245E-002
   6.3095998484641314E-005   8887.5651369999996        2.4841718375682831E-002   7.2268238291144371E-003  -1.3333116658031940E-002   3.2642263919115067E-002
   8.3175997133366764E-005   8887.5651369999996        2.6376334950327873E-002   8.0339433625340462E-003  -1.4644035138189793E-002   3.7150967866182327E-002
   1.0964999819407240E-004   8887.5651369999996        2.8034640476107597E-002   8.9155482128262520E-003  -1.6051582992076874E-002   4.2151127010583878E-002
   1.4453999756369740E-004   8887.5651369999996        2.9831316322088242E-002   9.8791662603616714E-003  -1.7550826072692871E-002   4.7680694609880447E-002
   1.9054999575018883E-004   8887.5651369999996        3.1785726547241211E-002   1.0934501886367798E-002  -1.9134370610117912E-002   5.3784456104040146E-002
   2.5119000929407775E-004   8887.5651369999996        3.3918648958206177E-002   1.2091577053070068E-002  -2.0787941291928291E-002   6.0501366853713989E-002
   3.3112999517470598E-004   8887.5651369999996        3.6256913095712662E-002   1.3363123871386051E-002  -2.2492097690701485E-002   6.7875720560550690E-002
   4.3652000022120774E-004   8887.5651369999996        3.8832604885101318E-002   1.4764015562832355E-002  -2.4218937382102013E-002   7.5950376689434052E-002
   5.7544000446796417E-004   8887.5651369999996        4.1684143245220184E-002   1.6311705112457275E-002  -2.5929950177669525E-002   8.4764674305915833E-002
   7.5857999036088586E-004   8887.5651369999996        4.4859338551759720E-002   1.8027696758508682E-002  -2.7574405074119568E-002   9.4356879591941833E-002
   1.0000000474974513E-003   8887.5651369999996        4.8416111618280411E-002   1.9937774166464806E-002  -2.9085548594594002E-002  0.10475759953260422     
   1.3183000264689326E-003   8887.5651369999996        5.2426449954509735E-002   2.2073950618505478E-002  -3.0377758666872978E-002  0.11599041521549225     
   1.7377999611198902E-003   8887.5651369999996        5.6976426392793655E-002   2.4474391713738441E-002  -3.1341571360826492E-002  0.12805883586406708     
   2.2909000981599092E-003   8887.5651369999996        6.2175389379262924E-002   2.7188271284103394E-002  -3.1840633600950241E-002  0.14095526933670044     
   3.0199999455362558E-003   8887.5651369999996        6.8153843283653259E-002   3.0274825170636177E-002  -3.1705297529697418E-002  0.15463584661483765     
   3.9810999296605587E-003   8887.5651369999996        7.5071685016155243E-002   3.3808197826147079E-002  -3.0728604644536972E-002  0.16901977360248566     
   5.2481000311672688E-003   8887.5651369999996        8.3122089505195618E-002   3.7880457937717438E-002  -2.8661465272307396E-002  0.18397343158721924     
   6.9182999432086945E-003   8887.5651369999996        9.2533789575099945E-002   4.2604602873325348E-002  -2.5210136547684669E-002  0.19928994774818420     
   9.1201001778244972E-003   8887.5651369999996       0.10357341170310974        4.8118766397237778E-002  -2.0036475732922554E-002  0.21466937661170959     
   1.2023000046610832E-002   8887.5651369999996       0.11654131114482880        5.4588839411735535E-002  -1.2764201499521732E-002  0.22969044744968414     
   1.5848999843001366E-002   8887.5651369999996       0.13175058364868164        6.2204964458942413E-002  -2.9999944381415844E-003  0.24377137422561646     
   2.0893000066280365E-002   8887.5651369999996       0.14950868487358093        7.1182280778884888E-002   9.6418028697371483E-003  0.25614762306213379     
   2.7542000636458397E-002   8887.5651369999996       0.17004153132438660        8.1736162304878235E-002   2.5473885238170624E-002  0.26581987738609314     
   3.6308001726865768E-002   8887.5651369999996       0.19339582324028015        9.4049207866191864E-002   4.4653587043285370E-002  0.27153298258781433     
   4.7862999141216278E-002   8887.5651369999996       0.21924902498722076       0.10819090157747269        6.7040495574474335E-002  0.27176901698112488     
   6.3096001744270325E-002   8887.5651369999996       0.24665236473083496       0.12399480491876602        9.2024713754653931E-002  0.26481258869171143     
   8.3176001906394958E-002   8887.5651369999996       0.27364200353622437       0.14084018766880035       0.11828369647264481       0.24893882870674133     
  0.10000000149011612        8887.5651369999996       0.28978934884071350       0.15200965106487274       0.13541497290134430       0.23270997405052185     
  0.12500000000000000        8887.5651369999996       0.30498790740966797       0.16437138617038727       0.15418204665184021       0.20672267675399780     
  0.15000000596046448        8887.5651369999996       0.31165626645088196       0.17236131429672241       0.16643756628036499       0.18062050640583038     
  0.17499999701976776        8887.5651369999996       0.31153410673141479       0.17661122977733612       0.17346979677677155       0.15572018921375275     
  0.20000000298023224        8887.5651369999996       0.30601534247398376       0.17765967547893524       0.17628130316734314       0.13270667195320129     
  0.22499999403953552        8887.5651369999996       0.29625192284584045       0.17598338425159454       0.17567564547061920       0.11190611869096756     
  0.25000000000000000        8887.5651369999996       0.28321236371994019       0.17201249301433563       0.17231255769729614        9.3428224325180054E-002
  0.27500000596046448        8887.5651369999996       0.26771861314773560       0.16613858938217163       0.16674424707889557        7.7248640358448029E-002
  0.30000001192092896        8887.5651369999996       0.25047126412391663       0.15871949493885040       0.15943989157676697        6.3260130584239960E-002
  0.32499998807907104        8887.5651369999996       0.23206788301467896       0.15008211135864258       0.15080273151397705        5.1305945962667465E-002
  0.34999999403953552        8887.5651369999996       0.21301677823066711       0.14052450656890869       0.14118209481239319        4.1202340275049210E-002
  0.37500000000000000        8887.5651369999996       0.19374820590019226       0.13031719624996185       0.13088211417198181        3.2753992825746536E-002
  0.40000000596046448        8887.5651369999996       0.17462338507175446       0.11970433592796326       0.12016811966896057        2.5764582678675652E-002
  0.42500001192092896        8887.5651369999996       0.15594212710857391       0.10890462249517441       0.10927133262157440        2.0044006407260895E-002
  0.44999998807907104        8887.5651369999996       0.13794940710067749        9.8112069070339203E-002   9.8392516374588013E-002   1.5413140878081322E-002
  0.47499999403953552        8887.5651369999996       0.12084104120731354        8.7496832013130188E-002   8.7704665958881378E-002   1.1706826277077198E-002
  0.50000000000000000        8887.5651369999996       0.10476884245872498        7.7205918729305267E-002   7.7355250716209412E-002   8.7755378335714340E-003
  0.52499997615814209        8887.5651369999996        8.9845143258571625E-002   6.7363969981670380E-002   6.7467935383319855E-002   6.4860712736845016E-003
  0.55000001192092896        8887.5651369999996        7.6146937906742096E-002   5.8074023574590683E-002   5.8144044131040573E-002   4.7215251252055168E-003
  0.57499998807907104        8887.5651369999996        6.3719689846038818E-002   4.9418367445468903E-002   4.9463864415884018E-002   3.3807558938860893E-003
  0.60000002384185791        8887.5651369999996        5.2580844610929489E-002   4.1459362953901291E-002   4.1487772017717361E-002   2.3774742148816586E-003
  0.62500000000000000        8887.5651369999996        4.2723093181848526E-002   3.4240379929542542E-002   3.4257341176271439E-002   1.6390959499403834E-003
  0.64999997615814209        8887.5651369999996        3.4117422997951508E-002   2.7786793187260628E-002   2.7796396985650063E-002   1.1054449714720249E-003
  0.67500001192092896        8887.5651369999996        2.6716021820902824E-002   2.2107008844614029E-002   2.2112112492322922E-002   7.2738173184916377E-004
  0.69999998807907104        8887.5651369999996        2.0455013960599899E-002   1.7193609848618507E-002   1.7196118831634521E-002   4.6541856136173010E-004
  0.72500002384185791        8887.5651369999996        1.5257081948220730E-002   1.3024586252868176E-002   1.3025697320699692E-002   2.8836590354330838E-004
  0.75000000000000000        8887.5651369999996        1.1033989489078522E-002   9.5646372064948082E-003   9.5650674775242805E-003   1.7204585310537368E-004
  0.77499997615814209        8887.5651369999996        7.6890182681381702E-003   6.7666093818843365E-003   6.7667528055608273E-003   9.8097974841948599E-005
  0.80000001192092896        8887.5651369999996        5.1193418912589550E-003   4.5730345882475376E-003   4.5730909332633018E-003   5.2895571570843458E-005
  0.82499998807907104        8887.5651369999996        3.2183644361793995E-003   2.9178126715123653E-003   2.9178683180361986E-003   2.6583142243907787E-005
  0.85000002384185791        8887.5651369999996        1.8780323443934321E-003   1.7280412139371037E-003   1.7281241016462445E-003   1.2239553143444937E-005
  0.87500000000000000        8887.5651369999996        9.9117273930460215E-004   9.2604069504886866E-004   9.2614651657640934E-004   5.1663109843502752E-006
  0.89999997615814209        8887.5651369999996        4.5389827573671937E-004   4.3161722715012729E-004   4.3172200093977153E-004   2.2956885459279874E-006
  0.92500001192092896        8887.5651369999996        1.6817229334264994E-004   1.6466483066324145E-004   1.6472686547785997E-004   1.7097108866437338E-006
  0.94999998807907104        8887.5651369999996        4.4692147639580071E-005   4.8277423047693446E-005   4.8236735892714933E-005   2.2581432403967483E-006
  0.97500002384185791        8887.5651369999996        6.4357509472756647E-006   1.2747232176479883E-005   1.2526566024462227E-005   3.2614943847875111E-006
   1.0000000000000000        8887.5651369999996       -6.1354462559393141E-006   1.5126219068406499E-006   1.0243048791380716E-006   4.2833121369767468E-006
   9.9999997171806854E-010   11395.715459999999        3.2043973915278912E-003  -9.7347790142521262E-004  -1.1640618322417140E-003  -1.2770945904776454E-003
   1.3183000246996812E-009   11395.715459999999        3.3557889983057976E-003  -9.7252608975395560E-004  -1.1918841628357768E-003  -1.2929444201290607E-003
   1.7378000150003459E-009   11395.715459999999        3.5150558687746525E-003  -9.6908182604238391E-004  -1.2207166291773319E-003  -1.3066851533949375E-003
   2.2908999142146058E-009   11395.715459999999        3.6827165167778730E-003  -9.6288596978411078E-004  -1.2507431674748659E-003  -1.3178174849599600E-003
   3.0200000278313155E-009   11395.715459999999        3.8592182099819183E-003  -9.5366052119061351E-004  -1.2821631971746683E-003  -1.3257387327030301E-003
   3.9810998941902653E-009   11395.715459999999        4.0450734086334705E-003  -9.4110466307029128E-004  -1.3152200262993574E-003  -1.3297395780682564E-003
   5.2481001766579993E-009   11395.715459999999        4.2408369481563568E-003  -9.2489243252202868E-004  -1.3502027140930295E-003  -1.3289824128150940E-003
   6.9183001549788514E-009   11395.715459999999        4.4470811262726784E-003  -9.0467330301180482E-004  -1.3874470023438334E-003  -1.3224823633208871E-003
   9.1201002305751899E-009   11395.715459999999        4.6644276008009911E-003  -8.8006746955215931E-004  -1.4273481210693717E-003  -1.3090842403471470E-003
   1.2023000373062587E-008   11395.715459999999        4.8935525119304657E-003  -8.5066299652680755E-004  -1.4703683555126190E-003  -1.2874362291768193E-003
   1.5849000334355878E-008   11395.715459999999        5.1350779831409454E-003  -8.1602873979136348E-004  -1.5170257538557053E-003  -1.2559749884530902E-003
   2.0892999330612838E-008   11395.715459999999        5.3898114711046219E-003  -7.7568029519170523E-004  -1.5679469797760248E-003  -1.2128687230870128E-003
   2.7542000680114143E-008   11395.715459999999        5.6585124693810940E-003  -7.2910927701741457E-004  -1.6238337848335505E-003  -1.1560099665075541E-003
   3.6307998385609608E-008   11395.715459999999        5.9420601464807987E-003  -6.7575596040114760E-004  -1.6855056164786220E-003  -1.0829527163878083E-003
   4.7863000673942224E-008   11395.715459999999        6.2412992119789124E-003  -6.1503396136686206E-004  -1.7538795946165919E-003  -9.9090579897165298E-004
   6.3096003088958241E-008   11395.715459999999        6.5572187304496765E-003  -5.4629478836432099E-004  -1.8300208030268550E-003  -8.7664520833641291E-004
   8.3175997644957533E-008   11395.715459999999        6.8908114917576313E-003  -4.6885246410965919E-004  -1.9151236629113555E-003  -7.3650531703606248E-004
   1.0965000285523274E-007   11395.715459999999        7.2432244196534157E-003  -3.8194732042029500E-004  -2.0105633884668350E-003  -5.6626996956765652E-004
   1.4453999597208167E-007   11395.715459999999        7.6154838316142559E-003  -2.8481095796450973E-004  -2.1178352180868387E-003  -3.6125115002505481E-004
   1.9054999711443088E-007   11395.715459999999        8.0090640112757683E-003  -1.7651687085162848E-004  -2.2387311328202486E-003  -1.1592713417485356E-004
   2.5118998792095226E-007   11395.715459999999        8.4250764921307564E-003  -5.6191725889220834E-005  -2.3751161061227322E-003   1.7565664893481880E-004
   3.3112999631157436E-007   11395.715459999999        8.8650519028306007E-003   7.7197866630740464E-005  -2.5291773490607738E-003   5.2041298476979136E-004
   4.3651999703797628E-007   11395.715459999999        9.3305530026555061E-003   2.2474720026366413E-004  -2.7033248916268349E-003   9.2606025282293558E-004
   5.7544002629583701E-007   11395.715459999999        9.8231602460145950E-003   3.8760429015383124E-004  -2.9001885559409857E-003   1.4011359307914972E-003
   7.5857997217099182E-007   11395.715459999999        1.0344714857637882E-002   5.6705367751419544E-004  -3.1227231957018375E-003   1.9552882295101881E-003
   9.9999999747524271E-007   11395.715459999999        1.0897104628384113E-002   7.6444988371804357E-004  -3.3741330262273550E-003   2.5991427246481180E-003
   1.3182999509808724E-006   11395.715459999999        1.1482501402497292E-002   9.8130316473543644E-004  -3.6579796578735113E-003   3.3446245361119509E-003
   1.7377999483869644E-006   11395.715459999999        1.2102937325835228E-002   1.2191276764497161E-003  -3.9779758080840111E-003   4.2044813744723797E-003
   2.2909000563231530E-006   11395.715459999999        1.2761122547090054E-002   1.4797496842220426E-003  -4.3383818119764328E-003   5.1934095099568367E-003
   3.0199998946045525E-006   11395.715459999999        1.3459595851600170E-002   1.7649926012381911E-003  -4.7435630112886429E-003   6.3269617967307568E-003
   3.9810997805034276E-006   11395.715459999999        1.4201289974153042E-002   2.0768924150615931E-003  -5.1982426084578037E-003   7.6223439536988735E-003
   5.2481000238913111E-006   11395.715459999999        1.4989473856985569E-002   2.4176838342100382E-003  -5.7074427604675293E-003   9.0983929112553596E-003
   6.9183001869532745E-006   11395.715459999999        1.5827674418687820E-002   2.7897683903574944E-003  -6.2763658352196217E-003   1.0775432921946049E-002
   9.1201000032015145E-006   11395.715459999999        1.6719873994588852E-002   3.1957984901964664E-003  -6.9104298017919064E-003   1.2675594538450241E-002
   1.2022999726468697E-005   11395.715459999999        1.7670556902885437E-002   3.6387040745466948E-003  -7.6151876710355282E-003   1.4822891913354397E-002
   1.5849000192247331E-005   11395.715459999999        1.8684351816773415E-002   4.1215140372514725E-003  -8.3958832547068596E-003   1.7242224887013435E-002
   2.0892999600619078E-005   11395.715459999999        1.9767092540860176E-002   4.6478551812469959E-003  -9.2580383643507957E-003   1.9961671903729439E-002
   2.7542000680114143E-005   11395.715459999999        2.0924966782331467E-002   5.2215373143553734E-003  -1.0206528007984161E-002   2.3010244593024254E-002
   3.6307999835116789E-005   11395.715459999999        2.2165343165397644E-002   5.8469441719353199E-003  -1.1245879344642162E-002   2.6419591158628464E-002
   4.7862999053904787E-005   11395.715459999999        2.3496290668845177E-002   6.5287710167467594E-003  -1.2379407882690430E-002   3.0222194269299507E-002
   6.3095998484641314E-005   11395.715459999999        2.4927543476223946E-002   7.2724898345768452E-003  -1.3609463348984718E-002   3.4453392028808594E-002
   8.3175997133366764E-005   11395.715459999999        2.6470163837075233E-002   8.0841388553380966E-003  -1.4936400577425957E-002   3.9149530231952667E-002
   1.0964999819407240E-004   11395.715459999999        2.8137555345892906E-002   8.9708082377910614E-003  -1.6358548775315285E-002   4.4349811971187592E-002
   1.4453999756369740E-004   11395.715459999999        2.9944578185677528E-002   9.9401092156767845E-003  -1.7870318144559860E-002   5.0091959536075592E-002
   1.9054999575018883E-004   11395.715459999999        3.1910821795463562E-002   1.1001844890415668E-002  -1.9463544711470604E-002   5.6420490145683289E-002
   2.5119000929407775E-004   11395.715459999999        3.4057296812534332E-002   1.2166148982942104E-002  -2.1123036742210388E-002   6.3373513519763947E-002
   3.3112999517470598E-004   11395.715459999999        3.6411136388778687E-002   1.3445888645946980E-002  -2.2828280925750732E-002   7.0994220674037933E-002
   4.3652000022120774E-004   11395.715459999999        3.9004739373922348E-002   1.4856091700494289E-002  -2.4550143629312515E-002   7.9323835670948029E-002
   5.7544000446796417E-004   11395.715459999999        4.1876912117004395E-002   1.6414392739534378E-002  -2.6248715817928314E-002   8.8399358093738556E-002
   7.5857999036088586E-004   11395.715459999999        4.5075859874486923E-002   1.8142502754926682E-002  -2.7871683239936829E-002   9.8255954682826996E-002
   1.0000000474974513E-003   11395.715459999999        4.8659954220056534E-002   2.0066434517502785E-002  -2.9350573197007179E-002  0.10892012715339661     
   1.3183000264689326E-003   11395.715459999999        5.2701640874147415E-002   2.2218467667698860E-002  -3.0597899109125137E-002  0.12041021883487701     
   1.7377999611198902E-003   11395.715459999999        5.7287424802780151E-002   2.4637026712298393E-002  -3.1502306461334229E-002  0.13272297382354736     
   2.2909000981599092E-003   11395.715459999999        6.2527060508728027E-002   2.7371576055884361E-002  -3.1925544142723083E-002  0.14584252238273621     
   3.0199999455362558E-003   11395.715459999999        6.8551287055015564E-002   3.0481606721878052E-002  -3.1696297228336334E-002  0.15971472859382629     
   3.9810999296605587E-003   11395.715459999999        7.5519993901252747E-002   3.4041456878185272E-002  -3.0606351792812347E-002  0.17424653470516205     
   5.2481000311672688E-003   11395.715459999999        8.3625935018062592E-002   3.8143269717693329E-002  -2.8406102210283279E-002  0.18928983807563782     
   6.9182999432086945E-003   11395.715459999999        9.3096733093261719E-002   4.2899873107671738E-002  -2.4802485480904579E-002  0.20462119579315186     
   9.1201001778244972E-003   11395.715459999999       0.10419688373804092        4.8448856920003891E-002  -1.9459802657365799E-002  0.21992217004299164     
   1.2023000046610832E-002   11395.715459999999       0.11722308397293091        5.4954938590526581E-002  -1.2006686069071293E-002  0.23475192487239838     
   1.5848999843001366E-002   11395.715459999999       0.13248258829116821        6.2606118619441986E-002  -2.0581532735377550E-003  0.24850943684577942     
   2.0893000066280365E-002   11395.715459999999       0.15027408301830292        7.1613989770412445E-002   1.0759008117020130E-002  0.26041316986083984     
   2.7542000636458397E-002   11395.715459999999       0.17081087827682495        8.2188330590724945E-002   2.6739986613392830E-002  0.26945295929908752     
   3.6308001726865768E-002   11395.715459999999       0.19412238895893097        9.4503365457057953E-002   4.6019352972507477E-002  0.27437356114387512     
   4.7862999141216278E-002   11395.715459999999       0.21986399590969086       0.10861675441265106        6.8429253995418549E-002  0.27367550134658813     
   6.3096001744270325E-002   11395.715459999999       0.24706110358238220       0.12434632331132889        9.3330092728137970E-002  0.26568847894668579     
   8.3176001906394958E-002   11395.715459999999       0.27372455596923828       0.14105243980884552       0.11937234550714493       0.24876852333545685     
  0.10000000149011612        11395.715459999999       0.28957921266555786       0.15208350121974945       0.13627643883228302       0.23189185559749603     
  0.12500000000000000        11395.715459999999       0.30434381961822510       0.16422186791896820       0.15468025207519531       0.20524640381336212     
  0.15000000596046448        11395.715459999999       0.31060534715652466       0.17198376357555389       0.16657687723636627       0.17876490950584412     
  0.17499999701976776        11395.715459999999       0.31012064218521118       0.17601376771926880       0.17327569425106049       0.15368834137916565     
  0.20000000298023224        11395.715459999999       0.30429276823997498       0.17685909569263458       0.17578980326652527       0.13064311444759369     
  0.22499999403953552        11395.715459999999       0.29427772760391235       0.17500230669975281       0.17492759227752686       0.10991030931472778     
  0.25000000000000000        11395.715459999999       0.28104469180107117       0.17087718844413757       0.17135033011436462        9.1565102338790894E-002
  0.27500000596046448        11395.715459999999       0.26541396975517273       0.16487744450569153       0.16560977697372437        7.5556978583335876E-002
  0.30000001192092896        11395.715459999999       0.24808296561241150       0.15736173093318939       0.15817351639270782        6.1759170144796371E-002
  0.32499998807907104        11395.715459999999       0.22964492440223694       0.14865681529045105       0.14944237470626831        5.0000701099634171E-002
  0.34999999403953552        11395.715459999999       0.21060323715209961       0.13905975222587585       0.13976281881332397        4.0087781846523285E-002
  0.37500000000000000        11395.715459999999       0.19138279557228088       0.12883953750133514       0.12943580746650696        3.1818334013223648E-002
  0.40000000596046448        11395.715459999999       0.17233927547931671       0.11823827028274536       0.11872331798076630        2.4991849437355995E-002
  0.42500001192092896        11395.715459999999       0.15376691520214081       0.10747220367193222       0.10785311460494995        1.9415987655520439E-002
  0.44999998807907104        11395.715459999999       0.13590520620346069        9.6732683479785919E-002   9.7022451460361481E-002   1.4910859987139702E-002
  0.47499999403953552        11395.715459999999       0.11894470453262329        8.6186997592449188E-002   8.6400851607322693E-002   1.1311606504023075E-002
  0.50000000000000000        11395.715459999999       0.10303224623203278        7.5979180634021759E-002   7.6132342219352722E-002   8.4697362035512924E-003
  0.52499997615814209        11395.715459999999        8.8275499641895294E-002   6.6230878233909607E-002   6.6337250173091888E-002   6.2535619363188744E-003
  0.55000001192092896        11395.715459999999        7.4747197329998016E-002   5.7042166590690613E-002   5.7113684713840485E-002   4.5479699037969112E-003
  0.57499998807907104        11395.715459999999        6.2488976866006851E-002   4.8492453992366791E-002   4.8538878560066223E-002   3.2537193037569523E-003
  0.60000002384185791        11395.715459999999        5.1514882594347000E-002   4.0641359984874725E-002   4.0670342743396759E-002   2.2864213678985834E-003
  0.62500000000000000        11395.715459999999        4.1814681142568588E-002   3.3529702574014664E-002   3.3547013998031616E-002   1.5753004699945450E-003
  0.64999997615814209        11395.715459999999        3.3356916159391403E-002   2.7180515229701996E-002   2.7190340682864189E-002   1.0618411470204592E-003
  0.67500001192092896        11395.715459999999        2.6091804727911949E-002   2.1600138396024704E-002   2.1605381742119789E-002   6.9838069612160325E-004
  0.69999998807907104        11395.715459999999        1.9953986629843712E-002   1.6779378056526184E-002   1.6781974583864212E-002   4.4670613715425134E-004
  0.72500002384185791        11395.715459999999        1.4865123666822910E-002   1.2694764882326126E-002   1.2695930898189545E-002   2.7669797418639064E-004
  0.75000000000000000        11395.715459999999        1.0736427269876003E-002   9.3098841607570648E-003   9.3103470280766487E-003   1.6505103849340230E-004
  0.77499997615814209        11395.715459999999        7.4710673652589321E-003   6.5768291242420673E-003   6.5769916400313377E-003   9.4095630629453808E-005
  0.80000001192092896        11395.715459999999        4.9665337428450584E-003   4.4377525337040424E-003   4.4378181919455528E-003   5.0734302931232378E-005
  0.82499998807907104        11395.715459999999        3.1169431749731302E-003   2.8265535365790129E-003   2.8266126755625010E-003   2.5502544303890318E-005
  0.85000002384185791        11395.715459999999        1.8153253477066755E-003   1.6707106260582805E-003   1.6707924660295248E-003   1.1756204912671819E-005
  0.87500000000000000        11395.715459999999        9.5592252910137177E-004   8.9329807087779045E-004   8.9339946862310171E-004   4.9834570745588280E-006
  0.89999997615814209        11395.715459999999        4.3655309127643704E-004   4.1523261461406946E-004   4.1533031617291272E-004   2.2349554456013720E-006
  0.92500001192092896        11395.715459999999        1.6112287994474173E-004   1.5784651623107493E-004   1.5789961616974324E-004   1.6624961745037581E-006
  0.94999998807907104        11395.715459999999        4.2440617107786238E-005   4.5951248466735706E-005   4.5901182602392510E-005   2.1538851342484122E-006
  0.97500002384185791        11395.715459999999        5.6664484873181209E-006   1.1753342732845340E-005   1.1525316040206235E-005   3.0499852528009797E-006
   1.0000000000000000        11395.715459999999       -6.6573752519616392E-006   6.3741640587977599E-007   1.4750641241789708E-007   3.9284300328290556E-006
   9.9999997171806854E-010   14611.688230000000        3.2116502989083529E-003  -9.7313395235687494E-004  -1.1652339017018676E-003  -1.3123060343787074E-003
   1.3183000246996812E-009   14611.688230000000        3.3634263090789318E-003  -9.7204704070463777E-004  -1.1933539062738419E-003  -1.3276047538965940E-003
   1.7378000150003459E-009   14611.688230000000        3.5230997018516064E-003  -9.6845440566539764E-004  -1.2225399259477854E-003  -1.3405486242845654E-003
   2.2908999142146058E-009   14611.688230000000        3.6911910865455866E-003  -9.6209574257954955E-004  -1.2529855594038963E-003  -1.3505946844816208E-003
   3.0200000278313155E-009   14611.688230000000        3.8681488949805498E-003  -9.5269200392067432E-004  -1.2849000049754977E-003  -1.3570905430242419E-003
   3.9810998941902653E-009   14611.688230000000        4.0544867515563965E-003  -9.3994120834395289E-004  -1.3185384450480342E-003  -1.3592696050181985E-003
   5.2481001766579993E-009   14611.688230000000        4.2507620528340340E-003  -9.2351593775674701E-004  -1.3542030937969685E-003  -1.3562289532274008E-003
   6.9183001549788514E-009   14611.688230000000        4.4575482606887817E-003  -9.0306426864117384E-004  -1.3922441285103559E-003  -1.3469092082232237E-003
   9.1201002305751899E-009   14611.688230000000        4.6754698269069195E-003  -8.7820488261058927E-004  -1.4330734265968204E-003  -1.3300707796588540E-003
   1.2023000373062587E-008   14611.688230000000        4.9052042886614799E-003  -8.4852415602654219E-004  -1.4771717833355069E-003  -1.3042654609307647E-003
   1.5849000334355878E-008   14611.688230000000        5.1473765634000301E-003  -8.1358919851481915E-004  -1.5250770375132561E-003  -1.2678232742473483E-003
   2.0892999330612838E-008   14611.688230000000        5.4027969017624855E-003  -7.7291362686082721E-004  -1.5774387866258621E-003  -1.2187896063551307E-003
   2.7542000680114143E-008   14611.688230000000        5.6722271256148815E-003  -7.2598701808601618E-004  -1.6349833458662033E-003  -1.1549212504178286E-003
   3.6307998385609608E-008   14611.688230000000        5.9565496630966663E-003  -6.7224731901660562E-004  -1.6985575202852488E-003  -1.0736186522990465E-003
   4.7863000673942224E-008   14611.688230000000        6.2566120177507401E-003  -6.1110581737011671E-004  -1.7691077664494514E-003  -9.7192247631028295E-004
   6.3096003088958241E-008   14611.688230000000        6.5734074451029301E-003  -5.4191128583624959E-004  -1.8477314151823521E-003  -8.4641884313896298E-004
   8.3175997644957533E-008   14611.688230000000        6.9079324603080750E-003  -4.6397489495575428E-004  -1.9356572302058339E-003  -6.9323467323556542E-004
   1.0965000285523274E-007   14611.688230000000        7.2613381780683994E-003  -3.7653380422852933E-004  -2.0342981442809105E-003  -5.0792138790711761E-004
   1.4453999597208167E-007   14611.688230000000        7.6346555724740028E-003  -2.7881644200533628E-004  -2.1451876964420080E-003  -2.8554486925713718E-004
   1.9054999711443088E-007   14611.688230000000        8.0293649807572365E-003  -1.6989227151498199E-004  -2.2701614070683718E-003  -2.0296271031838842E-005
   2.5118998792095226E-007   14611.688230000000        8.4465835243463516E-003  -4.8884194256970659E-005  -2.4111259263008833E-003   2.9406882822513580E-004
   3.3112999631157436E-007   14611.688230000000        8.8878469541668892E-003   8.5245730588212609E-005  -2.5703147985041142E-003   6.6479452652856708E-004
   4.3651999703797628E-007   14611.688230000000        9.3547273427248001E-003   2.3359771876130253E-004  -2.7501850854605436E-003   1.0999537771567702E-003
   5.7544002629583701E-007   14611.688230000000        9.8488116636872292E-003   3.9732499863021076E-004  -2.9534122440963984E-003   1.6084585804492235E-003
   7.5857997217099182E-007   14611.688230000000        1.0371952317655087E-002   5.7771819410845637E-004  -3.1829986255615950E-003   2.2003673948347569E-003
   9.9999999747524271E-007   14611.688230000000        1.0926047340035439E-002   7.7613833127543330E-004  -3.4421936143189669E-003   2.8867353685200214E-003
   1.3182999509808724E-006   14611.688230000000        1.1513279750943184E-002   9.9410302937030792E-004  -3.7346025928854942E-003   3.6799537483602762E-003
   1.7377999483869644E-006   14611.688230000000        1.2135696597397327E-002   1.2331343023106456E-003  -4.0639736689627171E-003   4.5932340435683727E-003
   2.2909000563231530E-006   14611.688230000000        1.2796023860573769E-002   1.4950681943446398E-003  -4.4346041977405548E-003   5.6418008171021938E-003
   3.0199998946045525E-006   14611.688230000000        1.3496818020939827E-002   1.7817378975450993E-003  -4.8508821055293083E-003   6.8417205475270748E-003
   3.9810997805034276E-006   14611.688230000000        1.4241035096347332E-002   2.0951910410076380E-003  -5.3175454959273338E-003   8.2107428461313248E-003
   5.2481000238913111E-006   14611.688230000000        1.5031968243420124E-002   2.4376758374273777E-003  -5.8396174572408199E-003   9.7682680934667587E-003
   6.9183001869532745E-006   14611.688230000000        1.5873175114393234E-002   2.8116088360548019E-003  -6.4222849905490875E-003   1.1535183526575565E-002
   9.1201000032015145E-006   14611.688230000000        1.6768669709563255E-002   3.2196599058806896E-003  -7.0709274150431156E-003   1.3534192927181721E-002
   1.2022999726468697E-005   14611.688230000000        1.7722979187965393E-002   3.6647785454988480E-003  -7.7910381369292736E-003   1.5789886936545372E-002
   1.5849000192247331E-005   14611.688230000000        1.8740778788924217E-002   4.1500166989862919E-003  -8.5877599194645882E-003   1.8327685073018074E-002
   2.0892999600619078E-005   14611.688230000000        1.9827960059046745E-002   4.6790279448032379E-003  -9.4664888456463814E-003   2.1176228299736977E-002
   2.7542000680114143E-005   14611.688230000000        2.0990775898098946E-002   5.2556525915861130E-003  -1.0431920178234577E-002   2.4365004152059555E-002
   3.6307999835116789E-005   14611.688230000000        2.2236676886677742E-002   5.8843116275966167E-003  -1.1488353833556175E-002   2.7926126495003700E-002
   4.7862999053904787E-005   14611.688230000000        2.3573821410536766E-002   6.5697417594492435E-003  -1.2638812884688377E-002   3.1892422586679459E-002
   6.3095998484641314E-005   14611.688230000000        2.5012055411934853E-002   7.3174652643501759E-003  -1.3885282911360264E-002   3.6299515515565872E-002
   8.3175997133366764E-005   14611.688230000000        2.6562571525573730E-002   8.1335781142115593E-003  -1.5227672643959522E-002   4.1183892637491226E-002
   1.0964999819407240E-004   14611.688230000000        2.8238926082849503E-002   9.0252412483096123E-003  -1.6663769260048866E-002   4.6584770083427429E-002
   1.4453999756369740E-004   14611.688230000000        3.0056156218051910E-002   1.0000144131481647E-002  -1.8187323585152626E-002   5.2539572119712830E-002
   1.9054999575018883E-004   14611.688230000000        3.2034069299697876E-002   1.1068190447986126E-002  -1.9789407029747963E-002   5.9092458337545395E-002
   2.5119000929407775E-004   14611.688230000000        3.4193914383649826E-002   1.2239620089530945E-002  -2.1453907713294029E-002   6.6280566155910492E-002
   3.3112999517470598E-004   14611.688230000000        3.6563102155923843E-002   1.3527432456612587E-002  -2.3159256204962730E-002   7.4145920574665070E-002
   4.3652000022120774E-004   14611.688230000000        3.9174359291791916E-002   1.4946811832487583E-002  -2.4875096976757050E-002   8.2727946341037750E-002
   5.7544000446796417E-004   14611.688230000000        4.2066849768161774E-002   1.6515566036105156E-002  -2.6560138911008835E-002   9.2061169445514679E-002
   7.5857999036088586E-004   14611.688230000000        4.5289181172847748E-002   1.8255606293678284E-002  -2.8160527348518372E-002  0.10217755287885666     
   1.0000000474974513E-003   14611.688230000000        4.8900146037340164E-002   2.0193176344037056E-002  -2.9606103897094727E-002  0.11309932917356491     
   1.3183000264689326E-003   14611.688230000000        5.2972644567489624E-002   2.2360799834132195E-002  -3.0807577073574066E-002  0.12483946979045868     
   1.7377999611198902E-003   14611.688230000000        5.7593595236539841E-002   2.4797167629003525E-002  -3.1651780009269714E-002  0.13738781213760376     
   2.2909000981599092E-003   14611.688230000000        6.2873117625713348E-002   2.7552012354135513E-002  -3.1998652964830399E-002  0.15072017908096313     
   3.0199999455362558E-003   14611.688230000000        6.8942174315452576E-002   3.0685067176818848E-002  -3.1675331294536591E-002  0.16477216780185699     
   3.9810999296605587E-003   14611.688230000000        7.5960628688335419E-002   3.4270856529474258E-002  -3.0472474172711372E-002  0.17943847179412842     
   5.2481000311672688E-003   14611.688230000000        8.4120780229568481E-002   3.8401566445827484E-002  -2.8140116482973099E-002  0.19455674290657043     
   6.9182999432086945E-003   14611.688230000000        9.3649126589298248E-002   4.3189857155084610E-002  -2.4386035278439522E-002  0.20988732576370239     
   9.1201001778244972E-003   14611.688230000000       0.10480801761150360        4.8772741109132767E-002  -1.8877124413847923E-002  0.22509394586086273     
   1.2023000046610832E-002   14611.688230000000       0.11789051443338394        5.5313766002655029E-002  -1.1247064918279648E-002  0.23971706628799438     
   1.5848999843001366E-002   14611.688230000000       0.13319808244705200        6.2998786568641663E-002  -1.1192570673301816E-003  0.25313761830329895     
   2.0893000066280365E-002   14611.688230000000       0.15102078020572662        7.2035871446132660E-002   1.1867127381265163E-002  0.26455861330032349     
   2.7542000636458397E-002   14611.688230000000       0.17155949771404266        8.2629285752773285E-002   2.7990031987428665E-002  0.27296075224876404     
   3.6308001726865768E-002   14611.688230000000       0.19482678174972534        9.4945050776004791E-002   4.7361787408590317E-002  0.27709090709686279     
   4.7862999141216278E-002   14611.688230000000       0.22045649588108063       0.10902921110391617        6.9787971675395966E-002  0.27546980977058411     
   6.3096001744270325E-002   14611.688230000000       0.24744908511638641       0.12468428164720535        9.4600521028041840E-002  0.26647338271141052     
   8.3176001906394958E-002   14611.688230000000       0.27379107475280762       0.14125236868858337       0.12042449414730072       0.24853847920894623     
  0.10000000149011612        14611.688230000000       0.28935846686363220       0.15214700996875763       0.13710303604602814       0.23103919625282288     
  0.12500000000000000        14611.688230000000       0.30369865894317627       0.16406615078449249       0.15514908730983734       0.20376817882061005     
  0.15000000596046448        14611.688230000000       0.30956369638442993       0.17160506546497345       0.16669443249702454       0.17693290114402771     
  0.17499999701976776        14611.688230000000       0.30872678756713867       0.17542073130607605       0.17306840419769287       0.15169855952262878     
  0.20000000298023224        14611.688230000000       0.30259972810745239       0.17606870830059052       0.17529387772083282       0.12863381206989288     
  0.22499999403953552        14611.688230000000       0.29234215617179871       0.17403708398342133       0.17418356239795685       0.10797563195228577     
  0.25000000000000000        14611.688230000000       0.27892360091209412       0.16976314783096313       0.17039994895458221        8.9765734970569611E-002
  0.27500000596046448        14611.688230000000       0.26316264271736145       0.16364254057407379       0.16449420154094696        7.3928438127040863E-002
  0.30000001192092896        14611.688230000000       0.24575336277484894       0.15603460371494293       0.15693211555480957        6.0318332165479660E-002
  0.32499998807907104        14611.688230000000       0.22728471457958221       0.14726585149765015       0.14811208844184875        4.8750970512628555E-002
  0.34999999403953552        14611.688230000000       0.20825514197349548       0.13763235509395599       0.13837771117687225        3.9023157209157944E-002
  0.37500000000000000        14611.688230000000       0.18908423185348511       0.12740147113800049       0.12802676856517792        3.0926562845706940E-002
  0.40000000596046448        14611.688230000000       0.17012220621109009       0.11681326478719711       0.11731790006160736        2.4256875738501549E-002
  0.42500001192092896        14611.688230000000       0.15165783464908600       0.10608157515525818       0.10647549480199814        1.8819812685251236E-002
  0.44999998807907104        14611.688230000000       0.13392525911331177        9.5395095646381378E-002   9.5693349838256836E-002   1.4434915967285633E-002
  0.47499999403953552        14611.688230000000       0.11710989475250244        8.4918282926082611E-002   8.5137590765953064E-002   1.0937751270830631E-002
  0.50000000000000000        14611.688230000000       0.10135372728109360        7.4792273342609406E-002   7.4948891997337341E-002   8.1809312105178833E-003
  0.52499997615814209        14611.688230000000        8.6759909987449646E-002   6.5135791897773743E-002   6.5244324505329132E-002   6.0343053191900253E-003
  0.55000001192092896        14611.688230000000        7.3397070169448853E-002   5.6046027690172195E-002   5.6118875741958618E-002   4.3845339678227901E-003
  0.57499998807907104        14611.688230000000        6.1303120106458664E-002   4.7599583864212036E-002   4.7646824270486832E-002   3.1342427246272564E-003
  0.60000002384185791        14611.688230000000        5.0488866865634918E-002   3.9853438735008240E-002   3.9882924407720566E-002   2.2008847445249557E-003
  0.62500000000000000        14611.688230000000        4.0941264480352402E-002   3.2845944166183472E-002   3.2863568514585495E-002   1.5154295833781362E-003
  0.64999997615814209        14611.688230000000        3.2626528292894363E-002   2.6597891002893448E-002   2.6607912033796310E-002   1.0209537576884031E-003
  0.67500001192092896        14611.688230000000        2.5493012741208076E-002   2.1113637834787369E-002   2.1119005978107452E-002   6.7120371386408806E-004
  0.69999998807907104        14611.688230000000        1.9473949447274208E-002   1.6382299363613129E-002   1.6384972259402275E-002   4.2917818063870072E-004
  0.72500002384185791        14611.688230000000        1.4490069821476936E-002   1.2379021383821964E-002   1.2380236759781837E-002   2.6577082462608814E-004
  0.75000000000000000        14611.688230000000        1.0452086105942726E-002   9.0663498267531395E-003   9.0668424963951111E-003   1.5849999908823520E-004
  0.77499997615814209        14611.688230000000        7.2631062939763069E-003   6.3956812955439091E-003   6.3958605751395226E-003   9.0345987700857222E-005
  0.80000001192092896        14611.688230000000        4.8209619708359241E-003   4.3088351376354694E-003   4.3089096434414387E-003   4.8708036047173664E-005
  0.82499998807907104        14611.688230000000        3.0204944778233767E-003   2.7397440280765295E-003   2.7398059610277414E-003   2.4487808332196437E-005
  0.85000002384185791        14611.688230000000        1.7558098770678043E-003   1.6162842512130737E-003   1.6163649270310998E-003   1.1300189726171084E-005
  0.87500000000000000        14611.688230000000        9.2254142509773374E-004   8.6228403961285949E-004   8.6238118819892406E-004   4.8078809413709678E-006
  0.89999997615814209        14611.688230000000        4.2017054511234164E-004   3.9975263644009829E-004   3.9984358591027558E-004   2.1724531507061329E-006
  0.92500001192092896        14611.688230000000        1.5448547492269427E-004   1.5142257325351238E-004   1.5146726218517870E-004   1.6114940990519244E-006
  0.94999998807907104        14611.688230000000        4.0329217881662771E-005   4.3764805013779551E-005   4.3706084397854283E-005   2.0492607291089371E-006
  0.97500002384185791        14611.688230000000        4.9515365390107036E-006   1.0821942851180211E-005   1.0587431461317465E-005   2.8467525226005819E-006
   1.0000000000000000        14611.688230000000       -7.1284243858826812E-006  -1.7063629798030888E-007  -6.6124158593083848E-007   3.5959478736913297E-006
   9.9999997171806854E-010   18735.237260000002        3.2187763135880232E-003  -9.7279052715748549E-004  -1.1665059719234705E-003  -1.3470676494762301E-003
   1.3183000246996812E-009   18735.237260000002        3.3709302078932524E-003  -9.7157049458473921E-004  -1.1949394829571247E-003  -1.3617237564176321E-003
   1.7378000150003459E-009   18735.237260000002        3.5310033708810806E-003  -9.6783170010894537E-004  -1.2244972167536616E-003  -1.3737652916461229E-003
   2.2908999142146058E-009   18735.237260000002        3.6995180416852236E-003  -9.6131279133260250E-004  -1.2553820852190256E-003  -1.3826040085405111E-003
   3.0200000278313155E-009   18735.237260000002        3.8769238162785769E-003  -9.5173361478373408E-004  -1.2878138804808259E-003  -1.3875359436497092E-003
   3.9810998941902653E-009   18735.237260000002        4.0637361817061901E-003  -9.3879085034132004E-004  -1.3220594264566898E-003  -1.3877350138500333E-003
   5.2481001766579993E-009   18735.237260000002        4.2605143971741199E-003  -9.2215585755184293E-004  -1.3584342086687684E-003  -1.3822308974340558E-003
   6.9183001549788514E-009   18735.237260000002        4.4678337872028351E-003  -9.0147531591355801E-004  -1.3973036548122764E-003  -1.3698872644454241E-003
   9.1201002305751899E-009   18735.237260000002        4.6863206662237644E-003  -8.7636633543297648E-004  -1.4390959404408932E-003  -1.3493770966306329E-003
   1.2023000373062587E-008   18735.237260000002        4.9166544340550900E-003  -8.4641366265714169E-004  -1.4843106037005782E-003  -1.3191532343626022E-003
   1.5849000334355878E-008   18735.237260000002        5.1594623364508152E-003  -8.1118283560499549E-004  -1.5335058560594916E-003  -1.2774360366165638E-003
   2.0892999330612838E-008   18735.237260000002        5.4155578836798668E-003  -7.7018525917083025E-004  -1.5873541124165058E-003  -1.2221449287608266E-003
   2.7542000680114143E-008   18735.237260000002        5.6857047602534294E-003  -7.2290870593860745E-004  -1.6466062515974045E-003  -1.1508977040648460E-003
   3.6307998385609608E-008   18735.237260000002        5.9707886539399624E-003  -6.6878879442811012E-004  -1.7121369019150734E-003  -1.0609375312924385E-003
   4.7863000673942224E-008   18735.237260000002        6.2716612592339516E-003  -6.0723436763510108E-004  -1.7849215073511004E-003  -9.4913330394774675E-004
   6.3096003088958241E-008   18735.237260000002        6.5893176943063736E-003  -5.3759163711220026E-004  -1.8660896457731724E-003  -8.1187800969928503E-004
   8.3175997644957533E-008   18735.237260000002        6.9247591309249401E-003  -4.5916903764009476E-004  -1.9569045398384333E-003  -6.4508739160373807E-004
   1.0965000285523274E-007   18735.237260000002        7.2791413404047489E-003  -3.7120052729733288E-004  -2.0588161423802376E-003  -4.4407680979929864E-004
   1.4453999597208167E-007   18735.237260000002        7.6534994877874851E-003  -2.7291136211715639E-004  -2.1733960602432489E-003  -2.0366259559523314E-004
   1.9054999711443088E-007   18735.237260000002        8.0493194982409477E-003  -1.6336703265551478E-004  -2.3025232367217541E-003   8.2254766311962157E-005
   2.5118998792095226E-007   18735.237260000002        8.4677226841449738E-003  -4.1686824260978028E-005  -2.4481453001499176E-003   4.2021225090138614E-004
   3.3112999631157436E-007   18735.237260000002        8.9102536439895630E-003   9.3171751359477639E-005  -2.6125407312065363E-003   8.1778806634247303E-004
   4.3651999703797628E-007   18735.237260000002        9.3784909695386887E-003   2.4231376301031560E-004  -2.7982122264802456E-003   1.2834121007472277E-003
   5.7544002629583701E-007   18735.237260000002        9.8740300163626671E-003   4.0689759771339595E-004  -3.0078801792114973E-003   1.8263724632561207E-003
   7.5857997217099182E-007   18735.237260000002        1.0398731566965580E-002   5.8821984566748142E-004  -3.2445928081870079E-003   2.4571383837610483E-003
   9.9999999747524271E-007   18735.237260000002        1.0954503901302814E-002   7.8764790669083595E-004  -3.5116421058773994E-003   3.1871951650828123E-003
   1.3182999509808724E-006   18735.237260000002        1.1543544009327888E-002   1.0067068506032228E-003  -3.8126753643155098E-003   4.0293987840414047E-003
   1.7377999483869644E-006   18735.237260000002        1.2167911045253277E-002   1.2469262583181262E-003  -4.1514737531542778E-003   4.9974224530160427E-003
   2.2909000563231530E-006   18735.237260000002        1.2830346822738647E-002   1.5101516619324684E-003  -4.5323683880269527E-003   6.1070141382515430E-003
   3.0199998946045525E-006   18735.237260000002        1.3533428311347961E-002   1.7982263816520572E-003  -4.9597662873566151E-003   7.3747504502534866E-003
   3.9810997805034276E-006   18735.237260000002        1.4280130155384541E-002   2.1132093388587236E-003  -5.4384162649512291E-003   8.8189160451292992E-003
   5.2481000238913111E-006   18735.237260000002        1.5073771588504314E-002   2.4573619011789560E-003  -5.9733390808105469E-003   1.0459464974701405E-002
   6.9183001869532745E-006   18735.237260000002        1.5917940065264702E-002   2.8331158682703972E-003  -6.5696998499333858E-003   1.2317836284637451E-002
   9.1201000032015145E-006   18735.237260000002        1.6816683113574982E-002   3.2431576400995255E-003  -7.2328373789787292E-003   1.4417291618883610E-002
   1.2022999726468697E-005   18735.237260000002        1.7774568870663643E-002   3.6904567386955023E-003  -7.9681770876049995E-003   1.6782982274889946E-002
   1.5849000192247331E-005   18735.237260000002        1.8796317279338837E-002   4.1780872270464897E-003  -8.7807569652795792E-003   1.9440822303295135E-002
   2.0892999600619078E-005   18735.237260000002        1.9887879490852356E-002   4.7097299247980118E-003  -9.6758399158716202E-003   2.2419987246394157E-002
   2.7542000680114143E-005   18735.237260000002        2.1055571734905243E-002   5.2892551757395267E-003  -1.0657937265932560E-002   2.5750417262315750E-002
   3.6307999835116789E-005   18735.237260000002        2.2306920960545540E-002   5.9211202897131443E-003  -1.1731115169823170E-002   2.9464647173881531E-002
   4.7862999053904787E-005   18735.237260000002        2.3650180548429489E-002   6.6101029515266418E-003  -1.2898096814751625E-002   3.3595804125070572E-002
   6.3095998484641314E-005   18735.237260000002        2.5095304474234581E-002   7.3617747984826565E-003  -1.4160500839352608E-002   3.8179766386747360E-002
   8.3175997133366764E-005   18735.237260000002        2.6653610169887543E-002   8.1822900101542473E-003  -1.5517782419919968E-002   4.3253079056739807E-002
   1.0964999819407240E-004   18735.237260000002        2.8338810428977013E-002   9.0788770467042923E-003  -1.6967184841632843E-002   4.8854924738407135E-002
   1.4453999756369740E-004   18735.237260000002        3.0166113749146461E-002   1.0059304535388947E-002  -1.8501799553632736E-002   5.5022347718477249E-002
   1.9054999575018883E-004   18735.237260000002        3.2155536115169525E-002   1.1133571155369282E-002  -2.0111933350563049E-002   6.1799049377441406E-002
   2.5119000929407775E-004   18735.237260000002        3.4328568726778030E-002   1.2312026694417000E-002  -2.1780554205179214E-002   6.9221131503582001E-002
   3.3112999517470598E-004   18735.237260000002        3.6712888628244400E-002   1.3607799075543880E-002  -2.3485049605369568E-002   7.7329300343990326E-002
   4.3652000022120774E-004   18735.237260000002        3.9341550320386887E-002   1.5036222524940968E-002  -2.5193857029080391E-002   8.6161099374294281E-002
   5.7544000446796417E-004   18735.237260000002        4.2254056781530380E-002   1.6615275293588638E-002  -2.6864325627684593E-002   9.5748439431190491E-002
   7.5857999036088586E-004   18735.237260000002        4.5499410480260849E-002   1.8367066979408264E-002  -2.8441090136766434E-002  0.10611993819475174     
   1.0000000474974513E-003   18735.237260000002        4.9136817455291748E-002   2.0318059250712395E-002  -2.9852343723177910E-002  0.11729343980550766     
   1.3183000264689326E-003   18735.237260000002        5.3239610046148300E-002   2.2501023486256599E-002  -3.1007060781121254E-002  0.12927640974521637     
   1.7377999611198902E-003   18735.237260000002        5.7895094156265259E-002   2.4954896420240402E-002  -3.1790319830179214E-002  0.14205171167850494     
   2.2909000981599092E-003   18735.237260000002        6.3213758170604706E-002   2.7729675173759460E-002  -3.2060347497463226E-002  0.15558677911758423     
   3.0199999455362558E-003   18735.237260000002        6.9326743483543396E-002   3.0885322019457817E-002  -3.1642839312553406E-002  0.16980689764022827     
   3.9810999296605587E-003   18735.237260000002        7.6393865048885345E-002   3.4496523439884186E-002  -3.0327465385198593E-002  0.18459469079971313     
   5.2481000311672688E-003   18735.237260000002        8.4606945514678955E-002   3.8655508309602737E-002  -2.7864035218954086E-002  0.19977374374866486     
   6.9182999432086945E-003   18735.237260000002        9.4191350042819977E-002   4.3474737554788589E-002  -2.3961322382092476E-002  0.21508857607841492     
   9.1201001778244972E-003   18735.237260000002       0.10540726035833359        4.9090642482042313E-002  -1.8288956955075264E-002  0.23018568754196167     
   1.2023000046610832E-002   18735.237260000002       0.11854413151741028        5.5665582418441772E-002  -1.0485777631402016E-002  0.24458771944046021     
   1.5848999843001366E-002   18735.237260000002       0.13389770686626434        6.3383281230926514E-002  -1.8361290858592838E-004  0.25765869021415710     
   2.0893000066280365E-002   18735.237260000002       0.15174950659275055        7.2448313236236572E-002   1.2966059148311615E-002  0.26858767867088318     
   2.7542000636458397E-002   18735.237260000002       0.17228825390338898        8.3059497177600861E-002   2.9224198311567307E-002  0.27634805440902710     
   3.6308001726865768E-002   18735.237260000002       0.19550998508930206        9.5374777913093567E-002   4.8681415617465973E-002  0.27969050407409668     
   4.7862999141216278E-002   18735.237260000002       0.22102759778499603       0.10942886024713516        7.1117557585239410E-002  0.27715769410133362     
   6.3096001744270325E-002   18735.237260000002       0.24781735241413116       0.12500934302806854        9.5837302505970001E-002  0.26717293262481689     
   8.3176001906394958E-002   18735.237260000002       0.27384251356124878       0.14144064486026764       0.12144169956445694       0.24825344979763031     
  0.10000000149011612        18735.237260000002       0.28912791609764099       0.15220081806182861       0.13789641857147217       0.23015573620796204     
  0.12500000000000000        18735.237260000002       0.30305284261703491       0.16390469670295715       0.15559014678001404       0.20229016244411469     
  0.15000000596046448        18735.237260000002       0.30853128433227539       0.17122551798820496       0.16679161787033081       0.17512507736682892     
  0.17499999701976776        18735.237260000002       0.30735218524932861       0.17483219504356384       0.17284896969795227       0.14975017309188843     
  0.20000000298023224        18735.237260000002       0.30093538761138916       0.17528833448886871       0.17479419708251953       0.12667705118656158     
  0.22499999403953552        18735.237260000002       0.29044386744499207       0.17308731377124786       0.17344385385513306       0.10609964281320572     
  0.25000000000000000        18735.237260000002       0.27684739232063293       0.16866971552371979       0.16946136951446533        8.8027194142341614E-002
  0.27500000596046448        18735.237260000002       0.26096254587173462       0.16243295371532440       0.16339707374572754        7.2359822690486908E-002
  0.30000001192092896        18735.237260000002       0.24348005652427673       0.15473693609237671       0.15571492910385132        5.8934345841407776E-002
  0.32499998807907104        18735.237260000002       0.22498455643653870       0.14590786397457123       0.14681082963943481        4.7553561627864838E-002
  0.34999999403953552        18735.237260000002       0.20596958696842194       0.13624072074890137       0.13702544569969177        3.8005452603101730E-002
  0.37500000000000000        18735.237260000002       0.18684947490692139       0.12600128352642059       0.12665344774723053        3.0075917020440102E-002
  0.40000000596046448        18735.237260000002       0.16796906292438507       0.11542748659849167       0.11595017462968826        2.3557197302579880E-002
  0.42500001192092896        18735.237260000002       0.14961174130439758       0.10473081469535828       0.10513664782047272        1.8253330141305923E-002
  0.44999998807907104        18735.237260000002       0.13200642168521881        9.4097323715686798E-002   9.4403304159641266E-002   1.3983474113047123E-002
  0.47499999403953552        18735.237260000002       0.11533354222774506        8.3688698709011078E-002   8.3912938833236694E-002   1.0583729483187199E-002
  0.50000000000000000        18735.237260000002        9.9730327725410461E-002   7.3643229901790619E-002   7.3802947998046875E-002   7.9078720882534981E-003
  0.52499997615814209        18735.237260000002        8.5295572876930237E-002   6.4076788723468781E-002   6.4187236130237579E-002   5.8273035101592541E-003
  0.55000001192092896        18735.237260000002        7.2093918919563293E-002   5.5083747953176498E-002   5.5157776921987534E-002   4.2304405942559242E-003
  0.57499998807907104        18735.237260000002        6.0159705579280853E-002   4.6738006174564362E-002   4.6785969287157059E-002   3.0217331368476152E-003
  0.60000002384185791        18735.237260000002        4.9500603228807449E-002   3.9093971252441406E-002   3.9123900234699249E-002   2.1204240620136261E-003
  0.62500000000000000        18735.237260000002        4.0100887417793274E-002   3.2187618315219879E-002   3.2205518335103989E-002   1.4591647777706385E-003
  0.64999997615814209        18735.237260000002        3.1924545764923096E-002   2.6037584990262985E-002   2.6047779247164726E-002   9.8255916964262724E-004
  0.67500001192092896        18735.237260000002        2.4918161332607269E-002   2.0646333694458008E-002   2.0651811733841896E-002   6.4569892128929496E-004
  0.69999998807907104        18735.237260000002        1.9013658165931702E-002   1.6001360490918159E-002   1.6004104167222977E-002   4.1273521492257714E-004
  0.72500002384185791        18735.237260000002        1.4130895026028156E-002   1.2076511047780514E-002   1.2077770195901394E-002   2.5552182341925800E-004
  0.75000000000000000        18735.237260000002        1.0180149227380753E-002   8.8333450257778168E-003   8.8338647037744522E-003   1.5235514729283750E-004
  0.77499997615814209        18735.237260000002        7.0645026862621307E-003   6.2226224690675735E-003   6.2228175811469555E-003   8.6827698396518826E-005
  0.80000001192092896        18735.237260000002        4.6821576543152332E-003   4.1858721524477005E-003   4.1859545744955540E-003   4.6805467718513682E-005
  0.82499998807907104        18735.237260000002        2.9286879580467939E-003   2.6570898480713367E-003   2.6571543421596289E-003   2.3533533749287017E-005
  0.85000002384185791        18735.237260000002        1.6992681194096804E-003   1.5645646490156651E-003   1.5646440442651510E-003   1.0869419384107459E-005
  0.87500000000000000        18735.237260000002        8.9089805260300636E-004   8.3287752931937575E-004   8.3297048695385456E-004   4.6392942749662325E-006
  0.89999997615814209        18735.237260000002        4.0468064253218472E-004   3.8511177990585566E-004   3.8519626832567155E-004   2.1088312678330112E-006
  0.92500001192092896        18735.237260000002        1.4822906814515591E-004   1.4536351955030113E-004   1.4540030679199845E-004   1.5577639942421229E-006
  0.94999998807907104        18735.237260000002        3.8347137888194993E-005   4.1707575292093679E-005   4.1640883864602074E-005   1.9452947981335456E-006
  0.97500002384185791        18735.237260000002        4.2868409764196258E-006   9.9485787359299138E-006   9.7083893706439994E-006   2.6522709504206432E-006
   1.0000000000000000        18735.237260000002       -7.5529414971242659E-006  -9.1673166480177315E-007  -1.4072265912545845E-006   3.2851244213816244E-006
   9.9999997171806854E-010   24022.488679999999        3.2257800921797752E-003  -9.7244750941172242E-004  -1.1678797891363502E-003  -1.3813615078106523E-003
   1.3183000246996812E-009   24022.488679999999        3.3783055841922760E-003  -9.7109645139425993E-004  -1.1966428719460964E-003  -1.3952812878414989E-003
   1.7378000150003459E-009   24022.488679999999        3.5387717653065920E-003  -9.6721376758068800E-004  -1.2265903642401099E-003  -1.4063131529837847E-003
   2.2908999142146058E-009   24022.488679999999        3.7077025044709444E-003  -9.6053705783560872E-004  -1.2579349568113685E-003  -1.4138214755803347E-003
   3.0200000278313155E-009   24022.488679999999        3.8855487946420908E-003  -9.5078500453382730E-004  -1.2909068027511239E-003  -1.4170487411320210E-003
   3.9810998941902653E-009   24022.488679999999        4.0728277526795864E-003  -9.3765323981642723E-004  -1.3257848331704736E-003  -1.4151076320558786E-003
   5.2481001766579993E-009   24022.488679999999        4.2701009660959244E-003  -9.2081172624602914E-004  -1.3628982705995440E-003  -1.4069576282054186E-003
   6.9183001549788514E-009   24022.488679999999        4.4779437594115734E-003  -8.9990586275234818E-004  -1.4026272110641003E-003  -1.3913833536207676E-003
   9.1201002305751899E-009   24022.488679999999        4.6969861723482609E-003  -8.7455112952739000E-004  -1.4454171760007739E-003  -1.3669678010046482E-003
   1.2023000373062587E-008   24022.488679999999        4.9279094673693180E-003  -8.4433070151135325E-004  -1.4917864464223385E-003  -1.3320620637387037E-003
   1.5849000334355878E-008   24022.488679999999        5.1713432185351849E-003  -8.0880848690867424E-004  -1.5423131408169866E-003  -1.2847739271819592E-003
   2.0892999330612838E-008   24022.488679999999        5.4281023330986500E-003  -7.6749396976083517E-004  -1.5976934228092432E-003  -1.2228933628648520E-003
   2.7542000680114143E-008   24022.488679999999        5.6989542208611965E-003  -7.1987282717600465E-004  -1.6587025020271540E-003  -1.1438962537795305E-003
   3.6307998385609608E-008   24022.488679999999        5.9847868978977203E-003  -6.6537852399051189E-004  -1.7262427136301994E-003  -1.0448652319610119E-003
   4.7863000673942224E-008   24022.488679999999        6.2864557839930058E-003  -6.0341763310134411E-004  -1.8013188382610679E-003  -9.2249386943876743E-004
   6.3096003088958241E-008   24022.488679999999        6.6049592569470406E-003  -5.3333374671638012E-004  -1.8850925844162703E-003  -7.7297847019508481E-004
   8.3175997644957533E-008   24022.488679999999        6.9413022138178349E-003  -4.5443244744092226E-004  -1.9788611680269241E-003  -5.9202010743319988E-004
   1.0965000285523274E-007   24022.488679999999        7.2966450825333595E-003  -3.6594466655515134E-004  -2.0841117948293686E-003  -3.7469461676664650E-004
   1.4453999597208167E-007   24022.488679999999        7.6720267534255981E-003  -2.6709257508628070E-004  -2.2024530917406082E-003  -1.1556586832739413E-004
   1.9054999711443088E-007   24022.488679999999        8.0689396709203720E-003  -1.5693770546931773E-004  -2.3358073085546494E-003   1.9176004570908844E-004
   2.5118998792095226E-007   24022.488679999999        8.4885098040103912E-003  -3.4595748729771003E-005  -2.4861616548150778E-003   5.5411492940038443E-004
   3.3112999631157436E-007   24022.488679999999        8.9322878047823906E-003   1.0098022903548554E-004  -2.6558395475149155E-003   9.7941386047750711E-004
   4.3651999703797628E-007   24022.488679999999        9.4018606469035149E-003   2.5090007693506777E-004  -2.8473879210650921E-003   1.4764457009732723E-003
   5.7544002629583701E-007   24022.488679999999        9.8988311365246773E-003   4.1632729698903859E-004  -3.0635707080364227E-003   2.0548754837363958E-003
   7.5857997217099182E-007   24022.488679999999        1.0425068438053131E-002   5.9856433654204011E-004  -3.3074798993766308E-003   2.7255844324827194E-003
   9.9999999747524271E-007   24022.488679999999        1.0982492938637733E-002   7.9898495459929109E-004  -3.5824486985802650E-003   3.5004874225705862E-003
   1.3182999509808724E-006   24022.488679999999        1.1573312804102898E-002   1.0191214969381690E-003  -3.8921642117202282E-003   4.3929037638008595E-003
   1.7377999483869644E-006   24022.488679999999        1.2199600227177143E-002   1.2605109950527549E-003  -4.2404374107718468E-003   5.4169651120901108E-003
   2.2909000563231530E-006   24022.488679999999        1.2864113785326481E-002   1.5250085853040218E-003  -4.6316306106746197E-003   6.5889405086636543E-003
   3.0199998946045525E-006   24022.488679999999        1.3569447211921215E-002   1.8144671339541674E-003  -5.0701661966741085E-003   7.9259090125560760E-003
   3.9810997805034276E-006   24022.488679999999        1.4318598434329033E-002   2.1309573203325272E-003  -5.5608008988201618E-003   9.4466842710971832E-003
   5.2481000238913111E-006   24022.488679999999        1.5114909969270229E-002   2.4767532013356686E-003  -6.1085480265319347E-003   1.1171762831509113E-002
   6.9183001869532745E-006   24022.488679999999        1.5961997210979462E-002   2.8543008957058191E-003  -6.7185470834374428E-003   1.3123123906552792E-002
   9.1201000032015145E-006   24022.488679999999        1.6863944008946419E-002   3.2663044985383749E-003  -7.3960907757282257E-003   1.5324573032557964E-002
   1.2022999726468697E-005   24022.488679999999        1.7825355753302574E-002   3.7157528568059206E-003  -8.1465318799018860E-003   1.7801800742745399E-002
   1.5849000192247331E-005   24022.488679999999        1.8851000815629959E-002   4.2057419195771217E-003  -8.9747989550232887E-003   2.0581193268299103E-002
   2.0892999600619078E-005   24022.488679999999        1.9946882501244545E-002   4.7399783506989479E-003  -9.8860142752528191E-003   2.3692440241575241E-002
   2.7542000680114143E-005   24022.488679999999        2.1119385957717896E-002   5.3223632276058197E-003  -1.0884500108659267E-002   2.7165893465280533E-002
   3.6307999835116789E-005   24022.488679999999        2.2376114502549171E-002   5.9573892503976822E-003  -1.1974085122346878E-002   3.1034484505653381E-002
   4.7862999053904787E-005   24022.488679999999        2.3725409060716629E-002   6.6498755477368832E-003  -1.3157184235751629E-002   3.5331595689058304E-002
   6.3095998484641314E-005   24022.488679999999        2.5177331641316414E-002   7.4054417200386524E-003  -1.4435045421123505E-002   4.0093295276165009E-002
   8.3175997133366764E-005   24022.488679999999        2.6743330061435699E-002   8.2302987575531006E-003  -1.5806667506694794E-002   4.5356154441833496E-002
   1.0964999819407240E-004   24022.488679999999        2.8437260538339615E-002   9.1317426413297653E-003  -1.7268743366003036E-002   5.1159236580133438E-002
   1.4453999756369740E-004   24022.488679999999        3.0274504795670509E-002   1.0117618367075920E-002  -1.8813708797097206E-002   5.7539131492376328E-002
   1.9054999575018883E-004   24022.488679999999        3.2275285571813583E-002   1.1198022402822971E-002  -2.0431099459528923E-002   6.4539022743701935E-002
   2.5119000929407775E-004   24022.488679999999        3.4461323171854019E-002   1.2383406050503254E-002  -2.2102981805801392E-002   7.2193846106529236E-002
   3.3112999517470598E-004   24022.488679999999        3.6860574036836624E-002   1.3687027618288994E-002  -2.3805696517229080E-002   8.0542907118797302E-002
   4.3652000022120774E-004   24022.488679999999        3.9506390690803528E-002   1.5124366618692875E-002  -2.5506492704153061E-002   8.9621752500534058E-002
   5.7544000446796417E-004   24022.488679999999        4.2438622564077377E-002   1.6713568940758705E-002  -2.7161382138729095E-002   9.9459558725357056E-002
   7.5857999036088586E-004   24022.488679999999        4.5706648379564285E-002   1.8476938828825951E-002  -2.8713518753647804E-002  0.11008145660161972     
   1.0000000474974513E-003   24022.488679999999        4.9370083957910538E-002   2.0441148430109024E-002  -3.0089497566223145E-002  0.12150079756975174     
   1.3183000264689326E-003   24022.488679999999        5.3502660244703293E-002   2.2639207541942596E-002  -3.1196597963571548E-002  0.13371942937374115     
   1.7377999611198902E-003   24022.488679999999        5.8192078024148941E-002   2.5110295042395592E-002  -3.1918231397867203E-002  0.14671313762664795     
   2.2909000981599092E-003   24022.488679999999        6.3549146056175232E-002   2.7904659509658813E-002  -3.2110992819070816E-002  0.16044093668460846     
   3.0199999455362558E-003   24022.488679999999        6.9705195724964142E-002   3.1082477420568466E-002  -3.1599249690771103E-002  0.17481783032417297     
   3.9810999296605587E-003   24022.488679999999        7.6819948852062225E-002   3.4718587994575500E-002  -3.0171796679496765E-002  0.18971443176269531     
   5.2481000311672688E-003   24022.488679999999        8.5084736347198486E-002   3.8905244320631027E-002  -2.7578359469771385E-002  0.20494054257869720     
   6.9182999432086945E-003   24022.488679999999        9.4723761081695557E-002   4.3754689395427704E-002  -2.3528853431344032E-002  0.22022522985935211     
   9.1201001778244972E-003   24022.488679999999       0.10599505156278610        4.9402769654989243E-002  -1.7695778980851173E-002  0.23519840836524963     
   1.2023000046610832E-002   24022.488679999999       0.11918446421623230        5.6010644882917404E-002  -9.7232311964035034E-003  0.24936571717262268     
   1.5848999843001366E-002   24022.488679999999       0.13458205759525299        6.3759900629520416E-002   7.4850214878097177E-004  0.26207542419433594     
   2.0893000066280365E-002   24022.488679999999       0.15246097743511200        7.2851672768592834E-002   1.4055721461772919E-002  0.27250409126281738     
   2.7542000636458397E-002   24022.488679999999       0.17299796640872955        8.3479382097721100E-002   3.0442669987678528E-002  0.27961936593055725     
   3.6308001726865768E-002   24022.488679999999       0.19617292284965515        9.5793046057224274E-002   4.9978747963905334E-002  0.28217747807502747     
   4.7862999141216278E-002   24022.488679999999       0.22157828509807587       0.10981626063585281        7.2418890893459320E-002  0.27874469757080078     
   6.3096001744270325E-002   24022.488679999999       0.24816690385341644       0.12532208859920502        9.7041636705398560E-002  0.26779243350028992     
   8.3176001906394958E-002   24022.488679999999       0.27387976646423340       0.14161784946918488       0.12242545187473297       0.24791784584522247     
  0.10000000149011612        24022.488679999999       0.28888824582099915       0.15224547684192657       0.13865812122821808       0.22924491763114929     
  0.12500000000000000        24022.488679999999       0.30240681767463684       0.16373799741268158       0.15600492060184479       0.20081421732902527     
  0.15000000596046448        24022.488679999999       0.30750820040702820       0.17084540426731110       0.16686969995498657       0.17334194481372833     
  0.17499999701976776        24022.488679999999       0.30599638819694519       0.17424823343753815       0.17261841893196106       0.14784243702888489     
  0.20000000298023224        24022.488679999999       0.29929888248443604       0.17451782524585724       0.17429143190383911       0.12477118521928787     
  0.22499999403953552        24022.488679999999       0.28858163952827454       0.17215260863304138       0.17270877957344055       0.10427999496459961     
  0.25000000000000000        24022.488679999999       0.27481442689895630       0.16759625077247620       0.16853450238704681        8.6346708238124847E-002
  0.27500000596046448        24022.488679999999       0.25881171226501465       0.16124780476093292       0.16231797635555267        7.0848152041435242E-002
  0.30000001192092896        24022.488679999999       0.24126079678535461       0.15346764028072357       0.15452122688293457        5.7604167610406876E-002
  0.32499998807907104        24022.488679999999       0.22274197638034821       0.14458154141902924       0.14553757011890411        4.6405509114265442E-002
  0.34999999403953552        24022.488679999999       0.20374388992786407       0.13488341867923737       0.13570478558540344        3.7031877785921097E-002
  0.37500000000000000        24022.488679999999       0.18467569351196289       0.12463734298944473       0.12531439960002899        2.9263844713568687E-002
  0.40000000596046448        24022.488679999999       0.16587691009044647       0.11407921463251114       0.11461852490901947        2.2890543565154076E-002
  0.42500001192092896        24022.488679999999       0.14762568473815918       0.10341811180114746       0.10383485257625580        1.7714567482471466E-002
  0.44999998807907104        24022.488679999999       0.13014580309391022        9.2837512493133545E-002   9.3150533735752106E-002   1.3554855249822140E-002
  0.47499999403953552        24022.488679999999       0.11361278593540192        8.2496374845504761E-002   8.2725077867507935E-002   1.0248145088553429E-002
  0.50000000000000000        24022.488679999999        9.8159298300743103E-002   7.2530202567577362E-002   7.2692699730396271E-002   7.6494240202009678E-003
  0.52499997615814209        24022.488679999999        8.3879880607128143E-002   6.3052065670490265E-002   6.3164226710796356E-002   5.6316521950066090E-003
  0.55000001192092896        24022.488679999999        7.0835307240486145E-002   5.4153602570295334E-002   5.4228674620389938E-002   4.0849843062460423E-003
  0.57499998807907104        24022.488679999999        5.9056483209133148E-002   4.5906085520982742E-002   4.5954685658216476E-002   2.9156545642763376E-003
  0.60000002384185791        24022.488679999999        4.8548053950071335E-002   3.8361441344022751E-002   3.8391757756471634E-002   2.0446416456252337E-003
  0.62500000000000000        24022.488679999999        3.9291732013225555E-002   3.1553342938423157E-002   3.1571485102176666E-002   1.4062190894037485E-003
  0.64999997615814209        24022.488679999999        3.1249370425939560E-002   2.5498362258076668E-002   2.5508709251880646E-002   9.4645615899935365E-004
  0.67500001192092896        24022.488679999999        2.4365883320569992E-002   2.0197138190269470E-002   2.0202714949846268E-002   6.2172987964004278E-004
  0.69999998807907104        24022.488679999999        1.8571959808468819E-002   1.5635633841156960E-002   1.5638440847396851E-002   3.9728794945403934E-004
  0.72500002384185791        24022.488679999999        1.3786655850708485E-002   1.1786450631916523E-002   1.1787749826908112E-002   2.4589488748461008E-004
  0.75000000000000000        24022.488679999999        9.9198613315820694E-003   8.6102336645126343E-003   8.6107784882187843E-003   1.4658283907920122E-004
  0.77499997615814209        24022.488679999999        6.8746758624911308E-003   6.0571529902517796E-003   6.0573625378310680E-003   8.3521648775786161E-005
  0.80000001192092896        24022.488679999999        4.5496905222535133E-003   4.0684868581593037E-003   4.0685762651264668E-003   4.5016462536295876E-005
  0.82499998807907104        24022.488679999999        2.8412209358066320E-003   2.5783211458474398E-003   2.5783879682421684E-003   2.2634872948401608E-005
  0.85000002384185791        24022.488679999999        1.6455008881166577E-003   1.5153709100559354E-003   1.5154490247368813E-003   1.0462015779921785E-005
  0.87500000000000000        24022.488679999999        8.6087227100506425E-004   8.0496782902628183E-004   8.0505677033215761E-004   4.4774205889552832E-006
  0.89999997615814209        24022.488679999999        3.9001967525109649E-004   3.7125035305507481E-004   3.7132870056666434E-004   2.0446368580451235E-006
  0.92500001192092896        24022.488679999999        1.4232551620807499E-004   1.3964257959742099E-004   1.3967194536235183E-004   1.5021901162981521E-006
  0.94999998807907104        24022.488679999999        3.6484569136518985E-005   3.9770002331351861E-005   3.9695980376563966E-005   1.8428009980198112E-006
  0.97500002384185791        24022.488679999999        3.6685573832073715E-006   9.1291694843675941E-006   8.8840415628510527E-006   2.4668152036610991E-006
   1.0000000000000000        24022.488679999999       -7.9348719737026840E-006  -1.6056143294918002E-006  -2.0952772956661647E-006   2.9951067972433520E-006
   9.9999997171806854E-010   30801.849719999998        3.2325743231922388E-003  -9.7210973035544157E-004  -1.1693363776430488E-003  -1.4147174078971148E-003
   1.3183000246996812E-009   30801.849719999998        3.3854602370411158E-003  -9.7063125576823950E-004  -1.1984404409304261E-003  -1.4278173912316561E-003
   1.7378000150003459E-009   30801.849719999998        3.5463077947497368E-003  -9.6660869894549251E-004  -1.2287903809919953E-003  -1.4377461047843099E-003
   2.2908999142146058E-009   30801.849719999998        3.7156422622501850E-003  -9.5977855380624533E-004  -1.2606083182618022E-003  -1.4438192592933774E-003
   3.0200000278313155E-009   30801.849719999998        3.8939162623137236E-003  -9.4985857140272856E-004  -1.2941353488713503E-003  -1.4452249743044376E-003
   3.9810998941902653E-009   30801.849719999998        4.0816483087837696E-003  -9.3654304509982467E-004  -1.3296622782945633E-003  -1.4410133007913828E-003
   5.2481001766579993E-009   30801.849719999998        4.2794006876647472E-003  -9.1950088972225785E-004  -1.3675319496542215E-003  -1.4300724724307656E-003
   6.9183001549788514E-009   30801.849719999998        4.4877524487674236E-003  -8.9837599080055952E-004  -1.4081395929679275E-003  -1.4111065538600087E-003
   9.1201002305751899E-009   30801.849719999998        4.7073340974748135E-003  -8.7278243154287338E-004  -1.4519474934786558E-003  -1.3826073845848441E-003
   1.2023000373062587E-008   30801.849719999998        4.9388296902179718E-003  -8.4230187349021435E-004  -1.4994926750659943E-003  -1.3428226811811328E-003
   1.5849000334355878E-008   30801.849719999998        5.1828697323799133E-003  -8.0649647861719131E-004  -1.5513736288994551E-003  -1.2897466076537967E-003
   2.0892999330612838E-008   30801.849719999998        5.4402733221650124E-003  -7.6487398473545909E-004  -1.6083091031759977E-003  -1.2210388667881489E-003
   2.7542000680114143E-008   30801.849719999998        5.7118097320199013E-003  -7.1691808989271522E-004  -1.6710993368178606E-003  -1.1340315686538815E-003
   3.6307998385609608E-008   30801.849719999998        5.9983693063259125E-003  -6.6206004703417420E-004  -1.7406735569238663E-003  -1.0256458772346377E-003
   4.7863000673942224E-008   30801.849719999998        6.3008111901581287E-003  -5.9970421716570854E-004  -1.8180652987211943E-003  -8.9239957742393017E-004
   6.3096003088958241E-008   30801.849719999998        6.6201370209455490E-003  -5.2919157315045595E-004  -1.9044681685045362E-003  -7.3029135819524527E-004
   8.3175997644957533E-008   30801.849719999998        6.9573554210364819E-003  -4.4982522376812994E-004  -2.0012124441564083E-003  -5.3480733186006546E-004
   1.0965000285523274E-007   30801.849719999998        7.3136305436491966E-003  -3.6083292798139155E-004  -2.1098221186548471E-003  -3.0078378040343523E-004
   1.4453999597208167E-007   30801.849719999998        7.6900064013898373E-003  -2.6143385912291706E-004  -2.2319420240819454E-003  -2.2532545699505135E-005
   1.9054999711443088E-007   30801.849719999998        8.0879796296358109E-003  -1.5068576612975448E-004  -2.3695363197475672E-003   3.0663379584439099E-004
   2.5118998792095226E-007   30801.849719999998        8.5086831822991371E-003  -2.7700816644937731E-005  -2.5246306322515011E-003   6.9384020753204823E-004
   3.3112999631157436E-007   30801.849719999998        8.9536728337407112E-003   1.0857226152438670E-004  -2.6995914522558451E-003   1.1473363265395164E-003
   4.3651999703797628E-007   30801.849719999998        9.4245430082082748E-003   2.5924795772880316E-004  -2.8970090206712484E-003   1.6762668965384364E-003
   5.7544002629583701E-007   30801.849719999998        9.9229030311107635E-003   4.2549477075226605E-004  -3.1196877826005220E-003   2.2906698286533356E-003
   7.5857997217099182E-007   30801.849719999998        1.0450633242726326E-002   6.0862075770273805E-004  -3.3707623369991779E-003   3.0018333345651627E-003
   9.9999999747524271E-007   30801.849719999998        1.1009663343429565E-002   8.1000599311664701E-004  -3.6536043044179678E-003   3.8220949936658144E-003
   1.3182999509808724E-006   30801.849719999998        1.1602211743593216E-002   1.0311898076906800E-003  -3.9719371125102043E-003   4.7652302309870720E-003
   1.7377999483869644E-006   30801.849719999998        1.2230366468429565E-002   1.2737167999148369E-003  -4.3295999057590961E-003   5.8458195999264717E-003
   2.2909000563231530E-006   30801.849719999998        1.2896899133920670E-002   1.5394509537145495E-003  -4.7309817746281624E-003   7.0806420408189297E-003
   3.0199998946045525E-006   30801.849719999998        1.3604423962533474E-002   1.8302549142390490E-003  -5.1805181428790092E-003   8.4872664883732796E-003
   3.9810997805034276E-006   30801.849719999998        1.4355955645442009E-002   2.1482103038579226E-003  -5.6829690001904964E-003   1.0085020214319229E-002
   5.2481000238913111E-006   30801.849719999998        1.5154864639043808E-002   2.4956038687378168E-003  -6.2433369457721710E-003   1.1894925497472286E-002
   6.9183001869532745E-006   30801.849719999998        1.6004793345928192E-002   2.8748963959515095E-003  -6.8667326122522354E-003   1.3939481228590012E-002
   9.1201000032015145E-006   30801.849719999998        1.6909856349229813E-002   3.2888078130781651E-003  -7.5583974830806255E-003   1.6243014484643936E-002
   1.2022999726468697E-005   30801.849719999998        1.7874700948596001E-002   3.7403467576950788E-003  -8.3236079663038254E-003   1.8831729888916016E-002
   1.5849000192247331E-005   30801.849719999998        1.8904138356447220E-002   4.2326296679675579E-003  -9.1671794652938843E-003   2.1732460707426071E-002
   2.0892999600619078E-005   30801.849719999998        2.0004227757453918E-002   4.7693899832665920E-003  -1.0094092227518559E-002   2.4975372478365898E-002
   2.7542000680114143E-005   30801.849719999998        2.1181415766477585E-002   5.3545571863651276E-003  -1.1108473874628544E-002   2.8591200709342957E-002
   3.6307999835116789E-005   30801.849719999998        2.2443382069468498E-002   5.9926598332822323E-003  -1.2213912792503834E-002   3.2613221555948257E-002
   4.7862999053904787E-005   30801.849719999998        2.3798555135726929E-002   6.6885552369058132E-003  -1.3412518426775932E-002   3.7075031548738480E-002
   6.3095998484641314E-005   30801.849719999998        2.5257101282477379E-002   7.4479118920862675E-003  -1.4705166220664978E-002   4.2012844234704971E-002
   8.3175997133366764E-005   30801.849719999998        2.6830589398741722E-002   8.2769952714443207E-003  -1.6090400516986847E-002   4.7463197261095047E-002
   1.0964999819407240E-004   30801.849719999998        2.8533024713397026E-002   9.1831674799323082E-003  -1.7564373090863228E-002   5.3464975208044052E-002
   1.4453999756369740E-004   30801.849719999998        3.0379951000213623E-002   1.0174347087740898E-002  -1.9118867814540863E-002   6.0054250061511993E-002
   1.9054999575018883E-004   30801.849719999998        3.2391794025897980E-002   1.1260723695158958E-002  -2.0742662250995636E-002   6.7273594439029694E-002
   2.5119000929407775E-004   30801.849719999998        3.4590497612953186E-002   1.2452851980924606E-002  -2.2416936233639717E-002   7.5156740844249725E-002
   3.3112999517470598E-004   30801.849719999998        3.7004273384809494E-002   1.3764110393822193E-002  -2.4117011576890945E-002   8.3741486072540283E-002
   4.3652000022120774E-004   30801.849719999998        3.9666783064603806E-002   1.5210123732686043E-002  -2.5808978825807571E-002   9.3061290681362152E-002
   5.7544000446796417E-004   30801.849719999998        4.2618196457624435E-002   1.6809199005365372E-002  -2.7447551488876343E-002  0.10314254462718964     
   7.5857999036088586E-004   30801.849719999998        4.5908261090517044E-002   1.8583822995424271E-002  -2.8974451124668121E-002  0.11400680989027023     
   1.0000000474974513E-003   30801.849719999998        4.9596972763538361E-002   2.0560879260301590E-002  -3.0314737930893898E-002  0.12566290795803070     
   1.3183000264689326E-003   30801.849719999998        5.3758461028337479E-002   2.2773597389459610E-002  -3.1374078243970871E-002  0.13810703158378601     
   1.7377999611198902E-003   30801.849719999998        5.8480780571699142E-002   2.5261390954256058E-002  -3.2034300267696381E-002  0.15130792558193207     
   2.2909000981599092E-003   30801.849719999998        6.3875056803226471E-002   2.8074743226170540E-002  -3.2150480896234512E-002  0.16521623730659485     
   3.0199999455362558E-003   30801.849719999998        7.0072755217552185E-002   3.1274035573005676E-002  -3.1545765697956085E-002  0.17973688244819641     
   3.9810999296605587E-003   30801.849719999998        7.7233515679836273E-002   3.4934245049953461E-002  -3.0008213594555855E-002  0.19472876191139221     
   5.2481000311672688E-003   30801.849719999998        8.5548155009746552E-002   3.9147626608610153E-002  -2.7287594974040985E-002  0.20998831093311310     
   6.9182999432086945E-003   30801.849719999998        9.5239713788032532E-002   4.4026207178831100E-002  -2.3095080628991127E-002  0.22522972524166107     
   9.1201001778244972E-003   30801.849719999998       0.10656409710645676        4.9705229699611664E-002  -1.7106121405959129E-002  0.24006716907024384     
   1.2023000046610832E-002   30801.849719999998       0.11980361491441727        5.6344665586948395E-002  -8.9700939133763313E-003  0.25399035215377808     
   1.5848999843001366E-002   30801.849719999998       0.13524280488491058        6.4124017953872681E-002   1.6643550479784608E-003  0.26633304357528687     
   2.0893000066280365E-002   30801.849719999998       0.15314662456512451        7.3241025209426880E-002   1.5121558681130409E-002  0.27626079320907593     
   2.7542000636458397E-002   30801.849719999998       0.17368021607398987        8.3883881568908691E-002   3.1629528850317001E-002  0.28273713588714600     
   3.6308001726865768E-002   30801.849719999998       0.19680789113044739        9.6194900572299957E-002   5.1237240433692932E-002  0.28452545404434204     
   4.7862999141216278E-002   30801.849719999998       0.22210243344306946       0.11018695682287216        7.3675818741321564E-002  0.28021648526191711     
   6.3096001744270325E-002   30801.849719999998       0.24849431216716766       0.12561914324760437        9.8199084401130676E-002  0.26832991838455200     
   8.3176001906394958E-002   30801.849719999998       0.27390339970588684       0.14178238809108734       0.12336452305316925       0.24754112958908081     
  0.10000000149011612        30801.849719999998       0.28864359855651855       0.15228106081485748       0.13937993347644806       0.22832258045673370     
  0.12500000000000000        30801.849719999998       0.30176961421966553       0.16356876492500305       0.15638968348503113       0.19936183094978333     
  0.15000000596046448        30801.849719999998       0.30650800466537476       0.17047008872032166       0.16692917048931122       0.17160734534263611     
  0.17499999701976776        30801.849719999998       0.30467692017555237       0.17367668449878693       0.17238092422485352       0.14599952101707458     
  0.20000000298023224        30801.849719999998       0.29771092534065247       0.17376720905303955       0.17379297316074371       0.12293928116559982     
  0.22499999403953552        30801.849719999998       0.28677871823310852       0.17124485969543457       0.17198835313320160       0.10253791511058807     
  0.25000000000000000        30801.849719999998       0.27284970879554749       0.16655620932579041       0.16763150691986084        8.4743209183216095E-002
  0.27500000596046448        30801.849719999998       0.25673630833625793       0.16010174155235291       0.16127069294452667        6.9409899413585663E-002
  0.30000001192092896        30801.849719999998       0.23912230134010315       0.15224222838878632       0.15336591005325317        5.6341875344514847E-002
  0.32499998807907104        30801.849719999998       0.22058369219303131       0.14330294728279114       0.14430795609951019        4.5318596065044403E-002
  0.34999999403953552        30801.849719999998       0.20160433650016785       0.13357667624950409       0.13443171977996826        3.6112144589424133E-002
  0.37500000000000000        30801.849719999998       0.18258833885192871       0.12332583218812943       0.12402566522359848        2.8498219326138496E-002
  0.40000000596046448        30801.849719999998       0.16387005150318146       0.11278427392244339       0.11333870142698288        2.2263193503022194E-002
  0.42500001192092896        30801.849719999998       0.14572252333164215       0.10215874761343002       0.10258534550666809        1.7208458855748177E-002
  0.44999998807907104        30801.849719999998       0.12836459279060364        9.1630190610885620E-002   9.1949522495269775E-002   1.3152878731489182E-002
  0.47499999403953552        30801.849719999998       0.11196709424257278        8.1354938447475433E-002   8.1587605178356171E-002   9.9339066073298454E-003
  0.50000000000000000        30801.849719999998        9.6658252179622650E-002   7.1465775370597839E-002   7.1630723774433136E-002   7.4077644385397434E-003
  0.52499997615814209        30801.849719999998        8.2528561353683472E-002   6.2073096632957458E-002   6.2186755239963531E-002   5.4489555768668652E-003
  0.55000001192092896        30801.849719999998        6.9635093212127686E-002   5.3265910595655441E-002   5.3341891616582870E-002   3.9493269287049770E-003
  0.57499998807907104        30801.849719999998        5.8005474507808685E-002   4.5112963765859604E-002   4.5162107795476913E-002   2.8168326243758202E-003
  0.60000002384185791        30801.849719999998        4.7641493380069733E-002   3.7663806229829788E-002   3.7694457918405533E-002   1.9741135183721781E-003
  0.62500000000000000        30801.849719999998        3.8522426038980484E-002   3.0949933454394341E-002   3.0968282371759415E-002   1.3569863513112068E-003
  0.64999997615814209        30801.849719999998        3.0608125030994415E-002   2.4985944852232933E-002   2.4996422231197357E-002   9.1290834825485945E-004
  0.67500001192092896        30801.849719999998        2.3841932415962219E-002   1.9770761951804161E-002   1.9776422530412674E-002   5.9946876717731357E-004
  0.69999998807907104        30801.849719999998        1.8153395503759384E-002   1.5288896858692169E-002   1.5291758812963963E-002   3.8294616388157010E-004
  0.72500002384185791        30801.849719999998        1.3460837304592133E-002   1.1511796154081821E-002   1.1513131670653820E-002   2.3695807612966746E-004
  0.75000000000000000        30801.849719999998        9.6738189458847046E-003   8.3992518484592438E-003   8.3998190239071846E-003   1.4122386346571147E-004
  0.77499997615814209        30801.849719999998        6.6954842768609524E-003   5.9009008109569550E-003   5.9011233970522881E-003   8.0451376561541110E-005
  0.80000001192092896        30801.849719999998        4.4248318299651146E-003   3.9578108116984367E-003   3.9579067379236221E-003   4.3353964429115877E-005
  0.82499998807907104        30801.849719999998        2.7589134406298399E-003   2.5041794870048761E-003   2.5042481720447540E-003   2.1798563466290943E-005
  0.85000002384185791        30801.849719999998        1.5949985245242715E-003   1.4691536780446768E-003   1.4692303957417607E-003   1.0081342225021217E-005
  0.87500000000000000        30801.849719999998        8.3272921619936824E-004   7.7880220487713814E-004   7.7888730447739363E-004   4.3240479499218054E-006
  0.89999997615814209        30801.849719999998        3.7631185841746628E-004   3.5828634281642735E-004   3.5835895687341690E-004   1.9811943730019266E-006
  0.92500001192092896        30801.849719999998        1.3682225835509598E-004   1.3430627586785704E-004   1.3432874402496964E-004   1.4462765420830692E-006
  0.94999998807907104        30801.849719999998        3.4755510569084436E-005   3.7967307434882969E-005   3.7886631616856903E-005   1.7437527048969059E-006
  0.97500002384185791        30801.849719999998        3.1006945846456802E-006   8.3700151662924327E-006   8.1206835602642968E-006   2.2928168164071394E-006
   1.0000000000000000        30801.849719999998       -8.2734213719959371E-006  -2.2333856577461120E-006  -2.7215946829528548E-006   2.7284800125926267E-006
   9.9999997171806854E-010   39494.407030000002        3.2386973034590483E-003  -9.7180111333727837E-004  -1.1707594385370612E-003  -1.4448234578594565E-003
   1.3183000246996812E-009   39494.407030000002        3.3919077832251787E-003  -9.7020756220445037E-004  -1.2001894647255540E-003  -1.4570903731510043E-003
   1.7378000150003459E-009   39494.407030000002        3.5530992317944765E-003  -9.6605869475752115E-004  -1.2309233425185084E-003  -1.4659143052995205E-003
   2.2908999142146058E-009   39494.407030000002        3.7227976135909557E-003  -9.5909007359296083E-004  -1.2631921563297510E-003  -1.4705655630677938E-003
   3.0200000278313155E-009   39494.407030000002        3.9014569483697414E-003  -9.4901840202510357E-004  -1.2972466647624969E-003  -1.4701802283525467E-003
   3.9810998941902653E-009   39494.407030000002        4.0895971469581127E-003  -9.3553704209625721E-004  -1.3333894312381744E-003  -1.4637496788054705E-003
   5.2481001766579993E-009   39494.407030000002        4.2877825908362865E-003  -9.1831374447792768E-004  -1.3719752896577120E-003  -1.4500950928777456E-003
   6.9183001549788514E-009   39494.407030000002        4.4965925626456738E-003  -8.9699111413210630E-004  -1.4134139055386186E-003  -1.4278445160016418E-003
   9.1201002305751899E-009   39494.407030000002        4.7166603617370129E-003  -8.7118207011371851E-004  -1.4581828145310283E-003  -1.3954043388366699E-003
   1.2023000373062587E-008   39494.407030000002        4.9486714415252209E-003  -8.4046664414927363E-004  -1.5068366192281246E-003  -1.3509254204109311E-003
   1.5849000334355878E-008   39494.407030000002        5.1932591013610363E-003  -8.0440571764484048E-004  -1.5599920880049467E-003  -1.2922955211251974E-003
   2.0892999330612838E-008   39494.407030000002        5.4512433707714081E-003  -7.6250522397458553E-004  -1.6183893894776702E-003  -1.2170521076768637E-003
   2.7542000680114143E-008   39494.407030000002        5.7233963161706924E-003  -7.1424717316403985E-004  -1.6828509978950024E-003  -1.1223935289308429E-003
   3.6307998385609608E-008   39494.407030000002        6.0106120072305202E-003  -6.5906083909794688E-004  -1.7543312860652804E-003  -1.0050906566902995E-003
   4.7863000673942224E-008   39494.407030000002        6.3137505203485489E-003  -5.9634854551404715E-004  -1.8338900990784168E-003  -8.6149695562198758E-004
   6.3096003088958241E-008   39494.407030000002        6.6338181495666504E-003  -5.2544905338436365E-004  -1.9227497978135943E-003  -6.8742776056751609E-004
   8.3175997644957533E-008   39494.407030000002        6.9718258455395699E-003  -4.4566291035152972E-004  -2.0222712773829699E-003  -4.7816973528824747E-004
   1.0965000285523274E-007   39494.407030000002        7.3289419524371624E-003  -3.5621525603346527E-004  -2.1340113598853350E-003  -2.2833714319858700E-004
   1.4453999597208167E-007   39494.407030000002        7.7062142081558704E-003  -2.5632258621044457E-004  -2.2596479393541813E-003   6.7991226387675852E-005
   1.9054999711443088E-007   39494.407030000002        8.1051448360085487E-003  -1.4503905549645424E-004  -2.4011826608330011E-003   4.1777422302402556E-004
   2.5118998792095226E-007   39494.407030000002        8.5268700495362282E-003  -2.1473764718393795E-005  -2.5606763083487749E-003   8.2840683171525598E-004
   3.3112999631157436E-007   39494.407030000002        8.9729521423578262E-003   1.1542849824763834E-004  -2.7405337896198034E-003   1.3084469828754663E-003
   4.3651999703797628E-007   39494.407030000002        9.4449929893016815E-003   2.6678643189370632E-004  -2.9433835297822952E-003   1.8673661397770047E-003
   5.7544002629583701E-007   39494.407030000002        9.9446075037121773E-003   4.3377300607971847E-004  -3.1720667611807585E-003   2.5155446492135525E-003
   7.5857997217099182E-007   39494.407030000002        1.0473685339093208E-002   6.1770150205120444E-004  -3.4297546371817589E-003   3.2646427862346172E-003
   9.9999999747524271E-007   39494.407030000002        1.1034163646399975E-002   8.1995752407237887E-004  -3.7198530044406652E-003   4.1273850947618484E-003
   1.3182999509808724E-006   39494.407030000002        1.1628273874521255E-002   1.0420868638902903E-003  -4.0461169555783272E-003   5.1179630681872368E-003
   1.7377999483869644E-006   39494.407030000002        1.2258113361895084E-002   1.2856407556682825E-003  -4.4124084524810314E-003   6.2513644807040691E-003
   2.2909000563231530E-006   39494.407030000002        1.2926470488309860E-002   1.5524914488196373E-003  -4.8231389373540878E-003   7.5448313727974892E-003
   3.0199998946045525E-006   39494.407030000002        1.3635972514748573E-002   1.8445102032274008E-003  -5.2827536128461361E-003   9.0163759887218475E-003
   3.9810997805034276E-006   39494.407030000002        1.4389656484127045E-002   2.1637887693941593E-003  -5.7960120029747486E-003   1.0685788467526436E-002
   5.2481000238913111E-006   39494.407030000002        1.5190911479294300E-002   2.5126251857727766E-003  -6.3679032027721405E-003   1.2574564665555954E-002
   6.9183001869532745E-006   39494.407030000002        1.6043405979871750E-002   2.8934935107827187E-003  -7.0035080425441265E-003   1.4705667272210121E-002
   9.1201000032015145E-006   39494.407030000002        1.6951287165284157E-002   3.3091285731643438E-003  -7.7080167829990387E-003   1.7103886231780052E-002
   1.2022999726468697E-005   39494.407030000002        1.7919234931468964E-002   3.7625560071319342E-003  -8.4866331890225410E-003   1.9795885309576988E-002
   1.5849000192247331E-005   39494.407030000002        1.8952099606394768E-002   4.2569115757942200E-003  -9.3440636992454529E-003   2.2808879613876343E-002
   2.0892999600619078E-005   39494.407030000002        2.0055994391441345E-002   4.7959522344172001E-003  -1.0285153985023499E-002   2.6173455640673637E-002
   2.7542000680114143E-005   39494.407030000002        2.1237418055534363E-002   5.3836344741284847E-003  -1.1313850060105324E-002   2.9920667409896851E-002
   3.6307999835116789E-005   39494.407030000002        2.2504122927784920E-002   6.0245171189308167E-003  -1.2433514930307865E-002   3.4084081649780273E-002
   4.7862999053904787E-005   39494.407030000002        2.3864613845944405E-002   6.7234947346150875E-003  -1.3645975850522518E-002   3.8697455078363419E-002
   6.3095998484641314E-005   39494.407030000002        2.5329152122139931E-002   7.4862777255475521E-003  -1.4951760880649090E-002   4.3797090649604797E-002
   8.3175997133366764E-005   39494.407030000002        2.6909418404102325E-002   8.3191813901066780E-003  -1.6348997130990028E-002   4.9419440329074860E-002
   1.0964999819407240E-004   39494.407030000002        2.8619544580578804E-002   9.2296283692121506E-003  -1.7833339050412178E-002   5.5603183805942535E-002
   1.4453999756369740E-004   39494.407030000002        3.0475229024887085E-002   1.0225603356957436E-002  -1.9395973533391953E-002   6.2383852899074554E-002
   1.9054999575018883E-004   39494.407030000002        3.2497078180313110E-002   1.1317379772663116E-002  -2.1024988964200020E-002   6.9803394377231598E-002
   2.5119000929407775E-004   39494.407030000002        3.4707229584455490E-002   1.2515603564679623E-002  -2.2700751200318336E-002   7.7894344925880432E-002
   3.3112999517470598E-004   39494.407030000002        3.7134140729904175E-002   1.3833764940500259E-002  -2.4397665634751320E-002   8.6693055927753448E-002
   4.3652000022120774E-004   39494.407030000002        3.9811734110116959E-002   1.5287617221474648E-002  -2.6080768555402756E-002   9.6230998635292053E-002
   5.7544000446796417E-004   39494.407030000002        4.2780473828315735E-002   1.6895608976483345E-002  -2.7703607454895973E-002  0.10653188824653625     
   7.5857999036088586E-004   39494.407030000002        4.6090431511402130E-002   1.8680397421121597E-002  -2.9206620529294014E-002  0.11761395633220673     
   1.0000000474974513E-003   39494.407030000002        4.9801941961050034E-002   2.0669046789407730E-002  -3.0513497069478035E-002  0.12948174774646759     
   1.3183000264689326E-003   39494.407030000002        5.3989496082067490E-002   2.2894989699125290E-002  -3.1528472900390625E-002  0.14212626218795776     
   1.7377999611198902E-003   39494.407030000002        5.8741450309753418E-002   2.5397840887308121E-002  -3.2131981104612350E-002  0.15550968050956726     
   2.2909000981599092E-003   39494.407030000002        6.4169205725193024E-002   2.8228297829627991E-002  -3.2177779823541641E-002  0.16957500576972961     
   3.0199999455362558E-003   39494.407030000002        7.0404343307018280E-002   3.1446915119886398E-002  -3.1487993896007538E-002  0.18421798944473267     
   3.9810999296605587E-003   39494.407030000002        7.7606387436389923E-002   3.5128779709339142E-002  -2.9850097373127937E-002  0.19928684830665588     
   5.2481000311672688E-003   39494.407030000002        8.5965692996978760E-002   3.9366152137517929E-002  -2.7014007791876793E-002  0.21456602215766907     
   6.9182999432086945E-003   39494.407030000002        9.5704205334186554E-002   4.4270832091569901E-002  -2.2692151367664337E-002  0.22975651919841766     
   9.1201001778244972E-003   39494.407030000002       0.10707589238882065        4.9977507442235947E-002  -1.6562785953283310E-002  0.24445851147174835     
   1.2023000046610832E-002   39494.407030000002       0.12035983800888062        5.6645065546035767E-002  -8.2801841199398041E-003  0.25814783573150635     
   1.5848999843001366E-002   39494.407030000002       0.13583557307720184        6.4451090991497040E-002   2.4993410333991051E-003  0.27014601230621338     
   2.0893000066280365E-002   39494.407030000002       0.15376064181327820        7.3590256273746490E-002   1.6089256852865219E-002  0.27960950136184692     
   2.7542000636458397E-002   39494.407030000002       0.17428977787494659        8.4246017038822174E-002   3.2702945172786713E-002  0.28549936413764954     
   3.6308001726865768E-002   39494.407030000002       0.19737327098846436        9.6553750336170197E-002   5.2371099591255188E-002  0.28658679127693176     
   4.7862999141216278E-002   39494.407030000002       0.22256635129451752       0.11051671206951141        7.4803709983825684E-002  0.28148603439331055     
   6.3096001744270325E-002   39494.407030000002       0.24877957999706268       0.12588149309158325        9.9232867360115051E-002  0.26876154541969299     
   8.3176001906394958E-002   39494.407030000002       0.27391430735588074       0.14192450046539307       0.12419790029525757       0.24715960025787354     
  0.10000000149011612        39494.407030000002       0.28841295838356018       0.15230670571327209       0.14001606404781342       0.22745986282825470     
  0.12500000000000000        39494.407030000002       0.30118671059608459       0.16341002285480499       0.15672172605991364       0.19803670048713684     
  0.15000000596046448        39494.407030000002       0.30560034513473511       0.17012643814086914       0.16696923971176147       0.17004099488258362     
  0.17499999701976776        39494.407030000002       0.30348443984985352       0.17315745353698730       0.17215546965599060       0.14434586465358734     
  0.20000000298023224        39494.407030000002       0.29627975821495056       0.17308822274208069       0.17333495616912842       0.12130305171012878     
  0.22499999403953552        39494.407030000002       0.28515711426734924       0.17042610049247742       0.17133316397666931       0.10098759829998016     
  0.25000000000000000        39494.407030000002       0.27108559012413025       0.16562016308307648       0.16681469976902008        8.3320602774620056E-002
  0.27500000596046448        39494.407030000002       0.25487545132637024       0.15907210111618042       0.16032667458057404        6.8137325346469879E-002
  0.30000001192092896        39494.407030000002       0.23720730841159821       0.15114295482635498       0.15232717990875244        5.5227652192115784E-002
  0.32499998807907104        39494.407030000002       0.21865321695804596       0.14215752482414246       0.14320465922355652        4.4361267238855362E-002
  0.34999999403953552        39494.407030000002       0.19969269633293152       0.13240748643875122       0.13329134881496429        3.5303682088851929E-002
  0.37500000000000000        39494.407030000002       0.18072521686553955       0.12215372174978256       0.12287293374538422        2.7826469391584396E-002
  0.40000000596046448        39494.407030000002       0.16208054125308990       0.11162821948528290       0.11219544708728790        2.1713718771934509E-002
  0.42500001192092896        39494.407030000002       0.14402708411216736       0.10103560984134674       0.10147050768136978        1.6765894368290901E-002
  0.44999998807907104        39494.407030000002       0.12677927315235138        9.0554565191268921E-002   9.0879172086715698E-002   1.2801907025277615E-002
  0.47499999403953552        39494.407030000002       0.11050370335578918        8.0338999629020691E-002   8.0574959516525269E-002   9.6599319949746132E-003
  0.50000000000000000        39494.407030000002        9.5324687659740448E-002   7.0519305765628815E-002   7.0686273276805878E-002   7.1973497979342937E-003
  0.52499997615814209        39494.407030000002        8.1329092383384705E-002   6.1203453689813614E-002   6.1318334192037582E-002   5.2900766022503376E-003
  0.55000001192092896        39494.407030000002        6.8570710718631744E-002   5.2478112280368805E-002   5.2554823458194733E-002   3.8314890116453171E-003
  0.57499998807907104        39494.407030000002        5.7074271142482758E-002   4.4409774243831635E-002   4.4459357857704163E-002   2.7310797013342381E-003
  0.60000002384185791        39494.407030000002        4.6839024871587753E-002   3.7045884877443314E-002   3.7076804786920547E-002   1.9129681168124080E-003
  0.62500000000000000        39494.407030000002        3.7842098623514175E-002   3.0416008085012436E-002   3.0434522777795792E-002   1.3143362011760473E-003
  0.64999997615814209        39494.407030000002        3.0041605234146118E-002   2.4533003568649292E-002   2.4543585255742073E-002   8.8386412244290113E-004
  0.67500001192092896        39494.407030000002        2.3379512131214142E-002   1.9394274801015854E-002   1.9400004297494888E-002   5.8020511642098427E-004
  0.69999998807907104        39494.407030000002        1.7784381285309792E-002   1.4983071945607662E-002   1.4985979534685612E-002   3.7053902633488178E-004
  0.72500002384185791        39494.407030000002        1.3173912651836872E-002   1.1269831098616123E-002   1.1271196417510509E-002   2.2922761854715645E-004
  0.75000000000000000        39494.407030000002        9.4574047252535820E-003   8.2136122509837151E-003   8.2141971215605736E-003   1.3658789976034313E-004
  0.77499997615814209        39494.407030000002        6.5380739979445934E-003   5.7635987177491188E-003   5.7638320140540600E-003   7.7794546086806804E-005
  0.80000001192092896        39494.407030000002        4.3153036385774612E-003   3.8606966845691204E-003   3.8607979658991098E-003   4.1914492612704635E-005
  0.82499998807907104        39494.407030000002        2.6868230197578669E-003   2.4392253253608942E-003   2.4392956402152777E-003   2.1073499738122337E-005
  0.85000002384185791        39494.407030000002        1.5508416108787060E-003   1.4287343947216868E-003   1.4288100646808743E-003   9.7500960691832006E-006
  0.87500000000000000        39494.407030000002        8.0817064736038446E-004   7.5596431270241737E-004   7.5604603625833988E-004   4.1889402382366825E-006
  0.89999997615814209        39494.407030000002        3.6437757080420852E-004   3.4699661773629487E-004   3.4706416772678494E-004   1.9233350485592382E-006
  0.92500001192092896        39494.407030000002        1.3204450078774244E-004   1.2967077782377601E-004   1.2968730879947543E-004   1.3946473700343631E-006
  0.94999998807907104        39494.407030000002        3.3260410418733954E-005   3.6405250284587964E-005   3.6318961065262556E-005   1.6552858141949400E-006
  0.97500002384185791        39494.407030000002        2.6148923097935040E-006   7.7150843935669400E-006   7.4624381340981927E-006   2.1413295598904369E-006
   1.0000000000000000        39494.407030000002       -8.5527326518786140E-006  -2.7662053980748169E-006  -3.2525890674151015E-006   2.5005708721437259E-006
   9.9999997171806854E-010   50640.081729999998        3.2447313424199820E-003  -9.7149290377274156E-004  -1.1722694616764784E-003  -1.4745115768164396E-003
   1.3183000246996812E-009   50640.081729999998        3.3982621971517801E-003  -9.6978578949347138E-004  -1.2020388385280967E-003  -1.4858647482469678E-003
   1.7378000150003459E-009   50640.081729999998        3.5597924143075943E-003  -9.6551224123686552E-004  -1.2331716716289520E-003  -1.4934919308871031E-003
   2.2908999142146058E-009   50640.081729999998        3.7298498209565878E-003  -9.5840683206915855E-004  -1.2659080093726516E-003  -1.4966159360483289E-003
   3.0200000278313155E-009   50640.081729999998        3.9088889025151730E-003  -9.4818550860509276E-004  -1.3005089713260531E-003  -1.4943199930712581E-003
   3.9810998941902653E-009   50640.081729999998        4.0974314324557781E-003  -9.3454046873375773E-004  -1.3372880639508367E-003  -1.4855345943942666E-003
   5.2481001766579993E-009   50640.081729999998        4.2960434220731258E-003  -9.1713829897344112E-004  -1.3766133924946189E-003  -1.4690121170133352E-003
   6.9183001549788514E-009   50640.081729999998        4.5053055509924889E-003  -8.9562055654823780E-004  -1.4189082430675626E-003  -1.4433031901717186E-003
   9.1201002305751899E-009   50640.081729999998        4.7258525155484676E-003  -8.6959876352921128E-004  -1.4646661002188921E-003  -1.4067260781303048E-003
   1.2023000373062587E-008   50640.081729999998        4.9583720974624157E-003  -8.3865161286666989E-004  -1.5144589124247432E-003  -1.3573329197242856E-003
   1.5849000334355878E-008   50640.081729999998        5.2034989930689335E-003  -8.0233841435983777E-004  -1.5689223073422909E-003  -1.2929028598591685E-003
   2.0892999330612838E-008   50640.081729999998        5.4620560258626938E-003  -7.6016358798369765E-004  -1.6288175247609615E-003  -1.2108486844226718E-003
   2.7542000680114143E-008   50640.081729999998        5.7348175905644894E-003  -7.1160733932629228E-004  -1.6949896235018969E-003  -1.1082325363531709E-003
   3.6307998385609608E-008   50640.081729999998        6.0226796194911003E-003  -6.5609696321189404E-004  -1.7684178892523050E-003  -9.8167196847498417E-004
   4.7863000673942224E-008   50640.081729999998        6.3265054486691952E-003  -5.9303286252543330E-004  -1.8501885933801532E-003  -8.2735443720594049E-004
   6.3096003088958241E-008   50640.081729999998        6.6473041661083698E-003  -5.2175152814015746E-004  -1.9415526185184717E-003  -6.4090883824974298E-004
   8.3175997644957533E-008   50640.081729999998        6.9860904477536678E-003  -4.4155117939226329E-004  -2.0439014770090580E-003  -4.1741994209587574E-004
   1.0965000285523274E-007   50640.081729999998        7.3440363630652428E-003  -3.5165413282811642E-004  -2.1588241215795279E-003  -1.5127740334719419E-004
   1.4453999597208167E-007   50640.081729999998        7.7221924439072609E-003  -2.5127423577941954E-004  -2.2880316246300936E-003   1.6367509670089930E-004
   1.9054999711443088E-007   50640.081729999998        8.1220669671893120E-003  -1.3946229591965675E-004  -2.4335626512765884E-003   5.3467031102627516E-004
   2.5118998792095226E-007   50640.081729999998        8.5448008030653000E-003  -1.5324232663260773E-005  -2.5975122116506100E-003   9.6937478519976139E-004
   3.3112999631157436E-007   50640.081729999998        8.9919613674283028E-003   1.2219902419019490E-004  -2.7823226992040873E-003   1.4766561798751354E-003
   4.3651999703797628E-007   50640.081729999998        9.4651561230421066E-003   2.7423034771345556E-004  -2.9906602576375008E-003   2.0663144532591105E-003
   5.7544002629583701E-007   50640.081729999998        9.9660092964768410E-003   4.4194710790179670E-004  -3.2254017423838377E-003   2.7490723878145218E-003
   7.5857997217099182E-007   50640.081729999998        1.0496416129171848E-002   6.2666775193065405E-004  -3.4897536970674992E-003   3.5369624383747578E-003
   9.9999999747524271E-007   50640.081729999998        1.1058324016630650E-002   8.2978332648053765E-004  -3.7871536333113909E-003   4.4430950656533241E-003
   1.3182999509808724E-006   50640.081729999998        1.1653975583612919E-002   1.0528460843488574E-003  -4.1213878430426121E-003   5.4820762015879154E-003
   1.7377999483869644E-006   50640.081729999998        1.2285479344427586E-002   1.2974137207493186E-003  -4.4963378459215164E-003   6.6692978143692017E-003
   2.2909000563231530E-006   50640.081729999998        1.2955636717379093E-002   1.5653667505830526E-003  -4.9164365045726299E-003   8.0224629491567612E-003
   3.0199998946045525E-006   50640.081729999998        1.3667092658579350E-002   1.8585850484669209E-003  -5.3861350752413273E-003   9.5600187778472900E-003
   3.9810997805034276E-006   50640.081729999998        1.4422901906073093E-002   2.1791702602058649E-003  -5.9101898223161697E-003   1.1302215047180653E-002
   5.2481000238913111E-006   50640.081729999998        1.5226474031805992E-002   2.5294318329542875E-003  -6.4935749396681786E-003   1.3271008618175983E-002
   6.9183001869532745E-006   50640.081729999998        1.6081504523754120E-002   2.9118563979864120E-003  -7.1413354016840458E-003   1.5489818528294563E-002
   9.1201000032015145E-006   50640.081729999998        1.6992170363664627E-002   3.3291936852037907E-003  -7.8586097806692123E-003   1.7983885481953621E-002
   1.2022999726468697E-005   50640.081729999998        1.7963184043765068E-002   3.7844867911189795E-003  -8.6505217477679253E-003   2.0780310034751892E-002
   1.5849000192247331E-005   50640.081729999998        1.8999438732862473E-002   4.2808903381228447E-003  -9.5216678455471992E-003   2.3906681686639786E-002
   2.0892999600619078E-005   50640.081729999998        2.0107094198465347E-002   4.8221843317151070E-003  -1.0476752184331417E-002   2.7393978089094162E-002
   2.7542000680114143E-005   50640.081729999998        2.1292708814144135E-002   5.4123513400554657E-003  -1.1519538238644600E-002   3.1273547559976578E-002
   3.6307999835116789E-005   50640.081729999998        2.2564098238945007E-002   6.0559818521142006E-003  -1.2653158977627754E-002   3.5579223185777664E-002
   4.7862999053904787E-005   50640.081729999998        2.3929847404360771E-002   6.7580053582787514E-003  -1.3879152946174145E-002   4.0344886481761932E-002
   6.3095998484641314E-005   50640.081729999998        2.5400314480066299E-002   7.5241746380925179E-003  -1.5197701752185822E-002   4.5606881380081177E-002
   8.3175997133366764E-005   50640.081729999998        2.6987282559275627E-002   8.3608552813529968E-003  -1.6606509685516357E-002   5.1401544362306595E-002
   1.0964999819407240E-004   50640.081729999998        2.8705017641186714E-002   9.2755276709794998E-003  -1.8100731074810028E-002   5.7767283171415329E-002
   1.4453999756369740E-004   50640.081729999998        3.0569361522793770E-002   1.0276242159307003E-002  -1.9670959562063217E-002   6.4739041030406952E-002
   1.9054999575018883E-004   50640.081729999998        3.2601103186607361E-002   1.1373355984687805E-002  -2.1304592490196228E-002   7.2358079254627228E-002
   2.5119000929407775E-004   50640.081729999998        3.4822575747966766E-002   1.2577604502439499E-002  -2.2981194779276848E-002   8.0655656754970551E-002
   3.3112999517470598E-004   50640.081729999998        3.7262469530105591E-002   1.3902587816119194E-002  -2.4674251675605774E-002   8.9666619896888733E-002
   4.3652000022120774E-004   50640.081729999998        3.9954960346221924E-002   1.5364184044301510E-002  -2.6347765699028969E-002   9.9420331418514252E-002
   5.7544000446796417E-004   50640.081729999998        4.2940810322761536E-002   1.6980985179543495E-002  -2.7954133227467537E-002  0.10993777960538864     
   7.5857999036088586E-004   50640.081729999998        4.6270407736301422E-002   1.8775807693600655E-002  -2.9432535171508789E-002  0.12123377621173859     
   1.0000000474974513E-003   50640.081729999998        5.0004415214061737E-002   2.0775899291038513E-002  -3.0705321580171585E-002  0.13330851495265961     
   1.3183000264689326E-003   50640.081729999998        5.4217662662267685E-002   2.3014886304736137E-002  -3.1675342470407486E-002  0.14614766836166382     
   1.7377999611198902E-003   50640.081729999998        5.8998808264732361E-002   2.5532582774758339E-002  -3.2221693545579910E-002  0.15970692038536072     
   2.2909000981599092E-003   50640.081729999998        6.4459502696990967E-002   2.8379887342453003E-002  -3.2196883112192154E-002  0.17392157018184662     
   3.0199999455362558E-003   50640.081729999998        7.0731446146965027E-002   3.1617518514394760E-002  -3.1422074884176254E-002  0.18867817521095276     
   3.9810999296605587E-003   50640.081729999998        7.7974028885364532E-002   3.5320673137903214E-002  -2.9684264212846756E-002  0.20381452143192291     
   5.2481000311672688E-003   50640.081729999998        8.6377099156379700E-002   3.9581593126058578E-002  -2.6733612641692162E-002  0.21910320222377777     
   6.9182999432086945E-003   50640.081729999998        9.6161529421806335E-002   4.4511847198009491E-002  -2.2283898666501045E-002  0.23423233628273010     
   9.1201001778244972E-003   50640.081729999998       0.10757933557033539        5.0245568156242371E-002  -1.6016272827982903E-002  0.24878863990306854     
   1.2023000046610832E-002   50640.081729999998       0.12090639770030975        5.6940536946058273E-002  -7.5899632647633553E-003  0.26223474740982056     
   1.5848999843001366E-002   50640.081729999998       0.13641725480556488        6.4772441983222961E-002   3.3310470171272755E-003  0.27388069033622742     
   2.0893000066280365E-002   50640.081729999998       0.15436218678951263        7.3932901024818420E-002   1.7049441114068031E-002  0.28287494182586670     
   2.7542000636458397E-002   50640.081729999998       0.17488563060760498        8.4600687026977539E-002   3.3764190971851349E-002  0.28817722201347351     
   3.6308001726865768E-002   50640.081729999998       0.19792412221431732        9.6904359757900238E-002   5.3488105535507202E-002  0.28856763243675232     
   4.7862999141216278E-002   50640.081729999998       0.22301574051380157       0.11083770543336868        7.5910642743110657E-002  0.28268501162528992     
   6.3096001744270325E-002   50640.081729999998       0.24905169010162354       0.12613511085510254       0.10024297982454300       0.26913875341415405     
   8.3176001906394958E-002   50640.081729999998       0.27391543984413147       0.14205886423587799       0.12500724196434021       0.24674560129642487     
  0.10000000149011612        50640.081729999998       0.28817635774612427       0.15232603251934052       0.14062970876693726       0.22658143937587738     
  0.12500000000000000        50640.081729999998       0.30060431361198425       0.16324785351753235       0.15703547000885010       0.19671657681465149     
  0.15000000596046448        50640.081729999998       0.30470007658004761       0.16978281736373901       0.16699635982513428       0.16849508881568909     
  0.17499999701976776        50640.081729999998       0.30230623483657837       0.17264197766780853       0.17192287743091583       0.14272326231002808     
  0.20000000298023224        50640.081729999998       0.29486927390098572       0.17241679131984711       0.17287559807300568       0.11970435082912445     
  0.22499999403953552        50640.081729999998       0.28356200456619263       0.16961859166622162       0.17068211734294891        9.9477954208850861E-002
  0.25000000000000000        50640.081729999998       0.26935297250747681       0.16469883918762207       0.16600704193115234        8.1939272582530975E-002
  0.27500000596046448        50640.081729999998       0.25305029749870300       0.15806034207344055       0.15939623117446899        6.6904745995998383E-002
  0.30000001192092896        50640.081729999998       0.23533129692077637       0.15006431937217712       0.15130582451820374        5.4150849580764771E-002
  0.32499998807907104        50640.081729999998       0.21676410734653473       0.14103502035140991       0.14212183654308319        4.3437965214252472E-002
  0.34999999403953552        50640.081729999998       0.19782389700412750       0.13126300275325775       0.13217391073703766        3.4525405615568161E-002
  0.37500000000000000        50640.081729999998       0.17890562117099762       0.12100760638713837       0.12174491584300995        2.7180919423699379E-002
  0.40000000596046448        50640.081729999998       0.16033440828323364       0.11049895733594894       0.11107807606458664        2.1186525002121925E-002
  0.42500001192092896        50640.081729999998       0.14237421751022339        9.9939577281475067E-002  0.10038213431835175        1.6341917216777802E-002
  0.44999998807907104        50640.081729999998       0.12523509562015533        8.9505873620510101E-002   8.9835315942764282E-002   1.2466151267290115E-002
  0.47499999403953552        50640.081729999998       0.10907951742410660        7.9349428415298462E-002   7.9588375985622406E-002   9.3981819227337837E-003
  0.50000000000000000        50640.081729999998        9.4027951359748840E-002   6.9598235189914703E-002   6.9767020642757416E-002   6.9965720176696777E-003
  0.52499997615814209        50640.081729999998        8.0163724720478058E-002   6.0357913374900818E-002   6.0473881661891937E-002   5.1386482082307339E-003
  0.55000001192092896        50640.081729999998        6.7537479102611542E-002   5.1712837070226669E-002   5.1790196448564529E-002   3.7192939780652523E-003
  0.57499998807907104        50640.081729999998        5.6171093136072159E-002   4.3727312237024307E-002   4.3777283281087875E-002   2.6495105121284723E-003
  0.60000002384185791        50640.081729999998        4.6061385422945023E-002   3.6446738988161087E-002   3.6477889865636826E-002   1.8548539374023676E-003
  0.62500000000000000        50640.081729999998        3.7183415144681931E-002   2.9898790642619133E-002   2.9917448759078979E-002   1.2738291407003999E-003
  0.64999997615814209        50640.081729999998        2.9493615031242371E-002   2.4094657972455025E-002   2.4105332791805267E-002   8.5629493696615100E-004
  0.67500001192092896        50640.081729999998        2.2932646796107292E-002   1.9030287861824036E-002   1.9036078825592995E-002   5.6192732881754637E-004
  0.69999998807907104        50640.081729999998        1.7428135499358177E-002   1.4687709510326385E-002   1.4690657146275043E-002   3.5876993206329644E-004
  0.72500002384185791        50640.081729999998        1.2897210195660591E-002   1.1036399751901627E-002   1.1037791147828102E-002   2.2189533046912402E-004
  0.75000000000000000        50640.081729999998        9.2489365488290787E-003   8.0347266048192978E-003   8.0353291705250740E-003   1.3219034008216113E-004
  0.77499997615814209        50640.081729999998        6.3866255804896355E-003   5.6314575485885143E-003   5.6317010894417763E-003   7.5273659604135901E-005
  0.80000001192092896        50640.081729999998        4.2100618593394756E-003   3.7673588376492262E-003   3.7674652412533760E-003   4.0547922253608704E-005
  0.82499998807907104        50640.081729999998        2.6176541578024626E-003   2.3768891114741564E-003   2.3769610561430454E-003   2.0384337403811514E-005
  0.85000002384185791        50640.081729999998        1.5085426857694983E-003   1.3900081394240260E-003   1.3900825288146734E-003   9.4342021839111112E-006
  0.87500000000000000        50640.081729999998        7.8468903666362166E-004   7.3412369238212705E-004   7.3420209810137749E-004   4.0586842260381673E-006
  0.89999997615814209        50640.081729999998        3.5299142473377287E-004   3.3622267073951662E-004   3.3628541859798133E-004   1.8659187617231510E-006
  0.92500001192092896        50640.081729999998        1.2749830784741789E-004   1.2525754573289305E-004   1.2526847422122955E-004   1.3429717000690289E-006
  0.94999998807907104        50640.081729999998        3.1843275792198256E-005   3.4921704354928806E-005   3.4830227377824485E-005   1.5692000943090534E-006
  0.97500002384185791        50640.081729999998        2.1593286874121986E-006   7.0958867581794038E-006   6.8403974182729144E-006   1.9971957954112440E-006
   1.0000000000000000        50640.081729999998       -8.8050983322318643E-006  -3.2618738714518258E-006  -3.7460076782735996E-006   2.2873307443660451E-006
   9.9999997171806854E-010   64931.165450000000        3.2506796997040510E-003  -9.7118527628481388E-004  -1.1738678440451622E-003  -1.5037687262520194E-003
   1.3183000246996812E-009   64931.165450000000        3.4045262727886438E-003  -9.6936593763530254E-004  -1.2039899593219161E-003  -1.5141265466809273E-003
   1.7378000150003459E-009   64931.165450000000        3.5663906019181013E-003  -9.6496928017586470E-004  -1.2355365324765444E-003  -1.5204634983092546E-003
   2.2908999142146058E-009   64931.165450000000        3.7368016783148050E-003  -9.5772888744249940E-004  -1.2687573907896876E-003  -1.5219538472592831E-003
   3.0200000278313155E-009   64931.165450000000        3.9162156172096729E-003  -9.4735971651971340E-004  -1.3039233162999153E-003  -1.5176261076703668E-003
   3.9810998941902653E-009   64931.165450000000        4.1051548905670643E-003  -9.3355303397402167E-004  -1.3413596898317337E-003  -1.5063486061990261E-003
   5.2481001766579993E-009   64931.165450000000        4.3041873723268509E-003  -9.1597432037815452E-004  -1.3814471894875169E-003  -1.4868030557408929E-003
   6.9183001549788514E-009   64931.165450000000        4.5138951390981674E-003  -8.9426391059532762E-004  -1.4246236532926559E-003  -1.4574603410437703E-003
   9.1201002305751899E-009   64931.165450000000        4.7349147498607635E-003  -8.6803204612806439E-004  -1.4713982818648219E-003  -1.4165492029860616E-003
   1.2023000373062587E-008   64931.165450000000        4.9679358489811420E-003  -8.3685613935813308E-004  -1.5223604859784245E-003  -1.3620206154882908E-003
   1.5849000334355878E-008   64931.165450000000        5.2135945297777653E-003  -8.0029398668557405E-004  -1.5781648689880967E-003  -1.2915428960695863E-003
   2.0892999330612838E-008   64931.165450000000        5.4727164097130299E-003  -7.5784826185554266E-004  -1.6395936254411936E-003  -1.2024018215015531E-003
   2.7542000680114143E-008   64931.165450000000        5.7460782118141651E-003  -7.0899765705689788E-004  -1.7075148643925786E-003  -1.0915211169049144E-003
   3.6307998385609608E-008   64931.165450000000        6.0345777310431004E-003  -6.5316742984578013E-004  -1.7829324351623654E-003  -9.5536239678040147E-004
   4.7863000673942224E-008   64931.165450000000        6.3390815630555153E-003  -5.8975612046197057E-004  -1.8669590353965759E-003  -7.8994431532919407E-004
   6.3096003088958241E-008   64931.165450000000        6.6606015898287296E-003  -5.1809783326461911E-004  -1.9608740694820881E-003  -5.9070740826427937E-004
   8.3175997644957533E-008   64931.165450000000        7.0001557469367981E-003  -4.3748851749114692E-004  -2.0660993177443743E-003  -3.5253184614703059E-004
   1.0965000285523274E-007   64931.165450000000        7.3589198291301727E-003  -3.4714787034317851E-004  -2.1842562127858400E-003  -6.9580266426783055E-005
   1.4453999597208167E-007   64931.165450000000        7.7379485592246056E-003  -2.4628703249618411E-004  -2.3170872591435909E-003   2.6454072212800384E-004
   1.9054999711443088E-007   64931.165450000000        8.1387544050812721E-003  -1.3395346468314528E-004  -2.4666690733283758E-003   6.5734016243368387E-004
   2.5118998792095226E-007   64931.165450000000        8.5624819621443748E-003  -9.2499749371199869E-006  -2.6351292617619038E-003   1.1167575139552355E-003
   3.3112999631157436E-007   64931.165450000000        9.0107070282101631E-003   1.2888632772956043E-004  -2.8249479364603758E-003   1.6519720666110516E-003
   4.3651999703797628E-007   64931.165450000000        9.4850417226552963E-003   2.8158244094811380E-004  -3.0388270970433950E-003   2.2731125354766846E-003
   5.7544002629583701E-007   64931.165450000000        9.9871158599853516E-003   4.5002010301686823E-004  -3.2796780578792095E-003   2.9912446625530720E-003
   7.5857997217099182E-007   64931.165450000000        1.0518834926187992E-002   6.3552282517775893E-004  -3.5507418215274811E-003   3.8187734317034483E-003
   9.9999999747524271E-007   64931.165450000000        1.1082155629992485E-002   8.3948706742376089E-004  -3.8554868660867214E-003   4.7691939398646355E-003
   1.3182999509808724E-006   64931.165450000000        1.1679328978061676E-002   1.0634714271873236E-003  -4.1977269574999809E-003   5.8575239963829517E-003
   1.7377999483869644E-006   64931.165450000000        1.2312474660575390E-002   1.3090401189401746E-003  -4.5813634060323238E-003   7.0995581336319447E-003
   2.2909000563231530E-006   64931.165450000000        1.2984411790966988E-002   1.5780818648636341E-003  -5.0108465366065502E-003   8.5134543478488922E-003
   3.0199998946045525E-006   64931.165450000000        1.3697797432541847E-002   1.8724848050624132E-003  -5.4906313307583332E-003   1.0118093341588974E-002
   3.9810997805034276E-006   64931.165450000000        1.4455704949796200E-002   2.1943603642284870E-003  -6.0254689306020737E-003   1.1934170499444008E-002
   5.2481000238913111E-006   64931.165450000000        1.5261568129062653E-002   2.5460296310484409E-003  -6.6203144378960133E-003   1.3984102755784988E-002
   6.9183001869532745E-006   64931.165450000000        1.6119105741381645E-002   2.9299915768206120E-003  -7.2801751084625721E-003   1.6291748732328415E-002
   9.1201000032015145E-006   64931.165450000000        1.7032520845532417E-002   3.3490108326077461E-003  -8.0101322382688522E-003   1.8882788717746735E-002
   1.2022999726468697E-005   64931.165450000000        1.8006568774580956E-002   3.8061472587287426E-003  -8.8152289390563965E-003   2.1784748882055283E-002
   1.5849000192247331E-005   64931.165450000000        1.9046174362301826E-002   4.3045743368566036E-003  -9.6999444067478180E-003   2.5025568902492523E-002
   2.0892999600619078E-005   64931.165450000000        2.0157549530267715E-002   4.8480951227247715E-003  -1.0668841190636158E-002   2.8636595234274864E-002
   2.7542000680114143E-005   64931.165450000000        2.1347308531403542E-002   5.4407184943556786E-003  -1.1725491844117641E-002   3.2649453729391098E-002
   3.6307999835116789E-005   64931.165450000000        2.2623332217335701E-002   6.0870647430419922E-003  -1.2872797437012196E-002   3.7098206579685211E-002
   4.7862999053904787E-005   64931.165450000000        2.3994283750653267E-002   6.7920992150902748E-003  -1.4112005010247231E-002   4.2016819119453430E-002
   6.3095998484641314E-005   64931.165450000000        2.5470612570643425E-002   7.5616170652210712E-003  -1.5442945994436741E-002   4.7441657632589340E-002
   8.3175997133366764E-005   64931.165450000000        2.7064211666584015E-002   8.4020309150218964E-003  -1.6862900927662849E-002   5.3408883512020111E-002
   1.0964999819407240E-004   64931.165450000000        2.8789473697543144E-002   9.3208802863955498E-003  -1.8366523087024689E-002   5.9956591576337814E-002
   1.4453999756369740E-004   64931.165450000000        3.0662383884191513E-002   1.0326281189918518E-002  -1.9943809136748314E-002   6.7119076848030090E-002
   1.9054999575018883E-004   64931.165450000000        3.2703910022974014E-002   1.1428671889007092E-002  -2.1581470966339111E-002   7.4936836957931519E-002
   2.5119000929407775E-004   64931.165450000000        3.4936577081680298E-002   1.2638875283300877E-002  -2.3258272558450699E-002   8.3439819514751434E-002
   3.3112999517470598E-004   64931.165450000000        3.7389297038316727E-002   1.3970602303743362E-002  -2.4946795776486397E-002   9.2661239206790924E-002
   4.3652000022120774E-004   64931.165450000000        4.0096517652273178E-002   1.5439850278198719E-002  -2.6610014960169792E-002  0.10262833535671234     
   5.7544000446796417E-004   64931.165450000000        4.3099269270896912E-002   1.7065351828932762E-002  -2.8199199587106705E-002  0.11335922777652740     
   7.5857999036088586E-004   64931.165450000000        4.6448249369859695E-002   1.8870087340474129E-002  -2.9652293771505356E-002  0.12486524879932404     
   1.0000000474974513E-003   64931.165450000000        5.0204455852508545E-002   2.0881472155451775E-002  -3.0890343710780144E-002  0.13714216649532318     
   1.3183000264689326E-003   64931.165450000000        5.4443039000034332E-002   2.3133330047130585E-002  -3.1814854592084885E-002  0.15017032623291016     
   1.7377999611198902E-003   64931.165450000000        5.9252943843603134E-002   2.5665661320090294E-002  -3.2303635030984879E-002  0.16389876604080200     
   2.2909000981599092E-003   64931.165450000000        6.4746066927909851E-002   2.8529565781354904E-002  -3.2208006829023361E-002  0.17825512588024139     
   3.0199999455362558E-003   64931.165450000000        7.1054190397262573E-002   3.1785912811756134E-002  -3.1348269432783127E-002  0.19311688840389252     
   3.9810999296605587E-003   64931.165450000000        7.8336566686630249E-002   3.5509999841451645E-002  -2.9511000961065292E-002  0.20831143856048584     
   5.2481000311672688E-003   64931.165450000000        8.6782544851303101E-002   3.9794038981199265E-002  -2.6446707546710968E-002  0.22359979152679443     
   6.9182999432086945E-003   64931.165450000000        9.6611894667148590E-002   4.4749364256858826E-002  -2.1870618686079979E-002  0.23865750432014465     
   9.1201001778244972E-003   64931.165450000000       0.10807467252016068        5.0509534776210785E-002  -1.5466853976249695E-002  0.25305831432342529     
   1.2023000046610832E-002   64931.165450000000       0.12144357711076736        5.7231228798627853E-002  -6.8996557965874672E-003  0.26625230908393860     
   1.5848999843001366E-002   64931.165450000000       0.13698822259902954        6.5088242292404175E-002   4.1593313217163086E-003  0.27753886580467224     
   2.0893000066280365E-002   64931.165450000000       0.15495167672634125        7.4269160628318787E-002   1.8002094700932503E-002  0.28605943918228149     
   2.7542000636458397E-002   64931.165450000000       0.17546823620796204        8.4948137402534485E-002   3.4813415259122849E-002  0.29077348113059998     
   3.6308001726865768E-002   64931.165450000000       0.19846096634864807        9.7247004508972168E-002   5.4588593542575836E-002  0.29047110676765442     
   4.7862999141216278E-002   64931.165450000000       0.22345116734504700       0.11115025728940964        7.6997153460979462E-002  0.28381651639938354     
   6.3096001744270325E-002   64931.165450000000       0.24931119382381439       0.12638033926486969       0.10123013705015182       0.26946455240249634     
   8.3176001906394958E-002   64931.165450000000       0.27390733361244202       0.14218583703041077       0.12579342722892761       0.24630147218704224     
  0.10000000149011612        64931.165450000000       0.28793421387672424       0.15233939886093140       0.14122177660465240       0.22568903863430023     
  0.12500000000000000        64931.165450000000       0.30002266168594360       0.16308251023292542       0.15733173489570618       0.19540230929851532     
  0.15000000596046448        64931.165450000000       0.30380722880363464       0.16943934559822083       0.16701124608516693       0.16696970164775848     
  0.17499999701976776        64931.165450000000       0.30114200711250305       0.17213028669357300       0.17168365418910980       0.14113111793994904     
  0.20000000298023224        64931.165450000000       0.29347896575927734       0.17175279557704926       0.17241521179676056       0.11814208328723907     
  0.22499999403953552        64931.165450000000       0.28199264407157898       0.16882210969924927       0.17003534734249115        9.8007574677467346E-002
  0.25000000000000000        64931.165450000000       0.26765096187591553       0.16379188001155853       0.16520847380161285        8.0597601830959320E-002
  0.27500000596046448        64931.165450000000       0.25125971436500549       0.15706595778465271       0.15847912430763245        6.5710455179214478E-002
  0.30000001192092896        64931.165450000000       0.23349295556545258       0.14900566637516022       0.15030138194561005        5.3109768778085709E-002
  0.32499998807907104        64931.165450000000       0.21491491794586182       0.13993467390537262       0.14105890691280365        4.2547050863504410E-002
  0.34999999403953552        64931.165450000000       0.19599640369415283       0.13014237582683563       0.13107866048812866        3.3775791525840759E-002
  0.37500000000000000        64931.165450000000       0.17712789773941040       0.11988656967878342       0.12064076960086823        2.6560191065073013E-002
  0.40000000596046448        64931.165450000000       0.15863001346588135       0.10939550399780273       0.10998564958572388        2.0680401474237442E-002
  0.42500001192092896        64931.165450000000       0.14076225459575653        9.8869621753692627E-002   9.9319227039813995E-002   1.5935482457280159E-002
  0.44999998807907104        64931.165450000000       0.12373040616512299        8.8483087718486786E-002   8.8816940784454346E-002   1.2144731357693672E-002
  0.47499999403953552        64931.165450000000       0.10769291967153549        7.8385166823863983E-002   7.8626826405525208E-002   9.1479318216443062E-003
  0.50000000000000000        64931.165450000000        9.2766486108303070E-002   6.8701528012752533E-002   6.8871945142745972E-002   6.8048448301851749E-003
  0.52499997615814209        64931.165450000000        7.9031012952327728E-002   5.9535469859838486E-002   5.9652402997016907E-002   4.9942056648433208E-003
  0.55000001192092896        64931.165450000000        6.6534034907817841E-002   5.0969131290912628E-002   5.1047056913375854E-002   3.6123835016041994E-003
  0.57499998807907104        64931.165450000000        5.5294696241617203E-002   4.3064679950475693E-002   4.3114982545375824E-002   2.5718538090586662E-003
  0.60000002384185791        64931.165450000000        4.5307453721761703E-002   3.5865522921085358E-002   3.5896874964237213E-002   1.7995715606957674E-003
  0.62500000000000000        64931.165450000000        3.6545377224683762E-002   2.9397519305348396E-002   2.9416302219033241E-002   1.2353218626230955E-003
  0.64999997615814209        64931.165450000000        2.8963282704353333E-002   2.3670231923460960E-002   2.3680988699197769E-002   8.3010102389380336E-004
  0.67500001192092896        64931.165450000000        2.2500587627291679E-002   1.8678205087780952E-002   1.8684050068259239E-002   5.4456817451864481E-004
  0.69999998807907104        64931.165450000000        1.7084034159779549E-002   1.4402300119400024E-002   1.4405285008251667E-002   3.4759499249048531E-004
  0.72500002384185791        64931.165450000000        1.2630218639969826E-002   1.0811079293489456E-002   1.0812494903802872E-002   2.1493370877578855E-004
  0.75000000000000000        64931.165450000000        9.0480064973235130E-003   7.8622540459036827E-003   7.8628724440932274E-003   1.2801471166312695E-004
  0.77499997615814209        64931.165450000000        6.2408274970948696E-003   5.5042095482349396E-003   5.5044619366526604E-003   7.2879360232036561E-005
  0.80000001192092896        64931.165450000000        4.1088773868978024E-003   3.6775963380932808E-003   3.6777073983103037E-003   3.9249302062671632E-005
  0.82499998807907104        64931.165450000000        2.5512464344501495E-003   2.3170281201601028E-003   2.3171012289822102E-003   1.9728693587239832E-005
  0.85000002384185791        64931.165450000000        1.4679972082376480E-003   1.3528796844184399E-003   1.3529527932405472E-003   9.1327219706727192E-006
  0.87500000000000000        64931.165450000000        7.6222186908125877E-004   7.1322242729365826E-004   7.1329763159155846E-004   3.9331084735749755E-006
  0.89999997615814209        64931.165450000000        3.4212044556625187E-004   3.2593368086963892E-004   3.2599183032289147E-004   1.8091435549649759E-006
  0.92500001192092896        64931.165450000000        1.2316925858613104E-004   1.2105284258723259E-004   1.2105847417842597E-004   1.2915617162434501E-006
  0.94999998807907104        64931.165450000000        3.0499109925585799E-005   3.3511772926431149E-005   3.3415497455280274E-005   1.4857064343232196E-006
  0.97500002384185791        64931.165450000000        1.7320300003120792E-006   6.5102640292025171E-006   6.2523677115677856E-006   1.8602935369926854E-006
   1.0000000000000000        64931.165450000000       -9.0325256678625010E-006  -3.7228655855869874E-006  -4.2043670873681549E-006   2.0880345346085960E-006
   9.9999997171806854E-010   83255.320739999996        3.2565447036176920E-003  -9.7087817266583443E-004  -1.1755555169656873E-003  -1.5325825661420822E-003
   1.3183000246996812E-009   83255.320739999996        3.4107028041034937E-003  -9.6894806483760476E-004  -1.2060438748449087E-003  -1.5418621478602290E-003
   1.7378000150003459E-009   83255.320739999996        3.5728965885937214E-003  -9.6442975336685777E-004  -1.2380194384604692E-003  -1.5468142228201032E-003
   2.2908999142146058E-009   83255.320739999996        3.7436566781252623E-003  -9.5705600688233972E-004  -1.2717413483187556E-003  -1.5465631149709225E-003
   3.0200000278313155E-009   83255.320739999996        3.9234398864209652E-003  -9.4654090935364366E-004  -1.3074909802526236E-003  -1.5400811098515987E-003
   3.9810998941902653E-009   83255.320739999996        4.1127707809209824E-003  -9.3257462140172720E-004  -1.3456052402034402E-003  -1.5261729713529348E-003
   5.2481001766579993E-009   83255.320739999996        4.3122177012264729E-003  -9.1482151765376329E-004  -1.3864778447896242E-003  -1.5034475363790989E-003
   6.9183001549788514E-009   83255.320739999996        4.5223650522530079E-003  -8.9292088523507118E-004  -1.4305610675364733E-003  -1.4702945481985807E-003
   9.1201002305751899E-009   83255.320739999996        4.7438512556254864E-003  -8.6648162687197328E-004  -1.4783799415454268E-003  -1.4248510124161839E-003
   1.2023000373062587E-008   83255.320739999996        4.9773668870329857E-003  -8.3507969975471497E-004  -1.5305418055504560E-003  -1.3649645261466503E-003
   1.5849000334355878E-008   83255.320739999996        5.2235503681004047E-003  -7.9827173613011837E-004  -1.5877197729423642E-003  -1.2881907168775797E-003
   2.0892999330612838E-008   83255.320739999996        5.4832296445965767E-003  -7.5555860530585051E-004  -1.6507176915183663E-003  -1.1916859075427055E-003
   2.7542000680114143E-008   83255.320739999996        5.7571828365325928E-003  -7.0641731144860387E-004  -1.7204260220751166E-003  -1.0722328443080187E-003
   3.6307998385609608E-008   83255.320739999996        6.0463114641606808E-003  -6.5027130767703056E-004  -1.7978738760575652E-003  -9.2613522429019213E-004
   4.7863000673942224E-008   83255.320739999996        6.3514839857816696E-003  -5.8651709696277976E-004  -1.8841996788978577E-003  -7.4924039654433727E-004
   6.3096003088958241E-008   83255.320739999996        6.6737160086631775E-003  -5.1448668818920851E-004  -1.9807119388133287E-003  -5.3679780103266239E-004
   8.3175997644957533E-008   83255.320739999996        7.0140273310244083E-003  -4.3347361497581005E-004  -2.0888615399599075E-003  -2.8348100022412837E-004
   1.0965000285523274E-007   83255.320739999996        7.3735988698899746E-003  -3.4269495517946780E-004  -2.2103027440607548E-003   1.6776824850239791E-005
   1.4453999597208167E-007   83255.320739999996        7.7534886077046394E-003  -2.4135927378665656E-004  -2.3468094877898693E-003   3.7060803151689470E-004
   1.9054999711443088E-007   83255.320739999996        8.1552127376198769E-003  -1.2851062638219446E-004  -2.5004947092384100E-003   7.8580010449513793E-004
   2.5118998792095226E-007   83255.320739999996        8.5799237713217735E-003  -3.2488437682332005E-006  -2.6735193096101284E-003   1.2705668341368437E-003
   3.3112999631157436E-007   83255.320739999996        9.0291984379291534E-003   1.3549279537983239E-004  -2.8683987911790609E-003   1.8343999981880188E-003
   4.3651999703797628E-007   83255.320739999996        9.5046572387218475E-003   2.8884533094242215E-004  -3.0878714751452208E-003   2.4877586401998997E-003
   5.7544002629583701E-007   83255.320739999996        1.0007938370108604E-002   4.5799487270414829E-004  -3.3348812721669674E-003   3.2420514617115259E-003
   7.5857997217099182E-007   83255.320739999996        1.0540952906012535E-002   6.4426986500620842E-004  -3.6127027124166489E-003   4.1100550442934036E-003
   9.9999999747524271E-007   83255.320739999996        1.1105667799711227E-002   8.4907235577702522E-004  -3.9248331449925900E-003   5.1056481897830963E-003
   1.3182999509808724E-006   83255.320739999996        1.1704343371093273E-002   1.0739669669419527E-003  -4.2751128785312176E-003   6.2442594207823277E-003
   1.7377999483869644E-006   83255.320739999996        1.2339112348854542E-002   1.3205243740230799E-003  -4.6674595214426517E-003   7.5420816428959370E-003
   2.2909000563231530E-006   83255.320739999996        1.3012805953621864E-002   1.5906413318589330E-003  -5.1063406281173229E-003   9.0177236124873161E-003
   3.0199998946045525E-006   83255.320739999996        1.3728098012506962E-002   1.8862145952880383E-003  -5.5962121114134789E-003   1.0690493509173393E-002
   3.9810997805034276E-006   83255.320739999996        1.4488080516457558E-002   2.2093651350587606E-003  -6.1418162658810616E-003   1.2581528164446354E-002
   5.2481000238913111E-006   83255.320739999996        1.5296206809580326E-002   2.5624248664826155E-003  -6.7480858415365219E-003   1.4713689684867859E-002
   6.9183001869532745E-006   83255.320739999996        1.6156222671270370E-002   2.9479060322046280E-003  -7.4199885129928589E-003   1.7111271619796753E-002
   9.1201000032015145E-006   83255.320739999996        1.7072359099984169E-002   3.3685872331261635E-003  -8.1625441089272499E-003   1.9800379872322083E-002
   1.2022999726468697E-005   83255.320739999996        1.8049402162432671E-002   3.8275453262031078E-003  -8.9807119220495224E-003   2.2808946669101715E-002
   1.5849000192247331E-005   83255.320739999996        1.9092323258519173E-002   4.3279724195599556E-003  -9.8788496106863022E-003   2.6165241375565529E-002
   2.0892999600619078E-005   83255.320739999996        2.0207379013299942E-002   4.8736943863332272E-003  -1.0861373506486416E-002   2.9900969937443733E-002
   2.7542000680114143E-005   83255.320739999996        2.1401233971118927E-002   5.4687457159161568E-003  -1.1931665241718292E-002   3.4047998487949371E-002
   3.6307999835116789E-005   83255.320739999996        2.2681843489408493E-002   6.1177769675850868E-003  -1.3092387467622757E-002   3.8640588521957397E-002
   4.7862999053904787E-005   83255.320739999996        2.4057943373918533E-002   6.8257884122431278E-003  -1.4344491064548492E-002   4.3712772428989410E-002
   6.3095998484641314E-005   83255.320739999996        2.5540072470903397E-002   7.5986166484653950E-003  -1.5687456354498863E-002   4.9300879240036011E-002
   8.3175997133366764E-005   83255.320739999996        2.7140231803059578E-002   8.4427231922745705E-003  -1.7118139192461967E-002   5.5440865457057953E-002
   1.0964999819407240E-004   83255.320739999996        2.8872940689325333E-002   9.3657029792666435E-003  -1.8630687147378922E-002   6.2170457094907761E-002
   1.4453999756369740E-004   83255.320739999996        3.0754325911402702E-002   1.0375738143920898E-002  -2.0214503630995750E-002   6.9523237645626068E-002
   1.9054999575018883E-004   83255.320739999996        3.2805528491735458E-002   1.1483346112072468E-002  -2.1855616942048073E-002   7.7538907527923584E-002
   2.5119000929407775E-004   83255.320739999996        3.5049263387918472E-002   1.2699438259005547E-002  -2.3531997576355934E-002   8.6245991289615631E-002
   3.3112999517470598E-004   83255.320739999996        3.7514671683311462E-002   1.4037829823791981E-002  -2.5215325877070427E-002   9.5676049590110779E-002
   4.3652000022120774E-004   83255.320739999996        4.0236443281173706E-002   1.5514641068875790E-002  -2.6867568492889404E-002  0.10585407167673111     
   5.7544000446796417E-004   83255.320739999996        4.3255891650915146E-002   1.7148740589618683E-002  -2.8438879176974297E-002  0.11679528653621674     
   7.5857999036088586E-004   83255.320739999996        4.6624019742012024E-002   1.8963264301419258E-002  -2.9865995049476624E-002  0.12850742042064667     
   1.0000000474974513E-003   83255.320739999996        5.0402130931615829E-002   2.0985800772905350E-002  -3.1068688258528709E-002  0.14098179340362549     
   1.3183000264689326E-003   83255.320739999996        5.4665695875883102E-002   2.3250358179211617E-002  -3.1947162002325058E-002  0.15419328212738037     
   1.7377999611198902E-003   83255.320739999996        5.9503946453332901E-002   2.5797123089432716E-002  -3.2377995550632477E-002  0.16808436810970306     
   2.2909000981599092E-003   83255.320739999996        6.5028995275497437E-002   2.8677381575107574E-002  -3.2211385667324066E-002  0.18257498741149902     
   3.0199999455362558E-003   83255.320739999996        7.1372695267200470E-002   3.1952157616615295E-002  -3.1266823410987854E-002  0.19753359258174896     
   3.9810999296605587E-003   83255.320739999996        7.8694164752960205E-002   3.5696826875209808E-002  -2.9330577701330185E-002  0.21277730166912079     
   5.2481000311672688E-003   83255.320739999996        8.7182208895683289E-002   4.0003571659326553E-002  -2.6153579354286194E-002  0.22805577516555786     
   6.9182999432086945E-003   83255.320739999996        9.7055494785308838E-002   4.4983480125665665E-002  -2.1452594548463821E-002  0.24303238093852997     
   9.1201001778244972E-003   83255.320739999996       0.10856214910745621        5.0769519060850143E-002  -1.4914792031049728E-002  0.25726833939552307     
   1.2023000046610832E-002   83255.320739999996       0.12197166681289673        5.7517278939485550E-002  -6.2094721943140030E-003  0.27020180225372314     
   1.5848999843001366E-002   83255.320739999996       0.13754880428314209        6.5398655831813812E-002   4.9840654246509075E-003  0.28112229704856873     
   2.0893000066280365E-002   83255.320739999996       0.15552949905395508        7.4599243700504303E-002   1.8947204574942589E-002  0.28916522860527039     
   2.7542000636458397E-002   83255.320739999996       0.17603807151317596        8.5288606584072113E-002   3.5850752145051956E-002  0.29329076409339905     
   3.6308001726865768E-002   83255.320739999996       0.19898433983325958        9.7581952810287476E-002   5.5672887712717056E-002  0.29230010509490967     
   4.7862999141216278E-002   83255.320739999996       0.22387318313121796       0.11145467311143875        7.8063763678073883E-002  0.28488358855247498     
   6.3096001744270325E-002   83255.320739999996       0.24955865740776062       0.12661752104759216       0.10219505429267883       0.26974162459373474     
   8.3176001906394958E-002   83255.320739999996       0.27389046549797058       0.14230571687221527       0.12655726075172424       0.24582943320274353     
  0.10000000149011612        83255.320739999996       0.28768685460090637       0.15234705805778503       0.14179310202598572       0.22478429973125458     
  0.12500000000000000        83255.320739999996       0.29944190382957458       0.16291423141956329       0.15761132538318634       0.19409470260143280     
  0.15000000596046448        83255.320739999996       0.30292174220085144       0.16909617185592651       0.16701453924179077       0.16546486318111420     
  0.17499999701976776        83255.320739999996       0.29999148845672607       0.17162236571311951       0.17143832147121429       0.13956883549690247     
  0.20000000298023224        83255.320739999996       0.29210835695266724       0.17109613120555878       0.17195411026477814       0.11661522090435028     
  0.22499999403953552        83255.320739999996       0.28044834733009338       0.16803638637065887       0.16939294338226318        9.6575103700160980E-002
  0.25000000000000000        83255.320739999996       0.26597860455513000       0.16289888322353363       0.16441889107227325        7.9294048249721527E-002
  0.27500000596046448        83255.320739999996       0.24950258433818817       0.15608842670917511       0.15757504105567932        6.4552843570709229E-002
  0.30000001192092896        83255.320739999996       0.23169106245040894       0.14796638488769531       0.14931343495845795        5.2102789282798767E-002
  0.32499998807907104        83255.320739999996       0.21310426294803619       0.13885575532913208       0.14001525938510895        4.1686978191137314E-002
  0.34999999403953552        83255.320739999996       0.19420874118804932       0.12904480099678040       0.13000488281250000        3.3053416758775711E-002
  0.37500000000000000        83255.320739999996       0.17539052665233612       0.11878972500562668       0.11955969035625458        2.5962999090552330E-002
  0.40000000596046448        83255.320739999996       0.15696577727794647       0.10831692069768906       0.10891729593276978        2.0194215700030327E-002
  0.42500001192092896        83255.320739999996       0.13918963074684143        9.7824759781360626E-002   9.8280861973762512E-002   1.5545618720352650E-002
  0.44999998807907104        83255.320739999996       0.12226366996765137        8.7485194206237793E-002   8.7823085486888885E-002   1.1836830526590347E-002
  0.47499999403953552        83255.320739999996       0.10634239763021469        7.7445216476917267E-002   7.7689327299594879E-002   8.9085064828395844E-003
  0.50000000000000000        83255.320739999996        9.1538853943347931E-002   6.7828193306922913E-002   6.8000070750713348E-002   6.6216257400810719E-003
  0.52499997615814209        83255.320739999996        7.7929578721523285E-002   5.8735169470310211E-002   5.8852955698966980E-002   4.8563214950263500E-003
  0.55000001192092896        83255.320739999996        6.5559096634387970E-002   5.0246078521013260E-002   5.0324499607086182E-002   3.5104271955788136E-003
  0.57499998807907104        83255.320739999996        5.4443906992673874E-002   4.2421016842126846E-002   4.2471610009670258E-002   2.4978606961667538E-003
  0.60000002384185791        83255.320739999996        4.4576171785593033E-002   3.5301450639963150E-002   3.5332977771759033E-002   1.7469376325607300E-003
  0.62500000000000000        83255.320739999996        3.5927046090364456E-002   2.8911478817462921E-002   2.8930369764566422E-002   1.1986830504611135E-003
  0.64999997615814209        83255.320739999996        2.8449790552258492E-002   2.3259088397026062E-002   2.3269914090633392E-002   8.0519093899056315E-004
  0.67500001192092896        83255.320739999996        2.2082636132836342E-002   1.8337471410632133E-002   1.8343362957239151E-002   5.2806595340371132E-004
  0.69999998807907104        83255.320739999996        1.6751492395997047E-002   1.4126370660960674E-002   1.4129387214779854E-002   3.3697398612275720E-004
  0.72500002384185791        83255.320739999996        1.2372459284961224E-002   1.0593472048640251E-002   1.0594910010695457E-002   2.0831760775763541E-004
  0.75000000000000000        83255.320739999996        8.8542355224490166E-003   7.6958746649324894E-003   7.6965070329606533E-003   1.2404596782289445E-004
  0.77499997615814209        83255.320739999996        6.1003891751170158E-003   5.3816041909158230E-003   5.3818654268980026E-003   7.0603105996269733E-005
  0.80000001192092896        83255.320739999996        4.0115364827215672E-003   3.5912217572331429E-003   3.5913370084017515E-003   3.8014088204363361E-005
  0.82499998807907104        83255.320739999996        2.4874508380889893E-003   2.2595089394599199E-003   2.2595829796046019E-003   1.9104381863144226E-005
  0.85000002384185791        83255.320739999996        1.4291076222434640E-003   1.3172606704756618E-003   1.3173323823139071E-003   8.8447895905119367E-006
  0.87500000000000000        83255.320739999996        7.4071093695238233E-004   6.9320696638897061E-004   6.9327908568084240E-004   3.8120442695799284E-006
  0.89999997615814209        83255.320739999996        3.3173416159115732E-004   3.1610098085366189E-004   3.1615473562851548E-004   1.7531746152599226E-006
  0.92500001192092896        83255.320739999996        1.1904403800144792E-004   1.1704396456480026E-004   1.1704459757311270E-004   1.2406766245476319E-006
  0.94999998807907104        83255.320739999996        2.9223292585811578E-005   3.2170912163564935E-005   3.2070216548163444E-005   1.4049591072762269E-006
  0.97500002384185791        83255.320739999996        1.3311700968188234E-006   5.9562098613241687E-006   5.6963090173667297E-006   1.7304608945778455E-006
   1.0000000000000000        83255.320739999996       -9.2368663899833336E-006  -4.1514717850077432E-006  -4.6299974201247096E-006   1.9019626051886007E-006
   9.9999997171806854E-010   106750.71640000000        3.2623289152979851E-003  -9.7057170933112502E-004  -1.1773337610065937E-003  -1.5609406400471926E-003
   1.3183000246996812E-009   106750.71640000000        3.4167941194027662E-003  -9.6853211289271712E-004  -1.2082017492502928E-003  -1.5690579311922193E-003
   1.7378000150003459E-009   106750.71640000000        3.5793131683021784E-003  -9.6389366080984473E-004  -1.2406212044879794E-003  -1.5725294360890985E-003
   2.2908999142146058E-009   106750.71640000000        3.7504173815250397E-003  -9.5638819038867950E-004  -1.2748610461130738E-003  -1.5704277902841568E-003
   3.0200000278313155E-009   106750.71640000000        3.9305649697780609E-003  -9.4572885427623987E-004  -1.3112131273373961E-003  -1.5616680029779673E-003
   3.9810998941902653E-009   106750.71640000000        4.1202823631465435E-003  -9.3160488177090883E-004  -1.3500258792191744E-003  -1.5449890634045005E-003
   5.2481001766579993E-009   106750.71640000000        4.3201381340622902E-003  -9.1367959976196289E-004  -1.3917064061388373E-003  -1.5189258847385645E-003
   6.9183001549788514E-009   106750.71640000000        4.5307194814085960E-003  -8.9159107301384211E-004  -1.4367214171215892E-003  -1.4817849732935429E-003
   9.1201002305751899E-009   106750.71640000000        4.7526652924716473E-003  -8.6494698189198971E-004  -1.4856121269986033E-003  -1.4316093875095248E-003
   1.2023000373062587E-008   106750.71640000000        4.9866689369082451E-003  -8.3332194481045008E-004  -1.5390033368021250E-003  -1.3661417178809643E-003
   1.5849000334355878E-008   106750.71640000000        5.2333702333271503E-003  -7.9627113882452250E-004  -1.5975873684510589E-003  -1.2828223407268524E-003
   2.0892999330612838E-008   106750.71640000000        5.4935989901423454E-003  -7.5329391984269023E-004  -1.6621894901618361E-003  -1.1786762624979019E-003
   2.7542000680114143E-008   106750.71640000000        5.7681365869939327E-003  -7.0386554580181837E-004  -1.7337226308882236E-003  -1.0503428056836128E-003
   3.6307998385609608E-008   106750.71640000000        6.0578859411180019E-003  -6.4740766538307071E-004  -1.8132409313693643E-003  -8.9396530529484153E-004
   4.7863000673942224E-008   106750.71640000000        6.3637183047831059E-003  -5.8331486070528626E-004  -1.9019088940694928E-003  -7.0521765155717731E-004
   6.3096003088958241E-008   106750.71640000000        6.6866525448858738E-003  -5.1091692876070738E-004  -2.0010631997138262E-003  -4.7915577306412160E-004
   8.3175997644957533E-008   106750.71640000000        7.0277117192745209E-003  -4.2950510396622121E-004  -2.1121848840266466E-003  -2.1024444140493870E-004
   1.0965000285523274E-007   106750.71640000000        7.3880800046026707E-003  -3.3829390304163098E-004  -2.2369592916220427E-003   1.0781481250887737E-004
   1.4453999597208167E-007   106750.71640000000        7.7688191086053848E-003  -2.3648925707675517E-004  -2.3771924898028374E-003   4.8189514200203121E-004
   1.9054999711443088E-007   106750.71640000000        8.1714512780308723E-003  -1.2313196202740073E-004  -2.5350328069180250E-003   9.2006457271054387E-004
   2.5118998792095226E-007   106750.71640000000        8.5971308872103691E-003   2.6812103897100314E-006  -2.7126730419695377E-003   1.4308121753856540E-003
   3.3112999631157436E-007   106750.71640000000        9.0474421158432961E-003   1.4202069723978639E-004  -2.9126650188118219E-003   2.0239439327269793E-003
   4.3651999703797628E-007   106750.71640000000        9.5240119844675064E-003   2.9602154972963035E-004  -3.1377808190882206E-003   2.7102495077997446E-003
   5.7544002629583701E-007   106750.71640000000        1.0028484277427197E-002   4.6587421093136072E-004  -3.3909971825778484E-003   3.5014802124351263E-003
   7.5857997217099182E-007   106750.71640000000        1.0562778450548649E-002   6.5291207283735275E-004  -3.6756198387593031E-003   4.4107846915721893E-003
   9.9999999747524271E-007   106750.71640000000        1.1128868907690048E-002   8.5854239296168089E-004  -3.9951736107468605E-003   5.4524238221347332E-003
   1.3182999509808724E-006   106750.71640000000        1.1729029007256031E-002   1.0843361960723996E-003  -4.3535237200558186E-003   6.6422340460121632E-003
   1.7377999483869644E-006   106750.71640000000        1.2365401722490788E-002   1.3318703277036548E-003  -4.7546033747494221E-003   7.9968022182583809E-003
   2.2909000563231530E-006   106750.71640000000        1.3040831312537193E-002   1.6030496917665005E-003  -5.2028931677341461E-003   9.5351869240403175E-003
   3.0199998946045525E-006   106750.71640000000        1.3758007436990738E-002   1.8997790757566690E-003  -5.7028476148843765E-003   1.1277114972472191E-002
   3.9810997805034276E-006   106750.71640000000        1.4520039781928062E-002   2.2241892293095589E-003  -6.2591987662017345E-003   1.3244157657027245E-002
   5.2481000238913111E-006   106750.71640000000        1.5330404043197632E-002   2.5786233600229025E-003  -6.8768542259931564E-003   1.5459616668522358E-002
   6.9183001869532745E-006   106750.71640000000        1.6192868351936340E-002   2.9656055849045515E-003  -7.5607383623719215E-003   1.7948204651474953E-002
   9.1201000032015145E-006   106750.71640000000        1.7111694440245628E-002   3.3879296388477087E-003  -8.3158062770962715E-003   2.0736439153552055E-002
   1.2022999726468697E-005   106750.71640000000        1.8091704696416855E-002   3.8486882112920284E-003  -9.1469287872314453E-003   2.3852648213505745E-002
   1.5849000192247331E-005   106750.71640000000        1.9137904047966003E-002   4.3510925024747849E-003  -1.0058340616524220E-002   2.7325412258505821E-002
   2.0892999600619078E-005   106750.71640000000        2.0256597548723221E-002   4.8989909701049328E-003  -1.1054308153688908E-002   3.1186766922473907E-002
   2.7542000680114143E-005   106750.71640000000        2.1454509347677231E-002   5.4964423179626465E-003  -1.2138014659285545E-002   3.5468801856040955E-002
   3.6307999835116789E-005   106750.71640000000        2.2739656269550323E-002   6.1481292359530926E-003  -1.3311885297298431E-002   4.0205948054790497E-002
   4.7862999053904787E-005   106750.71640000000        2.4120848625898361E-002   6.8590845912694931E-003  -1.4576571062207222E-002   4.5432262122631073E-002
   6.3095998484641314E-005   106750.71640000000        2.5608718395233154E-002   7.6351868920028210E-003  -1.5931198373436928E-002   5.1184017211198807E-002
   8.3175997133366764E-005   106750.71640000000        2.7215370908379555E-002   8.4829442203044891E-003  -1.7372192814946175E-002   5.7496897876262665E-002
   1.0964999819407240E-004   106750.71640000000        2.8955448418855667E-002   9.4100097194314003E-003  -1.8893199041485786E-002   6.4408227801322937E-002
   1.4453999756369740E-004   106750.71640000000        3.0845217406749725E-002   1.0424627922475338E-002  -2.0483030006289482E-002   7.1950830519199371E-002
   1.9054999575018883E-004   106750.71640000000        3.2905995845794678E-002   1.1537395417690277E-002  -2.2127028554677963E-002   8.0163523554801941E-002
   2.5119000929407775E-004   106750.71640000000        3.5160679370164871E-002   1.2759310193359852E-002  -2.3802379146218300E-002   8.9073374867439270E-002
   3.3112999517470598E-004   106750.71640000000        3.7638630717992783E-002   1.4104291796684265E-002  -2.5479869917035103E-002   9.8710194230079651E-002
   4.3652000022120774E-004   106750.71640000000        4.0374789386987686E-002   1.5588579699397087E-002  -2.7120471000671387E-002  0.10909666121006012     
   5.7544000446796417E-004   106750.71640000000        4.3410733342170715E-002   1.7231177538633347E-002  -2.8673242777585983E-002  0.12024503201246262     
   7.5857999036088586E-004   106750.71640000000        4.6797767281532288E-002   1.9055370241403580E-002  -3.0073734000325203E-002  0.13215936720371246     
   1.0000000474974513E-003   106750.71640000000        5.0597500056028366E-002   2.1088916808366776E-002  -3.1240481883287430E-002  0.14482645690441132     
   1.3183000264689326E-003   106750.71640000000        5.4885711520910263E-002   2.3366009816527367E-002  -3.2072424888610840E-002  0.15821571648120880     
   1.7377999611198902E-003   106750.71640000000        5.9751894325017929E-002   2.5927010923624039E-002  -3.2444961369037628E-002  0.17226296663284302     
   2.2909000981599092E-003   106750.71640000000        6.5308377146720886E-002   2.8823388740420341E-002  -3.2207224518060684E-002  0.18688049912452698     
   3.0199999455362558E-003   106750.71640000000        7.1687079966068268E-002   3.2116308808326721E-002  -3.1177978962659836E-002  0.20192779600620270     
   3.9810999296605587E-003   106750.71640000000        7.9046942293643951E-002   3.5881225019693375E-002  -2.9143255203962326E-002  0.21721185743808746     
   5.2481000311672688E-003   106750.71640000000        8.7576240301132202E-002   4.0210273116827011E-002  -2.5854500010609627E-002  0.23247121274471283     
   6.9182999432086945E-003   106750.71640000000        9.7492538392543793E-002   4.5214284211397171E-002  -2.1030094474554062E-002  0.24735735356807709     
   9.1201001778244972E-003   106750.71640000000       0.10904198139905930        5.1025643944740295E-002  -1.4360332861542702E-002  0.26141950488090515     
   1.2023000046610832E-002   106750.71640000000       0.12249094247817993        5.7798828929662704E-002  -5.5196085013449192E-003  0.27408444881439209     
   1.5848999843001366E-002   106750.71640000000       0.13809931278228760        6.5703853964805603E-002   5.8051324449479580E-003  0.28463271260261536     
   2.0893000066280365E-002   106750.71640000000       0.15609601140022278        7.4923336505889893E-002   1.9884768873453140E-002  0.29219445586204529     
   2.7542000636458397E-002   106750.71640000000       0.17659552395343781        8.5622318089008331E-002   3.6876354366540909E-002  0.29573166370391846     
   3.6308001726865768E-002   106750.71640000000       0.19949467480182648        9.7909480333328247E-002   5.6741312146186829E-002  0.29405748844146729     
   4.7862999141216278E-002   106750.71640000000       0.22428229451179504       0.11175124347209930        7.9110987484455109E-002  0.28588905930519104     
   6.3096001744270325E-002   106750.71640000000       0.24979455769062042       0.12684695422649384       0.10313840955495834       0.26997265219688416     
   8.3176001906394958E-002   106750.71640000000       0.27386525273323059       0.14241884648799896       0.12729954719543457       0.24533149600028992     
  0.10000000149011612        106750.71640000000       0.28743466734886169       0.15234933793544769       0.14234451949596405       0.22386872768402100     
  0.12500000000000000        106750.71640000000       0.29886221885681152       0.16274321079254150       0.15787498652935028       0.19279441237449646     
  0.15000000596046448        106750.71640000000       0.30204358696937561       0.16875341534614563       0.16700688004493713       0.16398052871227264     
  0.17499999701976776        106750.71640000000       0.29885447025299072       0.17111824452877045       0.17118732631206512       0.13803583383560181     
  0.20000000298023224        106750.71640000000       0.29075694084167480       0.17044667899608612       0.17149256169795990       0.11512272804975510     
  0.22499999403953552        106750.71640000000       0.27892842888832092       0.16726118326187134       0.16875499486923218        9.5179229974746704E-002
  0.25000000000000000        106750.71640000000       0.26433503627777100       0.16201950609683990       0.16363820433616638        7.8027144074440002E-002
  0.27500000596046448        106750.71640000000       0.24777787923812866       0.15512728691101074       0.15668374300003052        6.3430376350879669E-002
  0.30000001192092896        106750.71640000000       0.22992438077926636       0.14694587886333466       0.14834153652191162        5.1128398627042770E-002
  0.32499998807907104        106750.71640000000       0.21133083105087280       0.13779759407043457       0.13899035751819611        4.0856305509805679E-002
  0.34999999403953552        106750.71640000000       0.19245950877666473       0.12796950340270996       0.12895192205905914        3.2356936484575272E-002
  0.37500000000000000        106750.71640000000       0.17369204759597778       0.11771623790264130       0.11850091069936752        2.5388143956661224E-002
  0.40000000596046448        106750.71640000000       0.15534020960330963       0.10726232081651688       0.10787218064069748        1.9726913422346115E-002
  0.42500001192092896        106750.71640000000       0.13765482604503632        9.6804067492485046E-002   9.7266152501106262E-002   1.5171422623097897E-002
  0.44999998807907104        106750.71640000000       0.12083339691162109        8.6511261761188507E-002   8.6852833628654480E-002   1.1541689746081829E-002
  0.47499999403953552        106750.71640000000       0.10502652823925018        7.6528638601303101E-002   7.6774962246417999E-002   8.6792837828397751E-003
  0.50000000000000000        106750.71640000000        9.0343676507472992E-002   6.6977314651012421E-002   6.7150488495826721E-002   6.4464118331670761E-003
  0.52499997615814209        106750.71640000000        7.6858125627040863E-002   5.7956106960773468E-002   5.8074645698070526E-002   4.7245989553630352E-003
  0.55000001192092896        106750.71640000000        6.4611464738845825E-002   4.9542821943759918E-002   4.9621671438217163E-002   3.4131198190152645E-003
  0.57499998807907104        106750.71640000000        5.3617626428604126E-002   4.1795518249273300E-002   4.1846361011266708E-002   2.4273016024380922E-003
  0.60000002384185791        106750.71640000000        4.3866544961929321E-002   3.4753784537315369E-002   3.4785453230142593E-002   1.6967833507806063E-003
  0.62500000000000000        106750.71640000000        3.5327538847923279E-002   2.8439996764063835E-002   2.8458977118134499E-002   1.1637919815257192E-003
  0.64999997615814209        106750.71640000000        2.7952367439866066E-002   2.2860627621412277E-002   2.2871511057019234E-002   7.8148068860173225E-004
  0.67500001192092896        106750.71640000000        2.1678136661648750E-002   1.8007563427090645E-002   1.8013495951890945E-002   5.1236402941867709E-004
  0.69999998807907104        106750.71640000000        1.6429958865046501E-002   1.3859472237527370E-002   1.3862517662346363E-002   3.2687012571841478E-004
  0.72500002384185791        106750.71640000000        1.2123485095798969E-002   1.0383209213614464E-002   1.0384666733443737E-002   2.0202400628477335E-004
  0.75000000000000000        106750.71640000000        8.6672706529498100E-003   7.5352871790528297E-003   7.5359325855970383E-003   1.2027032789774239E-004
  0.77499997615814209        106750.71640000000        5.9650382027029991E-003   5.2634077146649361E-003   5.2636768668889999E-003   6.8437060690484941E-005
  0.80000001192092896        106750.71640000000        3.9178398437798023E-003   3.5080604720860720E-003   3.5081794485449791E-003   3.6838122468907386E-005
  0.82499998807907104        106750.71640000000        2.4261281359940767E-003   2.2042072378098965E-003   2.2042824421077967E-003   1.8509401343180798E-005
  0.85000002384185791        106750.71640000000        1.3917832402512431E-003   1.2830685591325164E-003   1.2831389904022217E-003   8.5696046880912036E-006
  0.87500000000000000        106750.71640000000        7.2010228177532554E-004   6.7402748391032219E-004   6.7409663461148739E-004   3.6953299513697857E-006
  0.89999997615814209        106750.71640000000        3.2180425478145480E-004   3.0669811530970037E-004   3.0674762092530727E-004   1.6981480257527437E-006
  0.92500001192092896        106750.71640000000        1.1511028424138203E-004   1.1321916099404916E-004   1.1321507918182760E-004   1.1905297014891403E-006
  0.94999998807907104        106750.71640000000        2.8011560061713681E-005   3.0894931114744395E-005   3.0790164601057768E-005   1.3270648651086958E-006
  0.97500002384185791        106750.71640000000        9.5505652097926941E-007   5.4318556976795662E-006   5.1703223107324447E-006   1.6075055100372992E-006
   1.0000000000000000        106750.71640000000       -9.4198248916654848E-006  -4.5498177314584609E-006  -5.0250596359546762E-006   1.7284065734202159E-006
   9.9999997171806854E-010   136876.72279999999        3.2680346630513668E-003  -9.7026582807302475E-004  -1.1792035074904561E-003  -1.5888310736045241E-003
   1.3183000246996812E-009   136876.72279999999        3.4228032454848289E-003  -9.6811808180063963E-004  -1.2104645138606429E-003  -1.5957007417455316E-003
   1.7378000150003459E-009   136876.72279999999        3.5856429021805525E-003  -9.6336094429716468E-004  -1.2433431111276150E-003  -1.5975947026163340E-003
   2.2908999142146058E-009   136876.72279999999        3.7570865824818611E-003  -9.5572532154619694E-004  -1.2781176483258605E-003  -1.5935323899611831E-003
   3.0200000278313155E-009   136876.72279999999        3.9375941269099712E-003  -9.4492349307984114E-004  -1.3150906888768077E-003  -1.5823699068278074E-003
   3.9810998941902653E-009   136876.72279999999        4.1276919655501842E-003  -9.3064375687390566E-004  -1.3546226546168327E-003  -1.5627791872248054E-003
   5.2481001766579993E-009   136876.72279999999        4.3279519304633141E-003  -9.1254833387210965E-004  -1.3971338048577309E-003  -1.5332191251218319E-003
   6.9183001549788514E-009   136876.72279999999        4.5389612205326557E-003  -8.9027412468567491E-004  -1.4431055169552565E-003  -1.4919112436473370E-003
   9.1201002305751899E-009   136876.72279999999        4.7613610513508320E-003  -8.6342770373448730E-004  -1.4930951874703169E-003  -1.4368031406775117E-003
   1.2023000373062587E-008   136876.72279999999        4.9958461895585060E-003  -8.3158223424106836E-004  -1.5477455453947186E-003  -1.3655297225341201E-003
   1.5849000334355878E-008   136876.72279999999        5.2430583164095879E-003  -7.9429161269217730E-004  -1.6077678883448243E-003  -1.2754148337990046E-003
   2.0892999330612838E-008   136876.72279999999        5.5038300342857838E-003  -7.5105350697413087E-004  -1.6740086721256375E-003  -1.1633491376414895E-003
   2.7542000680114143E-008   136876.72279999999        5.7789431884884834E-003  -7.0134154520928860E-004  -1.7474039923399687E-003  -1.0258269030600786E-003
   3.6307998385609608E-008   136876.72279999999        6.0693053528666496E-003  -6.4457568805664778E-004  -1.8290324369445443E-003  -8.5882848361507058E-004
   4.7863000673942224E-008   136876.72279999999        6.3757896423339844E-003  -5.8014836395159364E-004  -1.9200845854356885E-003  -6.5785227343440056E-004
   6.3096003088958241E-008   136876.72279999999        6.6994167864322662E-003  -5.0738739082589746E-004  -2.0219255238771439E-003  -4.1775847785174847E-004
   8.3175997644957533E-008   136876.72279999999        7.0412140339612961E-003  -4.2558173299767077E-004  -2.1360653918236494E-003  -1.3280074927024543E-004
   1.0965000285523274E-007   136876.72279999999        7.4023692868649960E-003  -3.3394328784197569E-004  -2.2642214316874743E-003   2.0355306332930923E-004
   1.4453999597208167E-007   136876.72279999999        7.7839470468461514E-003  -2.3167542531155050E-004  -2.4082299787551165E-003   5.9841858455911279E-004
   1.9054999711443088E-007   136876.72279999999        8.1874746829271317E-003  -1.1781567445723340E-004  -2.5702756829559803E-003   1.0601463727653027E-003
   2.5118998792095226E-007   136876.72279999999        8.6141107603907585E-003   8.5421497715287842E-006  -2.7525823097676039E-003   1.5975018031895161E-003
   3.3112999631157436E-007   136876.72279999999        9.0654464438557625E-003   1.4847220154479146E-004  -2.9577363748103380E-003   2.2206059657037258E-003
   4.3651999703797628E-007   136876.72279999999        9.5431124791502953E-003   3.0311351292766631E-004  -3.1885434873402119E-003   2.9405797831714153E-003
   5.7544002629583701E-007   136876.72279999999        1.0048761032521725E-002   4.7366076614707708E-004  -3.4480113536119461E-003   3.7695174105465412E-003
   7.5857997217099182E-007   136876.72279999999        1.0584319010376930E-002   6.6145224263891578E-004  -3.7394764367491007E-003   4.7209383919835091E-003
   9.9999999747524271E-007   136876.72279999999        1.1151770129799843E-002   8.6790055502206087E-004  -4.0664896368980408E-003   5.8094835840165615E-003
   1.3182999509808724E-006   136876.72279999999        1.1753397062420845E-002   1.0945826070383191E-003  -4.4329389929771423E-003   7.0513966493308544E-003
   1.7377999483869644E-006   136876.72279999999        1.2391353026032448E-002   1.3430819381028414E-003  -4.8427707515656948E-003   8.4636546671390533E-003
   2.2909000563231530E-006   136876.72279999999        1.3068498112261295E-002   1.6153110191226006E-003  -5.3004771471023560E-003   1.0065760463476181E-002
   3.0199998946045525E-006   136876.72279999999        1.3787536881864071E-002   1.9131829030811787E-003  -5.8105094358325005E-003   1.1877852492034435E-002
   3.9810997805034276E-006   136876.72279999999        1.4551595784723759E-002   2.2388382349163294E-003  -6.3775861635804176E-003   1.3921932317316532E-002
   5.2481000238913111E-006   136876.72279999999        1.5364172868430614E-002   2.5946304667741060E-003  -7.0065865293145180E-003   1.6221728175878525E-002
   6.9183001869532745E-006   136876.72279999999        1.6229059547185898E-002   2.9830967541784048E-003  -7.7023883350193501E-003   1.8802363425493240E-002
   9.1201000032015145E-006   136876.72279999999        1.7150545492768288E-002   3.4070443361997604E-003  -8.4698805585503578E-003   2.1690754219889641E-002
   1.2022999726468697E-005   136876.72279999999        1.8133487552404404E-002   3.8695833645761013E-003  -9.3138404190540314E-003   2.4915603920817375E-002
   1.5849000192247331E-005   136876.72279999999        1.9182929769158363E-002   4.3739425018429756E-003  -1.0238377377390862E-002   2.8505790978670120E-002
   2.0892999600619078E-005   136876.72279999999        2.0305225625634193E-002   4.9239927902817726E-003  -1.1247603222727776E-002   3.2493658363819122E-002
   2.7542000680114143E-005   136876.72279999999        2.1507151424884796E-002   5.5238180793821812E-003  -1.2344500981271267E-002   3.6911491304636002E-002
   3.6307999835116789E-005   136876.72279999999        2.2796787321567535E-002   6.1781308613717556E-003  -1.3531251810491085E-002   4.1793867945671082E-002
   4.7862999053904787E-005   136876.72279999999        2.4183019995689392E-002   6.8919984623789787E-003  -1.4808208681643009E-002   4.7174829989671707E-002
   6.3095998484641314E-005   136876.72279999999        2.5676570832729340E-002   7.6713389717042446E-003  -1.6174135729670525E-002   5.3090546280145645E-002
   8.3175997133366764E-005   136876.72279999999        2.7289649471640587E-002   8.5227089002728462E-003  -1.7625033855438232E-002   5.9576414525508881E-002
   1.0964999819407240E-004   136876.72279999999        2.9037019237875938E-002   9.4538144767284393E-003  -1.9154040142893791E-002   6.6669285297393799E-002
   1.4453999756369740E-004   136876.72279999999        3.0935088172554970E-002   1.0472966358065605E-002  -2.0749375224113464E-002   7.4401170015335083E-002
   1.9054999575018883E-004   136876.72279999999        3.3005338162183762E-002   1.1590837500989437E-002  -2.2395705804228783E-002   8.2809954881668091E-002
   2.5119000929407775E-004   136876.72279999999        3.5270851105451584E-002   1.2818511575460434E-002  -2.4069430306553841E-002   9.1921187937259674E-002
   3.3112999517470598E-004   136876.72279999999        3.7761207669973373E-002   1.4170009642839432E-002  -2.5740457698702812E-002  0.10176285356283188     
   4.3652000022120774E-004   136876.72279999999        4.0511589497327805E-002   1.5661688521504402E-002  -2.7368774637579918E-002  0.11235525459051132     
   5.7544000446796417E-004   136876.72279999999        4.3563839048147202E-002   1.7312683165073395E-002  -2.8902359306812286E-002  0.12370759248733521     
   7.5857999036088586E-004   136876.72279999999        4.6969547867774963E-002   1.9146433100104332E-002  -3.0275607481598854E-002  0.13582022488117218     
   1.0000000474974513E-003   136876.72279999999        5.0790626555681229E-002   2.1190855652093887E-002  -3.1405843794345856E-002  0.14867532253265381     
   1.3183000264689326E-003   136876.72279999999        5.5103149265050888E-002   2.3480318486690521E-002  -3.2190788537263870E-002  0.16223677992820740     
   1.7377999611198902E-003   136876.72279999999        5.9996869415044785E-002   2.6055363938212395E-002  -3.2504707574844360E-002  0.17643381655216217     
   2.2909000981599092E-003   136876.72279999999        6.5584316849708557E-002   2.8967631980776787E-002  -3.2195731997489929E-002  0.19117105007171631     
   3.0199999455362558E-003   136876.72279999999        7.1997448801994324E-002   3.2278422266244888E-002  -3.1081970781087875E-002  0.20629905164241791     
   3.9810999296605587E-003   136876.72279999999        7.9395040869712830E-002   3.6063257604837418E-002  -2.8949288651347160E-002  0.22161489725112915     
   5.2481000311672688E-003   136876.72279999999        8.7964802980422974E-002   4.0414217859506607E-002  -2.5549730286002159E-002  0.23684616386890411     
   6.9182999432086945E-003   136876.72279999999        9.7923189401626587E-002   4.5441873371601105E-002  -2.0603375509381294E-002  0.25163283944129944     
   9.1201001778244972E-003   136876.72279999999       0.10951440036296844        5.1278010010719299E-002  -1.3803706504404545E-002  0.26551261544227600     
   1.2023000046610832E-002   136876.72279999999       0.12300166487693787        5.8076001703739166E-002  -4.8302491195499897E-003  0.27790153026580811     
   1.5848999843001366E-002   136876.72279999999       0.13864007592201233        6.6003985702991486E-002   6.6224271431565285E-003  0.28807178139686584     
   2.0893000066280365E-002   136876.72279999999       0.15665158629417419        7.5241625308990479E-002   2.0814793184399605E-002  0.29514926671981812     
   2.7542000636458397E-002   136876.72279999999       0.17714104056358337        8.5949487984180450E-002   3.7890359759330750E-002  0.29809862375259399     
   3.6308001726865768E-002   136876.72279999999       0.19999246299266815        9.8229818046092987E-002   5.7794172316789627E-002  0.29574587941169739     
   4.7862999141216278E-002   136876.72279999999       0.22467896342277527       0.11204024404287338        8.0139301717281342E-002  0.28683567047119141     
   6.3096001744270325E-002   136876.72279999999       0.25001940131187439       0.12706893682479858       0.10406083613634109       0.27016007900238037     
   8.3176001906394958E-002   136876.72279999999       0.27383211255073547       0.14252549409866333       0.12802101671695709       0.24480961263179779     
  0.10000000149011612        136876.72279999999       0.28717795014381409       0.15234646201133728       0.14287675917148590       0.22294369339942932     
  0.12500000000000000        136876.72279999999       0.29828378558158875       0.16256964206695557       0.15812344849109650       0.19150206446647644     
  0.15000000596046448        136876.72279999999       0.30117270350456238       0.16841118037700653       0.16698884963989258       0.16251663863658905     
  0.17499999701976776        136876.72279999999       0.29773065447807312       0.17061790823936462       0.17093108594417572       0.13653148710727692     
  0.20000000298023224        136876.72279999999       0.28942430019378662       0.16980433464050293       0.17103081941604614       0.11366362124681473     
  0.22499999403953552        136876.72279999999       0.27743217349052429       0.16649627685546875       0.16812156140804291        9.3818694353103638E-002
  0.25000000000000000        136876.72279999999       0.26271939277648926       0.16115339100360870       0.16286629438400269        7.6795488595962524E-002
  0.27500000596046448        136876.72279999999       0.24608460068702698       0.15418206155300140       0.15580493211746216        6.2341585755348206E-002
  0.30000001192092896        136876.72279999999       0.22819179296493530       0.14594358205795288       0.14738528430461884        5.0185155123472214E-002
  0.32499998807907104        136876.72279999999       0.20959337055683136       0.13675951957702637       0.13798364996910095        4.0053665637969971E-002
  0.34999999403953552        136876.72279999999       0.19074736535549164       0.12691575288772583       0.12791912257671356        3.1685099005699158E-002
  0.37500000000000000        136876.72279999999       0.17203107476234436       0.11666529625654221       0.11746369302272797        2.4834495037794113E-002
  0.40000000596046448        136876.72279999999       0.15375189483165741       0.10623084753751755       0.10684949159622192        1.9277507439255714E-002
  0.42500001192092896        136876.72279999999       0.13615643978118896        9.5806673169136047E-002   9.6274249255657196E-002   1.4812047593295574E-002
  0.44999998807907104        136876.72279999999       0.11943817883729935        8.5560388863086700E-002   8.5905313491821289E-002   1.1258600279688835E-002
  0.47499999403953552        136876.72279999999       0.10374393314123154        7.5634531676769257E-002   7.5882852077484131E-002   8.4596816450357437E-003
  0.50000000000000000        136876.72279999999        8.9179649949073792E-002   6.6148005425930023E-002   6.6322334110736847E-002   6.2787374481558800E-003
  0.52499997615814209        136876.72279999999        7.5815424323081970E-002   5.7197440415620804E-002   5.7316631078720093E-002   4.5986725017428398E-003
  0.55000001192092896        136876.72279999999        6.3689999282360077E-002   4.8858556896448135E-002   4.8937771469354630E-002   3.3201791811734438E-003
  0.57499998807907104        136876.72279999999        5.2814804017543793E-002   4.1187431663274765E-002   4.1238479316234589E-002   2.3599639534950256E-003
  0.60000002384185791        136876.72279999999        4.3177638202905655E-002   3.4221816807985306E-002   3.4253608435392380E-002   1.6489530680701137E-003
  0.62500000000000000        136876.72279999999        3.4746021032333374E-002   2.7982434257864952E-002   2.8001490980386734E-002   1.1305373627692461E-003
  0.64999997615814209        136876.72279999999        2.7470290660858154E-002   2.2474281489849091E-002   2.2485217079520226E-002   7.5889297295361757E-004
  0.67500001192092896        136876.72279999999        2.1286468952894211E-002   1.7687987536191940E-002   1.7693955451250076E-002   4.9741048133000731E-004
  0.69999998807907104        136876.72279999999        1.6118921339511871E-002   1.3601186685264111E-002   1.3604258187115192E-002   3.1724965083412826E-004
  0.72500002384185791        136876.72279999999        1.1882876046001911E-002   1.0179939679801464E-002   1.0181414894759655E-002   1.9603174587246031E-004
  0.75000000000000000        136876.72279999999        8.4867766126990318E-003   7.3802112601697445E-003   7.3808683082461357E-003   1.1667513172142208E-004
  0.77499997615814209        136876.72279999999        5.8345217257738113E-003   5.1494017243385315E-003   5.1496773958206177E-003   6.6374042944516987E-005
  0.80000001192092896        136876.72279999999        3.8276002742350101E-003   3.4279483370482922E-003   3.4280708059668541E-003   3.5717584978556260E-005
  0.82499998807907104        136876.72279999999        2.3671486414968967E-003   2.1510075312107801E-003   2.1510834340006113E-003   1.7941909391083755E-005
  0.85000002384185791        136876.72279999999        1.3559398939833045E-003   1.2502268655225635E-003   1.2502960162237287E-003   8.3064305727020837E-006
  0.87500000000000000        136876.72279999999        7.0034584496170282E-004   6.5563770476728678E-004   6.5570388687774539E-004   3.5828079489874654E-006
  0.89999997615814209        136876.72279999999        3.1230450258590281E-004   2.9770040418952703E-004   2.9774589347653091E-004   1.6441746311102179E-006
  0.92500001192092896        136876.72279999999        1.1135660315630957E-004   1.0956753976643085E-004   1.0955899779219180E-004   1.1412947742428514E-006
  0.94999998807907104        136876.72279999999        2.6859965146286413E-005   2.9679938961635344E-005   2.9571434424724430E-005   1.2520906693680445E-006
  0.97500002384185791        136876.72279999999        6.0211965546841384E-007   4.9354612201568671E-006   4.6726399887120351E-006   1.4912117194398888E-006
   1.0000000000000000        136876.72279999999       -9.5829755082377233E-006  -4.9198742999578826E-006  -5.3915578064334113E-006   1.5666751096432563E-006
   9.9999997171806854E-010   175504.55750000000        3.2736645080149174E-003  -9.6996064530685544E-004  -1.1811658041551709E-003  -1.6162417596206069E-003
   1.3183000246996812E-009   175504.55750000000        3.4287320449948311E-003  -9.6770597156137228E-004  -1.2128335656598210E-003  -1.6217777738347650E-003
   1.7378000150003459E-009   175504.55750000000        3.5918881185352802E-003  -9.6283148741349578E-004  -1.2461862061172724E-003  -1.6219960525631905E-003
   2.2908999142146058E-009   175504.55750000000        3.7636670749634504E-003  -9.5506722573190928E-004  -1.2815123191103339E-003  -1.6158617800101638E-003
   3.0200000278313155E-009   175504.55750000000        3.9445296861231327E-003  -9.4412459293380380E-004  -1.3191248290240765E-003  -1.6021706396713853E-003
   3.9810998941902653E-009   175504.55750000000        4.1350037790834904E-003  -9.2969095567241311E-004  -1.3593964977189898E-003  -1.5795257641002536E-003
   5.2481001766579993E-009   175504.55750000000        4.3356618843972683E-003  -9.1142742894589901E-004  -1.4027608558535576E-003  -1.5463086310774088E-003
   6.9183001549788514E-009   175504.55750000000        4.5470935292541981E-003  -8.8896980741992593E-004  -1.4497140655294061E-003  -1.5006539179012179E-003
   9.1201002305751899E-009   175504.55750000000        4.7699413262307644E-003  -8.6192344315350056E-004  -1.5008297050371766E-003  -1.4404114335775375E-003
   1.2023000373062587E-008   175504.55750000000        5.0049019046127796E-003  -8.2986021880060434E-004  -1.5567686641588807E-003  -1.3631072361022234E-003
   1.5849000334355878E-008   175504.55750000000        5.2526183426380157E-003  -7.9233257565647364E-004  -1.6182610997930169E-003  -1.2659457279369235E-003
   2.0892999330612838E-008   175504.55750000000        5.5139255709946156E-003  -7.4883672641590238E-004  -1.6861751209944487E-003  -1.1456817155703902E-003
   2.7542000680114143E-008   175504.55750000000        5.7896077632904053E-003  -6.9884466938674450E-004  -1.7614691751077771E-003  -9.9866196978837252E-004
   3.6307998385609608E-008   175504.55750000000        6.0805748216807842E-003  -6.4177444437518716E-004  -1.8452469957992435E-003  -8.2070182543247938E-004
   4.7863000673942224E-008   175504.55750000000        6.3877017237246037E-003  -5.7701673358678818E-004  -1.9387248903512955E-003  -6.0712185222655535E-004
   6.3096003088958241E-008   175504.55750000000        6.7120133899152279E-003  -5.0389708485454321E-004  -2.0432958845049143E-003  -3.5258429124951363E-004
   8.3175997644957533E-008   175504.55750000000        7.0545393973588943E-003  -4.2170230881310999E-004  -2.1604995708912611E-003  -5.1129813073202968E-005
   1.0965000285523274E-007   175504.55750000000        7.4164709076285362E-003  -3.2964174170047045E-004  -2.2920842748135328E-003   3.0400950345210731E-004
   1.4453999597208167E-007   175504.55750000000        7.7988770790398121E-003  -2.2691623598802835E-004  -2.4399168323725462E-003   7.2019326034933329E-004
   1.9054999711443088E-007   175504.55750000000        8.2032894715666771E-003  -1.1256008292548358E-004  -2.6062165852636099E-003   1.2060564476996660E-003
   2.5118998792095226E-007   175504.55750000000        8.6308708414435387E-003   1.4335851119540166E-005  -2.7932384982705116E-003   1.7706417711451650E-003
   3.3112999631157436E-007   175504.55750000000        9.0832170099020004E-003   1.5484938921872526E-004  -3.0036026146262884E-003   2.4243863299489021E-003
   4.3651999703797628E-007   175504.55750000000        9.5619661733508110E-003   3.1012351973913610E-004  -3.2401473727077246E-003   3.1787424813956022E-003
   5.7544002629583701E-007   175504.55750000000        1.0068777017295361E-002   4.8135704128071666E-004  -3.5059102810919285E-003   4.0461472235620022E-003
   7.5857997217099182E-007   175504.55750000000        1.0605582967400551E-002   6.6989316837862134E-004  -3.8042571395635605E-003   5.0404900684952736E-003
   9.9999999747524271E-007   175504.55750000000        1.1174377985298634E-002   8.7714975234121084E-004  -4.1387630626559258E-003   6.1767906881868839E-003
   1.3182999509808724E-006   175504.55750000000        1.1777454055845737E-002   1.1047098087146878E-003  -4.5133382081985474E-003   7.4716964736580849E-003
   1.7377999483869644E-006   175504.55750000000        1.2416975572705269E-002   1.3541628140956163E-003  -4.9319388344883919E-003   8.9425714686512947E-003
   2.2909000563231530E-006   175504.55750000000        1.3095816597342491E-002   1.6274293884634972E-003  -5.3990674205124378E-003   1.0609356686472893E-002
   3.0199998946045525E-006   175504.55750000000        1.3816696591675282E-002   1.9264306174591184E-003  -5.9191701002418995E-003   1.2492599897086620E-002
   3.9810997805034276E-006   175504.55750000000        1.4582759700715542E-002   2.2533163428306580E-003  -6.4969472587108612E-003   1.4614721760153770E-002
   5.2481000238913111E-006   175504.55750000000        1.5397523529827595E-002   2.6104515418410301E-003  -7.1372496895492077E-003   1.6999868676066399E-002
   6.9183001869532745E-006   175504.55750000000        1.6264805570244789E-002   3.0003848951309919E-003  -7.8449044376611710E-003   1.9673563539981842E-002
   9.1201000032015145E-006   175504.55750000000        1.7188925296068192E-002   3.4259380772709846E-003  -8.6247297003865242E-003   2.2663109004497528E-002
   1.2022999726468697E-005   175504.55750000000        1.8174767494201660E-002   3.8902373053133488E-003  -9.4814095646142960E-003   2.5997569784522057E-002
   1.5849000192247331E-005   175504.55750000000        1.9227419048547745E-002   4.3965298682451248E-003  -1.0418920777738094E-002   2.9706098139286041E-002
   2.0892999600619078E-005   175504.55750000000        2.0353280007839203E-002   4.9487082287669182E-003  -1.1441218666732311E-002   3.3821322023868561E-002
   2.7542000680114143E-005   175504.55750000000        2.1559175103902817E-002   5.5508818477392197E-003  -1.2551083229482174E-002   3.8375705480575562E-002
   3.6307999835116789E-005   175504.55750000000        2.2853255271911621E-002   6.2077916227281094E-003  -1.3750449754297733E-002   4.3403930962085724E-002
   4.7862999053904787E-005   175504.55750000000        2.4244477972388268E-002   6.9245398044586182E-003  -1.5039366669952869E-002   4.8940010368824005E-002
   6.3095998484641314E-005   175504.55750000000        2.5743653997778893E-002   7.7070845291018486E-003  -1.6416240483522415E-002   5.5019967257976532E-002
   8.3175997133366764E-005   175504.55750000000        2.7363091707229614E-002   8.5620274767279625E-003  -1.7876634374260902E-002   6.1678849160671234E-002
   1.0964999819407240E-004   175504.55750000000        2.9117681086063385E-002   9.4971321523189545E-003  -1.9413189962506294E-002   6.8953014910221100E-002
   1.4453999756369740E-004   175504.55750000000        3.1023962423205376E-002   1.0520768351852894E-002  -2.1013531833887100E-002   7.6873593032360077E-002
   1.9054999575018883E-004   175504.55750000000        3.3103585243225098E-002   1.1643688194453716E-002  -2.2661648690700531E-002   8.5477501153945923E-002
   2.5119000929407775E-004   175504.55750000000        3.5379815846681595E-002   1.2877058237791061E-002  -2.4333165958523750E-002   9.4788670539855957E-002
   3.3112999517470598E-004   175504.55750000000        3.7882443517446518E-002   1.4235001988708973E-002  -2.5997119024395943E-002  0.10483323037624359     
   4.3652000022120774E-004   175504.55750000000        4.0646888315677643E-002   1.5733990818262100E-002  -2.7612524107098579E-002  0.11562901735305786     
   5.7544000446796417E-004   175504.55750000000        4.3715253472328186E-002   1.7393287271261215E-002  -2.9126301407814026E-002  0.12718212604522705     
   7.5857999036088586E-004   175504.55750000000        4.7139413654804230E-002   1.9236478954553604E-002  -3.0471708625555038E-002  0.13948912918567657     
   1.0000000474974513E-003   175504.55750000000        5.0981566309928894E-002   2.1291643381118774E-002  -3.1564895063638687E-002  0.15252754092216492     
   1.3183000264689326E-003   175504.55750000000        5.5318079888820648E-002   2.3593321442604065E-002  -3.2302401959896088E-002  0.16625572741031647     
   1.7377999611198902E-003   175504.55750000000        6.0238946229219437E-002   2.6182221248745918E-002  -3.2557412981987000E-002  0.18059623241424561     
   2.2909000981599092E-003   175504.55750000000        6.5856896340847015E-002   2.9110155999660492E-002  -3.2177112996578217E-002  0.19544605910778046     
   3.0199999455362558E-003   175504.55750000000        7.2303913533687592E-002   3.2438550144433975E-002  -3.0979020521044731E-002  0.21064698696136475     
   3.9810999296605587E-003   175504.55750000000        7.9738572239875793E-002   3.6242984235286713E-002  -2.8748918324708939E-002  0.22598624229431152     
   5.2481000311672688E-003   175504.55750000000        8.8348038494586945E-002   4.0615480393171310E-002  -2.5239517912268639E-002  0.24118073284626007     
   6.9182999432086945E-003   175504.55750000000        9.8347634077072144E-002   4.5666329562664032E-002  -2.0172683522105217E-002  0.25585928559303284     
   9.1201001778244972E-003   175504.55750000000       0.10997960716485977        5.1526721566915512E-002  -1.3245133683085442E-002  0.26954844594001770     
   1.2023000046610832E-002   175504.55750000000       0.12350407242774963        5.8348920196294785E-002  -4.1415644809603691E-003  0.28165420889854431     
   1.5848999843001366E-002   175504.55750000000       0.13917136192321777        6.6299200057983398E-002   7.4358535930514336E-003  0.29144117236137390     
   2.0893000066280365E-002   175504.55750000000       0.15719656646251678        7.5554281473159790E-002   2.1737286821007729E-002  0.29803168773651123     
   2.7542000636458397E-002   175504.55750000000       0.17767499387264252        8.6270324885845184E-002   3.8892924785614014E-002  0.30039402842521667     
   3.6308001726865768E-002   175504.55750000000       0.20047810673713684        9.8543211817741394E-002   5.8831781148910522E-002  0.29736787080764771     
   4.7862999141216278E-002   175504.55750000000       0.22506365180015564       0.11232194304466248        8.1149183213710785E-002  0.28772595524787903     
   6.3096001744270325E-002   175504.55750000000       0.25023359060287476       0.12728375196456909       0.10496296733617783       0.27030622959136963     
   8.3176001906394958E-002   175504.55750000000       0.27379146218299866       0.14262592792510986       0.12872241437435150       0.24426555633544922     
  0.10000000149011612        175504.55750000000       0.28691706061363220       0.15233869850635529       0.14339058101177216       0.22201046347618103     
  0.12500000000000000        175504.55750000000       0.29770675301551819       0.16239373385906219       0.15835735201835632       0.19021819531917572     
  0.15000000596046448        175504.55750000000       0.30030909180641174       0.16806957125663757       0.16696099936962128       0.16107310354709625     
  0.17499999701976776        175504.55750000000       0.29661983251571655       0.17012138664722443       0.17067001760005951       0.13505524396896362     
  0.20000000298023224        175504.55750000000       0.28810998797416687       0.16916899383068085       0.17056910693645477       0.11223693937063217     
  0.22499999403953552        175504.55750000000       0.27595901489257812       0.16574145853519440       0.16749271750450134        9.2492312192916870E-002
  0.25000000000000000        175504.55750000000       0.26113092899322510       0.16030019521713257       0.16210305690765381        7.5597748160362244E-002
  0.27500000596046448        175504.55750000000       0.24442178010940552       0.15325231850147247       0.15493836998939514        6.1285108327865601E-002
  0.30000001192092896        175504.55750000000       0.22649221122264862       0.14495894312858582       0.14644429087638855        4.9271702766418457E-002
  0.32499998807907104        175504.55750000000       0.20789068937301636       0.13574092090129852       0.13699461519718170        3.9277769625186920E-002
  0.34999999403953552        175504.55750000000       0.18907105922698975       0.12588283419609070       0.12690587341785431        3.1036723405122757E-002
  0.37500000000000000        175504.55750000000       0.17040626704692841       0.11563615500926971       0.11644733697175980        2.4300998076796532E-002
  0.40000000596046448        175504.55750000000       0.15219947695732117       0.10522170364856720       0.10584847629070282        1.8845077604055405E-002
  0.42500001192092896        175504.55750000000       0.13469313085079193        9.4831727445125580E-002   9.5304347574710846E-002   1.4466708526015282E-002
  0.44999998807907104        175504.55750000000       0.11807670444250107        8.4631733596324921E-002   8.4979698061943054E-002   1.0986904613673687E-002
  0.47499999403953552        175504.55750000000       0.10249333828687668        7.4762053787708282E-002   7.5012154877185822E-002   8.2491626963019371E-003
  0.50000000000000000        175504.55750000000        8.8045544922351837E-002   6.5339431166648865E-002   6.5514773130416870E-002   6.1181695200502872E-003
  0.52499997615814209        175504.55750000000        7.4800327420234680E-002   5.6458357721567154E-002   5.6578114628791809E-002   4.4782012701034546E-003
  0.55000001192092896        175504.55750000000        6.2793627381324768E-002   4.8192508518695831E-002   4.8272036015987396E-002   3.2313442789018154E-003
  0.57499998807907104        175504.55750000000        5.2034467458724976E-002   4.0596030652523041E-002   4.0647249668836594E-002   2.2956517059355974E-003
  0.60000002384185791        175504.55750000000        4.2508561164140701E-002   3.3704895526170731E-002   3.3736784011125565E-002   1.6033031279221177E-003
  0.62500000000000000        175504.55750000000        3.4181714057922363E-002   2.7538198977708817E-002   2.7557315304875374E-002   1.0988166322931647E-003
  0.64999997615814209        175504.55750000000        2.7002882212400436E-002   2.2099522873759270E-002   2.2110501304268837E-002   7.3735672049224377E-004
  0.67500001192092896        175504.55750000000        2.0907051861286163E-002   1.7378283664584160E-002   1.7384281381964684E-002   4.8315743333660066E-004
  0.69999998807907104        175504.55750000000        1.5817891806364059E-002   1.3351120986044407E-002   1.3354213908314705E-002   3.0808139126747847E-004
  0.72500002384185791        175504.55750000000        1.1650237254798412E-002   9.9833384156227112E-003   9.9848294630646706E-003   1.9032139971386641E-004
  0.75000000000000000        175504.55750000000        8.3124442026019096E-003   7.2303833439946175E-003   7.2310511022806168E-003   1.1324876686558127E-004
  0.77499997615814209        175504.55750000000        5.7086003944277763E-003   5.0393799319863319E-003   5.0396621227264404E-003   6.4407460740767419E-005
  0.80000001192092896        175504.55750000000        3.7406440824270248E-003   3.3507328480482101E-003   3.3508585765957832E-003   3.4648965083761141E-005
  0.82499998807907104        175504.55750000000        2.3103910498321056E-003   2.0998013205826283E-003   2.0998779218643904E-003   1.7400205251760781E-005
  0.85000002384185791        175504.55750000000        1.3214985374361277E-003   1.2186639942228794E-003   1.2187318643555045E-003   8.0545823948341422E-006
  0.87500000000000000        175504.55750000000        6.8139488575980067E-004   6.3799438066780567E-004   6.3805776881054044E-004   3.4743250125757186E-006
  0.89999997615814209        175504.55750000000        3.0321054509840906E-004   2.8908497188240290E-004   2.8912661946378648E-004   1.5913434481262811E-006
  0.92500001192092896        175504.55750000000        1.0777239367598668E-004   1.0607899457681924E-004   1.0606626165099442E-004   1.0931120186796761E-006
  0.94999998807907104        175504.55750000000        2.5764855308807455E-005   2.8522334105218761E-005   2.8410397135303356E-005   1.1800701713582384E-006
  0.97500002384185791        175504.55750000000        2.7090294452136732E-007   4.4654038902081084E-006   4.2016126826638356E-006   1.3813476016366621E-006
   1.0000000000000000        175504.55750000000       -9.7277688837493770E-006  -5.2634718485933263E-006  -5.7313518482260406E-006   1.4160974615151645E-006
   9.9999997171806854E-010   225033.51250000001        3.2792203128337860E-003  -9.6965610282495618E-004  -1.1832215823233128E-003  -1.6431610565632582E-003
   1.3183000246996812E-009   225033.51250000001        3.4345830790698528E-003  -9.6729572396725416E-004  -1.2153096031397581E-003  -1.6472762217745185E-003
   1.7378000150003459E-009   225033.51250000001        3.5980516113340855E-003  -9.6230523195117712E-004  -1.2491515371948481E-003  -1.6457197489216924E-003
   2.2908999142146058E-009   225033.51250000001        3.7701614201068878E-003  -9.5441390294581652E-004  -1.2850457569584250E-003  -1.6374011756852269E-003
   3.0200000278313155E-009   225033.51250000001        3.9513744413852692E-003  -9.4333209563046694E-004  -1.3233164791017771E-003  -1.6210542526096106E-003
   3.9810998941902653E-009   225033.51250000001        4.1422196663916111E-003  -9.2874636175110936E-004  -1.3643483398482203E-003  -1.5952119138091803E-003
   5.2481001766579993E-009   225033.51250000001        4.3432712554931641E-003  -9.1031665215268731E-004  -1.4085884904488921E-003  -1.5581762418150902E-003
   6.9183001549788514E-009   225033.51250000001        4.5551201328635216E-003  -8.8767783017829061E-004  -1.4565477613359690E-003  -1.5079936711117625E-003
   9.1201002305751899E-009   225033.51250000001        4.7784098424017429E-003  -8.6043385090306401E-004  -1.5088163781911135E-003  -1.4424143591895700E-003
   1.2023000373062587E-008   225033.51250000001        5.0138393417000771E-003  -8.2815537462010980E-004  -1.5660730423405766E-003  -1.3588531874120235E-003
   1.5849000334355878E-008   225033.51250000001        5.2620540373027325E-003  -7.9039356205612421E-004  -1.6290671192109585E-003  -1.2543936027213931E-003
   2.0892999330612838E-008   225033.51250000001        5.5238897912204266E-003  -7.4664305429905653E-004  -1.6986882546916604E-003  -1.1256522266194224E-003
   2.7542000680114143E-008   225033.51250000001        5.8001340366899967E-003  -6.9637416163459420E-004  -1.7759174806997180E-003  -9.6882611978799105E-004
   3.6307998385609608E-008   225033.51250000001        6.0916976071894169E-003  -6.3900317763909698E-004  -1.8618832109495997E-003  -7.7956344466656446E-004
   4.7863000673942224E-008   225033.51250000001        6.3994601368904114E-003  -5.7391892187297344E-004  -1.9578277133405209E-003  -5.5300496751442552E-004
   6.3096003088958241E-008   225033.51250000001        6.7244470119476318E-003  -5.0044496310874820E-004  -2.0651717204600573E-003  -2.8361289878375828E-004
   8.3175997644957533E-008   225033.51250000001        7.0676929317414761E-003  -4.1786566725932062E-004  -2.1854836959391832E-003   3.4787073673214763E-005
   1.0965000285523274E-007   225033.51250000001        7.4303918518126011E-003  -3.2538798404857516E-004  -2.3205431643873453E-003   4.0920058381743729E-004
   1.4453999597208167E-007   225033.51250000001        7.8136157244443893E-003  -2.2221026301849633E-004  -2.4722467642277479E-003   8.4723270265385509E-004
   1.9054999711443088E-007   225033.51250000001        8.2189012318849564E-003  -1.0736357944551855E-004  -2.6428485289216042E-003   1.3578046346083283E-003
   2.5118998792095226E-007   225033.51250000001        8.6474157869815826E-003   2.0064113414264284E-005  -2.8346329927444458E-003   1.9502368522807956E-003
   3.3112999631157436E-007   225033.51250000001        9.1007612645626068E-003   1.6115425387397408E-004  -3.0502537265419960E-003   2.6352838613092899E-003
   4.3651999703797628E-007   225033.51250000001        9.5805805176496506E-003   3.1705372384749353E-004  -3.2925806008279324E-003   3.4247294533997774E-003
   5.7544002629583701E-007   225033.51250000001        1.0088539682328701E-002   4.8896553926169872E-004  -3.5646802280098200E-003   4.3313531205058098E-003
   7.5857997217099182E-007   225033.51250000001        1.0626579634845257E-002   6.7823764402419329E-004  -3.8699461147189140E-003   5.3694127127528191E-003
   9.9999999747524271E-007   225033.51250000001        1.1196702718734741E-002   8.8629301171749830E-004  -4.2119761928915977E-003   6.5543060190975666E-003
   1.3182999509808724E-006   225033.51250000001        1.1801210232079029E-002   1.1147207114845514E-003  -4.5947008766233921E-003   7.9030804336071014E-003
   1.7377999483869644E-006   225033.51250000001        1.2442279607057571E-002   1.3651166809722781E-003  -5.0220857374370098E-003   9.4334837049245834E-003
   2.2909000563231530E-006   225033.51250000001        1.3122797012329102E-002   1.6394087579101324E-003  -5.4986402392387390E-003   1.1165891773998737E-002
   3.0199998946045525E-006   225033.51250000001        1.3845497742295265E-002   1.9395264098420739E-003  -6.0288021340966225E-003   1.3121252879500389E-002
   3.9810997805034276E-006   225033.51250000001        1.4613541774451733E-002   2.2676289081573486E-003  -6.6172541119158268E-003   1.5322399325668812E-002
   5.2481000238913111E-006   225033.51250000001        1.5430469997227192E-002   2.6260917074978352E-003  -7.2688125073909760E-003   1.7793888226151466E-002
   6.9183001869532745E-006   225033.51250000001        1.6300121322274208E-002   3.0174755956977606E-003  -7.9882526770234108E-003   2.0561629906296730E-002
   9.1201000032015145E-006   225033.51250000001        1.7226845026016235E-002   3.4446164499968290E-003  -8.7803192436695099E-003   2.3653296753764153E-002
   1.2022999726468697E-005   225033.51250000001        1.8215559422969818E-002   3.9106565527617931E-003  -9.6495980396866798E-003   2.7098299935460091E-002
   1.5849000192247331E-005   225033.51250000001        1.9271386787295341E-002   4.4188611209392548E-003  -1.0599932633340359E-002   3.0926050618290901E-002
   2.0892999600619078E-005   225033.51250000001        2.0400773733854294E-002   4.9731447361409664E-003  -1.1635116301476955E-002   3.5169444978237152E-002
   2.7542000680114143E-005   225033.51250000001        2.1610600873827934E-002   5.5776410736143589E-003  -1.2757725082337856E-002   3.9861083030700684E-002
   3.6307999835116789E-005   225033.51250000001        2.2909080609679222E-002   6.2371208332479000E-003  -1.3969443738460541E-002   4.5035745948553085E-002
   4.7862999053904787E-005   225033.51250000001        2.4305243045091629E-002   6.9567193277180195E-003  -1.5270013362169266E-002   5.0727356225252151E-002
   6.3095998484641314E-005   225033.51250000001        2.5809986516833305E-002   7.7424338087439537E-003  -1.6657479107379913E-002   5.6971777230501175E-002
   8.3175997133366764E-005   225033.51250000001        2.7435721829533577E-002   8.6009129881858826E-003  -1.8126972019672394E-002   6.3803665339946747E-002
   1.0964999819407240E-004   225033.51250000001        2.9197456315159798E-002   9.5399729907512665E-003  -1.9670629873871803E-002   7.1258820593357086E-002
   1.4453999756369740E-004   225033.51250000001        3.1111868098378181E-002   1.0568047873675823E-002  -2.1275486797094345E-002   7.9367473721504211E-002
   1.9054999575018883E-004   225033.51250000001        3.3200770616531372E-002   1.1695963330566883E-002  -2.2924859076738358E-002   8.8165469467639923E-002
   2.5119000929407775E-004   225033.51250000001        3.5487603396177292E-002   1.2934968806803226E-002  -2.4593601003289223E-002   9.7675107419490814E-002
   3.3112999517470598E-004   225033.51250000001        3.8002368062734604E-002   1.4299287460744381E-002  -2.6249885559082031E-002  0.10792055726051331     
   4.3652000022120774E-004   225033.51250000001        4.0780723094940186E-002   1.5805503353476524E-002  -2.7851769700646400E-002  0.11891715973615646     
   5.7544000446796417E-004   225033.51250000001        4.3865017592906952E-002   1.7473010346293449E-002  -2.9345134273171425E-002  0.13066783547401428     
   7.5857999036088586E-004   225033.51250000001        4.7307405620813370E-002   1.9325532019138336E-002  -3.0662126839160919E-002  0.14316529035568237     
   1.0000000474974513E-003   225033.51250000001        5.1170371472835541E-002   2.1391309797763824E-002  -3.1717751175165176E-002  0.15638236701488495     
   1.3183000264689326E-003   225033.51250000001        5.5530562996864319E-002   2.3705050349235535E-002  -3.2407402992248535E-002  0.17027182877063751     
   1.7377999611198902E-003   225033.51250000001        6.0478202998638153E-002   2.6307623833417892E-002  -3.2603241503238678E-002  0.18474957346916199     
   2.2909000981599092E-003   225033.51250000001        6.6126197576522827E-002   2.9251007363200188E-002  -3.2151557505130768E-002  0.19970503449440002     
   3.0199999455362558E-003   225033.51250000001        7.2606563568115234E-002   3.2596744596958160E-002  -3.0869346112012863E-002  0.21497122943401337     
   3.9810999296605587E-003   225033.51250000001        8.0077663064002991E-002   3.6420468240976334E-002  -2.8542373329401016E-002  0.23032574355602264     
   5.2481000311672688E-003   225033.51250000001        8.8726088404655457E-002   4.0814127773046494E-002  -2.4924105033278465E-002  0.24547505378723145     
   6.9182999432086945E-003   225033.51250000001        9.8766036331653595E-002   4.5887742191553116E-002  -1.9738245755434036E-002  0.26003712415695190     
   9.1201001778244972E-003   225033.51250000001       0.11043781042098999        5.1771882921457291E-002  -1.2684821151196957E-002  0.27352786064147949     
   1.2023000046610832E-002   225033.51250000001       0.12399841099977493        5.8617707341909409E-002  -3.4537157043814659E-003  0.28534373641014099     
   1.5848999843001366E-002   225033.51250000001       0.13969346880912781        6.6589631140232086E-002   8.2453256472945213E-003  0.29474243521690369     
   2.0893000066280365E-002   225033.51250000001       0.15773127973079681        7.5861476361751556E-002   2.2652268409729004E-002  0.30084368586540222     
   2.7542000636458397E-002   225033.51250000001       0.17819775640964508        8.6585015058517456E-002   3.9884187281131744E-002  0.30262014269828796     
   3.6308001726865768E-002   225033.51250000001       0.20095203816890717        9.8849885165691376E-002   5.9854436665773392E-002  0.29892596602439880     
   4.7862999141216278E-002   225033.51250000001       0.22543682157993317       0.11259659379720688        8.2141101360321045E-002  0.28856238722801208     
   6.3096001744270325E-002   225033.51250000001       0.25043758749961853       0.12749166786670685       0.10584539920091629       0.27041330933570862     
   8.3176001906394958E-002   225033.51250000001       0.27374362945556641       0.14272041618824005       0.12940441071987152       0.24370098114013672     
  0.10000000149011612        225033.51250000001       0.28665220737457275       0.15232628583908081       0.14388667047023773       0.22107024490833282     
  0.12500000000000000        225033.51250000001       0.29713121056556702       0.16221565008163452       0.15857735276222229       0.18894328176975250     
  0.15000000596046448        225033.51250000001       0.29945266246795654       0.16772867739200592       0.16692386567592621       0.15964978933334351     
  0.17499999701976776        225033.51250000001       0.29552176594734192       0.16962864995002747       0.17040447890758514       0.13360646367073059     
  0.20000000298023224        225033.51250000001       0.28681352734565735       0.16854052245616913       0.17010764777660370       0.11084175109863281     
  0.22499999403953552        225033.51250000001       0.27450832724571228       0.16499647498130798       0.16686852276325226        9.1198921203613281E-002
  0.25000000000000000        225033.51250000001       0.25956878066062927       0.15945960581302643       0.16134840250015259        7.4432648718357086E-002
  0.27500000596046448        225033.51250000001       0.24278847873210907       0.15233762562274933       0.15408381819725037        6.0259629040956497E-002
  0.30000001192092896        225033.51250000001       0.22482459247112274       0.14399147033691406       0.14551815390586853        4.8386760056018829E-002
  0.32499998807907104        225033.51250000001       0.20622165501117706       0.13474117219448090       0.13602277636528015        3.8527406752109528E-002
  0.34999999403953552        225033.51250000001       0.18742936849594116       0.12487008422613144       0.12591156363487244        3.0410695821046829E-002
  0.37500000000000000        225033.51250000001       0.16881640255451202       0.11462806910276413       0.11545117944478989        2.3786662146449089E-002
  0.40000000596046448        225033.51250000001       0.15068168938159943       0.10423411428928375       0.10486841201782227        1.8428759649395943E-002
  0.42500001192092896        225033.51250000001       0.13326358795166016        9.3878455460071564E-002   9.4355687499046326E-002   1.4134667813777924E-002
  0.44999998807907104        225033.51250000001       0.11674769967794418        8.3724483847618103E-002   8.4075197577476501E-002   1.0725988075137138E-002
  0.47499999403953552        225033.51250000001       0.10127351433038712        7.3910400271415710E-002   7.4162095785140991E-002   8.0472230911254883E-003
  0.50000000000000000        225033.51250000001        8.6940206587314606E-002   6.4550802111625671E-002   6.4727038145065308E-002   5.9643066488206387E-003
  0.52499997615814209        225033.51250000001        7.3811724781990051E-002   5.5738098919391632E-002   5.5858340114355087E-002   4.3628709390759468E-003
  0.55000001192092896        225033.51250000001        6.1921332031488419E-002   4.7543957829475403E-002   4.7623742371797562E-002   3.1463732011616230E-003
  0.57499998807907104        225033.51250000001        5.1275681704282761E-002   4.0020644664764404E-002   4.0072001516819000E-002   2.2341839503496885E-003
  0.60000002384185791        225033.51250000001        4.1858486831188202E-002   3.3202387392520905E-002   3.3234354108572006E-002   1.5597007004544139E-003
  0.62500000000000000        225033.51250000001        3.3633876591920853E-002   2.7106720954179764E-002   2.7125887572765350E-002   1.0685352608561516E-003
  0.64999997615814209        225033.51250000001        2.6549495756626129E-002   2.1735848858952522E-002   2.1746860817074776E-002   7.1680633118376136E-004
  0.67500001192092896        225033.51250000001        2.0539341494441032E-002   1.7078012228012085E-002   1.7084036022424698E-002   4.6956082223914564E-004
  0.69999998807907104        225033.51250000001        1.5526416711509228E-002   1.3108901679515839E-002   1.3112014159560204E-002   2.9933682526461780E-004
  0.72500002384185791        225033.51250000001        1.1425199918448925E-002   9.7930971533060074E-003   9.7946031019091606E-003   1.8487511260900646E-004
  0.75000000000000000        225033.51250000001        8.1439800560474396E-003   7.0855556987226009E-003   7.0862332358956337E-003   1.0998053767252713E-004
  0.77499997615814209        225033.51250000001        5.5870516225695610E-003   4.9331509508192539E-003   4.9334391951560974E-003   6.2531231378670782E-005
  0.80000001192092896        225033.51250000001        3.6568080540746450E-003   3.2762705814093351E-003   3.2763991039246321E-003   3.3629028621362522E-005
  0.82499998807907104        225033.51250000001        2.2557422053068876E-003   2.0504875574260950E-003   2.0505646243691444E-003   1.6882728232303634E-005
  0.85000002384185791        225033.51250000001        1.2883858289569616E-003   1.1883131228387356E-003   1.1883795959874988E-003   7.8134262366802432E-006
  0.87500000000000000        225033.51250000001        6.6320574842393398E-004   6.2105740653350949E-004   6.2111805891618133E-004   3.3697335766191827E-006
  0.89999997615814209        225033.51250000001        2.9449965222738683E-004   2.8083057259209454E-004   2.8086855309084058E-004   1.5397246215798077E-006
  0.92500001192092896        225033.51250000001        1.0434784053359181E-004   1.0274415399180725E-004   1.0272746294504032E-004   1.0460923931532307E-006
  0.94999998807907104        225033.51250000001        2.4722841772018000E-005   2.7418767786002718E-005   2.7303687602397986E-005   1.1110103059763787E-006
  0.97500002384185791        225033.51250000001       -3.9946939978108276E-008   4.0201703086495399E-006   3.7557024370471481E-006   1.2776703215422458E-006
   1.0000000000000000        225033.51250000001       -9.8555474323802628E-006  -5.5823115872044582E-006  -6.0461702560132835E-006   1.2760261824951158E-006
   9.9999997171806854E-010   288539.98119999998        3.2847041729837656E-003  -9.6935225883498788E-004  -1.1853720061480999E-003  -1.6695776721462607E-003
   1.3183000246996812E-009   288539.98119999998        3.4403584431856871E-003  -9.6688739722594619E-004  -1.2178936740383506E-003  -1.6721837455406785E-003
   1.7378000150003459E-009   288539.98119999998        3.6041354760527611E-003  -9.6178223611786962E-004  -1.2522399192675948E-003  -1.6687524039298296E-003
   2.2908999142146058E-009   288539.98119999998        3.7765719462186098E-003  -9.5376517856493592E-004  -1.2887192424386740E-003  -1.6581360250711441E-003
   3.0200000278313155E-009   288539.98119999998        3.9581307210028172E-003  -9.4254588475450873E-004  -1.3276665704324841E-003  -1.6390051459893584E-003
   3.9810998941902653E-009   288539.98119999998        4.1493424214422703E-003  -9.2780974227935076E-004  -1.3694789959117770E-003  -1.6098208725452423E-003
   5.2481001766579993E-009   288539.98119999998        4.3507823720574379E-003  -9.0921582886949182E-004  -1.4146172907203436E-003  -1.5688046114519238E-003
   6.9183001549788514E-009   288539.98119999998        4.5630428940057755E-003  -8.8639778550714254E-004  -1.4636071864515543E-003  -1.5139121096581221E-003
   9.1201002305751899E-009   288539.98119999998        4.7867698594927788E-003  -8.5895851952955127E-004  -1.5170554397627711E-003  -1.4427927089855075E-003
   1.2023000373062587E-008   288539.98119999998        5.0226626917719841E-003  -8.2646735245361924E-004  -1.5756587963551283E-003  -1.3527476694434881E-003
   1.5849000334355878E-008   288539.98119999998        5.2713691256940365E-003  -7.8847410622984171E-004  -1.6401858301833272E-003  -1.2407378526404500E-003
   2.0892999330612838E-008   288539.98119999998        5.5337268859148026E-003  -7.4447185033932328E-004  -1.7115474911406636E-003  -1.1032394832000136E-003
   2.7542000680114143E-008   288539.98119999998        5.8105257339775562E-003  -6.9392938166856766E-004  -1.7907477449625731E-003  -9.3629810726270080E-004
   3.6307998385609608E-008   288539.98119999998        6.1026792973279953E-003  -6.3626118935644627E-004  -1.8789395689964294E-003  -7.3539238655939698E-004
   4.7863000673942224E-008   288539.98119999998        6.4110681414604187E-003  -5.7085423031821847E-004  -1.9773908425122499E-003  -4.9548136303201318E-004
   6.3096003088958241E-008   288539.98119999998        6.7367227748036385E-003  -4.9702997785061598E-004  -2.0875500049442053E-003  -2.1082516468595713E-004
   8.3175997644957533E-008   288539.98119999998        7.0806792937219143E-003  -4.1407067328691483E-004  -2.2110142745077610E-003   1.2496738054323941E-004
   1.0965000285523274E-007   288539.98119999998        7.4441358447074890E-003  -3.2118076342158020E-004  -2.3495934437960386E-003   5.1914143841713667E-004
   1.4453999597208167E-007   288539.98119999998        7.8281676396727562E-003  -2.1755609486717731E-004  -2.5052141863852739E-003   9.7954901866614819E-004
   1.9054999711443088E-007   288539.98119999998        8.2343164831399918E-003  -1.0222459968645126E-004  -2.6801640633493662E-003   1.5153988497331738E-003
   2.5118998792095226E-007   288539.98119999998        8.6637530475854874E-003   2.5728659238666296E-005  -2.8767571784555912E-003   2.1362905390560627E-003
   3.3112999631157436E-007   288539.98119999998        9.1180857270956039E-003   1.6738871636334807E-004  -3.0976794660091400E-003   2.8532955329865217E-003
   4.3651999703797628E-007   288539.98119999998        9.5989620313048363E-003   3.2390627893619239E-004  -3.3458317629992962E-003   3.6785304546356201E-003
   5.7544002629583701E-007   288539.98119999998        1.0108055546879768E-002   4.9648853018879890E-004  -3.6243076901882887E-003   4.6251155436038971E-003
   7.5857997217099182E-007   288539.98119999998        1.0647314600646496E-002   6.8648811429738998E-004  -3.9365277625620365E-003   5.7076779194176197E-003
   9.9999999747524271E-007   288539.98119999998        1.1218749918043613E-002   8.9533318532630801E-004  -4.2861117981374264E-003   6.9419885985553265E-003
   1.3182999509808724E-006   288539.98119999998        1.1824673973023891E-002   1.1246186913922429E-003  -4.6770079061388969E-003   8.3454949781298637E-003
   1.7377999483869644E-006   288539.98119999998        1.2467273510992527E-002   1.3759466819465160E-003  -5.1131891086697578E-003   9.9363233894109726E-003
   2.2909000563231530E-006   288539.98119999998        1.3149448670446873E-002   1.6512527363374829E-003  -5.5991704575717449E-003   1.1735278181731701E-002
   3.0199998946045525E-006   288539.98119999998        1.3873948715627193E-002   1.9524743547663093E-003  -6.1393789947032928E-003   1.3763703405857086E-002
   3.9810997805034276E-006   288539.98119999998        1.4643953181803226E-002   2.2817798890173435E-003  -6.7384769208729267E-003   1.6044836491346359E-002
   5.2481000238913111E-006   288539.98119999998        1.5463021583855152E-002   2.6415553875267506E-003  -7.4012442491948605E-003   1.8603632226586342E-002
   6.9183001869532745E-006   288539.98119999998        1.6335017979145050E-002   3.0343742109835148E-003  -8.1324009224772453E-003   2.1466378122568130E-002
   9.1201000032015145E-006   288539.98119999998        1.7264317721128464E-002   3.4630855079740286E-003  -8.9366156607866287E-003   2.4661105126142502E-002
   1.2022999726468697E-005   288539.98119999998        1.8255872651934624E-002   3.9308476261794567E-003  -9.8183713853359222E-003   2.8217555955052376E-002
   1.5849000192247331E-005   288539.98119999998        1.9314844161272049E-002   4.4409437105059624E-003  -1.0781376622617245E-002   3.2165374606847763E-002
   2.0892999600619078E-005   288539.98119999998        2.0447723567485809E-002   4.9973102286458015E-003  -1.1829261668026447E-002   3.6537706851959229E-002
   2.7542000680114143E-005   288539.98119999998        2.1661443635821342E-002   5.6041046045720577E-003  -1.2964391149580479E-002   4.1367273777723312E-002
   3.6307999835116789E-005   288539.98119999998        2.2964278236031532E-002   6.2661273404955864E-003  -1.4188198372721672E-002   4.6688906848430634E-002
   4.7862999053904787E-005   288539.98119999998        2.4365331977605820E-002   6.9885458797216415E-003  -1.5500116162002087E-002   5.2536435425281525E-002
   6.3095998484641314E-005   288539.98119999998        2.5875588878989220E-002   7.7773979865014553E-003  -1.6897825524210930E-002   5.8945499360561371E-002
   8.3175997133366764E-005   288539.98119999998        2.7507560327649117E-002   8.6393756791949272E-003  -1.8376024439930916E-002   6.5950334072113037E-002
   1.0964999819407240E-004   288539.98119999998        2.9276369139552116E-002   9.5823518931865692E-003  -1.9926344975829124E-002   7.3586143553256989E-002
   1.4453999756369740E-004   288539.98119999998        3.1198829412460327E-002   1.0614817962050438E-002  -2.1535234525799751E-002   8.1882178783416748E-002
   1.9054999575018883E-004   288539.98119999998        3.3296916633844376E-002   1.1747676879167557E-002  -2.3185340687632561E-002   9.0873189270496368E-002
   2.5119000929407775E-004   288539.98119999998        3.5594239830970764E-002   1.2992259114980698E-002  -2.4850752204656601E-002  0.10057977586984634     
   3.3112999517470598E-004   288539.98119999998        3.8121018558740616E-002   1.4362884685397148E-002  -2.6498787105083466E-002  0.11102409660816193     
   4.3652000022120774E-004   288539.98119999998        4.0913127362728119E-002   1.5876250341534615E-002  -2.8086559846997261E-002  0.12221892178058624     
   5.7544000446796417E-004   288539.98119999998        4.4013176113367081E-002   1.7551872879266739E-002  -2.9558928683400154E-002  0.13416393101215363     
   7.5857999036088586E-004   288539.98119999998        4.7473579645156860E-002   1.9413622096180916E-002  -3.0846953392028809E-002  0.14684793353080750     
   1.0000000474974513E-003   288539.98119999998        5.1357101649045944E-002   2.1489884704351425E-002  -3.1864527612924576E-002  0.16023902595043182     
   1.3183000264689326E-003   288539.98119999998        5.5740658193826675E-002   2.3815535008907318E-002  -3.2505940645933151E-002  0.17428438365459442     
   1.7377999611198902E-003   288539.98119999998        6.0714706778526306E-002   2.6431607082486153E-002  -3.2642364501953125E-002  0.18889324367046356     
   2.2909000981599092E-003   288539.98119999998        6.6392309963703156E-002   2.9390225186944008E-002  -3.2119255512952805E-002  0.20394746959209442     
   3.0199999455362558E-003   288539.98119999998        7.2905503213405609E-002   3.2753050327301025E-002  -3.0753154307603836E-002  0.21927146613597870     
   3.9810999296605587E-003   288539.98119999998        8.0412425100803375E-002   3.6595761775970459E-002  -2.8329880908131599E-002  0.23463331162929535     
   5.2481000311672688E-003   288539.98119999998        8.9099094271659851E-002   4.1010230779647827E-002  -2.4603718891739845E-002  0.24972927570343018     
   6.9182999432086945E-003   288539.98119999998        9.9178567528724670E-002   4.6106182038784027E-002  -1.9300287589430809E-002  0.26416680216789246     
   9.1201001778244972E-003   288539.98119999998       0.11088919639587402        5.2013583481311798E-002  -1.2122966349124908E-002  0.27745163440704346     
   1.2023000046610832E-002   288539.98119999998       0.12448491156101227        5.8882478624582291E-002  -2.7668518014252186E-003  0.28897127509117126     
   1.5848999843001366E-002   288539.98119999998       0.14020664989948273        6.6875427961349487E-002   9.0507669374346733E-003  0.29797717928886414     
   2.0893000066280365E-002   288539.98119999998       0.15825602412223816        7.6163366436958313E-002   2.3559758439660072E-002  0.30358719825744629     
   2.7542000636458397E-002   288539.98119999998       0.17870967090129852        8.6893744766712189E-002   4.0864307433366776E-002  0.30477917194366455     
   3.6308001726865768E-002   288539.98119999998       0.20141464471817017        9.9150046706199646E-002   6.0862429440021515E-002  0.30042243003845215     
   4.7862999141216278E-002   288539.98119999998       0.22579886019229889       0.11286441981792450        8.3115480840206146E-002  0.28934726119041443     
   6.3096001744270325E-002   288539.98119999998       0.25063180923461914       0.12769292294979095       0.10670870542526245       0.27048334479331970     
   8.3176001906394958E-002   288539.98119999998       0.27368900179862976       0.14280919730663300       0.13006764650344849       0.24311746656894684     
  0.10000000149011612        288539.98119999998       0.28638374805450439       0.15230944752693176       0.14436568319797516       0.22012409567832947     
  0.12500000000000000        288539.98119999998       0.29655733704566956       0.16203555464744568       0.15878404676914215       0.18767772614955902     
  0.15000000596046448        288539.98119999998       0.29860341548919678       0.16738857328891754       0.16687792539596558       0.15824656188488007     
  0.17499999701976776        288539.98119999998       0.29443618655204773       0.16913968324661255       0.17013482749462128       0.13218457996845245     
  0.20000000298023224        288539.98119999998       0.28553456068038940       0.16791881620883942       0.16964663565158844       0.10947714000940323     
  0.22499999403953552        288539.98119999998       0.27307948470115662       0.16426113247871399       0.16624897718429565        8.9937411248683929E-002
  0.25000000000000000        288539.98119999998       0.25803229212760925       0.15863130986690521       0.16060219705104828        7.3298983275890350E-002
  0.27500000596046448        288539.98119999998       0.24118384718894958       0.15143758058547974       0.15324099361896515        5.9263903647661209E-002
  0.30000001192092896        288539.98119999998       0.22318793833255768       0.14304064214229584       0.14460650086402893        4.7529112547636032E-002
  0.32499998807907104        288539.98119999998       0.20458519458770752       0.13375972211360931       0.13506762683391571        3.7801437079906464E-002
  0.34999999403953552        288539.98119999998       0.18582113087177277       0.12387686967849731       0.12493564933538437        2.9805975034832954E-002
  0.37500000000000000        288539.98119999998       0.16726025938987732       0.11364036798477173       0.11447457969188690        2.3290555924177170E-002
  0.40000000596046448        288539.98119999998       0.14919731020927429       0.10326734930276871       0.10390859842300415        1.8027745187282562E-002
  0.42500001192092896        288539.98119999998       0.13186661899089813        9.2946082353591919E-002   9.3427546322345734E-002   1.3815239071846008E-002
  0.44999998807907104        288539.98119999998       0.11544997990131378        8.2837872207164764E-002   8.3191081881523132E-002   1.0475278832018375E-002
  0.47499999403953552        288539.98119999998       0.10008331388235092        7.3078803718090057E-002   7.3331914842128754E-002   7.8533962368965149E-003
  0.50000000000000000        288539.98119999998        8.5862517356872559E-002   6.3781373202800751E-002   6.3958384096622467E-002   5.8167739771306515E-003
  0.52499997615814209        288539.98119999998        7.2848580777645111E-002   5.5035941302776337E-002   5.5156592279672623E-002   4.2523881420493126E-003
  0.55000001192092896        288539.98119999998        6.1072148382663727E-002   4.6912215650081635E-002   4.6992208808660507E-002   3.0650414992123842E-003
  0.57499998807907104        288539.98119999998        5.0537571310997009E-002   3.9460625499486923E-002   3.9512090384960175E-002   2.1753921173512936E-003
  0.60000002384185791        288539.98119999998        4.1226617991924286E-002   3.2713707536458969E-002   3.2745733857154846E-002   1.5180230839177966E-003
  0.62500000000000000        288539.98119999998        3.3101812005043030E-002   2.6687471196055412E-002   2.6706673204898834E-002   1.0396057041361928E-003
  0.64999997615814209        288539.98119999998        2.6109529659152031E-002   2.1382786333560944E-002   2.1393824368715286E-002   6.9718121085315943E-004
  0.67500001192092896        288539.98119999998        2.0182821899652481E-002   1.6786765307188034E-002   1.6792809590697289E-002   4.5657998998649418E-004
  0.69999998807907104        288539.98119999998        1.5244065783917904E-002   1.2874182313680649E-002   1.2877311557531357E-002   2.9098955565132201E-004
  0.72500002384185791        288539.98119999998        1.1207412928342819E-002   9.6089271828532219E-003   9.6104452386498451E-003   1.7967639723792672E-004
  0.75000000000000000        288539.98119999998        7.9811085015535355E-003   6.9454964250326157E-003   6.9461828097701073E-003   1.0686059249565005E-004
  0.77499997615814209        288539.98119999998        5.4696663282811642E-003   4.8305336385965347E-003   4.8308274708688259E-003   6.0739763284800574E-005
  0.80000001192092896        288539.98119999998        3.5759389866143465E-003   3.2044269610196352E-003   3.2045582775026560E-003   3.2654799724696204E-005
  0.82499998807907104        288539.98119999998        2.2030959371477365E-003   2.0029712468385696E-003   2.0030487794429064E-003   1.6388030417147093E-005
  0.85000002384185791        288539.98119999998        1.2565330835059285E-003   1.1591118527576327E-003   1.1591770453378558E-003   7.5823732004209887E-006
  0.87500000000000000        288539.98119999998        6.4573797862976789E-004   6.0478918021544814E-004   6.0484721325337887E-004   3.2688899409549776E-006
  0.89999997615814209        288539.98119999998        2.8615072369575500E-004   2.7291735750623047E-004   2.7295181644149125E-004   1.4893719253450399E-006
  0.92500001192092896        288539.98119999998        1.0107380512636155E-004   9.9554294138215482E-005   9.9533870525192469E-005   1.0003218449128326E-006
  0.94999998807907104        288539.98119999998        2.3730781322228722E-005   2.6366129532107152E-005   2.6248177164234221E-005   1.0448951570651843E-006
  0.97500002384185791        288539.98119999998       -3.3168819868478749E-007   3.5983468933409313E-006   3.3334724776068470E-006   1.1799297681136522E-006
   1.0000000000000000        288539.98119999998       -9.9675517049035989E-006  -5.8779751270776615E-006  -6.3376201069331728E-006   1.1458390645202599E-006
   9.9999997171806854E-010   369968.54300000001        3.2901181839406490E-003  -9.6904905512928963E-004  -1.1876177741214633E-003  -1.6954801976680756E-003
   1.3183000246996812E-009   369968.54300000001        3.4460602328181267E-003  -9.6648087492212653E-004  -1.2205868260934949E-003  -1.6964881215244532E-003
   1.7378000150003459E-009   369968.54300000001        3.6101420409977436E-003  -9.6126238349825144E-004  -1.2554524000734091E-003  -1.6910807462409139E-003
   2.2908999142146058E-009   369968.54300000001        3.7829009816050529E-003  -9.5312105258926749E-004  -1.2925334740430117E-003  -1.6780522419139743E-003
   3.0200000278313155E-009   369968.54300000001        3.9648013189435005E-003  -9.4176572747528553E-004  -1.3321759179234505E-003  -1.6560081858187914E-003
   3.9810998941902653E-009   369968.54300000001        4.1563753038644791E-003  -9.2688092263415456E-004  -1.3747892808169127E-003  -1.6233366914093494E-003
   5.2481001766579993E-009   369968.54300000001        4.3581989593803883E-003  -9.0812466805800796E-004  -1.4208479551598430E-003  -1.5781763941049576E-003
   6.9183001549788514E-009   369968.54300000001        4.5708655379712582E-003  -8.8512949878349900E-004  -1.4708929229527712E-003  -1.5183913055807352E-003
   9.1201002305751899E-009   369968.54300000001        4.7950237058103085E-003  -8.5749715799465775E-004  -1.5255472389981151E-003  -1.4415273908525705E-003
   1.2023000373062587E-008   369968.54300000001        5.0313742831349373E-003  -8.2479574484750628E-004  -1.5855261590331793E-003  -1.3447711244225502E-003
   1.5849000334355878E-008   369968.54300000001        5.2805664017796516E-003  -7.8657368430867791E-004  -1.6516168834641576E-003  -1.2249584542587399E-003
   2.0892999330612838E-008   369968.54300000001        5.5434396490454674E-003  -7.4232259066775441E-004  -1.7247524810954928E-003  -1.0784234618768096E-003
   2.7542000680114143E-008   369968.54300000001        5.8207865804433823E-003  -6.9150968920439482E-004  -1.8059591529890895E-003  -9.0105773415416479E-004
   3.6307998385609608E-008   369968.54300000001        6.1135222204029560E-003  -6.3354766461998224E-004  -1.8964145565405488E-003  -6.8816874409094453E-004
   4.7863000673942224E-008   369968.54300000001        6.4225308597087860E-003  -5.6782172759994864E-004  -1.9974121823906898E-003  -4.3453185935504735E-004
   6.3096003088958241E-008   369968.54300000001        6.7488448694348335E-003  -4.9365119775757194E-004  -2.1104279439896345E-003  -1.3420311734080315E-004
   8.3175997644957533E-008   369968.54300000001        7.0935036055743694E-003  -4.1031630826182663E-004  -2.2370873484760523E-003   2.1942736930213869E-004
   1.0965000285523274E-007   369968.54300000001        7.4577084742486477E-003  -3.1701888656243682E-004  -2.3792306892573833E-003   6.3384597888216376E-004
   1.4453999597208167E-007   369968.54300000001        7.8425379469990730E-003  -2.1295240730978549E-004  -2.5388135109096766E-003   1.1171528603881598E-003
   1.9054999711443088E-007   369968.54300000001        8.2495398819446564E-003  -9.7141666628886014E-005  -2.7181566692888737E-003   1.6788460779935122E-003
   2.5118998792095226E-007   369968.54300000001        8.6798882111907005E-003   3.1331142963608727E-005  -2.9196031391620636E-003   2.3288042284548283E-003
   3.3112999631157436E-007   369968.54300000001        9.1351950541138649E-003   1.7355458112433553E-004  -3.1458705198019743E-003   3.0784176196902990E-003
   4.3651999703797628E-007   369968.54300000001        9.6171172335743904E-003   3.3068322227336466E-004  -3.3998892176896334E-003   3.9401343092322350E-003
   5.7544002629583701E-007   369968.54300000001        1.0127331130206585E-002   5.0392822595313191E-004  -3.6847796291112900E-003   4.9274158664047718E-003
   7.5857997217099182E-007   369968.54300000001        1.0667796246707439E-002   6.9464702391996980E-004  -4.0039876475930214E-003   6.0552554205060005E-003
   9.9999999747524271E-007   369968.54300000001        1.1240529827773571E-002   9.0427289251238108E-004  -4.3611526489257812E-003   7.3397979140281677E-003
   1.3182999509808724E-006   369968.54300000001        1.1847853660583496E-002   1.1344065424054861E-003  -4.7602402046322823E-003   8.7988860905170441E-003
   1.7377999483869644E-006   369968.54300000001        1.2491965666413307E-002   1.3866561930626631E-003  -5.2052279934287071E-003   1.0451019741594791E-002
   2.2909000563231530E-006   369968.54300000001        1.3175779953598976E-002   1.6629649326205254E-003  -5.7006352581083775E-003   1.2317430227994919E-002
   3.0199998946045525E-006   369968.54300000001        1.3902060687541962E-002   1.9652780611068010E-003  -6.2508764676749706E-003   1.4419847168028355E-002
   3.9810997805034276E-006   369968.54300000001        1.4674004167318344E-002   2.2957734763622284E-003  -6.8605891428887844E-003   1.6781905665993690E-002
   5.2481000238913111E-006   369968.54300000001        1.5495190396904945E-002   2.6568477042019367E-003  -7.5345160439610481E-003   1.9428949803113937E-002
   6.9183001869532745E-006   369968.54300000001        1.6369506716728210E-002   3.0510856304317713E-003  -8.2773175090551376E-003   2.2387634962797165E-002
   9.1201000032015145E-006   369968.54300000001        1.7301356419920921E-002   3.4813503734767437E-003  -9.0935844928026199E-003   2.5686332955956459E-002
   1.2022999726468697E-005   369968.54300000001        1.8295723944902420E-002   3.9508165791630745E-003  -9.9876960739493370E-003   2.9355101287364960E-002
   1.5849000192247331E-005   369968.54300000001        1.9357807934284210E-002   4.4627841562032700E-003  -1.0963220149278641E-002   3.3423803746700287E-002
   2.0892999600619078E-005   369968.54300000001        2.0494142547249794E-002   5.0212112255394459E-003  -1.2023618444800377E-002   3.7925805896520615E-002
   2.7542000680114143E-005   369968.54300000001        2.1711718291044235E-002   5.6302803568542004E-003  -1.3171046972274780E-002   4.2893927544355392E-002
   3.6307999835116789E-005   369968.54300000001        2.3018864914774895E-002   6.2948195263743401E-003  -1.4406681060791016E-002   4.8363037407398224E-002
   4.7862999053904787E-005   369968.54300000001        2.4424763396382332E-002   7.0200292393565178E-003  -1.5729645267128944E-002   5.4366815835237503E-002
   6.3095998484641314E-005   369968.54300000001        2.5940481573343277E-002   7.8119863756000996E-003  -1.7137251794338226E-002   6.0940656810998917E-002
   8.3175997133366764E-005   369968.54300000001        2.7578625828027725E-002   8.6774276569485664E-003  -1.8623769283294678E-002   6.8118333816528320E-002
   1.0964999819407240E-004   369968.54300000001        2.9354441910982132E-002   9.6242791041731834E-003  -2.0180320367217064E-002   7.5934402644634247E-002
   1.4453999756369740E-004   369968.54300000001        3.1284872442483902E-002   1.0661091655492783E-002  -2.1792769432067871E-002   8.4417097270488739E-002
   1.9054999575018883E-004   369968.54300000001        3.3392049372196198E-002   1.1798843741416931E-002  -2.3443097248673439E-002   9.3600027263164520E-002
   2.5119000929407775E-004   369968.54300000001        3.5699762403964996E-002   1.3048944063484669E-002  -2.5104634463787079E-002  0.10350200533866882     
   3.3112999517470598E-004   369968.54300000001        3.8238424807786942E-002   1.4425810426473618E-002  -2.6743857190012932E-002  0.11414314061403275     
   4.3652000022120774E-004   369968.54300000001        4.1044142097234726E-002   1.5946250408887863E-002  -2.8316942974925041E-002  0.12553356587886810     
   5.7544000446796417E-004   369968.54300000001        4.4159762561321259E-002   1.7629899084568024E-002  -2.9767753556370735E-002  0.13766966760158539     
   7.5857999036088586E-004   369968.54300000001        4.7637972980737686E-002   1.9500767812132835E-002  -3.1026279553771019E-002  0.15053632855415344     
   1.0000000474974513E-003   369968.54300000001        5.1541801542043686E-002   2.1587394177913666E-002  -3.2005332410335541E-002  0.16409683227539062     
   1.3183000264689326E-003   369968.54300000001        5.5948428809642792E-002   2.3924810811877251E-002  -3.2598137855529785E-002  0.17829275131225586     
   1.7377999611198902E-003   369968.54300000001        6.0948524624109268E-002   2.6554202660918236E-002  -3.2674930989742279E-002  0.19302666187286377     
   2.2909000981599092E-003   369968.54300000001        6.6655308008193970E-002   2.9527850449085236E-002  -3.2080385833978653E-002  0.20817293226718903     
   3.0199999455362558E-003   369968.54300000001        7.3200821876525879E-002   3.2907519489526749E-002  -3.0630648136138916E-002  0.22354742884635925     
   3.9810999296605587E-003   369968.54300000001        8.0742970108985901E-002   3.6768924444913864E-002  -2.8111651539802551E-002  0.23890887200832367     
   5.2481000311672688E-003   369968.54300000001        8.9467182755470276E-002   4.1203852742910385E-002  -2.4278577417135239E-002  0.25394359230995178     
   6.9182999432086945E-003   369968.54300000001        9.9585369229316711E-002   4.6321734786033630E-002  -1.8859017640352249E-002  0.26824882626533508     
   9.1201001778244972E-003   369968.54300000001       0.11133395880460739        5.2251916378736496E-002  -1.1559753678739071E-002  0.28132060170173645     
   1.2023000046610832E-002   369968.54300000001       0.12496378272771835        5.9143334627151489E-002  -2.0811122376471758E-003  0.29253798723220825     
   1.5848999843001366E-002   369968.54300000001       0.14071117341518402        6.7156702280044556E-002   9.8521076142787933E-003  0.30114692449569702     
   2.0893000066280365E-002   369968.54300000001       0.15877111256122589        7.6460100710391998E-002   2.4459786713123322E-002  0.30626404285430908     
   2.7542000636458397E-002   369968.54300000001       0.17921110987663269        8.7196707725524902E-002   4.1833423078060150E-002  0.30687323212623596     
   3.6308001726865768E-002   369968.54300000001       0.20186628401279449        9.9443905055522919E-002   6.1856050044298172E-002  0.30185958743095398     
   4.7862999141216278E-002   369968.54300000001       0.22615016996860504       0.11312566697597504        8.4072761237621307E-002  0.29008284211158752     
   6.3096001744270325E-002   369968.54300000001       0.25081658363342285       0.12788777053356171       0.10755343735218048       0.27051833271980286     
   8.3176001906394958E-002   369968.54300000001       0.27362787723541260       0.14289252460002899       0.13071277737617493       0.24251645803451538     
  0.10000000149011612        369968.54300000001       0.28611189126968384       0.15228837728500366       0.14482827484607697       0.21917301416397095     
  0.12500000000000000        369968.54300000001       0.29598519206047058       0.16185359656810760       0.15897800028324127       0.18642190098762512     
  0.15000000596046448        369968.54300000001       0.29776123166084290       0.16704934835433960       0.16682364046573639       0.15686324238777161     
  0.17499999701976776        369968.54300000001       0.29336288571357727       0.16865450143814087       0.16986139118671417       0.13078901171684265     
  0.20000000298023224        369968.54300000001       0.28427264094352722       0.16730378568172455       0.16918623447418213       0.10814224183559418     
  0.22499999403953552        369968.54300000001       0.27167198061943054       0.16353522241115570       0.16563415527343750        8.8706724345684052E-002
  0.25000000000000000        369968.54300000001       0.25652068853378296       0.15781499445438385       0.15986435115337372        7.2195589542388916E-002
  0.27500000596046448        369968.54300000001       0.23960703611373901       0.15055178105831146       0.15240967273712158        5.8296751230955124E-002
  0.30000001192092896        369968.54300000001       0.22158131003379822       0.14210599660873413       0.14370898902416229        4.6697612851858139E-002
  0.32499998807907104        369968.54300000001       0.20298025012016296       0.13279600441455841       0.13412871956825256        3.7098780274391174E-002
  0.34999999403953552        369968.54300000001       0.18424527347087860       0.12290257215499878       0.12397757172584534        2.9221573844552040E-002
  0.37500000000000000        369968.54300000001       0.16573670506477356       0.11267236620187759       0.11351692676544189        2.2811807692050934E-002
  0.40000000596046448        369968.54300000001       0.14774517714977264       0.10232071578502655       0.10296838730573654        1.7641274258494377E-002
  0.42500001192092896        369968.54300000001       0.13050106167793274        9.2033900320529938E-002   9.2519223690032959E-002   1.3507776893675327E-002
  0.44999998807907104        369968.54300000001       0.11418241262435913        8.1971175968647003E-002   8.2326620817184448E-002   1.0234239511191845E-002
  0.47499999403953552        369968.54300000001        9.8921634256839752E-002   7.2266541421413422E-002   7.2520896792411804E-002   7.6672444120049477E-003
  0.50000000000000000        369968.54300000001        8.4811441600322723E-002   6.3030429184436798E-002   6.3208103179931641E-002   5.6752231903374195E-003
  0.52499997615814209        369968.54300000001        7.1909926831722260E-002   5.4351199418306351E-002   5.4472185671329498E-002   4.1464800015091896E-003
  0.55000001192092896        369968.54300000001        6.0245171189308167E-002   4.6296633780002594E-002   4.6376790851354599E-002   2.9871410224586725E-003
  0.57499998807907104        369968.54300000001        4.9819305539131165E-002   3.8915369659662247E-002   3.8966912776231766E-002   2.1191209089010954E-003
  0.60000002384185791        369968.54300000001        4.0612213313579559E-002   3.2238293439149857E-002   3.2270364463329315E-002   1.4781564241275191E-003
  0.62500000000000000        369968.54300000001        3.2584864646196365E-002   2.6279943063855171E-002   2.6299173012375832E-002   1.0119469370692968E-003
  0.64999997615814209        369968.54300000001        2.5682410225272179E-002   2.1039890125393867E-002   2.1050946786999702E-002   6.7842542193830013E-004
  0.67500001192092896        369968.54300000001        1.9837008789181709E-002   1.6504153609275818E-002   1.6510214656591415E-002   4.4417742174118757E-004
  0.69999998807907104        369968.54300000001        1.4970436692237854E-002   1.2646632269024849E-002   1.2649775482714176E-002   2.8301525162532926E-004
  0.72500002384185791        369968.54300000001        1.0996551252901554E-002   9.4305556267499924E-003   9.4320848584175110E-003   1.7471007595304400E-004
  0.75000000000000000        369968.54300000001        7.8235734254121780E-003   6.8099861964583397E-003   6.8106804974377155E-003   1.0387986549176276E-004
  0.77499997615814209        369968.54300000001        5.3562480024993420E-003   4.7313589602708817E-003   4.7316579148173332E-003   5.9027894167229533E-005
  0.80000001192092896        369968.54300000001        3.4978934563696384E-003   3.1350764911621809E-003   3.1352101359516382E-003   3.1723524443805218E-005
  0.82499998807907104        369968.54300000001        2.1523530595004559E-003   1.9571636803448200E-003   1.9572414457798004E-003   1.5914778487058356E-005
  0.85000002384185791        369968.54300000001        1.2258759234100580E-003   1.1310016270726919E-003   1.1310656554996967E-003   7.3608762249932624E-006
  0.87500000000000000        369968.54300000001        6.2895362498238683E-004   5.8915471890941262E-004   5.8921019081026316E-004   3.1716551802674076E-006
  0.89999997615814209        369968.54300000001        2.7814408531412482E-004   2.6532687479630113E-004   2.6535795768722892E-004   1.4403248087546672E-006
  0.92500001192092896        369968.54300000001        9.7941796411760151E-005   9.6501302323304117E-005   9.6477371698711067E-005   9.5586517545598326E-007
  0.94999998807907104        369968.54300000001        2.2785752662457526E-005   2.5361523512401618E-005   2.5240953618776985E-005   9.8169084594701417E-007
  0.97500002384185791        369968.54300000001       -6.0549155023181811E-007   3.1986123758542817E-006   2.9335810722841416E-006   1.0878728744501132E-006
   1.0000000000000000        369968.54300000001       -1.0064927664643619E-005  -6.1519335758930538E-006  -6.6071947912860196E-006   1.0249405022477731E-006
   9.9999997171806854E-010   474376.97289999999        3.2954639755189419E-003  -9.6874666633084416E-004  -1.1899599339812994E-003  -1.7208576900884509E-003
   1.3183000246996812E-009   474376.97289999999        3.4516905434429646E-003  -9.6607627347111702E-004  -1.2233897577971220E-003  -1.7201773589476943E-003
   1.7378000150003459E-009   474376.97289999999        3.6160731688141823E-003  -9.6074561588466167E-004  -1.2587899109348655E-003  -1.7126919701695442E-003
   2.2908999142146058E-009   474376.97289999999        3.7891508545726538E-003  -9.5248140860348940E-004  -1.2964893830940127E-003  -1.6971358563750982E-003
   3.0200000278313155E-009   474376.97289999999        3.9713885635137558E-003  -9.4099162379279733E-004  -1.3368454528972507E-003  -1.6720487037673593E-003
   3.9810998941902653E-009   474376.97289999999        4.1633197106420994E-003  -9.2595978640019894E-004  -1.3802798930555582E-003  -1.6357435379177332E-003
   5.2481001766579993E-009   474376.97289999999        4.3655224144458771E-003  -9.0704293688759208E-004  -1.4272811822593212E-003  -1.5862751752138138E-003
   6.9183001549788514E-009   474376.97289999999        4.5785908587276936E-003  -8.8387267896905541E-004  -1.4784053200855851E-003  -1.5214136801660061E-003
   9.1201002305751899E-009   474376.97289999999        4.8031751066446304E-003  -8.5604947526007891E-004  -1.5342922415584326E-003  -1.4386004768311977E-003
   1.2023000373062587E-008   474376.97289999999        5.0399773754179478E-003  -8.2314008614048362E-004  -1.5956750139594078E-003  -1.3349049258977175E-003
   1.5849000334355878E-008   474376.97289999999        5.2896491251885891E-003  -7.8469183063134551E-004  -1.6633602790534496E-003  -1.2070363154634833E-003
   2.0892999330612838E-008   474376.97289999999        5.5530318059027195E-003  -7.4019469320774078E-004  -1.7383025260642171E-003  -1.0511846048757434E-003
   2.7542000680114143E-008   474376.97289999999        5.8309198357164860E-003  -6.8911438575014472E-004  -1.8215505406260490E-003  -8.6308567551895976E-004
   3.6307998385609608E-008   474376.97289999999        6.1242310330271721E-003  -6.3086190493777394E-004  -1.9143065437674522E-003  -6.3787371618673205E-004
   4.7863000673942224E-008   474376.97289999999        6.4338520169258118E-003  -5.6482059881091118E-004  -2.0178894046694040E-003  -3.7013838300481439E-004
   6.3096003088958241E-008   474376.97289999999        6.7608170211315155E-003  -4.9030780792236328E-004  -2.1338025107979774E-003  -5.3729858336737379E-005
   8.3175997644957533E-008   474376.97289999999        7.1061695925891399E-003  -4.0660149534232914E-004  -2.2636991925537586E-003   3.1818210845813155E-004
   1.0965000285523274E-007   474376.97289999999        7.4711139313876629E-003  -3.1290121842175722E-004  -2.4094497784972191E-003   7.5332680717110634E-004
   1.4453999597208167E-007   474376.97289999999        7.8567331656813622E-003  -2.0839791977778077E-004  -2.5730384513735771E-003   1.2600537156686187E-003
   1.9054999711443088E-007   474376.97289999999        8.2645770162343979E-003  -9.2113339633215219E-005  -2.7568191289901733E-003   1.8481516744941473E-003
   2.5118998792095226E-007   474376.97289999999        8.6958250030875206E-003   3.6873145290883258E-005  -2.9631624929606915E-003   2.5277789682149887E-003
   3.3112999631157436E-007   474376.97289999999        9.1520966961979866E-003   1.7965363804250956E-004  -3.1948168762028217E-003   3.3106443006545305E-003
   4.3651999703797628E-007   474376.97289999999        9.6350517123937607E-003   3.3738644560799003E-004  -3.4547417890280485E-003   4.2095282115042210E-003
   5.7544002629583701E-007   474376.97289999999        1.0146374814212322E-002   5.1128683844581246E-004  -3.7460830062627792E-003   5.2382317371666431E-003
   7.5857997217099182E-007   474376.97289999999        1.0688031092286110E-002   7.0271687582135201E-004  -4.0723104029893875E-003   6.4121144823729992E-003
   9.9999999747524271E-007   474376.97289999999        1.1262047104537487E-002   9.1311481082811952E-004  -4.4370824471116066E-003   7.7476906590163708E-003
   1.3182999509808724E-006   474376.97289999999        1.1870755814015865E-002   1.1440872913226485E-003  -4.8443791456520557E-003   9.2631969600915909E-003
   1.7377999483869644E-006   474376.97289999999        1.2516364455223083E-002   1.3972482411190867E-003  -5.2981819026172161E-003   1.0977501980960369E-002
   2.2909000563231530E-006   474376.97289999999        1.3201800175011158E-002   1.6745487228035927E-003  -5.8030118234455585E-003   1.2912259437143803E-002
   3.0199998946045525E-006   474376.97289999999        1.3929842039942741E-002   1.9779417198151350E-003  -6.3632684759795666E-003   1.5089577063918114E-002
   3.9810997805034276E-006   474376.97289999999        1.4703704044222832E-002   2.3096140939742327E-003  -6.9835633039474487E-003   1.7533479258418083E-002
   5.2481000238913111E-006   474376.97289999999        1.5526985749602318E-002   2.6719728484749794E-003  -7.6685980893671513E-003   2.0269691944122314E-002
   6.9183001869532745E-006   474376.97289999999        1.6403598710894585E-002   3.0676147434860468E-003  -8.4229735657572746E-003   2.3325221613049507E-002
   9.1201000032015145E-006   474376.97289999999        1.7337972298264503E-002   3.4994166344404221E-003  -9.2511959373950958E-003   2.6728771626949310E-002
   1.2022999726468697E-005   474376.97289999999        1.8335124477744102E-002   3.9705685339868069E-003  -1.0157539509236813E-002   3.0510697513818741E-002
   1.5849000192247331E-005   474376.97289999999        1.9400289282202721E-002   4.4843880459666252E-003  -1.1145427823066711E-002   3.4701064229011536E-002
   2.0892999600619078E-005   474376.97289999999        2.0540047436952591E-002   5.0448547117412090E-003  -1.2218154966831207E-002   3.9333436638116837E-002
   2.7542000680114143E-005   474376.97289999999        2.1761437878012657E-002   5.6561748497188091E-003  -1.3377659954130650E-002   4.4440712779760361E-002
   3.6307999835116789E-005   474376.97289999999        2.3072857409715652E-002   6.3232053071260452E-003  -1.4624862931668758E-002   5.0057753920555115E-002
   4.7862999053904787E-005   474376.97289999999        2.4483554065227509E-002   7.0511777885258198E-003  -1.5958573669195175E-002   5.6218076497316360E-002
   6.3095998484641314E-005   474376.97289999999        2.6004679501056671E-002   7.8462082892656326E-003  -1.7375737428665161E-002   6.2956787645816803E-002
   8.3175997133366764E-005   474376.97289999999        2.7648940682411194E-002   8.7150791659951210E-003  -1.8870187923312187E-002   7.0307157933712006E-002
   1.0964999819407240E-004   474376.97289999999        2.9431695118546486E-002   9.6657667309045792E-003  -2.0432544872164726E-002   7.8303053975105286E-002
   1.4453999756369740E-004   474376.97289999999        3.1370017677545547E-002   1.0706881992518902E-002  -2.2048087790608406E-002   8.6971648037433624E-002
   1.9054999575018883E-004   474376.97289999999        3.3486194908618927E-002   1.1849476955831051E-002  -2.3698134347796440E-002   9.6345335245132446E-002
   2.5119000929407775E-004   474376.97289999999        3.5804193466901779E-002   1.3105039484798908E-002  -2.5355268269777298E-002  0.10644112527370453     
   3.3112999517470598E-004   474376.97289999999        3.8354616612195969E-002   1.4488081447780132E-002  -2.6985125616192818E-002  0.11727698892354965     
   4.3652000022120774E-004   474376.97289999999        4.1173797100782394E-002   1.6015518456697464E-002  -2.8542969375848770E-002  0.12886038422584534     
   5.7544000446796417E-004   474376.97289999999        4.4304821640253067E-002   1.7707107588648796E-002  -2.9971672222018242E-002  0.14118434488773346     
   7.5857999036088586E-004   474376.97289999999        4.7800630331039429E-002   1.9586995244026184E-002  -3.1200191006064415E-002  0.15422976016998291     
   1.0000000474974513E-003   474376.97289999999        5.1724519580602646E-002   2.1683864295482635E-002  -3.2140281051397324E-002  0.16795510053634644     
   1.3183000264689326E-003   474376.97289999999        5.6153923273086548E-002   2.4032903835177422E-002  -3.2684139907360077E-002  0.18229629099369049     
   1.7377999611198902E-003   474376.97289999999        6.1179719865322113E-002   2.6675447821617126E-002  -3.2701104879379272E-002  0.19714929163455963     
   2.2909000981599092E-003   474376.97289999999        6.6915273666381836E-002   2.9663922265172005E-002  -3.2035131007432938E-002  0.21238100528717041     
   3.0199999455362558E-003   474376.97289999999        7.3492608964443207E-002   3.3060193061828613E-002  -3.0502019450068474E-002  0.22779884934425354     
   3.9810999296605587E-003   474376.97289999999        8.1069402396678925E-002   3.6940008401870728E-002  -2.7887895703315735E-002  0.24315237998962402     
   5.2481000311672688E-003   474376.97289999999        8.9830473065376282E-002   4.1395056992769241E-002  -2.3948891088366508E-002  0.25811818242073059     
   6.9182999432086945E-003   474376.97289999999        9.9986597895622253E-002   4.6534467488527298E-002  -1.8414637073874474E-002  0.27228367328643799     
   9.1201001778244972E-003   474376.97289999999       0.11177226155996323        5.2486971020698547E-002  -1.0995360091328621E-002  0.28513553738594055     
   1.2023000046610832E-002   474376.97289999999       0.12543523311614990        5.9400387108325958E-002  -1.3966278638690710E-003  0.29604500532150269     
   1.5848999843001366E-002   474376.97289999999       0.14120727777481079        6.7433595657348633E-002   1.0649285279214382E-002  0.30425313115119934     
   2.0893000066280365E-002   474376.97289999999       0.15927681326866150        7.6751835644245148E-002   2.5352381169795990E-002  0.30887603759765625     
   2.7542000636458397E-002   474376.97289999999       0.17970235645771027        8.7494060397148132E-002   4.2791686952114105E-002  0.30890432000160217     
   3.6308001726865768E-002   474376.97289999999       0.20230734348297119        9.9731653928756714E-002   6.2835574150085449E-002  0.30323955416679382     
   4.7862999141216278E-002   474376.97289999999       0.22649112343788147       0.11338053643703461        8.5013352334499359E-002  0.29077118635177612     
   6.3096001744270325E-002   474376.97289999999       0.25099235773086548       0.12807643413543701       0.10838012397289276       0.27052009105682373     
   8.3176001906394958E-002   474376.97289999999       0.27356058359146118       0.14297060668468475       0.13134038448333740       0.24189931154251099     
  0.10000000149011612        474376.97289999999       0.28583684563636780       0.15226328372955322       0.14527501165866852       0.21821795403957367     
  0.12500000000000000        474376.97289999999       0.29541492462158203       0.16166992485523224       0.15915977954864502       0.18517613410949707     
  0.15000000596046448        474376.97289999999       0.29692608118057251       0.16671106219291687       0.16676144301891327       0.15549962222576141     
  0.17499999701976776        474376.97289999999       0.29230165481567383       0.16817307472229004       0.16958448290824890       0.12941916286945343     
  0.20000000298023224        474376.97289999999       0.28302741050720215       0.16669529676437378       0.16872663795948029       0.10683619976043701     
  0.22499999403953552        474376.97289999999       0.27028521895408630       0.16281855106353760       0.16502405703067780        8.7505847215652466E-002
  0.25000000000000000        474376.97289999999       0.25503334403038025       0.15701036155223846       0.15913474559783936        7.1121364831924438E-002
  0.27500000596046448        474376.97289999999       0.23805724084377289       0.14967983961105347       0.15158961713314056        5.7357050478458405E-002
  0.30000001192092896        474376.97289999999       0.22000378370285034       0.14118707180023193       0.14282527565956116        4.5891165733337402E-002
  0.32499998807907104        474376.97289999999       0.20140583813190460       0.13184949755668640       0.13320562243461609        3.6418411880731583E-002
  0.34999999403953552        474376.97289999999       0.18270073831081390       0.12194661051034927       0.12303680181503296        2.8656568378210068E-002
  0.37500000000000000        474376.97289999999       0.16424465179443359       0.11172345280647278       0.11257763952016830        2.2349596023559570E-002
  0.40000000596046448        474376.97289999999       0.14632418751716614       0.10139355063438416       0.10204713046550751        1.7268637195229530E-002
  0.42500001192092896        474376.97289999999       0.12916582822799683        9.1141223907470703E-002   9.1630056500434875E-002   1.3211678713560104E-002
  0.44999998807907104        474376.97289999999       0.11294390261173248        8.1123694777488708E-002   8.1481143832206726E-002   1.0002370923757553E-002
  0.47499999403953552        474376.97289999999        9.7787432372570038E-002   7.1472927927970886E-002   7.1728371083736420E-002   7.4883615598082542E-003
  0.50000000000000000        474376.97289999999        8.3785973489284515E-002   6.2297303229570389E-002   6.2475539743900299E-002   5.5393301881849766E-003
  0.52499997615814209        474376.97289999999        7.0994809269905090E-002   5.3683221340179443E-002   5.3804479539394379E-002   4.0448941290378571E-003
  0.55000001192092896        474376.97289999999        5.9439532458782196E-002   4.5696593821048737E-002   4.5776873826980591E-002   2.9124778229743242E-003
  0.57499998807907104        474376.97289999999        4.9120102077722549E-002   3.8384299725294113E-002   3.8435894995927811E-002   2.0652250386774540E-003
  0.60000002384185791        474376.97289999999        4.0014564990997314E-002   3.1775623559951782E-002   3.1807716935873032E-002   1.4399953652173281E-003
  0.62500000000000000        474376.97289999999        3.2082408666610718E-002   2.5883661583065987E-002   2.5902906432747841E-002   9.8548422101885080E-004
  0.64999997615814209        474376.97289999999        2.5267601013183594E-002   2.0706735551357269E-002   2.0717807114124298E-002   6.6048721782863140E-004
  0.67500001192092896        474376.97289999999        1.9501440227031708E-002   1.6229812055826187E-002   1.6235886141657829E-002   4.3231839663349092E-004
  0.69999998807907104        474376.97289999999        1.4705146662890911E-002   1.2425941415131092E-002   1.2429096736013889E-002   2.7539138682186604E-004
  0.72500002384185791        474376.97289999999        1.0792304761707783E-002   9.2577263712882996E-003   9.2592649161815643E-003   1.6996210615616292E-004
  0.75000000000000000        474376.97289999999        7.6711294241249561E-003   6.6788191907107830E-003   6.6795209422707558E-003   1.0102993837790564E-004
  0.77499997615814209        474376.97289999999        5.2466108463704586E-003   4.6354671940207481E-003   4.6357708051800728E-003   5.7390850997762755E-005
  0.80000001192092896        474376.97289999999        3.4225366543978453E-003   3.0681004282087088E-003   3.0682364013046026E-003   3.0832656193524599E-005
  0.82499998807907104        474376.97289999999        2.1034202072769403E-003   1.9129817374050617E-003   1.9130597356706858E-003   1.5461731891264208E-005
  0.85000002384185791        474376.97289999999        1.1963543947786093E-003   1.1039279634132981E-003   1.1039907112717628E-003   7.1484246291220188E-006
  0.87500000000000000        474376.97289999999        6.1281718080863357E-004   5.7412119349464774E-004   5.7417422067373991E-004   3.0778951440879609E-006
  0.89999997615814209        474376.97289999999        2.7046137256547809E-004   2.5804183678701520E-004   2.5806974736042321E-004   1.3926106703365804E-006
  0.92500001192092896        474376.97289999999        9.4943912699818611E-005   9.3577626103069633E-005   9.3550384917762130E-005   9.1276893954272964E-007
  0.94999998807907104        474376.97289999999        2.1885041860514320E-005   2.4402252165600657E-005   2.4279304852825589E-005   9.2134860096848570E-007
  0.97500002384185791        474376.97289999999       -8.6244722297124099E-007   2.8197312076372327E-006   2.5547728910169099E-006   1.0012457778429962E-006
   1.0000000000000000        474376.97289999999       -1.0148738510906696E-005  -6.4055570874188561E-006  -6.8562867454602383E-006   9.1276160674169660E-007
   9.9999997171806854E-010   608250.39500000002        3.3007438760250807E-003  -9.6844497602432966E-004  -1.1923991842195392E-003  -1.7456993227824569E-003
   1.3183000246996812E-009   608250.39500000002        3.4572512377053499E-003  -9.6567347645759583E-004  -1.2263035168871284E-003  -1.7432398162782192E-003
   1.7378000150003459E-009   608250.39500000002        3.6219309549778700E-003  -9.6023193327710032E-004  -1.2622532667592168E-003  -1.7335735028609633E-003
   2.2908999142146058E-009   608250.39500000002        3.7953234277665615E-003  -9.5184618839994073E-004  -1.3005877844989300E-003  -1.7153734806925058E-003
   3.0200000278313155E-009   608250.39500000002        3.9778947830200195E-003  -9.4022334087640047E-004  -1.3416757574304938E-003  -1.6871121479198337E-003
   3.9810998941902653E-009   608250.39500000002        4.1701789014041424E-003  -9.2504610074684024E-004  -1.3859515311196446E-003  -1.6470261616632342E-003
   5.2481001766579993E-009   608250.39500000002        4.3727555312216282E-003  -9.0597051894292235E-004  -1.4339176705107093E-003  -1.5930847730487585E-003
   6.9183001549788514E-009   608250.39500000002        4.5862211845815182E-003  -8.8262703502550721E-004  -1.4861450763419271E-003  -1.5229624696075916E-003
   9.1201002305751899E-009   608250.39500000002        4.8112259246408939E-003  -8.5461500566452742E-004  -1.5432904474437237E-003  -1.4339943882077932E-003
   1.2023000373062587E-008   608250.39500000002        5.0484747625887394E-003  -8.2150008529424667E-004  -1.6061053611338139E-003  -1.3231307966634631E-003
   1.5849000334355878E-008   608250.39500000002        5.2986205555498600E-003  -7.8282807953655720E-004  -1.6754154348745942E-003  -1.1869529262185097E-003
   2.0892999330612838E-008   608250.39500000002        5.5625070817768574E-003  -7.3808769229799509E-004  -1.7521968111395836E-003  -1.0215042857453227E-003
   2.7542000680114143E-008   608250.39500000002        5.8409296907484531E-003  -6.8674300564453006E-004  -1.8375207437202334E-003  -8.2236342132091522E-004
   3.6307998385609608E-008   608250.39500000002        6.1348094604909420E-003  -6.2820321181789041E-004  -1.9326140172779560E-003  -5.8448914205655456E-004
   4.7863000673942224E-008   608250.39500000002        6.4450348727405071E-003  -5.6185008725151420E-004  -2.0388204138725996E-003  -3.0228367540985346E-004
   6.3096003088958241E-008   608250.39500000002        6.7726438865065575E-003  -4.8699881881475449E-004  -2.1576709114015102E-003   3.0610462999902666E-005
   8.3175997644957533E-008   608250.39500000002        7.1186819113790989E-003  -4.0292530320584774E-004  -2.2908460814505816E-003   4.2124555329792202E-004
   1.0965000285523274E-007   608250.39500000002        7.4843568727374077E-003  -3.0882662395015359E-004  -2.4402462877333164E-003   8.7759544840082526E-004
   1.4453999597208167E-007   608250.39500000002        7.8707551583647728E-003  -2.0389139535836875E-004  -2.6078836526721716E-003   1.4082599664106965E-003
   1.9054999711443088E-007   608250.39500000002        8.2794325426220894E-003  -8.7138258095365018E-005  -2.7961446903645992E-003   2.0233197137713432E-003
   2.5118998792095226E-007   608250.39500000002        8.7115708738565445E-003   4.2356197809567675E-005  -3.0074268579483032E-003   2.7332135941833258E-003
   3.3112999631157436E-007   608250.39500000002        9.1687953099608421E-003   1.8568754603620619E-004  -3.2445089891552925E-003   3.5499690566211939E-003
   4.3651999703797628E-007   608250.39500000002        9.6527719870209694E-003   3.4401786979287863E-004  -3.5103783011436462E-003   4.4866986572742462E-003
   5.7544002629583701E-007   608250.39500000002        1.0165190324187279E-002   5.1856640493497252E-004  -3.8082050159573555E-003   5.5575422011315823E-003
   7.5857997217099182E-007   608250.39500000002        1.0708025656640530E-002   7.1069976547732949E-004  -4.1414815932512283E-003   6.7782229743897915E-003
   9.9999999747524271E-007   608250.39500000002        1.1283310130238533E-002   9.2186132678762078E-004  -4.5138839632272720E-003   8.1656249240040779E-003
   1.3182999509808724E-006   608250.39500000002        1.1893387883901596E-002   1.1536633828654885E-003  -4.9294061027467251E-003   9.7383717074990273E-003
   1.7377999483869644E-006   608250.39500000002        1.2540476396679878E-002   1.4077259693294764E-003  -5.3920308127999306E-003   1.1515701189637184E-002
   2.2909000563231530E-006   608250.39500000002        1.3227516785264015E-002   1.6860073665156960E-003  -5.9062782675027847E-003   1.3519678264856339E-002
   3.0199998946045525E-006   608250.39500000002        1.3957302086055279E-002   1.9904687069356441E-003  -6.4765312708914280E-003   1.5772787854075432E-002
   3.9810997805034276E-006   608250.39500000002        1.4733062125742435E-002   2.3233052343130112E-003  -7.1073737926781178E-003   1.8299432471394539E-002
   5.2481000238913111E-006   608250.39500000002        1.5558417886495590E-002   2.6869350112974644E-003  -7.8034638427197933E-003   2.1125709637999535E-002
   6.9183001869532745E-006   608250.39500000002        1.6437303274869919E-002   3.0839662067592144E-003  -8.5693374276161194E-003   2.4278964847326279E-002
   9.1201000032015145E-006   608250.39500000002        1.7374174669384956E-002   3.5172889474779367E-003  -9.4094192609190941E-003   2.7788223698735237E-002
   1.2022999726468697E-005   608250.39500000002        1.8374083563685417E-002   3.9901090785861015E-003  -1.0327869094908237E-002   3.1684119254350662E-002
   1.5849000192247331E-005   608250.39500000002        1.9442301243543625E-002   4.5057618990540504E-003  -1.1327968910336494E-002   3.5996899008750916E-002
   2.0892999600619078E-005   608250.39500000002        2.0585449412465096E-002   5.0682476721704006E-003  -1.2412838637828827E-002   4.0760308504104614E-002
   2.7542000680114143E-005   608250.39500000002        2.1810621023178101E-002   5.6817959994077682E-003  -1.3584200292825699E-002   4.6007290482521057E-002
   3.6307999835116789E-005   608250.39500000002        2.3126272484660149E-002   6.3512921333312988E-003  -1.4842713251709938E-002   5.1772687584161758E-002
   4.7862999053904787E-005   608250.39500000002        2.4541720747947693E-002   7.0820003747940063E-003  -1.6186874359846115E-002   5.8089811354875565E-002
   6.3095998484641314E-005   608250.39500000002        2.6068203151226044E-002   7.8800739720463753E-003  -1.7613256350159645E-002   6.4993448555469513E-002
   8.3175997133366764E-005   608250.39500000002        2.7718521654605865E-002   8.7523395195603371E-003  -1.9115261733531952E-002   7.2516322135925293E-002
   1.0964999819407240E-004   608250.39500000002        2.9508151113986969E-002   9.7068250179290771E-003  -2.0683005452156067E-002   8.0691568553447723E-002
   1.4453999756369740E-004   608250.39500000002        3.1454287469387054E-002   1.0752201080322266E-002  -2.2301185876131058E-002   8.9545257389545441E-002
   1.9054999575018883E-004   608250.39500000002        3.3579383045434952E-002   1.1899590492248535E-002  -2.3950461298227310E-002   9.9108524620532990E-002
   2.5119000929407775E-004   608250.39500000002        3.5907559096813202E-002   1.3160559348762035E-002  -2.5602668523788452E-002  0.10939649492502213     
   3.3112999517470598E-004   608250.39500000002        3.8469623774290085E-002   1.4549713581800461E-002  -2.7222624048590660E-002  0.12042498588562012     
   4.3652000022120774E-004   608250.39500000002        4.1302125900983810E-002   1.6084074974060059E-002  -2.8764683753252029E-002  0.13219870626926422     
   5.7544000446796417E-004   608250.39500000002        4.4448383152484894E-002   1.7783520743250847E-002  -3.0170753598213196E-002  0.14470727741718292     
   7.5857999036088586E-004   608250.39500000002        4.7961596399545670E-002   1.9672324880957603E-002  -3.1368773430585861E-002  0.15792757272720337     
   1.0000000474974513E-003   608250.39500000002        5.1905307918787003E-002   2.1779317408800125E-002  -3.2269474118947983E-002  0.17181320488452911     
   1.3183000264689326E-003   608250.39500000002        5.6357204914093018E-002   2.4139842018485069E-002  -3.2764062285423279E-002  0.18629445135593414     
   1.7377999611198902E-003   608250.39500000002        6.1408359557390213E-002   2.6795374229550362E-002  -3.2721031457185745E-002  0.20126065611839294     
   2.2909000981599092E-003   608250.39500000002        6.7172273993492126E-002   2.9798479750752449E-002  -3.1983654946088791E-002  0.21657131612300873     
   3.0199999455362558E-003   608250.39500000002        7.3780953884124756E-002   3.3211119472980499E-002  -3.0367456376552582E-002  0.23202553391456604     
   3.9810999296605587E-003   608250.39500000002        8.1391818821430206E-002   3.7109062075614929E-002  -2.7658808976411819E-002  0.24736380577087402     
   5.2481000311672688E-003   608250.39500000002        9.0189099311828613E-002   4.1583899408578873E-002  -2.3614862933754921E-002  0.26225325465202332     
   6.9182999432086945E-003   608250.39500000002       0.10038240253925323        4.6744458377361298E-002  -1.7967339605093002E-002  0.27627182006835938     
   9.1201001778244972E-003   608250.39500000002       0.11220427602529526        5.2718829363584518E-002  -1.0429950430989265E-002  0.28889727592468262     
   1.2023000046610832E-002   608250.39500000002       0.12589947879314423        5.9653729200363159E-002  -7.1352021768689156E-004  0.29949349164962769     
   1.5848999843001366E-002   608250.39500000002       0.14169521629810333        6.7706212401390076E-002   1.1442245915532112E-002  0.30729725956916809     
   2.0893000066280365E-002   608250.39500000002       0.15977342426776886        7.7038705348968506E-002   2.6237580925226212E-002  0.31142494082450867     
   2.7542000636458397E-002   608250.39500000002       0.18018375337123871        8.7785974144935608E-002   4.3739244341850281E-002  0.31087446212768555     
   3.6308001726865768E-002   608250.39500000002       0.20273813605308533       0.10001348704099655        6.3801288604736328E-002  0.30456441640853882     
   4.7862999141216278E-002   608250.39500000002       0.22682209312915802       0.11362925171852112        8.5937663912773132E-002  0.29141432046890259     
   6.3096001744270325E-002   608250.39500000002       0.25115942955017090       0.12825912237167358       0.10918928682804108       0.27049040794372559     
   8.3176001906394958E-002   608250.39500000002       0.27348741888999939       0.14304365217685699       0.13195106387138367       0.24126730859279633     
  0.10000000149011612        608250.39500000002       0.28555890917778015       0.15223436057567596       0.14570648968219757       0.21725973486900330     
  0.12500000000000000        608250.39500000002       0.29484656453132629       0.16148467361927032       0.15932987630367279       0.18394069373607635     
  0.15000000596046448        608250.39500000002       0.29609790444374084       0.16637378931045532       0.16669176518917084       0.15415553748607635     
  0.17499999701976776        608250.39500000002       0.29125222563743591       0.16769537329673767       0.16930437088012695       0.12807448208332062     
  0.20000000298023224        608250.39500000002       0.28179848194122314       0.16609327495098114       0.16826798021793365       0.10555820167064667     
  0.22499999403953552        608250.39500000002       0.26891869306564331       0.16211092472076416       0.16441869735717773        8.6333788931369781E-002
  0.25000000000000000        608250.39500000002       0.25356954336166382       0.15621714293956757       0.15841326117515564        7.0075251162052155E-002
  0.27500000596046448        608250.39500000002       0.23653367161750793       0.14882141351699829       0.15078060328960419        5.6443735957145691E-002
  0.30000001192092896        608250.39500000002       0.21845450997352600       0.14028342068195343       0.14195500314235687        4.5108743011951447E-002
  0.32499998807907104        608250.39500000002       0.19986101984977722       0.13091970980167389       0.13229788839817047        3.5759374499320984E-002
  0.34999999403953552        608250.39500000002       0.18118651211261749       0.12100841104984283       0.12211285531520844        2.8110083192586899E-002
  0.37500000000000000        608250.39500000002       0.16278307139873505       0.11079301685094833       0.11165614426136017        2.1903144195675850E-002
  0.40000000596046448        608250.39500000002       0.14493331313133240       0.10048521310091019       0.10114423930644989        1.6909165307879448E-002
  0.42500001192092896        608250.39500000002       0.12785986065864563        9.0267390012741089E-002   9.0759418904781342E-002   1.2926378287374973E-002
  0.44999998807907104        608250.39500000002       0.11173343658447266        8.0294765532016754E-002   8.0654010176658630E-002   9.7792036831378937E-003
  0.47499999403953552        608250.39500000002        9.6679709851741791E-002   7.0697285234928131E-002   7.0953682065010071E-002   7.3163667693734169E-003
  0.50000000000000000        608250.39500000002        8.2785174250602722E-002   6.1581339687108994E-002   6.1760045588016510E-002   5.4087918251752853E-003
  0.52499997615814209        608250.39500000002        7.0102363824844360E-002   5.3031388670206070E-002   5.3152859210968018E-002   3.9473935030400753E-003
  0.55000001192092896        608250.39500000002        5.8654416352510452E-002   4.5111507177352905E-002   4.5191872864961624E-002   2.8408719226717949E-003
  0.57499998807907104        608250.39500000002        4.8439204692840576E-002   3.7866868078708649E-002   3.7918493151664734E-002   2.0135706290602684E-003
  0.60000002384185791        608250.39500000002        3.9433009922504425E-002   3.1325191259384155E-002   3.1357295811176300E-002   1.4034418854862452E-003
  0.62500000000000000        608250.39500000002        3.1593855470418930E-002   2.5498174130916595E-002   2.5517426431179047E-002   9.6014799783006310E-004
  0.64999997615814209        608250.39500000002        2.4864589795470238E-002   2.0382925868034363E-002   2.0394004881381989E-002   6.4331857720389962E-004
  0.67500001192092896        608250.39500000002        1.9175685942173004E-002   1.5963394194841385E-002   1.5969477593898773E-002   4.2097078403457999E-004
  0.69999998807907104        608250.39500000002        1.4447838068008423E-002   1.2211817316710949E-002   1.2214981950819492E-002   2.6809718110598624E-004
  0.72500002384185791        608250.39500000002        1.0594382882118225E-002   9.0901972725987434E-003   9.0917441993951797E-003   1.6541949298698455E-004
  0.75000000000000000        608250.39500000002        7.5235492549836636E-003   6.5518021583557129E-003   6.5525099635124207E-003   9.8303069535177201E-005
  0.77499997615814209        608250.39500000002        5.1405820995569229E-003   4.5427083969116211E-003   4.5430157333612442E-003   5.5824220908107236E-005
  0.80000001192092896        608250.39500000002        3.3497423864901066E-003   3.0033874791115522E-003   3.0035255476832390E-003   2.9979841201566160E-005
  0.82499998807907104        608250.39500000002        2.0562100689858198E-003   1.8703469540923834E-003   1.8704253016039729E-003   1.5027742847451009E-005
  0.85000002384185791        608250.39500000002        1.1679119197651744E-003   1.0778395226225257E-003   1.0779008734971285E-003   6.9445422923308797E-006
  0.87500000000000000        608250.39500000002        5.9729558415710926E-004   5.5965804494917393E-004   5.5970874382182956E-004   2.9874797746742843E-006
  0.89999997615814209        608250.39500000002        2.6308544329367578E-004   2.5104617816396058E-004   2.5107100373134017E-004   1.3462464494296000E-006
  0.92500001192092896        608250.39500000002        9.2072783445473760E-005   9.0776215074583888E-005   9.0745859779417515E-005   8.7106428736660746E-007
  0.94999998807907104        608250.39500000002        2.1026118702138774E-005   2.3485803467337973E-005   2.3360700652119704E-005   8.6380799757534987E-007
  0.97500002384185791        608250.39500000002       -1.1035712077500648E-006   2.4605474209238309E-006   2.1958735487714875E-006   9.1979683247700450E-007
   1.0000000000000000        608250.39500000002       -1.0219967407465447E-005  -6.6401225922163576E-006  -7.0861915446585044E-006   8.0876122865447542E-007
   9.9999997171806854E-010   779904.09349999996        3.3059592824429274E-003  -9.6814398420974612E-004  -1.1949365725740790E-003  -1.7699945019558072E-003
   1.3183000246996812E-009   779904.09349999996        3.4627441782504320E-003  -9.6527254208922386E-004  -1.2293289182707667E-003  -1.7656639683991671E-003
   1.7378000150003459E-009   779904.09349999996        3.6277174949645996E-003  -9.5972127746790648E-004  -1.2658431660383940E-003  -1.7537128878757358E-003
   2.2908999142146058E-009   779904.09349999996        3.8014210294932127E-003  -9.5121527556329966E-004  -1.3048294931650162E-003  -1.7327518435195088E-003
   3.0200000278313155E-009   779904.09349999996        3.9843213744461536E-003  -9.3946087872609496E-004  -1.3466676464304328E-003  -1.7011844320222735E-003
   3.9810998941902653E-009   779904.09349999996        4.1769547387957573E-003  -9.2413980746641755E-004  -1.3918048935011029E-003  -1.6571696614846587E-003
   5.2481001766579993E-009   779904.09349999996        4.3799011036753654E-003  -9.0490718139335513E-004  -1.4407576527446508E-003  -1.5985893551260233E-003
   6.9183001549788514E-009   779904.09349999996        4.5937588438391685E-003  -8.8139233412221074E-004  -1.4941123081371188E-003  -1.5230212593451142E-003
   9.1201002305751899E-009   779904.09349999996        4.8191794194281101E-003  -8.5319363279268146E-004  -1.5525422058999538E-003  -1.4276918955147266E-003
   1.2023000373062587E-008   779904.09349999996        5.0568697042763233E-003  -8.1987527664750814E-004  -1.6168172005563974E-003  -1.3094312744215131E-003
   1.5849000334355878E-008   779904.09349999996        5.3074839524924755E-003  -7.8098208177834749E-004  -1.6877821180969477E-003  -1.1646904749795794E-003
   2.0892999330612838E-008   779904.09349999996        5.5718673393130302E-003  -7.3600106406956911E-004  -1.7664347542449832E-003  -9.8936469294130802E-004
   2.7542000680114143E-008   779904.09349999996        5.8508184738457203E-003  -6.8439485039561987E-004  -1.8538687145337462E-003  -7.7887339284643531E-004
   3.6307998385609608E-008   779904.09349999996        6.1452602967619896E-003  -6.2557106139138341E-004  -1.9513351144269109E-003  -5.2799790864810348E-004
   4.7863000673942224E-008   779904.09349999996        6.4560836181044579E-003  -5.5890943622216582E-004  -2.0602028816938400E-003  -2.3095158394426107E-004
   6.3096003088958241E-008   779904.09349999996        6.7843287251889706E-003  -4.8372344463132322E-004  -2.1820296533405781E-003   1.1883267870871350E-004
   8.3175997644957533E-008   779904.09349999996        7.1310442872345448E-003  -3.9928674232214689E-004  -2.3185242898762226E-003   5.2863068412989378E-004
   1.0965000285523274E-007   779904.09349999996        7.4974419549107552E-003  -3.0479405540972948E-004  -2.4716155603528023E-003   1.0066621471196413E-003
   1.4453999597208167E-007   779904.09349999996        7.8846113756299019E-003  -1.9943164079450071E-004  -2.6433435268700123E-003   1.5617784811183810E-003
   1.9054999711443088E-007   779904.09349999996        8.2941111177206039E-003  -8.2215097791049629E-005  -2.8361263684928417E-003   2.2043536882847548E-003
   2.5118998792095226E-007   779904.09349999996        8.7271304801106453E-003   4.7781759349163622E-005  -3.0523885507136583E-003   2.9451064765453339E-003
   3.3112999631157436E-007   779904.09349999996        9.1852964833378792E-003   1.9165794947184622E-004  -3.2949375454336405E-003   3.7963842041790485E-003
   4.3651999703797628E-007   779904.09349999996        9.6702827140688896E-003   3.5057924105785787E-004  -3.5667880438268185E-003   4.7716302797198296E-003
   5.7544002629583701E-007   779904.09349999996        1.0183786042034626E-002   5.2576884627342224E-004  -3.8711330853402615E-003   5.8853230439126492E-003
   7.5857997217099182E-007   779904.09349999996        1.0727785527706146E-002   7.1859796298667789E-004  -4.2114872485399246E-003   7.1535478346049786E-003
   9.9999999747524271E-007   779904.09349999996        1.1304325424134731E-002   9.3051488511264324E-004  -4.5915422961115837E-003   8.5935546085238457E-003
   1.3182999509808724E-006   779904.09349999996        1.1915757320821285E-002   1.1631376110017300E-003  -5.0153038464486599E-003   1.0224355384707451E-002
   1.7377999483869644E-006   779904.09349999996        1.2564310804009438E-002   1.4180921716615558E-003  -5.4867547005414963E-003   1.2065544724464417E-002
   2.2909000563231530E-006   779904.09349999996        1.3252938166260719E-002   1.6973441233858466E-003  -6.0104127041995525E-003   1.4139600098133087E-002
   3.0199998946045525E-006   779904.09349999996        1.3984448276460171E-002   2.0028622820973396E-003  -6.5906420350074768E-003   1.6469372436404228E-002
   3.9810997805034276E-006   779904.09349999996        1.4762087725102901E-002   2.3368510883301497E-003  -7.2319954633712769E-003   1.9079636782407761E-002
   5.2481000238913111E-006   779904.09349999996        1.5589496120810509E-002   2.7017386164516211E-003  -7.9390853643417358E-003   2.1996853873133659E-002
   6.9183001869532745E-006   779904.09349999996        1.6470631584525108E-002   3.1001444440335035E-003  -8.7163830175995827E-003   2.5248693302273750E-002
   9.1201000032015145E-006   779904.09349999996        1.7409978434443474E-002   3.5349726676940918E-003  -9.5682237297296524E-003   2.8864486142992973E-002
   1.2022999726468697E-005   779904.09349999996        1.8412616103887558E-002   4.0094442665576935E-003  -1.0498655959963799E-002   3.2875135540962219E-002
   1.5849000192247331E-005   779904.09349999996        1.9483854994177818E-002   4.5269113034009933E-003  -1.1510812677443027E-002   3.7311043590307236E-002
   2.0892999600619078E-005   779904.09349999996        2.0630361512303352E-002   5.0913956947624683E-003  -1.2607639655470848E-002   4.2206123471260071E-002
   2.7542000680114143E-005   779904.09349999996        2.1859277039766312E-002   5.7071498595178127E-003  -1.3790637254714966E-002   4.7593336552381516E-002
   3.6307999835116789E-005   779904.09349999996        2.3179121315479279E-002   6.3790874555706978E-003  -1.5060204081237316E-002   5.3507477045059204E-002
   4.7862999053904787E-005   779904.09349999996        2.4599276483058929E-002   7.1125044487416744E-003  -1.6414519399404526E-002   5.9981610625982285E-002
   6.3095998484641314E-005   779904.09349999996        2.6131067425012589E-002   7.9135913401842117E-003  -1.7849788069725037E-002   6.7050181329250336E-002
   8.3175997133366764E-005   779904.09349999996        2.7787387371063232E-002   8.7892180308699608E-003  -1.9358973950147629E-002   7.4745342135429382E-002
   1.0964999819407240E-004   779904.09349999996        2.9583824798464775E-002   9.7474651411175728E-003  -2.0931690931320190E-002   8.3099424839019775E-002
   1.4453999756369740E-004   779904.09349999996        3.1537704169750214E-002   1.0797060094773769E-002  -2.2552059963345528E-002   9.2137373983860016E-002
   1.9054999575018883E-004   779904.09349999996        3.3671628683805466E-002   1.1949196457862854E-002  -2.4200081825256348E-002  0.10188899189233780     
   2.5119000929407775E-004   779904.09349999996        3.6009881645441055E-002   1.3215517625212669E-002  -2.5846857577562332E-002  0.11236749589443207     
   3.3112999517470598E-004   779904.09349999996        3.8583476096391678E-002   1.4610722661018372E-002  -2.7456387877464294E-002  0.12358648329973221     
   4.3652000022120774E-004   779904.09349999996        4.1429158300161362E-002   1.6151936724781990E-002  -2.8982136398553848E-002  0.13554784655570984     
   5.7544000446796417E-004   779904.09349999996        4.4590488076210022E-002   1.7859153449535370E-002  -3.0365061014890671E-002  0.14823779463768005     
   7.5857999036088586E-004   779904.09349999996        4.8120904713869095E-002   1.9756779074668884E-002  -3.1532108783721924E-002  0.16162909567356110     
   1.0000000474974513E-003   779904.09349999996        5.2084207534790039E-002   2.1873781457543373E-002  -3.2393019646406174E-002  0.17567051947116852     
   1.3183000264689326E-003   779904.09349999996        5.6558318436145782E-002   2.4245653301477432E-002  -3.2838039100170135E-002  0.19028665125370026     
   1.7377999611198902E-003   779904.09349999996        6.1634499579668045E-002   2.6914011687040329E-002  -3.2734859734773636E-002  0.20536027848720551     
   2.2909000981599092E-003   779904.09349999996        6.7426383495330811E-002   2.9931554570794106E-002  -3.1926125288009644E-002  0.22074352204799652     
   3.0199999455362558E-003   779904.09349999996        7.4065931141376495E-002   3.3360332250595093E-002  -3.0227141454815865E-002  0.23622727394104004     
   3.9810999296605587E-003   779904.09349999996        8.1710331141948700E-002   3.7276133894920349E-002  -2.7424583211541176E-002  0.25154316425323486     
   5.2481000311672688E-003   779904.09349999996        9.0543165802955627E-002   4.1770443320274353E-002  -2.3276682943105698E-002  0.26634910702705383     
   6.9182999432086945E-003   779904.09349999996       0.10077290982007980        4.6951767057180405E-002  -1.7517304047942162E-002  0.28021380305290222     
   9.1201001778244972E-003   779904.09349999996       0.11263018101453781        5.2947573363780975E-002  -9.8636830225586891E-003  0.29260659217834473     
   1.2023000046610832E-002   779904.09349999996       0.12635670602321625        5.9903465211391449E-002  -3.1902920454740524E-005  0.30288454890251160     
   1.5848999843001366E-002   779904.09349999996       0.14217519760131836        6.7974679172039032E-002   1.2230941094458103E-002  0.31028074026107788     
   2.0893000066280365E-002   779904.09349999996       0.16026118397712708        7.7320843935012817E-002   2.7115423232316971E-002  0.31391242146492004     
   2.7542000636458397E-002   779904.09349999996       0.18065558373928070        8.8072597980499268E-002   4.4676244258880615E-002  0.31278550624847412     
   3.6308001726865768E-002   779904.09349999996       0.20315900444984436       0.10028958320617676        6.4753443002700806E-002  0.30583614110946655     
   4.7862999141216278E-002   779904.09349999996       0.22714340686798096       0.11387199908494949        8.6846083402633667E-002  0.29201415181159973     
   6.3096001744270325E-002   779904.09349999996       0.25131815671920776       0.12843607366085052       0.10998141020536423       0.27043092250823975     
   8.3176001906394958E-002   779904.09349999996       0.27340865135192871       0.14311185479164124       0.13254533708095551       0.24062164127826691     
  0.10000000149011612        779904.09349999996       0.28527823090553284       0.15220177173614502       0.14612326025962830       0.21629917621612549     
  0.12500000000000000        779904.09349999996       0.29428026080131531       0.16129797697067261       0.15948879718780518       0.18271580338478088     
  0.15000000596046448        779904.09349999996       0.29527664184570312       0.16603758931159973       0.16661497950553894       0.15283073484897614     
  0.17499999701976776        779904.09349999996       0.29021441936492920       0.16722139716148376       0.16902133822441101       0.12675440311431885     
  0.20000000298023224        779904.09349999996       0.28058549761772156       0.16549758613109589       0.16781039535999298       0.10430743545293808     
  0.22499999403953552        779904.09349999996       0.26757192611694336       0.16141213476657867       0.16381810605525970        8.5189610719680786E-002
  0.25000000000000000        779904.09349999996       0.25212866067886353       0.15543507039546967       0.15769977867603302        6.9056242704391479E-002
  0.27500000596046448        779904.09349999996       0.23503561317920685       0.14797614514827728       0.14998239278793335        5.5555790662765503E-002
  0.30000001192092896        779904.09349999996       0.21693262457847595       0.13939464092254639       0.14109785854816437        4.4349364936351776E-002
  0.32499998807907104        779904.09349999996       0.19834488630294800       0.13000611960887909       0.13140511512756348        3.5120747983455658E-002
  0.34999999403953552        779904.09349999996       0.17970164120197296       0.12008745968341827       0.12120524048805237        2.7581291273236275E-002
  0.37500000000000000        779904.09349999996       0.16135098040103912       0.10988047719001770       0.11075191944837570        2.1471727639436722E-002
  0.40000000596046448        779904.09349999996       0.14357152581214905        9.9595092236995697E-002  0.10025912523269653        1.6562229022383690E-002
  0.42500001192092896        779904.09349999996       0.12658214569091797        8.9411780238151550E-002   8.9906699955463409E-002   1.2651346623897552E-002
  0.44999998807907104        779904.09349999996       0.11055003106594086        7.9483769834041595E-002   7.9844601452350616E-002   9.5642982050776482E-003
  0.47499999403953552        779904.09349999996        9.5597535371780396E-002   6.9939009845256805E-002   7.0196218788623810E-002   7.1509033441543579E-003
  0.50000000000000000        779904.09349999996        8.1808149814605713E-002   6.0881935060024261E-002   6.1061024665832520E-002   5.2833245135843754E-003
  0.52499997615814209        779904.09349999996        6.9231726229190826E-002   5.2395109087228775E-002   5.2516736090183258E-002   3.8537578657269478E-003
  0.55000001192092896        779904.09349999996        5.7889044284820557E-002   4.4540818780660629E-002   4.4621232897043228E-002   2.7721552178263664E-003
  0.57499998807907104        779904.09349999996        4.7775920480489731E-002   3.7362556904554367E-002   3.7414193153381348E-002   1.9640326499938965E-003
  0.60000002384185791        779904.09349999996        3.8866911083459854E-002   3.0886521562933922E-002   3.0918622389435768E-002   1.3684051809832454E-003
  0.62500000000000000        779904.09349999996        3.1118648126721382E-002   2.5123054161667824E-002   2.5142302736639977E-002   9.3587371520698071E-004
  0.64999997615814209        779904.09349999996        2.4472894147038460E-002   2.0068082958459854E-002   2.0079163834452629E-002   6.2687502941116691E-004
  0.67500001192092896        779904.09349999996        1.8859336152672768E-002   1.5704572200775146E-002   1.5710663050413132E-002   4.1010481072589755E-004
  0.69999998807907104        779904.09349999996        1.4198170043528080E-002   1.2003981508314610E-002   1.2007154524326324E-002   2.6111336774192750E-004
  0.72500002384185791        779904.09349999996        1.0402509942650795E-002   8.9277392253279686E-003   8.9292936027050018E-003   1.6107023111544549E-004
  0.75000000000000000        779904.09349999996        7.3806163854897022E-003   6.4287511631846428E-003   6.4294650219380856E-003   9.5692070317454636E-005
  0.77499997615814209        779904.09349999996        5.0379978492856026E-003   4.4529414735734463E-003   4.4532525353133678E-003   5.4323918448062614E-005
  0.80000001192092896        779904.09349999996        3.2793912105262280E-003   2.9408335685729980E-003   2.9409732669591904E-003   2.9162896680645645E-005
  0.82499998807907104        779904.09349999996        2.0106404554098845E-003   1.8291862215846777E-003   1.8292645690962672E-003   1.4611747246817686E-005
  0.85000002384185791        779904.09349999996        1.1404957622289658E-003   1.0526882251724601E-003   1.0527482954785228E-003   6.7487853812053800E-006
  0.87500000000000000        779904.09349999996        5.8235769392922521E-004   5.4573651868849993E-004   5.4578488925471902E-004   2.9002833343838574E-006
  0.89999997615814209        779904.09349999996        2.5600029039196670E-004   2.4432482314296067E-004   2.4434673832729459E-004   1.3012399904255290E-006
  0.92500001192092896        779904.09349999996        8.9321532868780196E-005   8.8090499048121274E-005   8.8057211542036384E-005   8.3076929513481446E-007
  0.94999998807907104        779904.09349999996        2.0206631234032102E-005   2.2609830921282992E-005   2.2482785425381735E-005   8.0899940257950220E-007
  0.97500002384185791        779904.09349999996       -1.3298109706738614E-006   2.1199780348979402E-006   1.8557831253929180E-006   8.4327774629855412E-007
   1.0000000000000000        779904.09349999996       -1.0279525668011047E-005  -6.8568201641028281E-006  -7.2981169978447724E-006   7.1242533294935129E-007
   9.9999997171806854E-010   1000000.0000000000        3.3111120574176311E-003  -9.6784380730241537E-004  -1.1975726811215281E-003  -1.7937327502295375E-003
   1.3183000246996812E-009   1000000.0000000000        3.4681709948927164E-003  -9.6487335395067930E-004  -1.2324666604399681E-003  -1.7874385230243206E-003
   1.7378000150003459E-009   1000000.0000000000        3.6334346514195204E-003  -9.5921359024941921E-004  -1.2695605400949717E-003  -1.7730981344357133E-003
   2.2908999142146058E-009   1000000.0000000000        3.8074452895671129E-003  -9.5058861188590527E-004  -1.3092152075842023E-003  -1.7492581391707063E-003
   3.0200000278313155E-009   1000000.0000000000        3.9906711317598820E-003  -9.3870400451123714E-004  -1.3518218183889985E-003  -1.7142519354820251E-003
   3.9810998941902653E-009   1000000.0000000000        4.1836490854620934E-003  -9.2324061552062631E-004  -1.3978405622765422E-003  -1.6661594854667783E-003
   5.2481001766579993E-009   1000000.0000000000        4.3869614601135254E-003  -9.0385263320058584E-004  -1.4478018274530768E-003  -1.6027737874537706E-003
   6.9183001549788514E-009   1000000.0000000000        4.6012066304683685E-003  -8.8016834342852235E-004  -1.5023073647171259E-003  -1.5215739840641618E-003
   9.1201002305751899E-009   1000000.0000000000        4.8270379193127155E-003  -8.5178494919091463E-004  -1.5620475169271231E-003  -1.4196767006069422E-003
   1.2023000373062587E-008   1000000.0000000000        5.0651645287871361E-003  -8.1826542736962438E-004  -1.6278102993965149E-003  -1.2937895953655243E-003
   1.5849000334355878E-008   1000000.0000000000        5.3162416443228722E-003  -7.7915337169542909E-004  -1.7004598630592227E-003  -1.1402319651097059E-003
   2.0892999330612838E-008   1000000.0000000000        5.5811167694628239E-003  -7.3393434286117554E-004  -1.7810154240578413E-003  -9.5474877161905169E-004
   2.7542000680114143E-008   1000000.0000000000        5.8605903759598732E-003  -6.8206951254978776E-004  -1.8705930560827255E-003  -7.3259859345853329E-004
   3.6307998385609608E-008   1000000.0000000000        6.1555872671306133E-003  -6.2296463875100017E-004  -1.9704680889844894E-003  -4.6838377602398396E-004
   4.7863000673942224E-008   1000000.0000000000        6.4670010469853878E-003  -5.5599800543859601E-004  -2.0820342469960451E-003  -1.5612675633747131E-004
   6.3096003088958241E-008   1000000.0000000000        6.7958752624690533E-003  -4.8048087046481669E-004  -2.2068764083087444E-003   2.1095066040288657E-004
   8.3175997644957533E-008   1000000.0000000000        7.1432609111070633E-003  -3.9568491047248244E-004  -2.3467298597097397E-003   6.4034934621304274E-004
   1.0965000285523274E-007   1000000.0000000000        7.5103729031980038E-003  -3.0080252327024937E-004  -2.5035527069121599E-003   1.1405363911762834E-003
   1.4453999597208167E-007   1000000.0000000000        7.8983036801218987E-003  -1.9501753558870405E-004  -2.6794117875397205E-003   1.7206155462190509E-003
   1.9054999711443088E-007   1000000.0000000000        8.3086183294653893E-003  -7.7342599979601800E-005  -2.8767574112862349E-003   2.3912549950182438E-003
   2.5118998792095226E-007   1000000.0000000000        8.7425075471401215E-003   5.3151234169490635E-005  -3.0980389565229416E-003   3.1634543556720018E-003
   3.3112999631157436E-007   1000000.0000000000        9.2016058042645454E-003   1.9756639085244387E-004  -3.3460929989814758E-003   4.0498799644410610E-003
   4.3651999703797628E-007   1000000.0000000000        9.6875904127955437E-003   3.5707230563275516E-004  -3.6239598412066698E-003   5.0643072463572025E-003
   5.7544002629583701E-007   1000000.0000000000        1.0202164761722088E-002   5.3289608331397176E-004  -3.9348551072180271E-003   6.2215500511229038E-003
   7.5857997217099182E-007   1000000.0000000000        1.0747318156063557E-002   7.2641356382519007E-004  -4.2823133990168571E-003   7.5380555354058743E-003
   9.9999999747524271E-007   1000000.0000000000        1.1325099505484104E-002   9.3907781410962343E-004  -4.6700411476194859E-003   9.0314364060759544E-003
   1.3182999509808724E-006   1000000.0000000000        1.1937871575355530E-002   1.1725125368684530E-003  -5.1020542159676552E-003   1.0721087455749512E-002
   1.7377999483869644E-006   1000000.0000000000        1.2587873265147209E-002   1.4283495256677270E-003  -5.5823340080678463E-003   1.2626959942281246E-002
   2.2909000563231530E-006   1000000.0000000000        1.3278071768581867E-002   1.7085619037970901E-003  -6.1153941787779331E-003   1.4771936461329460E-002
   3.0199998946045525E-006   1000000.0000000000        1.4011288993060589E-002   2.0151259377598763E-003  -6.7055770196020603E-003   1.7179228365421295E-002
   3.9810997805034276E-006   1000000.0000000000        1.4790788292884827E-002   2.3502549156546593E-003  -7.3574041016399860E-003   1.9873969256877899E-002
   5.2481000238913111E-006   1000000.0000000000        1.5620229765772820E-002   2.7163871563971043E-003  -8.0754384398460388E-003   2.2882975637912750E-002
   6.9183001869532745E-006   1000000.0000000000        1.6503592953085899E-002   3.1161538790911436E-003  -8.8640823960304260E-003   2.6234235614538193E-002
   9.1201000032015145E-006   1000000.0000000000        1.7445389181375504E-002   3.5524722188711166E-003  -9.7275814041495323E-003   2.9957365244626999E-002
   1.2022999726468697E-005   1000000.0000000000        1.8450731411576271E-002   4.0285787545144558E-003  -1.0669870302081108E-002   3.4083519130945206E-002
   1.5849000192247331E-005   1000000.0000000000        1.9524963572621346E-002   4.5478423126041889E-003  -1.1693929322063923E-002   3.8643244653940201E-002
   2.0892999600619078E-005   1000000.0000000000        2.0674796774983406E-002   5.1143048331141472E-003  -1.2802527286112309E-002   4.3670594692230225E-002
   2.7542000680114143E-005   1000000.0000000000        2.1907422691583633E-002   5.7322438806295395E-003  -1.3996942900121212E-002   4.9198530614376068E-002
   3.6307999835116789E-005   1000000.0000000000        2.3231418803334236E-002   6.4065991900861263E-003  -1.5277309343218803E-002   5.5261757224798203E-002
   4.7862999053904787E-005   1000000.0000000000        2.4656239897012711E-002   7.1426983922719955E-003  -1.6641488298773766E-002   6.1893086880445480E-002
   6.3095998484641314E-005   1000000.0000000000        2.6193289086222649E-002   7.9467697069048882E-003  -1.8085312098264694E-002   6.9126576185226440E-002
   8.3175997133366764E-005   1000000.0000000000        2.7855556458234787E-002   8.8257258757948875E-003  -1.9601309671998024E-002   7.6993741095066071E-002
   1.0964999819407240E-004   1000000.0000000000        2.9658740386366844E-002   9.7876973450183868E-003  -2.1178595721721649E-002   8.5526123642921448E-002
   1.4453999756369740E-004   1000000.0000000000        3.1620290130376816E-002   1.0841469280421734E-002  -2.2800710052251816E-002   9.4747439026832581E-002
   1.9054999575018883E-004   1000000.0000000000        3.3762957900762558E-002   1.1998306959867477E-002  -2.4447005242109299E-002  0.10468616336584091     
   2.5119000929407775E-004   1000000.0000000000        3.6111194640398026E-002   1.3269927352666855E-002  -2.6087854057550430E-002  0.11535352468490601     
   3.3112999517470598E-004   1000000.0000000000        3.8696195930242538E-002   1.4671122655272484E-002  -2.7686448767781258E-002  0.12676085531711578     
   4.3652000022120774E-004   1000000.0000000000        4.1554924100637436E-002   1.6219120472669601E-002  -2.9195373877882957E-002  0.13890719413757324     
   5.7544000446796417E-004   1000000.0000000000        4.4731166213750839E-002   1.7934026196599007E-002  -3.0554661527276039E-002  0.15177527070045471     
   7.5857999036088586E-004   1000000.0000000000        4.8278596252202988E-002   1.9840376451611519E-002  -3.1690284609794617E-002  0.16533373296260834     
   1.0000000474974513E-003   1000000.0000000000        5.2261263132095337E-002   2.1967276930809021E-002  -3.2511018216609955E-002  0.17952646315097809     
   1.3183000264689326E-003   1000000.0000000000        5.6757315993309021E-002   2.4350363761186600E-002  -3.2906193286180496E-002  0.19427239894866943     
   1.7377999611198902E-003   1000000.0000000000        6.1858199536800385E-002   2.7031389996409416E-002  -3.2742731273174286E-002  0.20944772660732269     
   2.2909000981599092E-003   1000000.0000000000        6.7677669227123260E-002   3.0063185840845108E-002  -3.1862705945968628E-002  0.22489731013774872     
   3.0199999455362558E-003   1000000.0000000000        7.4347637593746185E-002   3.3507879823446274E-002  -3.0081247910857201E-002  0.24040389060974121     
   3.9810999296605587E-003   1000000.0000000000        8.2025013864040375E-002   3.7441276013851166E-002  -2.7185402810573578E-002  0.25569048523902893     
   5.2481000311672688E-003   1000000.0000000000        9.0892791748046875E-002   4.1954737156629562E-002  -2.2934537380933762E-002  0.27040591835975647     
   6.9182999432086945E-003   1000000.0000000000       0.10115825384855270        4.7156464308500290E-002  -1.7064709216356277E-002  0.28411009907722473     
   9.1201001778244972E-003   1000000.0000000000       0.11305011808872223        5.3173277527093887E-002  -9.2967078089714050E-003  0.29626432061195374     
   1.2023000046610832E-002   1000000.0000000000       0.12680709362030029        6.0149684548377991E-002   6.4811791526153684E-004  0.30621924996376038     
   1.5848999843001366E-002   1000000.0000000000       0.14264744520187378        6.8239100277423859E-002   1.3015327975153923E-002  0.31320494413375854     
   2.0893000066280365E-002   1000000.0000000000       0.16074036061763763        7.7598385512828827E-002   2.7985950931906700E-002  0.31634011864662170     
   2.7542000636458397E-002   1000000.0000000000       0.18111813068389893        8.8354095816612244E-002   4.5602828264236450E-002  0.31463927030563354     
   3.6308001726865768E-002   1000000.0000000000       0.20357024669647217       0.10056011378765106        6.5692305564880371E-002  0.30705663561820984     
   4.7862999141216278E-002   1000000.0000000000       0.22745539247989655       0.11410897225141525        8.7738990783691406E-002  0.29257252812385559     
   6.3096001744270325E-002   1000000.0000000000       0.25146883726119995       0.12860746681690216       0.11075697839260101       0.27034315466880798     
   8.3176001906394958E-002   1000000.0000000000       0.27332454919815063       0.14317542314529419       0.13312374055385590       0.23996341228485107     
  0.10000000149011612        1000000.0000000000       0.28499501943588257       0.15216571092605591       0.14652584493160248       0.21533697843551636     
  0.12500000000000000        1000000.0000000000       0.29371601343154907       0.16110993921756744       0.15963698923587799       0.18150165677070618     
  0.15000000596046448        1000000.0000000000       0.29446220397949219       0.16570250689983368       0.16653145849704742       0.15152499079704285     
  0.17499999701976776        1000000.0000000000       0.28918802738189697       0.16675110161304474       0.16873562335968018       0.12545837461948395     
  0.20000000298023224        1000000.0000000000       0.27938809990882874       0.16490815579891205       0.16735400259494781       0.10308313369750977     
  0.22499999403953552        1000000.0000000000       0.26624441146850586       0.16072200238704681       0.16322225332260132        8.4072418510913849E-002
  0.25000000000000000        1000000.0000000000       0.25071012973785400       0.15466386079788208       0.15699420869350433        6.8063370883464813E-002
  0.27500000596046448        1000000.0000000000       0.23356232047080994       0.14714369177818298       0.14919476211071014        5.4692249745130539E-002
  0.30000001192092896        1000000.0000000000       0.21543736755847931       0.13852030038833618       0.14025351405143738        4.3612100183963776E-002
  0.32499998807907104        1000000.0000000000       0.19685657322406769       0.12910830974578857       0.13052691519260406        3.4501679241657257E-002
  0.34999999403953552        1000000.0000000000       0.17824521660804749       0.11918321996927261       0.12031349539756775        2.7069415897130966E-002
  0.37500000000000000        1000000.0000000000       0.15994741022586823       0.10898528993129730       0.10986444354057312        2.1054659038782120E-002
  0.40000000596046448        1000000.0000000000       0.14223785698413849        9.8722621798515320E-002   9.9391244351863861E-002   1.6227239742875099E-002
  0.42500001192092896        1000000.0000000000       0.12533175945281982        8.8573798537254333E-002   8.9071325957775116E-002   1.2386083602905273E-002
  0.44999998807907104        1000000.0000000000       0.10939275473356247        7.8690089285373688E-002   7.9052321612834930E-002   9.3572428449988365E-003
  0.47499999403953552        1000000.0000000000        9.4539992511272430E-002   6.9197490811347961E-002   6.9455392658710480E-002   6.9916383363306522E-003
  0.50000000000000000        1000000.0000000000        8.0854043364524841E-002   6.0198504477739334E-002   6.0377895832061768E-002   5.1626642234623432E-003
  0.52499997615814209        1000000.0000000000        6.8382114171981812E-002   5.1773831248283386E-002   5.1895562559366226E-002   3.7637818604707718E-003
  0.55000001192092896        1000000.0000000000        5.7142678648233414E-002   4.3983999639749527E-002   4.4064432382583618E-002   2.7061714790761471E-003
  0.57499998807907104        1000000.0000000000        4.7129567712545395E-002   3.6870874464511871E-002   3.6922495812177658E-002   1.9164941040799022E-003
  0.60000002384185791        1000000.0000000000        3.8315668702125549E-002   3.0459167435765266E-002   3.0491251498460770E-002   1.3348005013540387E-003
  0.62500000000000000        1000000.0000000000        3.0656259506940842E-002   2.4757893756031990E-002   2.4777134880423546E-002   9.1260141925886273E-004
  0.64999997615814209        1000000.0000000000        2.4092059582471848E-002   1.9761847332119942E-002   1.9772926345467567E-002   6.1111518880352378E-004
  0.67500001192092896        1000000.0000000000        1.8552003428339958E-002   1.5453037805855274E-002   1.5459131449460983E-002   3.9969285717234015E-004
  0.69999998807907104        1000000.0000000000        1.3955822214484215E-002   1.1802174150943756E-002   1.1805352754890919E-002   2.5442207697778940E-004
  0.72500002384185791        1000000.0000000000        1.0216427966952324E-002   8.7701380252838135E-003   8.7716989219188690E-003   1.5690318832639605E-004
  0.75000000000000000        1000000.0000000000        7.2421273216605186E-003   6.3094948418438435E-003   6.3102133572101593E-003   9.3190268671605736E-005
  0.77499997615814209        1000000.0000000000        4.9387030303478241E-003   4.3660323135554790E-003   4.3663471005856991E-003   5.2886149205733091E-005
  0.80000001192092896        1000000.0000000000        3.2113711349666119E-003   2.8803395107388496E-003   2.8804808389395475E-003   2.8379794457578100E-005
  0.82499998807907104        1000000.0000000000        1.9666342996060848E-003   1.7894302727654576E-003   1.7895086202770472E-003   1.4212753740139306E-005
  0.85000002384185791        1000000.0000000000        1.1140562128275633E-003   1.0284287855029106E-003   1.0284876916557550E-003   6.5607373471721075E-006
  0.87500000000000000        1000000.0000000000        5.6797446450218558E-004   5.3232972277328372E-004   5.3237588144838810E-004   2.8161844056739938E-006
  0.89999997615814209        1000000.0000000000        2.4919086718000472E-004   2.3786368547007442E-004   2.3788279213476926E-004   1.2575916343848803E-006
  0.92500001192092896        1000000.0000000000        8.6683736299164593E-005   8.5514329839497805E-005   8.5478292021434754E-005   7.9189095458787051E-007
  0.94999998807907104        1000000.0000000000        1.9424378479016013E-005   2.1772144464193843E-005   2.1643352738465182E-005   7.5684602052206174E-007
  0.97500002384185791        1000000.0000000000       -1.5420509953401051E-006   1.7970083945328952E-006   1.5334711633840925E-006   7.7144557053543394E-007
   1.0000000000000000        1000000.0000000000       -1.0328258213121444E-005  -7.0567598413617816E-006  -7.4931890594598372E-006   6.2326671468326822E-007


==> anc/PolNNLOL <==
 ***** POL NNLO Larin scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870020925228175E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730930295314838E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308184589537255E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566709236006147E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185919989895211E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963007585074180E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8224396519362926E-003  -9.7666948568075895E-004  -1.1582199949771166E-003  -3.4183907700935379E-005
   1.3183000246996812E-009   5.1288357549999999        2.9538439121097326E-003  -9.8205206450074911E-004  -1.1833312455564737E-003  -3.4905264328699559E-005
   1.7378000150003459E-009   5.1288357549999999        3.0919788405299187E-003  -9.8559434991329908E-004  -1.2087030336260796E-003  -3.5627046599984169E-005
   2.2908999142146058E-009   5.1288357549999999        3.2372833229601383E-003  -9.8709308076649904E-004  -1.2343653943389654E-003  -3.6346151318866760E-005
   3.0200000278313155E-009   5.1288357549999999        3.3901322167366743E-003  -9.8632567096501589E-004  -1.2603392824530602E-003  -3.7058023735880852E-005
   3.9810998941902653E-009   5.1288357549999999        3.5509557928889990E-003  -9.8305253777652979E-004  -1.2866602046415210E-003  -3.7757057725684717E-005
   5.2481001766579993E-009   5.1288357549999999        3.7202204111963511E-003  -9.7701384220272303E-004  -1.3133751926943660E-003  -3.8436181057477370E-005
   6.9183001549788514E-009   5.1288357549999999        3.8984045386314392E-003  -9.6792983822524548E-004  -1.3405404752120376E-003  -3.9086451579350978E-005
   9.1201002305751899E-009   5.1288357549999999        4.0860292501747608E-003  -9.5549726393073797E-004  -1.3682281132787466E-003  -3.9696802559774369E-005
   1.2023000373062587E-008   5.1288357549999999        4.2836582288146019E-003  -9.3938753707334399E-004  -1.3965276302769780E-003  -4.0253577026305720E-005
   1.5849000334355878E-008   5.1288357549999999        4.4918092899024487E-003  -9.1925356537103653E-004  -1.4255361165851355E-003  -4.0739818359725177E-005
   2.0892999330612838E-008   5.1288357549999999        4.7111543826758862E-003  -8.9470995590090752E-004  -1.4553890796378255E-003  -4.1135252104140818E-005
   2.7542000680114143E-008   5.1288357549999999        4.9423226155340672E-003  -8.6534931324422359E-004  -1.4862355310469866E-003  -4.1415110899833962E-005
   3.6307998385609608E-008   5.1288357549999999        5.1860422827303410E-003  -8.3072495181113482E-004  -1.5182608040049672E-003  -4.1549741581548005E-005
   4.7863000673942224E-008   5.1288357549999999        5.4430076852440834E-003  -7.9036661190912127E-004  -1.5516732819378376E-003  -4.1503673855913803E-005
   6.3096003088958241E-008   5.1288357549999999        5.7140318676829338E-003  -7.4375700205564499E-004  -1.5867281472310424E-003  -4.1234870877815410E-005
   8.3175997644957533E-008   5.1288357549999999        5.9999255463480949E-003  -6.9034780608490109E-004  -1.6237169038504362E-003  -4.0693794289836660E-005
   1.0965000285523274E-007   5.1288357549999999        6.3016247004270554E-003  -6.2953447923064232E-004  -1.6629897290840745E-003  -3.9822254620958120E-005
   1.4453999597208167E-007   5.1288357549999999        6.6199535503983498E-003  -5.6070205755531788E-004  -1.7049302114173770E-003  -3.8553072954528034E-005
   1.9054999711443088E-007   5.1288357549999999        6.9561083801090717E-003  -4.8311916179955006E-004  -1.7500265967100859E-003  -3.6807250580750406E-005
   2.5118998792095226E-007   5.1288357549999999        7.3109655641019344E-003  -3.9608840597793460E-004  -1.7987875035032630E-003  -3.4495915315346792E-005
   3.3112999631157436E-007   5.1288357549999999        7.6857418753206730E-003  -2.9879456269554794E-004  -1.8518391298130155E-003  -3.1516217859461904E-005
   4.3651999703797628E-007   5.1288357549999999        8.0816680565476418E-003  -1.9037477613892406E-004  -1.9098913762718439E-003  -2.7751870220527053E-005
   5.7544002629583701E-007   5.1288357549999999        8.4999650716781616E-003  -6.9926412834320217E-005  -1.9737447146326303E-003  -2.3073043848853558E-005
   7.5857997217099182E-007   5.1288357549999999        8.9420508593320847E-003   6.3553583458997309E-005  -2.0443322136998177E-003  -1.7333704818156548E-005
   9.9999999747524271E-007   5.1288357549999999        9.4093522056937218E-003   2.1111857495270669E-004  -2.1227048709988594E-003  -1.0373251825512853E-005
   1.3182999509808724E-006   5.1288357549999999        9.9034979939460754E-003   3.7393439561128616E-004  -2.2100785281509161E-003  -2.0138058971497230E-006
   1.7377999483869644E-006   5.1288357549999999        1.0425955057144165E-002   5.5316340876743197E-004  -2.3077845107764006E-003   7.9332976383739151E-006
   2.2909000563231530E-006   5.1288357549999999        1.0978702455759048E-002   7.5019354699179530E-004  -2.4174111895263195E-003   1.9678933313116431E-005
   3.0199998946045525E-006   5.1288357549999999        1.1563508771359921E-002   9.6639763796702027E-004  -2.5406896602362394E-003   3.3441880077589303E-005
   3.9810997805034276E-006   5.1288357549999999        1.2182389385998249E-002   1.2032914673909545E-003  -2.6796003803610802E-003   4.9456019041826949E-005
   5.2481000238913111E-006   5.1288357549999999        1.2837541289627552E-002   1.4625177718698978E-003  -2.8363859746605158E-003   6.7968328949064016E-005
   6.9183001869532745E-006   5.1288357549999999        1.3531252741813660E-002   1.7458157381042838E-003  -3.0135575216263533E-003   8.9235414634458721E-005
   9.1201000032015145E-006   5.1288357549999999        1.4266037382185459E-002   2.0550747867673635E-003  -3.2139513641595840E-003   1.1352684668963775E-004
   1.2022999726468697E-005   5.1288357549999999        1.5044644474983215E-002   2.3923444095999002E-003  -3.4407649654895067E-003   1.4112739881966263E-004
   1.5849000192247331E-005   5.1288357549999999        1.5869721770286560E-002   2.7596855070441961E-003  -3.6974814720451832E-003   1.7232845129910856E-004
   2.0892999600619078E-005   5.1288357549999999        1.6744641587138176E-002   3.1595313921570778E-003  -3.9881458505988121E-003   2.0746685913763940E-004
   2.7542000680114143E-005   5.1288357549999999        1.7672732472419739E-002   3.5943519324064255E-003  -4.3171644210815430E-003   2.4691302678547800E-004
   3.6307999835116789E-005   5.1288357549999999        1.8657900393009186E-002   4.0669250302016735E-003  -4.6895272098481655E-003   2.9112139600329101E-004
   4.7862999053904787E-005   5.1288357549999999        1.9704144448041916E-002   4.5801037922501564E-003  -5.1106521859765053E-003   3.4065177896991372E-004
   6.3095998484641314E-005   5.1288357549999999        2.0816242322325706E-002   5.1371329464018345E-003  -5.5866483598947525E-003   3.9626384386792779E-004
   8.3175997133366764E-005   5.1288357549999999        2.1999374032020569E-002   5.7414402253925800E-003  -6.1241504736244678E-003   4.5899397809989750E-004
   1.0964999819407240E-004   5.1288357549999999        2.3259781301021576E-002   6.3969474285840988E-003  -6.7305620759725571E-003   5.3032638970762491E-004
   1.4453999756369740E-004   5.1288357549999999        2.4603974074125290E-002   7.1076089516282082E-003  -7.4135661125183105E-003   6.1234232271090150E-004
   1.9054999575018883E-004   5.1288357549999999        2.6041047647595406E-002   7.8785726800560951E-003  -8.1821000203490257E-003   7.0813240017741919E-004
   2.5119000929407775E-004   5.1288357549999999        2.7580102905631065E-002   8.7147271260619164E-003  -9.0447319671511650E-003   8.2201632903888822E-004
   3.3112999517470598E-004   5.1288357549999999        2.9233593493700027E-002   9.6223726868629456E-003  -1.0010939091444016E-002   9.6028391271829605E-004
   4.3652000022120774E-004   5.1288357549999999        3.1016629189252853E-002   1.0608707554638386E-002  -1.1090051382780075E-002   1.1318812612444162E-003
   5.7544000446796417E-004   5.1288357549999999        3.2947834581136703E-002   1.1682078242301941E-002  -1.2290601618587971E-002   1.3494420563802123E-003
   7.5857999036088586E-004   5.1288357549999999        3.5051621496677399E-002   1.2852968648076057E-002  -1.3620070181787014E-002   1.6308319754898548E-003
   1.0000000474974513E-003   5.1288357549999999        3.7359189242124557E-002   1.4134192839264870E-002  -1.5083091333508492E-002   2.0010347943753004E-003
   1.3183000264689326E-003   5.1288357549999999        3.9911959320306778E-002   1.5542364679276943E-002  -1.6680158674716949E-002   2.4949931539595127E-003
   1.7377999611198902E-003   5.1288357549999999        4.2763169854879379E-002   1.7098221927881241E-002  -1.8403701484203339E-002   3.1608997378498316E-003
   2.2909000981599092E-003   5.1288357549999999        4.5986097306013107E-002   1.8830504268407822E-002  -2.0236287266016006E-002   4.0659317746758461E-003
   3.0199999455362558E-003   5.1288357549999999        4.9676474183797836E-002   2.0776558667421341E-002  -2.2142549976706505E-002   5.3020697087049484E-003
   3.9810999296605587E-003   5.1288357549999999        5.3963277488946915E-002   2.2987462580204010E-002  -2.4062640964984894E-002   6.9955354556441307E-003
   5.2481000311672688E-003   5.1288357549999999        5.9019435197114944E-002   2.5533160194754601E-002  -2.5900779291987419E-002   9.3184541910886765E-003
   6.9182999432086945E-003   5.1288357549999999        6.5075106918811798E-002   2.8509343042969704E-002  -2.7509685605764389E-002   1.2503311969339848E-002
   9.1201001778244972E-003   5.1288357549999999        7.2435870766639709E-002   3.2047640532255173E-002  -2.8670525178313255E-002   1.6861155629158020E-002
   1.2023000046610832E-002   5.1288357549999999        8.1503041088581085E-002   3.6328423768281937E-002  -2.9066372662782669E-002   2.2801434621214867E-002
   1.5848999843001366E-002   5.1288357549999999        9.2789687216281891E-002   4.1594419628381729E-002  -2.8250159695744514E-002   3.0846033245325089E-002
   2.0893000066280365E-002   5.1288357549999999       0.10694723576307297        4.8173639923334122E-002  -2.5608265772461891E-002   4.1642300784587860E-002
   2.7542000636458397E-002   5.1288357549999999       0.12475711852312088        5.6492663919925690E-002  -2.0326340571045876E-002   5.5933237075805664E-002
   3.6308001726865768E-002   5.1288357549999999       0.14710649847984314        6.7091800272464752E-002  -1.1368912644684315E-002   7.4479475617408752E-002
   4.7862999141216278E-002   5.1288357549999999       0.17487299442291260        8.0609165132045746E-002   2.4923514574766159E-003   9.7850024700164795E-002
   6.3096001744270325E-002   5.1288357549999999       0.20870302617549896        9.7725339233875275E-002   2.2566687315702438E-002  0.12604151666164398     
   8.3176001906394958E-002   5.1288357549999999       0.24854463338851929       0.11899150162935257        4.9947805702686310E-002  0.15780502557754517     
  0.10000000149011612        5.1288357549999999       0.27778822183609009       0.13554702699184418        7.2473473846912384E-002  0.17939475178718567     
  0.12500000000000000        5.1288357549999999       0.31439536809921265       0.15779435634613037       0.10388454049825668       0.20312884449958801     
  0.15000000596046448        5.1288357549999999       0.34309861063957214       0.17701941728591919       0.13187719881534576       0.21758034825325012     
  0.17499999701976776        5.1288357549999999       0.36433318257331848       0.19308607280254364       0.15590552985668182       0.22386378049850464     
  0.20000000298023224        5.1288357549999999       0.37862294912338257       0.20594759285449982       0.17576199769973755       0.22325004637241364     
  0.22499999403953552        5.1288357549999999       0.38654690980911255       0.21562933921813965       0.19144432246685028       0.21703642606735229     
  0.25000000000000000        5.1288357549999999       0.38871517777442932       0.22221463918685913       0.20308014750480652       0.20646968483924866     
  0.27500000596046448        5.1288357549999999       0.38575148582458496       0.22583334147930145       0.21088108420372009       0.19270069897174835     
  0.30000001192092896        5.1288357549999999       0.37828013300895691       0.22665283083915710       0.21511311829090118       0.17675876617431641     
  0.32499998807907104        5.1288357549999999       0.36691632866859436       0.22487030923366547       0.21607668697834015       0.15953928232192993     
  0.34999999403953552        5.1288357549999999       0.35225877165794373       0.22070652246475220       0.21409298479557037       0.14180012047290802     
  0.37500000000000000        5.1288357549999999       0.33488386869430542       0.21440021693706512       0.20949415862560272       0.12416429072618484     
  0.40000000596046448        5.1288357549999999       0.31534144282341003       0.20620331168174744       0.20261627435684204       0.10712672024965286     
  0.42500001192092896        5.1288357549999999       0.29415130615234375       0.19637651741504669       0.19379402697086334        9.1063924133777618E-002
  0.44999998807907104        5.1288357549999999       0.27180042862892151       0.18518555164337158       0.18335673213005066        7.6245427131652832E-002
  0.47499999403953552        5.1288357549999999       0.24874112010002136       0.17289736866950989       0.17162515223026276        6.2846228480339050E-002
  0.50000000000000000        5.1288357549999999       0.22538934648036957       0.15977701544761658       0.15890893340110779        5.0959784537553787E-002
  0.52499997615814209        5.1288357549999999       0.20212358236312866       0.14608435332775116       0.14550441503524780        4.0610935539007187E-002
  0.55000001192092896        5.1288357549999999       0.17928402125835419       0.13207128643989563       0.13169272243976593        3.1768571585416794E-002
  0.57499998807907104        5.1288357549999999       0.15717209875583649       0.11797886341810226       0.11773801594972610        2.4357622489333153E-002
  0.60000002384185791        5.1288357549999999       0.13605007529258728       0.10403472185134888       0.10388581454753876        1.8270295113325119E-002
  0.62500000000000000        5.1288357549999999       0.11614109575748444        9.0450517833232880E-002   9.0361364185810089E-002   1.3376307673752308E-002
  0.64999997615814209        5.1288357549999999        9.7629159688949585E-002   7.7419556677341461E-002   7.7368095517158508E-002   9.5320362597703934E-003
  0.67500001192092896        5.1288357549999999        8.0659486353397369E-002   6.5114483237266541E-002   6.5085992217063904E-002   6.5885037183761597E-003
  0.69999998807907104        5.1288357549999999        6.5338879823684692E-002   5.3685095161199570E-002   5.3670063614845276E-002   4.3981210328638554E-003
  0.72500002384185791        5.1288357549999999        5.1736310124397278E-002   4.3256256729364395E-002   4.3248765170574188E-002   2.8201942332088947E-003
  0.75000000000000000        5.1288357549999999        3.9883647114038467E-002   3.3925976604223251E-002   3.3922486007213593E-002   1.7251842655241489E-003
  0.77499997615814209        5.1288357549999999        2.9776487499475479E-002   2.5763576850295067E-002   2.5762077420949936E-002   9.9776324350386858E-004
  0.80000001192092896        5.1288357549999999        2.1375142037868500E-002   1.8808007240295410E-002   1.8807437270879745E-002   5.3873244905844331E-004
  0.82499998807907104        5.1288357549999999        1.4605735428631306E-002   1.3066319748759270E-002   1.3066155835986137E-002   2.6590051129460335E-004
  0.85000002384185791        5.1288357549999999        9.3614105135202408E-003   8.5122399032115936E-003   8.5122594609856606E-003   1.1404407996451482E-004
  0.87500000000000000        5.1288357549999999        5.5036190897226334E-003   5.0848834216594696E-003   5.0850110128521919E-003   3.4102264180546626E-005
  0.89999997615814209        5.1288357549999999        2.8634616173803806E-003   2.6875515468418598E-003   2.6877755299210548E-003  -8.2277492765570059E-006
  0.92500001192092896        5.1288357549999999        1.2430604547262192E-003   1.1865861015394330E-003   1.1869120644405484E-003  -3.4314645745325834E-005
  0.94999998807907104        5.1288357549999999        4.1691857040859759E-004   4.1024025995284319E-004   4.1066305129788816E-004  -5.4660264140693471E-005
  0.97500002384185791        5.1288357549999999        1.3324248720891774E-004   1.4750388800166547E-004   1.4799118798691779E-004  -7.1054942964110523E-005
   1.0000000000000000        5.1288357549999999        1.1522931890795007E-004   1.4684656343888491E-004   1.4732666022609919E-004  -7.8717348515056074E-005
   9.9999997171806854E-010   6.5762390499999999        2.8172356542199850E-003  -9.7069819457828999E-004  -1.1483118869364262E-003  -6.8044588260818273E-005
   1.3183000246996812E-009   6.5762390499999999        2.9484650585800409E-003  -9.7585329785943031E-004  -1.1732034618034959E-003  -6.9429908762685955E-005
   1.7378000150003459E-009   6.5762390499999999        3.0864200089126825E-003  -9.7915926016867161E-004  -1.1983606964349747E-003  -7.0804533606860787E-005
   2.2908999142146058E-009   6.5762390499999999        3.2315386924892664E-003  -9.8041212186217308E-004  -1.2238159542903304E-003  -7.2160051786340773E-005
   3.0200000278313155E-009   6.5762390499999999        3.3841959666460752E-003  -9.7938906401395798E-004  -1.2495933333411813E-003  -7.3484872700646520E-005
   3.9810998941902653E-009   6.5762390499999999        3.5448223352432251E-003  -9.7584986360743642E-004  -1.2757319491356611E-003  -7.4764895543921739E-005
   5.2481001766579993E-009   6.5762390499999999        3.7138839252293110E-003  -9.6953468164429069E-004  -1.3022831408306956E-003  -7.5982738053426147E-005
   6.9183001549788514E-009   6.5762390499999999        3.8918587379157543E-003  -9.6016284078359604E-004  -1.3293083757162094E-003  -7.7116812462918460E-005
   9.1201002305751899E-009   6.5762390499999999        4.0792678482830524E-003  -9.4743078807368875E-004  -1.3568858848884702E-003  -7.8140845289453864E-005
   1.2023000373062587E-008   6.5762390499999999        4.2766756378114223E-003  -9.3100941739976406E-004  -1.3851129915565252E-003  -7.9022895079106092E-005
   1.5849000334355878E-008   6.5762390499999999        4.4845980592072010E-003  -9.1055117081850767E-004  -1.4140954008325934E-003  -7.9724057286512107E-005
   2.0892999330612838E-008   6.5762390499999999        4.7037089243531227E-003  -8.8567001512274146E-004  -1.4439793303608894E-003  -8.0198136856779456E-005
   2.7542000680114143E-008   6.5762390499999999        4.9346364103257656E-003  -8.5595797281712294E-004  -1.4749261317774653E-003  -8.0389647337142378E-005
   3.6307998385609608E-008   6.5762390499999999        5.1781083457171917E-003  -8.2096771802753210E-004  -1.5071356901898980E-003  -8.0232777690980583E-005
   4.7863000673942224E-008   6.5762390499999999        5.4348194971680641E-003  -7.8022835077717900E-004  -1.5408332692459226E-003  -7.9649886174593121E-005
   6.3096003088958241E-008   6.5762390499999999        5.7055829092860222E-003  -7.3322182288393378E-004  -1.5762937255203724E-003  -7.8549812315031886E-005
   8.3175997644957533E-008   6.5762390499999999        5.9912092983722687E-003  -6.7939917789772153E-004  -1.6138316132128239E-003  -7.6826363510917872E-005
   1.0965000285523274E-007   6.5762390499999999        6.2926346436142921E-003  -6.1815505614504218E-004  -1.6538231866434216E-003  -7.4355921242386103E-005
   1.4453999597208167E-007   6.5762390499999999        6.6106826998293400E-003  -5.4887367878109217E-004  -1.6966819530352950E-003  -7.0997542934492230E-005
   1.9054999711443088E-007   6.5762390499999999        6.9465511478483677E-003  -4.7082256060093641E-004  -1.7429311992600560E-003  -6.6586377215571702E-005
   2.5118998792095226E-007   6.5762390499999999        7.3011163622140884E-003  -3.8330370443873107E-004  -1.7931177280843258E-003  -6.0939677496207878E-005
   3.3112999631157436E-007   6.5762390499999999        7.6755951158702374E-003  -2.8550068964250386E-004  -1.8479120917618275E-003  -5.3847226809011772E-005
   4.3651999703797628E-007   6.5762390499999999        8.0712195485830307E-003  -1.7654949624557048E-004  -1.9080741330981255E-003  -4.5073684304952621E-005
   5.7544002629583701E-007   6.5762390499999999        8.4892101585865021E-003  -5.5546399380546063E-005  -1.9744585733860731E-003  -3.4359036362729967E-005
   7.5857997217099182E-007   6.5762390499999999        8.9309867471456528E-003   7.8513112384825945E-005  -2.0480607636272907E-003  -2.1413108697743155E-005
   9.9999999747524271E-007   6.5762390499999999        9.3979798257350922E-003   2.2668382734991610E-004  -2.1299989894032478E-003  -5.9199919633101672E-006
   1.3182999509808724E-006   6.5762390499999999        9.8918173462152481E-003   3.9013338391669095E-004  -2.2215638309717178E-003   1.2467410670069512E-005
   1.7377999483869644E-006   6.5762390499999999        1.0413969866931438E-002   5.7002576068043709E-004  -2.3241660092025995E-003   3.4112646972062066E-005
   2.2909000563231530E-006   6.5762390499999999        1.0966419242322445E-002   7.6775148045271635E-004  -2.4394830688834190E-003   5.9420279285404831E-005
   3.0199998946045525E-006   6.5762390499999999        1.1550941504538059E-002   9.8468584474176168E-004  -2.5693385396152735E-003   8.8804343249648809E-005
   3.9810997805034276E-006   6.5762390499999999        1.2169556692242622E-002   1.2223476078361273E-003  -2.7158125303685665E-003   1.2270385923329741E-004
   5.2481000238913111E-006   6.5762390499999999        1.2824470177292824E-002   1.4823833480477333E-003  -2.8812533710151911E-003   1.6157810750883073E-004
   6.9183001869532745E-006   6.5762390499999999        1.3517980463802814E-002   1.7665367340669036E-003  -3.0682815704494715E-003   2.0589891937561333E-004
   9.1201000032015145E-006   6.5762390499999999        1.4252615161240101E-002   2.0767028909176588E-003  -3.2798475585877895E-003   2.5615707272663713E-004
   1.2022999726468697E-005   6.5762390499999999        1.5031142160296440E-002   2.4149382952600718E-003  -3.5192661453038454E-003   3.1286547891795635E-004
   1.5849000192247331E-005   6.5762390499999999        1.5856232494115829E-002   2.7833124622702599E-003  -3.7901340983808041E-003   3.7653921754099429E-004
   2.0892999600619078E-005   6.5762390499999999        1.6731290146708488E-002   3.1842703465372324E-003  -4.0966179221868515E-003   4.4777084258385003E-004
   2.7542000680114143E-005   6.5762390499999999        1.7659684643149376E-002   3.6202955525368452E-003  -4.4432375580072403E-003   5.2719807717949152E-004
   3.6307999835116789E-005   6.5762390499999999        1.8645368516445160E-002   4.0941848419606686E-003  -4.8350961878895760E-003   6.1559345340356231E-004
   4.7862999053904787E-005   6.5762390499999999        1.9692413508892059E-002   4.6088150702416897E-003  -5.2777132950723171E-003   7.1388698415830731E-004
   6.3095998484641314E-005   6.5762390499999999        2.0805681124329567E-002   5.1674614660441875E-003  -5.7772952131927013E-003   8.2332303281873465E-004
   8.3175997133366764E-005   6.5762390499999999        2.1990465000271797E-002   5.7735922746360302E-003  -6.3405530527234077E-003   9.4556319527328014E-004
   1.0964999819407240E-004   6.5762390499999999        2.3253148421645164E-002   6.4311809837818146E-003  -6.9749541580677032E-003   1.0829489910975099E-003
   1.4453999756369740E-004   6.5762390499999999        2.4600429460406303E-002   7.1442495100200176E-003  -7.6881977729499340E-003   1.2386841699481010E-003
   1.9054999575018883E-004   6.5762390499999999        2.6041638106107712E-002   7.9180356115102768E-003  -8.4892241284251213E-003   1.4174666721373796E-003
   2.5119000929407775E-004   6.5762390499999999        2.7586186304688454E-002   8.7575418874621391E-003  -9.3865012750029564E-003   1.6256790840998292E-003
   3.3112999517470598E-004   6.5762390499999999        2.9246911406517029E-002   9.6692210063338280E-003  -1.0389336384832859E-002   1.8724518595263362E-003
   4.3652000022120774E-004   6.5762390499999999        3.1039424240589142E-002   1.0660467669367790E-002  -1.1506740935146809E-002   2.1704607643187046E-003
   5.7544000446796417E-004   6.5762390499999999        3.2982975244522095E-002   1.1739881709218025E-002  -1.2746712192893028E-002   2.5371562223881483E-003
   7.5857999036088586E-004   6.5762390499999999        3.5102777183055878E-002   1.2918282300233841E-002  -1.4115907251834869E-002   2.9966018628329039E-003
   1.0000000474974513E-003   6.5762390499999999        3.7431020289659500E-002   1.4208911918103695E-002  -1.5617694705724716E-002   3.5815171431750059E-003
   1.3183000264689326E-003   6.5762390499999999        4.0010370314121246E-002   1.5628937631845474E-002  -1.7250705510377884E-002   4.3363897129893303E-003
   1.7377999611198902E-003   6.5762390499999999        4.2895574122667313E-002   1.7199801281094551E-002  -1.9004654139280319E-002   5.3206784650683403E-003
   2.2909000981599092E-003   6.5762390499999999        4.6161752194166183E-002   1.8951147794723511E-002  -2.0858289673924446E-002   6.6148792393505573E-003
   3.0199999455362558E-003   6.5762390499999999        4.9906790256500244E-002   2.0921435207128525E-002  -2.2770944982767105E-002   8.3256093785166740E-003
   3.9810999296605587E-003   6.5762390499999999        5.4262135177850723E-002   2.3163119331002235E-002  -2.4675615131855011E-002   1.0594579391181469E-002
   5.2481000311672688E-003   6.5762390499999999        5.9403359889984131E-002   2.5747787207365036E-002  -2.6467140763998032E-002   1.3608859851956367E-002
   6.9182999432086945E-003   6.5762390499999999        6.5563209354877472E-002   2.8773004189133644E-002  -2.7986368164420128E-002   1.7612915486097336E-002
   9.1201001778244972E-003   6.5762390499999999        7.3049254715442657E-002   3.2372392714023590E-002  -2.9000114649534225E-002   2.2923223674297333E-002
   1.2023000046610832E-002   6.5762390499999999        8.2263328135013580E-002   3.6728166043758392E-002  -2.9175223782658577E-002   2.9942553490400314E-002
   1.5848999843001366E-002   6.5762390499999999        9.3715891242027283E-002   4.2084135115146637E-002  -2.8048299252986908E-002   3.9165407419204712E-002
   2.0893000066280365E-002   6.5762390499999999       0.10805024951696396        4.8767708241939545E-002  -2.4992410093545914E-002   5.1181193441152573E-002
   2.7542000636458397E-002   6.5762390499999999       0.12603019177913666        5.7201296091079712E-002  -1.9189072772860527E-002   6.6629402339458466E-002
   3.6308001726865768E-002   6.5762390499999999       0.14851024746894836        6.7914620041847229E-002  -9.6169095486402512E-003   8.6106903851032257E-002
   4.7862999141216278E-002   6.5762390499999999       0.17631307244300842        8.1524230539798737E-002   4.9067479558289051E-003  0.10994581878185272     
   6.3096001744270325E-002   6.5762390499999999       0.20999982953071594        9.8671950399875641E-002   2.5598635897040367E-002  0.13783453404903412     
   8.3176001906394958E-002   6.5762390499999999       0.24939765036106110       0.11984530091285706        5.3399082273244858E-002  0.16817963123321533     
  0.10000000149011612        6.5762390499999999       0.27810427546501160       0.13622440397739410        7.5989753007888794E-002  0.18805773556232452     
  0.12500000000000000        6.5762390499999999       0.31372523307800293       0.15807695686817169       0.10712746530771255       0.20884603261947632     
  0.15000000596046448        6.5762390499999999       0.34130752086639404       0.17678700387477875       0.13452781736850739       0.22026711702346802     
  0.17499999701976776        6.5762390499999999       0.36136588454246521       0.19225637614727020       0.15775732696056366       0.22371627390384674     
  0.20000000298023224        6.5762390499999999       0.37448549270629883       0.20447161793708801       0.17669638991355896       0.22062662243843079     
  0.22499999403953552        6.5762390499999999       0.38129264116287231       0.21348716318607330       0.19141057133674622       0.21237818896770477     
  0.25000000000000000        6.5762390499999999       0.38243332505226135       0.21941138803958893       0.20207935571670532       0.20024609565734863     
  0.27500000596046448        6.5762390499999999       0.37855771183967590       0.22239567339420319       0.20895333588123322       0.18537239730358124     
  0.30000001192092896        6.5762390499999999       0.37030872702598572       0.22262541949748993       0.21232724189758301       0.16875301301479340     
  0.32499998807907104        6.5762390499999999       0.35831347107887268       0.22031271457672119       0.21252208948135376       0.15123444795608521     
  0.34999999403953552        6.5762390499999999       0.34317696094512939       0.21569006145000458       0.20987303555011749       0.13351719081401825     
  0.37500000000000000        6.5762390499999999       0.32547712326049805       0.20900513231754303       0.20472092926502228       0.11616352200508118     
  0.40000000596046448        6.5762390499999999       0.30576130747795105       0.20051603019237518       0.19740620255470276        9.9608100950717926E-002
  0.42500001192092896        6.5762390499999999       0.28454336524009705       0.19048714637756348       0.18826439976692200        8.4170415997505188E-002
  0.44999998807907104        6.5762390499999999       0.26230156421661377       0.17918539047241211       0.17762282490730286        7.0068113505840302E-002
  0.47499999403953552        6.5762390499999999       0.23947712779045105       0.16687682271003723       0.16579782962799072        5.7430770248174667E-002
  0.50000000000000000        6.5762390499999999       0.21647307276725769       0.15382342040538788       0.15309269726276398        4.6313501894474030E-002
  0.52499997615814209        6.5762390499999999       0.19365352392196655       0.14028023183345795       0.13979573547840118        3.6710187792778015E-002
  0.55000001192092896        6.5762390499999999       0.17134323716163635       0.12649253010749817       0.12617871165275574        2.8565991669893265E-002
  0.57499998807907104        6.5762390499999999       0.14982748031616211       0.11269333958625793       0.11249525845050812        2.1789005026221275E-002
  0.60000002384185791        6.5762390499999999       0.12935203313827515        9.9100954830646515E-002   9.8979465663433075E-002   1.6260862350463867E-002
  0.62500000000000000        6.5762390499999999       0.11012342572212219        8.5916623473167419E-002   8.5844486951828003E-002   1.1846239678561687E-002
  0.64999997615814209        6.5762390499999999        9.2309363186359406E-002   7.3322378098964691E-002   7.3281094431877136E-002   8.4011591970920563E-003
  0.67500001192092896        6.5762390499999999        7.6039209961891174E-002   6.1479017138481140E-002   6.1456363648176193E-002   5.7800696231424809E-003
  0.69999998807907104        6.5762390499999999        6.1404734849929810E-002   5.0524108111858368E-002   5.0512272864580154E-002   3.8416828028857708E-003
  0.72500002384185791        6.5762390499999999        4.8460919409990311E-002   4.0570236742496490E-002   4.0564402937889099E-002   2.4535965640097857E-003
  0.75000000000000000        6.5762390499999999        3.7226922810077667E-002   3.1703330576419830E-002   3.1700648367404938E-002   1.4957269886508584E-003
  0.77499997615814209        6.5762390499999999        2.7687191963195801E-002   2.3981140926480293E-002   2.3980015888810158E-002   8.6262577679008245E-004
  0.80000001192092896        6.5762390499999999        1.9792664796113968E-002   1.7431911081075668E-002   1.7431503161787987E-002   4.6476427814923227E-004
  0.82499998807907104        6.5762390499999999        1.3462147675454617E-002   1.2053175829350948E-002   1.2053083628416061E-002   2.2889886167831719E-004
  0.85000002384185791        6.5762390499999999        8.5837636142969131E-003   7.8107491135597229E-003   7.8108077868819237E-003   9.7648080554790795E-005
  0.87500000000000000        6.5762390499999999        5.0165406428277493E-003   4.6378732658922672E-003   4.6380339190363884E-003   2.8431353712221608E-005
  0.89999997615814209        6.5762390499999999        2.5920907501131296E-003   2.4345358833670616E-003   2.4347971193492413E-003  -8.0710897236713208E-006
  0.92500001192092896        6.5762390499999999        1.1164025636389852E-003   1.0669619077816606E-003   1.0673303622752428E-003  -2.9773847927572206E-005
  0.94999998807907104        6.5762390499999999        3.7179331411607563E-004   3.6732826265506446E-004   3.6779307993128896E-004  -4.5203621994005516E-005
  0.97500002384185791        6.5762390499999999        1.1916959192603827E-004   1.3384241901803762E-004   1.3435844448395073E-004  -5.5549364333273843E-005
   1.0000000000000000        6.5762390499999999        1.0126151028089225E-004   1.3185021816752851E-004   1.3232469791546464E-004  -5.6666736782062799E-005
   9.9999997171806854E-010   8.4321124930000000        2.8133455198258162E-003  -9.6534640761092305E-004  -1.1395923793315887E-003  -1.0155917698284611E-004
   1.3183000246996812E-009   8.4321124930000000        2.9444585088640451E-003  -9.7028526943176985E-004  -1.1643079342320561E-003  -1.0354266851209104E-004
   1.7378000150003459E-009   8.4321124930000000        3.0822947155684233E-003  -9.7336556063964963E-004  -1.1892982292920351E-003  -1.0549187572905794E-004
   2.2908999142146058E-009   8.4321124930000000        3.2272918615490198E-003  -9.7438285592943430E-004  -1.2145985383540392E-003  -1.0739089339040220E-004
   3.0200000278313155E-009   8.4321124930000000        3.3798255026340485E-003  -9.7311387071385980E-004  -1.2402369175106287E-003  -1.0921863577095792E-004
   3.9810998941902653E-009   8.4321124930000000        3.5403254441916943E-003  -9.6931803273037076E-004  -1.2662565568462014E-003  -1.1094976798631251E-004
   5.2481001766579993E-009   8.4321124930000000        3.7092582788318396E-003  -9.6273474628105760E-004  -1.2927139177918434E-003  -1.1255343270022422E-004
   6.9183001549788514E-009   8.4321124930000000        3.8871022406965494E-003  -9.5308292657136917E-004  -1.3196768704801798E-003  -1.1399195500416681E-004
   9.1201002305751899E-009   8.4321124930000000        4.0743784047663212E-003  -9.4005838036537170E-004  -1.3472309801727533E-003  -1.1521999840624630E-004
   1.2023000373062587E-008   8.4321124930000000        4.2716506868600845E-003  -9.2333136126399040E-004  -1.3754818355664611E-003  -1.1618308053584769E-004
   1.5849000334355878E-008   8.4321124930000000        4.4794362038373947E-003  -9.0255378745496273E-004  -1.4045453863218427E-003  -1.1681583418976516E-004
   2.0892999330612838E-008   8.4321124930000000        4.6984078362584114E-003  -8.7733875261619687E-004  -1.4345794916152954E-003  -1.1704112694133073E-004
   2.7542000680114143E-008   8.4321124930000000        4.9291946925222874E-003  -8.4727763896808028E-004  -1.4657590072602034E-003  -1.1676750727929175E-004
   3.6307998385609608E-008   8.4321124930000000        5.1725246012210846E-003  -8.1192230572924018E-004  -1.4982997672632337E-003  -1.1588741472223774E-004
   4.7863000673942224E-008   8.4321124930000000        5.4290927946567535E-003  -7.7080103801563382E-004  -1.5324449632316828E-003  -1.1427537538111210E-004
   6.3096003088958241E-008   8.4321124930000000        5.6997123174369335E-003  -7.2339503094553947E-004  -1.5684905229136348E-003  -1.1178517888765782E-004
   8.3175997644957533E-008   8.4321124930000000        5.9851948171854019E-003  -6.6915416391566396E-004  -1.6067746328189969E-003  -1.0824819764820859E-004
   1.0965000285523274E-007   8.4321124930000000        6.2864753417670727E-003  -6.0747220413759351E-004  -1.6477006720378995E-003  -1.0346958879381418E-004
   1.4453999597208167E-007   8.4321124930000000        6.6043799743056297E-003  -5.3773244144394994E-004  -1.6917125321924686E-003  -9.7229647508356720E-005
   1.9054999711443088E-007   8.4321124930000000        6.9401063956320286E-003  -4.5920102274976671E-004  -1.7393687739968300E-003  -8.9272398327011615E-005
   2.5118998792095226E-007   8.4321124930000000        7.2945309802889824E-003  -3.7117890315130353E-004  -1.7912542680278420E-003  -7.9317775089293718E-005
   3.3112999631157436E-007   8.4321124930000000        7.6688723638653755E-003  -2.7284826501272619E-004  -1.8480831058695912E-003  -6.7045119067188352E-005
   4.3651999703797628E-007   8.4321124930000000        8.0643631517887115E-003  -1.6334360407199711E-004  -1.9106630934402347E-003  -5.2098435844527557E-005
   5.7544002629583701E-007   8.4321124930000000        8.4822271019220352E-003  -4.1759725718293339E-005  -1.9799021538347006E-003  -3.4087821404682472E-005
   7.5857997217099182E-007   8.4321124930000000        8.9238844811916351E-003   9.2909671366214752E-005  -2.0568533800542355E-003  -1.2580784641613718E-005
   9.9999999747524271E-007   8.4321124930000000        9.3907667323946953E-003   2.4172125267796218E-004  -2.1426987368613482E-003   1.2889710887975525E-005
   1.3182999509808724E-006   8.4321124930000000        9.8845064640045166E-003   4.0584488306194544E-004  -2.2387984208762646E-003   4.2833929910557345E-005
   1.7377999483869644E-006   8.4321124930000000        1.0406577959656715E-002   5.8644678210839629E-004  -2.3466353304684162E-003   7.7781216532457620E-005
   2.2909000563231530E-006   8.4321124930000000        1.0958967730402946E-002   7.8492047032341361E-004  -2.4679685011506081E-003   1.1831994197564200E-004
   3.0199998946045525E-006   8.4321124930000000        1.1543455533683300E-002   1.0026441887021065E-003  -2.6047052815556526E-003   1.6504694940522313E-004
   3.9810997805034276E-006   8.4321124930000000        1.2162070721387863E-002   1.2411406496539712E-003  -2.7590144891291857E-003   2.1859339904040098E-004
   5.2481000238913111E-006   8.4321124930000000        1.2817027047276497E-002   1.5020610298961401E-003  -2.9333385173231363E-003   2.7961836894974113E-004
   6.9183001869532745E-006   8.4321124930000000        1.3510636053979397E-002   1.7871538875624537E-003  -3.1303942669183016E-003   3.4879817394539714E-004
   9.1201000032015145E-006   8.4321124930000000        1.4245440252125263E-002   2.0983212161809206E-003  -3.3532334491610527E-003   4.2683837818913162E-004
   1.2022999726468697E-005   8.4321124930000000        1.5024226158857346E-002   2.4376276414841413E-003  -3.6052744835615158E-003   5.1448063459247351E-004
   1.5849000192247331E-005   8.4321124930000000        1.5849692746996880E-002   2.8071517590433359E-003  -3.8902142550796270E-003   6.1247416306287050E-004
   2.0892999600619078E-005   8.4321124930000000        1.6725271940231323E-002   3.2093515619635582E-003  -4.2123273015022278E-003   7.2169356280937791E-004
   2.7542000680114143E-005   8.4321124930000000        1.7654379829764366E-002   3.6467262543737888E-003  -4.5762350782752037E-003   8.4308878285810351E-004
   3.6307999835116789E-005   8.4321124930000000        1.8641021102666855E-002   4.1220919229090214E-003  -4.9871443770825863E-003   9.7782083321362734E-004
   4.7862999053904787E-005   8.4321124930000000        1.9689332693815231E-002   4.6383510343730450E-003  -5.4506678134202957E-003   1.1272899573668838E-003
   6.3095998484641314E-005   8.4321124930000000        2.0804269239306450E-002   5.1988107152283192E-003  -5.9731011278927326E-003   1.2933609541505575E-003
   8.3175997133366764E-005   8.4321124930000000        2.1991234272718430E-002   5.8069811202585697E-003  -6.5612285397946835E-003   1.4784958912059665E-003
   1.0964999819407240E-004   8.4321124930000000        2.3256760090589523E-002   6.4668892882764339E-003  -7.2225765325129032E-003   1.6861115582287312E-003
   1.4453999756369740E-004   8.4321124930000000        2.4607725441455841E-002   7.1826260536909103E-003  -7.9648569226264954E-003   1.9207906443625689E-003
   1.9054999575018883E-004   8.4321124930000000        2.6053706184029579E-002   7.9595195129513741E-003  -8.7970038875937462E-003   2.1891365759074688E-003
   2.5119000929407775E-004   8.4321124930000000        2.7604406699538231E-002   8.8026886805891991E-003  -9.7273727878928185E-003   2.4999100714921951E-003
   3.3112999517470598E-004   8.4321124930000000        2.9273055493831635E-002   9.7187357023358345E-003  -1.0765074752271175E-002   2.8654048219323158E-003
   4.3652000022120774E-004   8.4321124930000000        3.1075751408934593E-002   1.0715251788496971E-002  -1.1918761767446995E-002   3.3023208379745483E-003
   5.7544000446796417E-004   8.4321124930000000        3.3032361418008804E-002   1.1801090091466904E-002  -1.3195836916565895E-002   3.8331407122313976E-003
   7.5857999036088586E-004   8.4321124930000000        3.5168871283531189E-002   1.2987395748496056E-002  -1.4602041803300381E-002   4.4882060028612614E-003
   1.0000000474974513E-003   8.4321124930000000        3.7518437951803207E-002   1.4287830330431461E-002  -1.6139367595314980E-002   5.3078257478773594E-003
   1.3183000264689326E-003   8.4321124930000000        4.0124930441379547E-002   1.5720104798674583E-002  -1.7804436385631561E-002   6.3455663621425629E-003
   1.7377999611198902E-003   8.4321124930000000        4.3044533580541611E-002   1.7306337133049965E-002  -1.9584087654948235E-002   7.6712188310921192E-003
   2.2909000981599092E-003   8.4321124930000000        4.6354137361049652E-002   1.9077040255069733E-002  -2.1453106775879860E-002   9.3770856037735939E-003
   3.0199999455362558E-003   8.4321124930000000        5.0153665244579315E-002   2.1071745082736015E-002  -2.3365408182144165E-002   1.1582138948142529E-002
   3.9810999296605587E-003   8.4321124930000000        5.4576862603425980E-002   2.3344205692410469E-002  -2.5246839970350266E-002   1.4440395869314671E-002
   5.2481000311672688E-003   8.4321124930000000        5.9801753610372543E-002   2.5967555120587349E-002  -2.6983054354786873E-002   1.8149660900235176E-002
   6.9182999432086945E-003   8.4321124930000000        6.6063389182090759E-002   2.9041098430752754E-002  -2.8403546661138535E-002   2.2961080074310303E-002
   9.1201001778244972E-003   8.4321124930000000        7.3671035468578339E-002   3.2700266689062119E-002  -2.9261766001582146E-002   2.9190273955464363E-002
   1.2023000046610832E-002   8.4321124930000000        8.3026655018329620E-002   3.7128876894712448E-002  -2.9209924861788750E-002   3.7226375192403793E-002
   1.5848999843001366E-002   8.4321124930000000        9.4637744128704071E-002   4.2571548372507095E-002  -2.7770649641752243E-002   4.7529663890600204E-002
   2.0893000066280365E-002   8.4321124930000000       0.10913921147584915        4.9354765564203262E-002  -2.4306802079081535E-002   6.0626167804002762E-002
   2.7542000636458397E-002   8.4321124930000000       0.12727725505828857        5.7896479964256287E-002  -1.7999408766627312E-002   7.7050112187862396E-002
   3.6308001726865768E-002   8.4321124930000000       0.14987452328205109        6.8715721368789673E-002  -7.8447218984365463E-003   9.7239911556243896E-002
   4.7862999141216278E-002   8.4321124930000000       0.17770068347454071        8.2407839596271515E-002   7.2921705432236195E-003  0.12130787968635559     
   6.3096001744270325E-002   8.4321124930000000       0.21123591065406799        9.9577210843563080E-002   2.8536992147564888E-002  0.14866836369037628     
   8.3176001906394958E-002   8.4321124930000000       0.25019407272338867       0.12065085023641586        5.6684743613004684E-002  0.17743869125843048     
  0.10000000149011612        8.4321124930000000       0.27837923169136047       0.13685342669487000        7.9296536743640900E-002  0.19557556509971619     
  0.12500000000000000        8.4321124930000000       0.31305429339408875       0.15832051634788513       0.11012500524520874       0.21350108087062836     
  0.15000000596046448        8.4321124930000000       0.33957239985466003       0.17653529345989227       0.13692924380302429       0.22207753360271454     
  0.17499999701976776        8.4321124930000000       0.35852324962615967       0.19143624603748322       0.15938264131546021       0.22293585538864136     
  0.20000000298023224        8.4321124930000000       0.37054917216300964       0.20304158329963684       0.17744733393192291       0.21763673424720764     
  0.22499999403953552        8.4321124930000000       0.37631991505622864       0.21143302321434021       0.19125097990036011       0.20761725306510925     
  0.25000000000000000        8.4321124930000000       0.37651395797729492       0.21674232184886932       0.20101970434188843       0.19416277110576630     
  0.27500000596046448        8.4321124930000000       0.37180498242378235       0.21914058923721313       0.20703868567943573       0.17839476466178894     
  0.30000001192092896        8.4321124930000000       0.36285200715065002       0.21882966160774231       0.20962774753570557       0.16126896440982819     
  0.32499998807907104        8.4321124930000000       0.35029205679893494       0.21603488922119141       0.20912548899650574       0.14358033239841461     
  0.34999999403953552        8.4321124930000000       0.33473479747772217       0.21099914610385895       0.20587864518165588       0.12597237527370453     
  0.37500000000000000        8.4321124930000000       0.31675851345062256       0.20397773385047913       0.20023493468761444       0.10894927382469177     
  0.40000000596046448        8.4321124930000000       0.29690709710121155       0.19523383677005768       0.19253773987293243        9.2889696359634399E-002
  0.42500001192092896        8.4321124930000000       0.27568799257278442       0.18503455817699432       0.18312251567840576        7.8061327338218689E-002
  0.44999998807907104        8.4321124930000000       0.25357049703598022       0.17364732921123505       0.17231385409832001        6.4635731279850006E-002
  0.47499999403953552        8.4321124930000000       0.23098485171794891       0.16133666038513184       0.16042338311672211        5.2702896296977997E-002
  0.50000000000000000        8.4321124930000000       0.20832148194313049       0.14836116135120392       0.14774785935878754        4.2285259813070297E-002
  0.52499997615814209        8.4321124930000000       0.18593068420886993       0.13497082889080048       0.13456772267818451        3.3350925892591476E-002
  0.55000001192092896        8.4321124930000000       0.16412259638309479       0.12140437960624695       0.12114564329385757        2.5825919583439827E-002
  0.57499998807907104        8.4321124930000000       0.14316730201244354       0.10788701474666595       0.10772523283958435        1.9605323672294617E-002
  0.60000002384185791        8.4321124930000000       0.12329519540071487        9.4628050923347473E-002   9.4529815018177032E-002   1.4563249424099922E-002
  0.62500000000000000        8.4321124930000000       0.10469750314950943        8.1818908452987671E-002   8.1761188805103302E-002   1.0561573319137096E-002
  0.64999997615814209        8.4321124930000000        8.7526924908161163E-002   6.9631099700927734E-002   6.9598436355590820E-002   7.4574323371052742E-003
  0.67500001192092896        8.4321124930000000        7.1898445487022400E-002   5.8214426040649414E-002   5.8196723461151123E-002   5.1094586960971355E-003
  0.69999998807907104        8.4321124930000000        5.7890281081199646E-002   4.7695275396108627E-002   4.7686159610748291E-002   3.3828031737357378E-003
  0.72500002384185791        8.4321124930000000        4.5544911175966263E-002   3.8175072520971298E-002   3.8170654326677322E-002   2.1529733203351498E-003
  0.75000000000000000        8.4321124930000000        3.4870278090238571E-002   2.9728882014751434E-002   2.9726896435022354E-002   1.3085579266771674E-003
  0.77499997615814209        8.4321124930000000        2.5841103866696358E-002   2.2404182702302933E-002   2.2403378039598465E-002   7.5292354449629784E-004
  0.80000001192092896        8.4321124930000000        1.8400330096483231E-002   1.6219805926084518E-002   1.6219539567828178E-002   4.0498239104636014E-004
  0.82499998807907104        8.4321124930000000        1.2460671365261078E-002   1.1165080592036247E-002   1.1165050789713860E-002   1.9915260781999677E-004
  0.85000002384185791        8.4321124930000000        7.9063177108764648E-003   7.1991500444710255E-003   7.1992422454059124E-003   8.4646402683574706E-005
  0.87500000000000000        8.4321124930000000        4.5947497710585594E-003   4.2505147866904736E-003   4.2507005855441093E-003   2.4230335839092731E-005
  0.89999997615814209        8.4321124930000000        2.3586982861161232E-003   2.2167938295751810E-003   2.2170799784362316E-003  -7.3918085945479106E-006
  0.92500001192092896        8.4321124930000000        1.0082848602905869E-003   9.6476008184254169E-004   9.6515269251540303E-004  -2.5426292268093675E-005
  0.94999998807907104        8.4321124930000000        3.3344476833008230E-004   3.3075545798055828E-004   3.3123767934739590E-004  -3.6933004594175145E-005
  0.97500002384185791        8.4321124930000000        1.0693169315345585E-004   1.2179155601188540E-004   1.2230683933012187E-004  -4.2758507333928719E-005
   1.0000000000000000        8.4321124930000000        8.9046225184574723E-005   1.1851220187963918E-004   1.1895143688889220E-004  -3.9399263187078759E-005
   9.9999997171806854E-010   10.811730010000000        2.8105338569730520E-003  -9.6051709260791540E-004  -1.1318936012685299E-003  -1.3470057456288487E-004
   1.3183000246996812E-009   10.811730010000000        2.9415783938020468E-003  -9.6524949185550213E-004  -1.1564738815650344E-003  -1.3720917922910303E-004
   1.7378000150003459E-009   10.811730010000000        3.0793456826359034E-003  -9.6811365801841021E-004  -1.1813419405370951E-003  -1.3964674144517630E-004
   2.2908999142146058E-009   10.811730010000000        3.2242741435766220E-003  -9.6890470013022423E-004  -1.2065365444868803E-003  -1.4198773715179414E-004
   3.0200000278313155E-009   10.811730010000000        3.3767390996217728E-003  -9.6739875152707100E-004  -1.2320898240432143E-003  -1.4419923536479473E-004
   3.9810998941902653E-009   10.811730010000000        3.5371708218008280E-003  -9.6335471607744694E-004  -1.2580500915646553E-003  -1.4624198956880718E-004
   5.2481001766579993E-009   10.811730010000000        3.7060356698930264E-003  -9.5651135779917240E-004  -1.2844799784943461E-003  -1.4806870603933930E-004
   6.9183001549788514E-009   10.811730010000000        3.8838125765323639E-003  -9.4658695161342621E-004  -1.3114538742229342E-003  -1.4962238492444158E-004
   9.1201002305751899E-009   10.811730010000000        4.0710228495299816E-003  -9.3327672220766544E-004  -1.3390656094998121E-003  -1.5083505422808230E-004
   1.2023000373062587E-008   10.811730010000000        4.2682299390435219E-003  -9.1625010827556252E-004  -1.3674303190782666E-003  -1.5162581985350698E-004
   1.5849000334355878E-008   10.811730010000000        4.4759525917470455E-003  -8.9515838772058487E-004  -1.3966747792437673E-003  -1.5189878467936069E-004
   2.0892999330612838E-008   10.811730010000000        4.6948632225394249E-003  -8.6961378110572696E-004  -1.4269695384427905E-003  -1.5154143329709768E-004
   2.7542000680114143E-008   10.811730010000000        4.9255914054811001E-003  -8.3920685574412346E-004  -1.4585038879886270E-003  -1.5042172162793577E-004
   3.6307998385609608E-008   10.811730010000000        5.1688654348254204E-003  -8.0348853953182697E-004  -1.4915104256942868E-003  -1.4838553033769131E-004
   4.7863000673942224E-008   10.811730010000000        5.4253810085356236E-003  -7.6198630267754197E-004  -1.5262512024492025E-003  -1.4525472943205386E-004
   6.3096003088958241E-008   10.811730010000000        5.6959516368806362E-003  -7.1418005973100662E-004  -1.5630437992513180E-003  -1.4082319103181362E-004
   8.3175997644957533E-008   10.811730010000000        5.9813898988068104E-003  -6.5951893338933587E-004  -1.6022507334128022E-003  -1.3485513045452535E-004
   1.0965000285523274E-007   10.811730010000000        6.2826322391629219E-003  -5.9739517746493220E-004  -1.6443029744550586E-003  -1.2707986752502620E-004
   1.4453999597208167E-007   10.811730010000000        6.6005042754113674E-003  -5.2719120867550373E-004  -1.6896749148145318E-003  -1.1719512986019254E-004
   1.9054999711443088E-007   10.811730010000000        6.9362055510282516E-003  -4.4817145681008697E-004  -1.7389599233865738E-003  -1.0484988888492808E-004
   2.5118998792095226E-007   10.811730010000000        7.2906133718788624E-003  -3.5963571281172335E-004  -1.7927803564816713E-003  -8.9664499682839960E-005
   3.3112999631157436E-007   10.811730010000000        7.6649482361972332E-003  -2.6076455833390355E-004  -1.8518927972763777E-003  -7.1205875428859144E-005
   4.3651999703797628E-007   10.811730010000000        8.0604432150721550E-003  -1.5069068467710167E-004  -1.9171515014022589E-003  -4.8996746045304462E-005
   5.7544002629583701E-007   10.811730010000000        8.4783248603343964E-003  -2.8507176466519013E-005  -1.9895145669579506E-003  -2.2518208425026387E-005
   7.5857997217099182E-007   10.811730010000000        8.9200157672166824E-003   1.0679438128136098E-004  -2.0700905006378889E-003   8.8024826254695654E-006
   9.9999999747524271E-007   10.811730010000000        9.3869501724839211E-003   2.5627284776419401E-004  -2.1601207554340363E-003   4.5579712605103850E-005
   1.3182999509808724E-006   10.811730010000000        9.8807644098997116E-003   4.2110076174139977E-004  -2.2610297892242670E-003   8.8481938291806728E-005
   1.7377999483869644E-006   10.811730010000000        1.0402935557067394E-002   6.0244684573262930E-004  -2.3743675556033850E-003   1.3819729792885482E-004
   2.2909000563231530E-006   10.811730010000000        1.0955456644296646E-002   8.0170814180746675E-004  -2.5019675958901644E-003   1.9549115677364171E-004
   3.0199998946045525E-006   10.811730010000000        1.1540114879608154E-002   1.0202664416283369E-003  -2.6458131615072489E-003   2.6113507919944823E-004
   3.9810997805034276E-006   10.811730010000000        1.2158946134150028E-002   1.2596487067639828E-003  -2.8081536293029785E-003   3.3594522392377257E-004
   5.2481000238913111E-006   10.811730010000000        1.2814175337553024E-002   1.5215112362056971E-003  -2.9915163759142160E-003   4.2077514808624983E-004
   6.9183001869532745E-006   10.811730010000000        1.3508126139640808E-002   1.8076086416840553E-003  -3.1987056136131287E-003   5.1650364184752107E-004
   9.1201000032015145E-006   10.811730010000000        1.4243358746170998E-002   2.1198499016463757E-003  -3.4328631591051817E-003   6.2405463540926576E-004
   1.2022999726468697E-005   10.811730010000000        1.5022680163383484E-002   2.4603088386356831E-003  -3.6975024268031120E-003   7.4441049946472049E-004
   1.5849000192247331E-005   10.811730010000000        1.5848815441131592E-002   2.8310741763561964E-003  -3.9964099414646626E-003   8.7857682956382632E-004
   2.0892999600619078E-005   10.811730010000000        1.6725230962038040E-002   3.2346176449209452E-003  -4.3339598923921585E-003   1.0277479887008667E-003
   2.7542000680114143E-005   10.811730010000000        1.7655383795499802E-002   3.6734547466039658E-003  -4.7148671001195908E-003   1.1932419147342443E-003
   3.6307999835116789E-005   10.811730010000000        1.8643336370587349E-002   4.1504227556288242E-003  -5.1444354467093945E-003   1.3766861520707607E-003
   4.7862999053904787E-005   10.811730010000000        1.9693296402692795E-002   4.6684499830007553E-003  -5.6283636949956417E-003   1.5800546389073133E-003
   6.3095998484641314E-005   10.811730010000000        2.0810306072235107E-002   5.2308770827949047E-003  -6.1730332672595978E-003   1.8059654394164681E-003
   8.3175997133366764E-005   10.811730010000000        2.1999882534146309E-002   5.8412570506334305E-003  -6.7852968350052834E-003   2.0578443072736263E-003
   1.0964999819407240E-004   10.811730010000000        2.3268703371286392E-002   6.5036718733608723E-003  -7.4727335013449192E-003   2.3403768427670002E-003
   1.4453999756369740E-004   10.811730010000000        2.4623835459351540E-002   7.2222817689180374E-003  -8.2430606707930565E-003   2.6597429532557726E-003
   1.9054999575018883E-004   10.811730010000000        2.6075089350342751E-002   8.0025075003504753E-003  -9.1051915660500526E-003   3.0246933456510305E-003
   2.5119000929407775E-004   10.811730010000000        2.7632469311356544E-002   8.8495807722210884E-003  -1.0067347437143326E-002   3.4466052893549204E-003
   3.3112999517470598E-004   10.811730010000000        2.9309585690498352E-002   9.7702573984861374E-003  -1.1138410307466984E-002   3.9411620236933231E-003
   4.3652000022120774E-004   10.811730010000000        3.1123014166951180E-002   1.0772321373224258E-002  -1.2326625175774097E-002   4.5292633585631847E-003
   5.7544000446796417E-004   10.811730010000000        3.3093225210905075E-002   1.1864875443279743E-002  -1.3638727366924286E-002   5.2385018207132816E-003
   7.5857999036088586E-004   10.811730010000000        3.5246964544057846E-002   1.3059385120868683E-002  -1.5079455450177193E-002   6.1054285615682602E-003
   1.0000000474974513E-003   10.811730010000000        3.7618320435285568E-002   1.4369923621416092E-002  -1.6649303957819939E-002   7.1776476688683033E-003
   1.3183000264689326E-003   10.811730010000000        4.0252320468425751E-002   1.5814727172255516E-002  -1.8342763185501099E-002   8.5171973332762718E-003
   1.7377999611198902E-003   10.811730010000000        4.3206539005041122E-002   1.7416570335626602E-002  -2.0143663510680199E-002   1.0203171521425247E-002
   2.2909000981599092E-003   10.811730010000000        4.6559546142816544E-002   1.9206805154681206E-002  -2.2022698074579239E-002   1.2338130734860897E-002
   3.0199999455362558E-003   10.811730010000000        5.0413195043802261E-002   2.1225981414318085E-002  -2.3928320035338402E-002   1.5051195397973061E-002
   3.9810999296605587E-003   10.811730010000000        5.4903391748666763E-002   2.3529093712568283E-002  -2.5779278948903084E-002   1.8505731597542763E-002
   5.2481000311672688E-003   10.811730010000000        6.0210410505533218E-002   2.6190724223852158E-002  -2.7452299371361732E-002   2.2906495258212090E-002
   6.9182999432086945E-003   10.811730010000000        6.6571377217769623E-002   2.9311789199709892E-002  -2.8766071423888206E-002   2.8506712988018990E-002
   9.1201001778244972E-003   10.811730010000000        7.4296958744525909E-002   3.3029366284608841E-002  -2.9461652040481567E-002   3.5615865141153336E-002
   1.2023000046610832E-002   10.811730010000000        8.3788923919200897E-002   3.7528667598962784E-002  -2.9178148135542870E-002   4.4603843241930008E-002
   1.5848999843001366E-002   10.811730010000000        9.5551483333110809E-002   4.3054863810539246E-002  -2.7426347136497498E-002   5.5891543626785278E-002
   2.0893000066280365E-002   10.811730010000000       0.11021096259355545        4.9933236092329025E-002  -2.3561643436551094E-002   6.9938063621520996E-002
   2.7542000636458397E-002   10.811730010000000       0.12849605083465576        5.8577053248882294E-002  -1.6767684370279312E-002   8.7172552943229675E-002
   3.6308001726865768E-002   10.811730010000000       0.15119820833206177        6.9494597613811493E-002  -6.0611898079514503E-003  0.10788168013095856     
   4.7862999141216278E-002   10.811730010000000       0.17903606593608856        8.3260387182235718E-002   9.6436031162738800E-003  0.13197514414787292     
   6.3096001744270325E-002   10.811730010000000       0.21241271495819092       0.10044262558221817        3.1383346766233444E-002  0.15862491726875305     
   8.3176001906394958E-002   10.811730010000000       0.25093576312065125       0.12141072005033493        5.9815492480993271E-002  0.18570785224437714     
  0.10000000149011612        10.811730010000000       0.27861404418945312       0.13743713498115540        8.2411251962184906E-002  0.20209768414497375     
  0.12500000000000000        10.811730010000000       0.31238034367561340       0.15852783620357513       0.11290194094181061       0.21725858747959137     
  0.15000000596046448        10.811730010000000       0.33788591623306274       0.17626576125621796       0.13910999894142151       0.22317110002040863     
  0.17499999701976776        10.811730010000000       0.35579121112823486       0.19062471389770508       0.16081021726131439       0.22166202962398529     
  0.20000000298023224        10.811730010000000       0.36679181456565857       0.20165307819843292       0.17804087698459625       0.21438989043235779     
  0.22499999403953552        10.811730010000000       0.37159755825996399       0.20945821702480316       0.19098645448684692       0.20282763242721558     
  0.25000000000000000        10.811730010000000       0.37091636657714844       0.21419371664524078       0.19991515576839447       0.18825642764568329     
  0.27500000596046448        10.811730010000000       0.36544293165206909       0.21604886651039124       0.20514293015003204       0.17176827788352966     
  0.30000001192092896        10.811730010000000       0.35585018992424011       0.21524040400981903       0.20701150596141815       0.15427418053150177     
  0.32499998807907104        10.811730010000000       0.34278333187103271       0.21200561523437500       0.20587454736232758       0.13651630282402039     
  0.34999999403953552        10.811730010000000       0.32685533165931702       0.20659652352333069       0.20208840072154999       0.11908242106437683     
  0.37500000000000000        10.811730010000000       0.30864369869232178       0.19927494227886200       0.19600604474544525       0.10242166370153427     
  0.40000000596046448        10.811730010000000       0.28868830204010010       0.19030821323394775       0.18797276914119720        8.6860865354537964E-002
  0.42500001192092896        10.811730010000000       0.26748973131179810       0.17996533215045929       0.17832307517528534        7.2620816528797150E-002
  0.44999998807907104        10.811730010000000       0.24550819396972656       0.16851365566253662       0.16737838089466095        5.9832122176885605E-002
  0.47499999403953552        10.811730010000000       0.22316309809684753       0.15621569752693176       0.15544527769088745        4.8550289124250412E-002
  0.50000000000000000        10.811730010000000       0.20083260536193848       0.14332644641399384       0.14281404018402100        3.8769870996475220E-002
  0.52499997615814209        10.811730010000000       0.17885382473468781       0.13009069859981537       0.12975732982158661        3.0437527224421501E-002
  0.55000001192092896        10.811730010000000       0.15752294659614563       0.11674072593450546       0.11652906239032745        2.3463862016797066E-002
  0.57499998807907104        10.811730010000000       0.13709577918052673       0.10349410027265549       0.10336327552795410        1.7734000459313393E-002
  0.60000002384185791        10.811730010000000       0.11778836697340012        9.0551584959030151E-002   9.0473130345344543E-002   1.3116887770593166E-002
  0.62500000000000000        10.811730010000000        9.9777735769748688E-002   7.8095272183418274E-002   7.8049808740615845E-002   9.4732735306024551E-003
  0.64999997615814209        10.811730010000000        8.3202809095382690E-002   6.6286846995353699E-002   6.6261507570743561E-002   6.6624307073652744E-003
  0.67500001192092896        10.811730010000000        6.8165458738803864E-002   5.5265918374061584E-002   5.5252425372600555E-002   4.5476276427507401E-003
  0.69999998807907104        10.811730010000000        5.4731618613004684E-002   4.5148581266403198E-002   4.5141775161027908E-002   3.0004025902599096E-003
  0.72500002384185791        10.811730010000000        4.2932562530040741E-002   3.6026101559400558E-002   3.6022890359163284E-002   1.9037238089367747E-003
  0.75000000000000000        10.811730010000000        3.2766290009021759E-002   2.7963746339082718E-002   2.7962354943156242E-002   1.1541042476892471E-003
  0.77499997615814209        10.811730010000000        2.4199021980166435E-002   2.0999815315008163E-002   2.0999288186430931E-002   6.6277751466259360E-004
  0.80000001192092896        10.811730010000000        1.7166826874017715E-002   1.5144854784011841E-002   1.5144710429012775E-002   3.5604502772912383E-004
  0.82499998807907104        10.811730010000000        1.1577363125979900E-002   1.0381074622273445E-002   1.0381098836660385E-002   1.7491800826974213E-004
  0.85000002384185791        10.811730010000000        7.3117651045322418E-003   6.6619804129004478E-003   6.6620996221899986E-003   7.4189134465996176E-005
  0.87500000000000000        10.811730010000000        4.2266533710062504E-003   3.9122500456869602E-003   3.9124549366533756E-003   2.1072777599329129E-005
  0.89999997615814209        10.811730010000000        2.1563307382166386E-003   2.0278829615563154E-003   2.0281849429011345E-003  -6.4470423239981756E-006
  0.92500001192092896        10.811730010000000        9.1519969282671809E-004   8.7669189088046551E-004   8.7709550280123949E-004  -2.1428808395285159E-005
  0.94999998807907104        10.811730010000000        3.0056494870223105E-004   2.9930617893114686E-004   2.9978880775161088E-004  -2.9829543564119376E-005
  0.97500002384185791        10.811730010000000        9.6222320280503482E-005   1.1110301420558244E-004   1.1159849236719310E-004  -3.2316442229785025E-005
   1.0000000000000000        10.811730010000000        7.8327117080334574E-005   1.0662221029633656E-004   1.0700906568672508E-004  -2.5989667847170494E-005
   9.9999997171806854E-010   13.862896859999999        2.8086150996387005E-003  -9.5613271696493030E-004  -1.1250824900344014E-003  -1.6743947344366461E-004
   1.3183000246996812E-009   13.862896859999999        2.9396305326372385E-003  -9.6066738478839397E-004  -1.1495660291984677E-003  -1.7039377416949719E-004
   1.7378000150003459E-009   13.862896859999999        3.0773703474551439E-003  -9.6332409884780645E-004  -1.1743539944291115E-003  -1.7322669737040997E-004
   2.2908999142146058E-009   13.862896859999999        3.2222734298557043E-003  -9.6389726968482137E-004  -1.1994892265647650E-003  -1.7590093193575740E-004
   3.0200000278313155E-009   13.862896859999999        3.3747151028364897E-003  -9.6216250676661730E-004  -1.2250086292624474E-003  -1.7836944607552141E-004
   3.9810998941902653E-009   13.862896859999999        3.5351258702576160E-003  -9.5787801546975970E-004  -1.2509661028161645E-003  -1.8057656416203827E-004
   5.2481001766579993E-009   13.862896859999999        3.7039732560515404E-003  -9.5078203594312072E-004  -1.2774307979270816E-003  -1.8245576939079911E-004
   6.9183001549788514E-009   13.862896859999999        3.8817354943603277E-003  -9.4059214461594820E-004  -1.3044846709817648E-003  -1.8392771016806364E-004
   9.1201002305751899E-009   13.862896859999999        4.0689343586564064E-003  -9.2700275126844645E-004  -1.3322304002940655E-003  -1.8489846843294799E-004
   1.2023000373062587E-008   13.862896859999999        4.2661349289119244E-003  -9.0968253789469600E-004  -1.3607933651655912E-003  -1.8525720224715769E-004
   1.5849000334355878E-008   13.862896859999999        4.4738552533090115E-003  -8.8828208390623331E-004  -1.3903117505833507E-003  -1.8487383204046637E-004
   2.0892999330612838E-008   13.862896859999999        4.6927686780691147E-003  -8.6241262033581734E-004  -1.4209697255864739E-003  -1.8359646492172033E-004
   2.7542000680114143E-008   13.862896859999999        4.9235052429139614E-003  -8.3166384138166904E-004  -1.4529715990647674E-003  -1.8124848429579288E-004
   3.6307998385609608E-008   13.862896859999999        5.1667937077581882E-003  -7.9558556899428368E-004  -1.4865674311295152E-003  -1.7762499919626862E-004
   4.7863000673942224E-008   13.862896859999999        5.4233311675488949E-003  -7.5370428385213017E-004  -1.5220385976135731E-003  -1.7249118536710739E-004
   6.3096003088958241E-008   13.862896859999999        5.6939320638775826E-003  -7.0549879455938935E-004  -1.5597249148413539E-003  -1.6557679919060320E-004
   8.3175997644957533E-008   13.862896859999999        5.9794085100293159E-003  -6.5041700145229697E-004  -1.6000133473426104E-003  -1.5657510084565729E-004
   1.0965000285523274E-007   13.862896859999999        6.2806988134980202E-003  -5.8784987777471542E-004  -1.6433626879006624E-003  -1.4513589849229902E-004
   1.4453999597208167E-007   13.862896859999999        6.5986299887299538E-003  -5.1717850146815181E-004  -1.6902772476896644E-003  -1.3087142724543810E-004
   1.9054999711443088E-007   13.862896859999999        6.9344020448625088E-003  -4.3766555609181523E-004  -1.7413854366168380E-003  -1.1333252041367814E-004
   2.5118998792095226E-007   13.862896859999999        7.2888941504061222E-003  -3.4860955202020705E-004  -1.7973456997424364E-003  -9.2038513685110956E-005
   3.3112999631157436E-007   13.862896859999999        7.6633291319012642E-003  -2.4918917915783823E-004  -1.8589558312669396E-003  -6.6442647948861122E-005
   4.3651999703797628E-007   13.862896859999999        8.0589419230818748E-003  -1.3853517884854227E-004  -1.9271149067208171E-003  -3.5946155549027026E-005
   5.7544002629583701E-007   13.862896859999999        8.4769595414400101E-003  -1.5738665751996450E-005  -2.0028285216540098E-003   9.7783974695175857E-008
   7.5857997217099182E-007   13.862896859999999        8.9188097044825554E-003   1.2021113070659339E-004  -2.0872580353170633E-003   4.2400355596328154E-005
   9.9999999747524271E-007   13.862896859999999        9.3859294429421425E-003   2.7037557447329164E-004  -2.1817004308104515E-003   9.1720263299066573E-005
   1.3182999509808724E-006   13.862896859999999        9.8799578845500946E-003   4.3593006557784975E-004  -2.2876404691487551E-003   1.4888055738992989E-004
   1.7377999483869644E-006   13.862896859999999        1.0402378626167774E-002   6.1804620781913400E-004  -2.4066898040473461E-003   2.1472334628924727E-004
   2.2909000563231530E-006   13.862896859999999        1.0955189354717731E-002   8.1812497228384018E-004  -2.5407513603568077E-003   2.9018713394179940E-004
   3.0199998946045525E-006   13.862896859999999        1.1540183797478676E-002   1.0375521378591657E-003  -2.6918775402009487E-003   3.7621415685862303E-004
   3.9810997805034276E-006   13.862896859999999        1.2159409001469612E-002   1.2778592063114047E-003  -2.8623919934034348E-003   4.7380334581248462E-004
   5.2481000238913111E-006   13.862896859999999        1.2815098278224468E-002   1.5407081227749586E-003  -3.0548993963748217E-003   5.8400345733389258E-004
   6.9183001869532745E-006   13.862896859999999        1.3509591110050678E-002   1.8278601346537471E-003  -3.2722845207899809E-003   7.0790079189464450E-004
   9.1201000032015145E-006   13.862896859999999        1.4245463535189629E-002   2.1412319038063288E-003  -3.5177725367248058E-003   8.4664893802255392E-004
   1.2022999726468697E-005   13.862896859999999        1.5025546774268150E-002   2.4829064495861530E-003  -3.7949630059301853E-003   1.0014909785240889E-003
   1.5849000192247331E-005   13.862896859999999        1.5852591022849083E-002   2.8549842536449432E-003  -4.1077272035181522E-003   1.1737191816791892E-003
   2.0892999600619078E-005   13.862896859999999        1.6730098053812981E-002   3.2599507831037045E-003  -4.4605312868952751E-003   1.3648931635543704E-003
   2.7542000680114143E-005   13.862896859999999        1.7661569640040398E-002   3.7003387697041035E-003  -4.8581790179014206E-003   1.5767596196383238E-003
   3.6307999835116789E-005   13.862896859999999        1.8651125952601433E-002   4.1790078394114971E-003  -5.3060660138726234E-003   1.8114941194653511E-003
   4.7862999053904787E-005   13.862896859999999        1.9703039899468422E-002   4.6989126130938530E-003  -5.8099734596908092E-003   2.0717454608529806E-003
   6.3095998484641314E-005   13.862896859999999        2.0822450518608093E-002   5.2634286694228649E-003  -6.3763624057173729E-003   2.3610109928995371E-003
   8.3175997133366764E-005   13.862896859999999        2.2014986723661423E-002   5.8761523105204105E-003  -7.0121488533914089E-003   2.6838264893740416E-003
   1.0964999819407240E-004   13.862896859999999        2.3287473246455193E-002   6.5412218682467937E-003  -7.7249575406312943E-003   3.0463153962045908E-003
   1.4453999756369740E-004   13.862896859999999        2.4647159501910210E-002   7.2628664784133434E-003  -8.5224974900484085E-003   3.4564349334686995E-003
   1.9054999575018883E-004   13.862896859999999        2.6104092597961426E-002   8.0465991050004959E-003  -9.4136456027626991E-003   3.9252722635865211E-003
   2.5119000929407775E-004   13.862896859999999        2.7668572962284088E-002   8.8977683335542679E-003  -1.0406458750367165E-002   4.4669937342405319E-003
   3.3112999517470598E-004   13.862896859999999        2.9354583472013474E-002   9.8232785239815712E-003  -1.1509550735354424E-002   5.1008160226047039E-003
   4.3652000022120774E-004   13.862896859999999        3.1179172918200493E-002   1.0831105522811413E-002  -1.2730703689157963E-002   5.8519165031611919E-003
   5.7544000446796417E-004   13.862896859999999        3.3163402229547501E-002   1.1930597946047783E-002  -1.4075916260480881E-002   6.7529720254242420E-003
   7.5857999036088586E-004   13.862896859999999        3.5334747284650803E-002   1.3133537024259567E-002  -1.5548830851912498E-002   7.8465603291988373E-003
   1.0000000474974513E-003   13.862896859999999        3.7728212773799896E-002   1.4454397372901440E-002  -1.7148341983556747E-002   9.1871786862611771E-003
   1.3183000264689326E-003   13.862896859999999        4.0389940142631531E-002   1.5911925584077835E-002  -1.8866686150431633E-002   1.0844643227756023E-002
   1.7377999611198902E-003   13.862896859999999        4.3378837406635284E-002   1.7529536038637161E-002  -2.0684579387307167E-002   1.2906269170343876E-002
   2.2909000981599092E-003   13.862896859999999        4.6775080263614655E-002   1.9339382648468018E-002  -2.2568542510271072E-002   1.5483342111110687E-002
   3.0199999455362558E-003   13.862896859999999        5.0682350993156433E-002   2.1382993087172508E-002  -2.4461545050144196E-002   1.8713029101490974E-002
   3.9810999296605587E-003   13.862896859999999        5.5238571017980576E-002   2.3716539144515991E-002  -2.6275346055626869E-002   2.2765325382351875E-002
   5.2481000311672688E-003   13.862896859999999        6.0626104474067688E-002   2.6415968313813210E-002  -2.7878031134605408E-002   2.7848565950989723E-002
   6.9182999432086945E-003   13.862896859999999        6.7083932459354401E-002   2.9583692550659180E-002  -2.9078068211674690E-002   3.4214071929454803E-002
   9.1201001778244972E-003   13.862896859999999        7.4923835694789886E-002   3.3358287066221237E-002  -2.9605077579617500E-002   4.2160768061876297E-002
   1.2023000046610832E-002   13.862896859999999        8.4547139704227448E-002   3.7926159799098969E-002  -2.9086478054523468E-002   5.2034817636013031E-002
   1.5848999843001366E-002   13.862896859999999        9.6454471349716187E-002   4.3532807379961014E-002  -2.7023179456591606E-002   6.4213931560516357E-002
   2.0893000066280365E-002   13.862896859999999       0.11126342415809631        5.0502080470323563E-002  -2.2765533998608589E-002   7.9088248312473297E-002
   2.7542000636458397E-002   13.862896859999999       0.12968529760837555        5.9242371469736099E-002  -1.5502442605793476E-002   9.6983373165130615E-002
   3.6308001726865768E-002   13.862896859999999       0.15248109400272369        7.0251189172267914E-002  -4.2733834125101566E-003  0.11804185807704926     
   4.7862999141216278E-002   13.862896859999999       0.18032023310661316        8.4082618355751038E-002   1.1957429349422455E-002  0.14198768138885498     
   6.3096001744270325E-002   13.862896859999999       0.21353231370449066       0.10126990824937820        3.4139830619096756E-002  0.16777959465980530     
   8.3176001906394958E-002   13.862896859999999       0.25162503123283386       0.12212754786014557        6.2801174819469452E-002  0.19309674203395844     
  0.10000000149011612        13.862896859999999       0.27881038188934326       0.13797853887081146        8.5349336266517639E-002  0.20775119960308075     
  0.12500000000000000        13.862896859999999       0.31170231103897095       0.15870168805122375       0.11547965556383133       0.22025458514690399     
  0.15000000596046448        13.862896859999999       0.33624249696731567       0.17597997188568115       0.14109429717063904       0.22367642819881439     
  0.17499999701976776        13.862896859999999       0.35315829515457153       0.18982124328613281       0.16206423938274384       0.22000420093536377     
  0.20000000298023224        13.862896859999999       0.36319515109062195       0.20030255615711212       0.17849864065647125       0.21096900105476379     
  0.22499999403953552        13.862896859999999       0.36709967255592346       0.20755556225776672       0.19063410162925720       0.19806200265884399     
  0.25000000000000000        13.862896859999999       0.36560672521591187       0.21175411343574524       0.19877687096595764       0.18254885077476501     
  0.27500000596046448        13.862896859999999       0.35942965745925903       0.21310432255268097       0.20327028632164001       0.16548539698123932     
  0.30000001192092896        13.862896859999999       0.34925350546836853       0.21183654665946960       0.20447531342506409       0.14773498475551605     
  0.32499998807907104        13.862896859999999       0.33573010563850403       0.20819877088069916       0.20275841653347015       0.12998677790164948     
  0.34999999403953552        13.862896859999999       0.31947451829910278       0.20245106518268585       0.19848391413688660       0.11277463287115097     
  0.37500000000000000        13.862896859999999       0.30106273293495178       0.19486083090305328       0.19200877845287323        9.6495822072029114E-002
  0.40000000596046448        13.862896859999999       0.28102996945381165       0.18569874763488770       0.18367923796176910        8.1429399549961090E-002
  0.42500001192092896        13.862896859999999       0.25986966490745544       0.17523509263992310       0.17382819950580597        6.7753732204437256E-002
  0.44999998807907104        13.862896859999999       0.23803295195102692       0.16373655200004578       0.16277354955673218        5.5563036352396011E-002
  0.47499999403953552        13.862896859999999       0.21592853963375092       0.15146337449550629       0.15081669390201569        4.4882766902446747E-002
  0.50000000000000000        13.862896859999999       0.19392274320125580       0.13866665959358215       0.13824136555194855        3.5683684051036835E-002
  0.52499997615814209        13.862896859999999       0.17233996093273163       0.12558600306510925       0.12531265616416931        2.7894599363207817E-002
  0.55000001192092896        13.862896859999999       0.15146318078041077       0.11244732141494751       0.11227603256702423        2.1413739770650864E-002
  0.57499998807907104        13.862896859999999       0.13153477013111115        9.9460780620574951E-002   9.9356450140476227E-002   1.6118716448545456E-002
  0.60000002384185791        13.862896859999999       0.11275731027126312        8.6818970739841461E-002   8.6757414042949677E-002   1.1875132098793983E-002
  0.62500000000000000        13.862896859999999        9.5294669270515442E-002   7.4695184826850891E-002   7.4660167098045349E-002   8.5438545793294907E-003
  0.64999997615814209        13.862896859999999        7.9273067414760590E-002   6.3241861760616302E-002   6.3222765922546387E-002   5.9870006516575813E-003
  0.67500001192092896        13.862896859999999        6.4782351255416870E-002   5.2589159458875656E-002   5.2579250186681747E-002   4.0727010928094387E-003
  0.69999998807907104        13.862896859999999        5.1877319812774658E-002   4.2843688279390335E-002   4.2838849127292633E-002   2.6787200476974249E-003
  0.72500002384185791        13.862896859999999        4.0579166263341904E-002   3.4087426960468292E-002   3.4085240215063095E-002   1.6950111603364348E-003
  0.75000000000000000        13.862896859999999        3.0877040699124336E-002   2.6376770809292793E-002   2.6375887915492058E-002   1.0253122309222817E-003
  0.77499997615814209        13.862896859999999        2.2729700431227684E-002   1.9741801545023918E-002   1.9741510972380638E-002   5.8788573369383812E-004
  0.80000001192092896        13.862896859999999        1.6067303717136383E-002   1.4185731299221516E-002   1.4185691252350807E-002   3.1552248401567340E-004
  0.82499998807907104        13.862896859999999        1.0793305933475494E-002   9.6845775842666626E-003   9.6846474334597588E-003   1.5493447426706553E-004
  0.85000002384185791        13.862896859999999        6.7864973098039627E-003   6.1870706267654896E-003   6.1872117221355438E-003   6.5666994487401098E-005
  0.87500000000000000        13.862896859999999        3.9031892083585262E-003   3.6148196086287498E-003   3.6150377709418535E-003   1.8662438378669322E-005
  0.89999997615814209        13.862896859999999        1.9795878324657679E-003   1.8627970712259412E-003   1.8631074344739318E-003  -5.3966282393957954E-006
  0.92500001192092896        13.862896859999999        8.3444319898262620E-004   8.0022145994007587E-004   8.0062652705237269E-004  -1.7846832633949816E-005
  0.94999998807907104        13.862896859999999        2.7215125737711787E-004   2.7204820071347058E-004   2.7251962455920875E-004  -2.3805492674000561E-005
  0.97500002384185791        13.862896859999999        8.6798485426697880E-005   1.0157695942325518E-004   1.0204064892604947E-004  -2.3861344743636437E-005
   1.0000000000000000        13.862896859999999        6.8890753027517349E-005   9.5998540928121656E-005   9.6323950856458396E-005  -1.5661831639590673E-005
   9.9999997171806854E-010   17.775130269999998        2.8074411675333977E-003  -9.5213041640818119E-004  -1.1190525256097317E-003  -1.9974552560597658E-004
   1.3183000246996812E-009   17.775130269999998        2.9384600929915905E-003  -9.5647538546472788E-004  -1.1434757616370916E-003  -2.0306071382947266E-004
   1.7378000150003459E-009   17.775130269999998        3.0762068927288055E-003  -9.5893238903954625E-004  -1.1682236799970269E-003  -2.0619016140699387E-004
   2.2908999142146058E-009   17.775130269999998        3.2211202196776867E-003  -9.5929531380534172E-004  -1.1933435453101993E-003  -2.0908283477183431E-004
   3.0200000278313155E-009   17.775130269999998        3.3735763281583786E-003  -9.5733912894502282E-004  -1.2188774999231100E-003  -2.1167541854083538E-004
   3.9810998941902653E-009   17.775130269999998        3.5340059548616409E-003  -9.5282151596620679E-004  -1.2448857305571437E-003  -2.1389337780419737E-004
   5.2481001766579993E-009   17.775130269999998        3.7028768565505743E-003  -9.4547990011051297E-004  -1.2714442564174533E-003  -2.1564838243648410E-004
   6.9183001549788514E-009   17.775130269999998        3.8806679658591747E-003  -9.3503121752291918E-004  -1.2986432993784547E-003  -2.1683586237486452E-004
   9.1201002305751899E-009   17.775130269999998        4.0679015219211578E-003  -9.2116900486871600E-004  -1.3265949673950672E-003  -2.1733295579906553E-004
   1.2023000373062587E-008   17.775130269999998        4.2651435360312462E-003  -9.0356112923473120E-004  -1.3554352335631847E-003  -2.1699564240407199E-004
   1.5849000334355878E-008   17.775130269999998        4.4729113578796387E-003  -8.8185735512524843E-004  -1.3853145064786077E-003  -2.1565638598985970E-004
   2.0892999330612838E-008   17.775130269999998        4.6918806619942188E-003  -8.5566792404279113E-004  -1.4164309250190854E-003  -2.1312032185960561E-004
   2.7542000680114143E-008   17.775130269999998        4.9226810224354267E-003  -8.2458154065534472E-004  -1.4490045141428709E-003  -2.0916273933835328E-004
   3.6307998385609608E-008   17.775130269999998        5.1660430617630482E-003  -7.8814697917550802E-004  -1.4833030290901661E-003  -2.0352432329673320E-004
   4.7863000673942224E-008   17.775130269999998        5.4226638749241829E-003  -7.4588955612853169E-004  -1.5196278691291809E-003  -1.9591003365349025E-004
   6.3096003088958241E-008   17.775130269999998        5.6933583691716194E-003  -6.9728691596537828E-004  -1.5583409694954753E-003  -1.8598212045617402E-004
   8.3175997644957533E-008   17.775130269999998        5.9789414517581463E-003  -6.4178550383076072E-004  -1.5998537419363856E-003  -1.7335965821985155E-004
   1.0965000285523274E-007   17.775130269999998        6.2803514301776886E-003  -5.7877501240000129E-004  -1.6446530353277922E-003  -1.5760988753754646E-004
   1.4453999597208167E-007   17.775130269999998        6.5984167158603668E-003  -5.0763512263074517E-004  -1.6932724975049496E-003  -1.3825732457917184E-004
   1.9054999711443088E-007   17.775130269999998        6.9343391805887222E-003  -4.2762656812556088E-004  -1.7463747644796968E-003  -1.1475225619506091E-004
   2.5118998792095226E-007   17.775130269999998        7.2889998555183411E-003  -3.3804646227508783E-004  -1.8046535551548004E-003  -8.6511994595639408E-005
   3.3112999631157436E-007   17.775130269999998        7.6636229641735554E-003  -2.3807138495612890E-004  -1.8689465941861272E-003  -5.2875202527502552E-005
   4.3651999703797628E-007   17.775130269999998        8.0594457685947418E-003  -1.2683005479630083E-004  -1.9401956815272570E-003  -1.3121585652697831E-005
   5.7544002629583701E-007   17.775130269999998        8.4776990115642548E-003  -3.4113757010345580E-006  -2.0194521639496088E-003   3.3522679586894810E-005
   7.5857997217099182E-007   17.775130269999998        8.9198127388954163E-003   1.3319795834831893E-004  -2.1079266443848610E-003   8.7905900727491826E-005
   9.9999999747524271E-007   17.775130269999998        9.3872258439660072E-003   2.8406199999153614E-004  -2.2069688420742750E-003   1.5092901594471186E-004
   1.3182999509808724E-006   17.775130269999998        9.8815849050879478E-003   4.5035930816084146E-004  -2.3181205615401268E-003   2.2356756380759180E-004
   1.7377999483869644E-006   17.775130269999998        1.0404377244412899E-002   6.3326465897262096E-004  -2.4430500343441963E-003   3.0681490898132324E-004
   2.2909000563231530E-006   17.775130269999998        1.0957607068121433E-002   8.3418318536132574E-004  -2.5837256107479334E-003   4.0178158087655902E-004
   3.0199998946045525E-006   17.775130269999998        1.1543076485395432E-002   1.0545048862695694E-003  -2.7422637213021517E-003   5.0957989878952503E-004
   3.9810997805034276E-006   17.775130269999998        1.2162839993834496E-002   1.2957663275301456E-003  -2.9210564680397511E-003   6.3139369012787938E-004
   5.2481000238913111E-006   17.775130269999998        1.2819144874811172E-002   1.5596355078741908E-003  -3.1227814033627510E-003   7.6847238233312964E-004
   6.9183001869532745E-006   17.775130269999998        1.3514344580471516E-002   1.8478804267942905E-003  -3.3503971062600613E-003   9.2212017625570297E-004
   9.1201000032015145E-006   17.775130269999998        1.4251032844185829E-002   2.1624260116368532E-003  -3.6072074435651302E-003   1.0937375482171774E-003
   1.2022999726468697E-005   17.775130269999998        1.5032063238322735E-002   2.5053657591342926E-003  -3.8968932349234819E-003   1.2848539045080543E-003
   1.5849000192247331E-005   17.775130269999998        1.5860212966799736E-002   2.8788109775632620E-003  -4.2234044522047043E-003   1.4970841584727168E-003
   2.0892999600619078E-005   17.775130269999998        1.6739023849368095E-002   3.2852627336978912E-003  -4.5912964269518852E-003   1.7324020154774189E-003
   2.7542000680114143E-005   17.775130269999998        1.7672039568424225E-002   3.7272712215781212E-003  -5.0054574385285378E-003   1.9930468406528234E-003
   3.6307999835116789E-005   17.775130269999998        1.8663434311747551E-002   4.2077186517417431E-003  -5.4713692516088486E-003   2.2818220313638449E-003
   4.7862999053904787E-005   17.775130269999998        1.9717559218406677E-002   4.7295875847339630E-003  -5.9948926791548729E-003   2.6021485682576895E-003
   6.3095998484641314E-005   17.775130269999998        2.0839639008045197E-002   5.2962885238230228E-003  -6.5825637429952621E-003   2.9585175216197968E-003
   8.3175997133366764E-005   17.775130269999998        2.2035419940948486E-002   5.9114615432918072E-003  -7.2413543239235878E-003   3.3567044883966446E-003
   1.0964999819407240E-004   17.775130269999998        2.3311873897910118E-002   6.5793013200163841E-003  -7.9789236187934875E-003   3.8044138345867395E-003
   1.4453999756369740E-004   17.775130269999998        2.4676427245140076E-002   7.3041082359850407E-003  -8.8029587641358376E-003   4.3115229345858097E-003
   1.9054999575018883E-004   17.775130269999998        2.6139367371797562E-002   8.0914869904518127E-003  -9.7222747281193733E-003   4.8916013911366463E-003
   2.5119000929407775E-004   17.775130269999998        2.7711283415555954E-002   8.9469011873006821E-003  -1.0744735598564148E-002   5.5617159232497215E-003
   3.3112999517470598E-004   17.775130269999998        2.9406525194644928E-002   9.8774023354053497E-003  -1.1878644116222858E-002   6.3446941785514355E-003
   4.3652000022120774E-004   17.775130269999998        3.1242609024047852E-002   1.0891159065067768E-002  -1.3131259009242058E-002   7.2699920274317265E-003
   5.7544000446796417E-004   17.775130269999998        3.3241163939237595E-002   1.1997759342193604E-002  -1.4507770538330078E-002   8.3752572536468506E-003
   7.5857999036088586E-004   17.775130269999998        3.5430397838354111E-002   1.3209295459091663E-002  -1.6010638326406479E-002   9.7088320180773735E-003
   1.0000000474974513E-003   17.775130269999998        3.7846177816390991E-002   1.4540633186697960E-002  -1.7637060955166817E-002   1.1331628076732159E-002
   1.3183000264689326E-003   17.775130269999998        4.0535736829042435E-002   1.6011016443371773E-002  -1.9376918673515320E-002   1.3320492580533028E-002
   1.7377999611198902E-003   17.775130269999998        4.3559264391660690E-002   1.7644476145505905E-002  -2.1207725629210472E-002   1.5769869089126587E-002
   2.2909000981599092E-003   17.775130269999998        4.6998467296361923E-002   1.9473943859338760E-002  -2.3091783747076988E-002   1.8798269331455231E-002
   3.0199999455362558E-003   17.775130269999998        5.0958752632141113E-002   2.1541880443692207E-002  -2.4966590106487274E-002   2.2548936307430267E-002
   3.9810999296605587E-003   17.775130269999998        5.5579952895641327E-002   2.3905577138066292E-002  -2.6737062260508537E-002   2.7196008712053299E-002
   5.2481000311672688E-003   17.775130269999998        6.1046339571475983E-002   2.6642268523573875E-002  -2.8262970969080925E-002   3.2948408275842667E-002
   6.9182999432086945E-003   17.775130269999998        6.7598558962345123E-002   2.9855752363801003E-002  -2.9343137517571449E-002   4.0052119642496109E-002
   9.1201001778244972E-003   17.775130269999998        7.5549274682998657E-002   3.3685959875583649E-002  -2.9696669429540634E-002   4.8791829496622086E-002
   1.2023000046610832E-002   17.775130269999998        8.5299097001552582E-002   3.8320332765579224E-002  -2.8940644115209579E-002   5.9486433863639832E-002
   1.5848999843001366E-002   17.775130269999998        9.7344867885112762E-002   4.4004492461681366E-002  -2.6567865163087845E-002   7.2467766702175140E-002
   2.0893000066280365E-002   17.775130269999998       0.11229529231786728        5.1060635596513748E-002  -2.1925782784819603E-002   8.8056087493896484E-002
   2.7542000636458397E-002   17.775130269999998       0.13084445893764496        5.9892136603593826E-002  -1.4210809953510761E-002  0.10647607594728470     
   3.6308001726865768E-002   17.775130269999998       0.15372361242771149        7.0985734462738037E-002  -2.4869872722774744E-003  0.12773427367210388     
   4.7862999141216278E-002   17.775130269999998       0.18155464529991150        8.4875486791133881E-002   1.4231100678443909E-002  0.15138521790504456     
   6.3096001744270325E-002   17.775130269999998       0.21459710597991943       0.10206085443496704        3.6808934062719345E-002  0.17620116472244263     
   8.3176001906394958E-002   17.775130269999998       0.25226452946662903       0.12280394136905670        6.5650880336761475E-002  0.19970114529132843     
  0.10000000149011612        17.775130269999998       0.27897012233734131       0.13848051428794861        8.8124543428421021E-002  0.21264460682868958     
  0.12500000000000000        17.775130269999998       0.31101965904235840       0.15884470939636230       0.11787673830986023       0.22260218858718872     
  0.15000000596046448        17.775130269999998       0.33463785052299500       0.17567950487136841       0.14290291070938110       0.22369785606861115     
  0.17499999701976776        17.775130269999998       0.35061523318290710       0.18902550637722015       0.16316518187522888       0.21804881095886230     
  0.20000000298023224        17.775130269999998       0.35974386334419250       0.19898717105388641       0.17883874475955963       0.20743711292743683     
  0.22499999403953552        17.775130269999998       0.36280456185340881       0.20571899414062500       0.19020806252956390       0.19335770606994629     
  0.25000000000000000        17.775130269999998       0.36055654287338257       0.20941381156444550       0.19761385023593903       0.17705163359642029     
  0.27500000596046448        17.775130269999998       0.35372987389564514       0.21029329299926758       0.20142388343811035       0.15953378379344940     
  0.30000001192092896        17.775130269999998       0.34302005171775818       0.20860022306442261       0.20201592147350311       0.14161810278892517     
  0.32499998807907104        17.775130269999998       0.32908421754837036       0.20459222793579102       0.19976747035980225       0.12394134700298309     
  0.34999999403953552        17.775130269999998       0.31253862380981445       0.19853647053241730       0.19504930078983307       0.10698558390140533     
  0.37500000000000000        17.775130269999998       0.29395693540573120       0.19070512056350708       0.18822133541107178        9.1099441051483154E-002
  0.40000000596046448        17.775130269999998       0.27386930584907532       0.18137148022651672       0.17962992191314697        7.6518028974533081E-002
  0.42500001192092896        17.775130269999998       0.25276187062263489       0.17080654203891754       0.16960594058036804        6.3381358981132507E-002
  0.44999998807907104        17.775130269999998       0.23107665777206421       0.15927597880363464       0.15846337378025055        5.1751349121332169E-002
  0.47499999403953552        17.775130269999998       0.20921187102794647       0.14703740179538727       0.14649835228919983        4.1627235710620880E-002
  0.50000000000000000        17.775130269999998       0.18752235174179077       0.13433794677257538       0.13398815691471100        3.2959468662738800E-002
  0.52499997615814209        17.775130269999998       0.16632035374641418       0.12141197919845581       0.12119048088788986        2.5662032887339592E-002
  0.55000001192092896        17.775130269999998       0.14587627351284027       0.10847914963960648       0.10834265500307083        1.9623270258307457E-002
  0.57499998807907104        17.775130269999998       0.12641981244087219        9.5742508769035339E-002   9.5660939812660217E-002   1.4715231023728848E-002
  0.60000002384185791        17.775130269999998       0.10814094543457031        8.3386823534965515E-002   8.3339750766754150E-002   1.0801601223647594E-002
  0.62500000000000000        17.775130269999998        9.1191276907920837E-002   7.1577042341232300E-002   7.1550957858562469E-002   7.7442852780222893E-003
  0.64999997615814209        17.775130269999998        7.5685292482376099E-002   6.0456942766904831E-002   6.0443170368671417E-002   5.4087135940790176E-003
  0.67500001192092896        17.775130269999998        6.1701815575361252E-002   5.0147868692874908E-002   5.0141014158725739E-002   3.6679652985185385E-003
  0.69999998807907104        17.775130269999998        4.9285493791103363E-002   4.0747679769992828E-002   4.0744520723819733E-002   2.4057955015450716E-003
  0.72500002384185791        17.775130269999998        3.8448419421911240E-002   3.2329842448234558E-002   3.2328534871339798E-002   1.5186673263087869E-003
  0.75000000000000000        17.775130269999998        2.9171841219067574E-002   2.4942701682448387E-002   2.4942254647612572E-002   9.1690081171691418E-004
  0.77499997615814209        17.775130269999998        2.1407943218946457E-002   1.8608944490551949E-002   1.8608856946229935E-002   5.2504794439300895E-004
  0.80000001192092896        17.775130269999998        1.5081794932484627E-002   1.3325274921953678E-002   1.3325324282050133E-002   2.8161788941361010E-004
  0.82499998807907104        17.775130269999998        1.0093359276652336E-002   9.0623078867793083E-003   9.0624159201979637E-003   1.3827500515617430E-004
  0.85000002384185791        17.775130269999998        6.3196755945682526E-003   5.7647195644676685E-003   5.7648788206279278E-003   5.8636403991840780E-005
  0.87500000000000000        17.775130269999998        3.6171765532344580E-003   3.3516746480017900E-003   3.3519021235406399E-003   1.6791600501164794E-005
  0.89999997615814209        17.775130269999998        1.8242171499878168E-003   1.7175925895571709E-003   1.7179060960188508E-003  -4.3376958274166100E-006
  0.92500001192092896        17.775130269999998        7.6390139292925596E-004   7.3336559580639005E-004   7.3376524960622191E-004  -1.4693237972096540E-005
  0.94999998807907104        17.775130269999998        2.4742385721765459E-004   2.4825581931509078E-004   2.4870826746337116E-004  -1.8744685803540051E-005
  0.97500002384185791        17.775130269999998        7.8464967373292893E-005   9.3050490249879658E-005   9.3475231551565230E-005  -1.7063000996131450E-005
   1.0000000000000000        17.775130269999998        6.0558744735317305E-005   8.6484542407561094E-005   8.6744723375886679E-005  -7.7795202741981484E-006
   9.9999997171806854E-010   22.791430920000000        2.8068926185369492E-003  -9.4845896819606423E-004  -1.1137168621644378E-003  -2.3158836120273918E-004
   1.3183000246996812E-009   22.791430920000000        2.9379422776401043E-003  -9.5262128161266446E-004  -1.1381146032363176E-003  -2.3517482622992247E-004
   1.7378000150003459E-009   22.791430920000000        3.0757242348045111E-003  -9.5488573424518108E-004  -1.1628605425357819E-003  -2.3849705758038908E-004
   2.2908999142146058E-009   22.791430920000000        3.2206780742853880E-003  -9.5504539785906672E-004  -1.1880069505423307E-003  -2.4148829106707126E-004
   3.0200000278313155E-009   22.791430920000000        3.3731798175722361E-003  -9.5287471776828170E-004  -1.2136017903685570E-003  -2.4406684678979218E-004
   3.9810998941902653E-009   22.791430920000000        3.5336613655090332E-003  -9.4813067698851228E-004  -1.2397116515785456E-003  -2.4613708956167102E-004
   5.2481001766579993E-009   22.791430920000000        3.7025902420282364E-003  -9.4055000226944685E-004  -1.2664200039580464E-003  -2.4758637300692499E-004
   6.9183001549788514E-009   22.791430920000000        3.8804465439170599E-003  -9.2984875664114952E-004  -1.2938258005306125E-003  -2.4828233290463686E-004
   9.1201002305751899E-009   22.791430920000000        4.0677529759705067E-003  -9.1571983648464084E-004  -1.3220510445535183E-003  -2.4807034060359001E-004
   1.2023000373062587E-008   22.791430920000000        4.2650755494832993E-003  -8.9783006114885211E-004  -1.3512427685782313E-003  -2.4677021428942680E-004
   1.5849000334355878E-008   22.791430920000000        4.4729337096214294E-003  -8.7582843843847513E-004  -1.3815643033012748E-003  -2.4417406530119479E-004
   2.0892999330612838E-008   22.791430920000000        4.6920021995902061E-003  -8.4932410391047597E-004  -1.4132277574390173E-003  -2.4004078295547515E-004
   2.7542000680114143E-008   22.791430920000000        4.9229133874177933E-003  -8.1790477270260453E-004  -1.4464695705100894E-003  -2.3409449204336852E-004
   3.6307998385609608E-008   22.791430920000000        5.1663969643414021E-003  -7.8111793845891953E-004  -1.4815754257142544E-003  -2.2601820819545537E-004
   4.7863000673942224E-008   22.791430920000000        5.4231518879532814E-003  -7.3848792817443609E-004  -1.5188666293397546E-003  -2.1545373601838946E-004
   6.3096003088958241E-008   22.791430920000000        5.6939949281513691E-003  -6.8949093110859394E-004  -1.5587274683639407E-003  -2.0199276332277805E-004
   8.3175997644957533E-008   22.791430920000000        5.9797405265271664E-003  -6.3357211183756590E-004  -1.6015941509976983E-003  -1.8517753051128238E-004
   1.0965000285523274E-007   22.791430920000000        6.2813293188810349E-003  -5.7011953322216868E-004  -1.6479805344715714E-003  -1.6449022223241627E-004
   1.4453999597208167E-007   22.791430920000000        6.5995915792882442E-003  -4.9851153744384646E-004  -1.6984493704512715E-003  -1.3936583127360791E-004
   1.9054999711443088E-007   22.791430920000000        6.9357305765151978E-003  -4.1800679173320532E-004  -1.7536970553919673E-003  -1.0915201710304245E-004
   2.5118998792095226E-007   22.791430920000000        7.2906292043626308E-003  -3.2790083787404001E-004  -1.8144511850550771E-003  -7.3163420893251896E-005
   3.3112999631157436E-007   22.791430920000000        7.6655135490000248E-003  -2.2736810205969959E-004  -1.8815880175679922E-003  -3.0623337806900963E-005
   4.3651999703797628E-007   22.791430920000000        8.0616241320967674E-003  -1.1553508375072852E-004  -1.9560905639082193E-003   1.9310155039420351E-005
   5.7544002629583701E-007   22.791430920000000        8.4801940247416496E-003   8.5116225818637758E-006  -2.0390534773468971E-003   7.7537304605357349E-005
   7.5857997217099182E-007   22.791430920000000        8.9226560667157173E-003   1.4578804257325828E-004  -2.1317347418516874E-003   1.4504288265015930E-004
   9.9999999747524271E-007   22.791430920000000        9.3904556706547737E-003   2.9736111173406243E-004  -2.2355336695909500E-003   2.2286899911705405E-004
   1.3182999509808724E-006   22.791430920000000        9.8852412775158882E-003   4.6441276208497584E-004  -2.3520453833043575E-003   3.1214300543069839E-004
   1.7377999483869644E-006   22.791430920000000        1.0408506728708744E-002   6.4812105847522616E-004  -2.4829918984323740E-003   4.1400882764719427E-004
   2.2909000563231530E-006   22.791430920000000        1.0962262749671936E-002   8.4989564493298531E-004  -2.6304025668650866E-003   5.2975042490288615E-004
   3.0199998946045525E-006   22.791430920000000        1.1548320762813091E-002   1.0711308568716049E-003  -2.7964541222900152E-003   6.6065252758562565E-004
   3.9810997805034276E-006   22.791430920000000        1.2168744578957558E-002   1.3133689062669873E-003  -2.9836033936589956E-003   8.0808927305042744E-004
   5.2481000238913111E-006   22.791430920000000        1.2825793586671352E-002   1.5782838454470038E-003  -3.1945954542607069E-003   9.7352050943300128E-004
   6.9183001869532745E-006   22.791430920000000        1.3521835207939148E-002   1.8676508916541934E-003  -3.4324598964303732E-003   1.1584826279431581E-003
   9.1201000032015145E-006   22.791430920000000        1.4259483665227890E-002   2.1834040526300669E-003  -3.7005736958235502E-003   1.3646445004269481E-003
   1.2022999726468697E-005   22.791430920000000        1.5041614882647991E-002   2.5276464875787497E-003  -4.0026963688433170E-003   1.5938513679429889E-003
   1.5849000192247331E-005   22.791430920000000        1.5871036797761917E-002   2.9025021940469742E-003  -4.3428530916571617E-003   1.8480791477486491E-003
   2.0892999600619078E-005   22.791430920000000        1.6751324757933617E-002   3.3104871399700642E-003  -4.7256848774850368E-003   2.1297675557434559E-003
   2.7542000680114143E-005   22.791430920000000        1.7686067149043083E-002   3.7541706115007401E-003  -5.1561598666012287E-003   2.4417110253125429E-003
   3.6307999835116789E-005   22.791430920000000        1.8679501488804817E-002   4.2364569380879402E-003  -5.6398445740342140E-003   2.7874184306710958E-003
   4.7862999053904787E-005   22.791430920000000        1.9736044108867645E-002   4.7603575512766838E-003  -6.1826738528907299E-003   3.1711726915091276E-003
   6.3095998484641314E-005   22.791430920000000        2.0861016586422920E-002   5.3293183445930481E-003  -6.7912526428699493E-003   3.5985610447824001E-003
   8.3175997133366764E-005   22.791430920000000        2.2060275077819824E-002   5.9470245614647865E-003  -7.4725998565554619E-003   4.0767118334770203E-003
   1.0964999819407240E-004   22.791430920000000        2.3340940475463867E-002   6.6177267581224442E-003  -8.2343965768814087E-003   4.6150265261530876E-003
   1.4453999756369740E-004   22.791430920000000        2.4710617959499359E-002   7.3457951657474041E-003  -9.0842926874756813E-003   5.2254158072173595E-003
   1.9054999575018883E-004   22.791430920000000        2.6179829612374306E-002   8.1369290128350258E-003  -1.0031012818217278E-002   5.9240330010652542E-003
   2.5119000929407775E-004   22.791430920000000        2.7759445831179619E-002   8.9967036619782448E-003  -1.1082195676863194E-002   6.7309108562767506E-003
   3.3112999517470598E-004   22.791430920000000        2.9464187100529671E-002   9.9323196336627007E-003  -1.2245783582329750E-002   7.6725049875676632E-003
   4.3652000022120774E-004   22.791430920000000        3.1312022358179092E-002   1.0952132754027843E-002  -1.3528457842767239E-002   8.7824882939457893E-003
   5.7544000446796417E-004   22.791430920000000        3.3325139433145523E-002   1.2065967544913292E-002  -1.4934528619050980E-002   1.0103304870426655E-002
   7.5857999036088586E-004   22.791430920000000        3.5532440990209579E-002   1.3286221772432327E-002  -1.6465190798044205E-002   1.1688734404742718E-002
   1.0000000474974513E-003   22.791430920000000        3.7970662117004395E-002   1.4628143049776554E-002  -1.8115857616066933E-002   1.3605576008558273E-002
   1.3183000264689326E-003   22.791430920000000        4.0688071399927139E-002   1.6111459583044052E-002  -1.9873972982168198E-002   1.5936935320496559E-002
   1.7377999611198902E-003   22.791430920000000        4.3746087700128555E-002   1.7760800197720528E-002  -2.1713785827159882E-002   1.8783293664455414E-002
   2.2909000981599092E-003   22.791430920000000        4.7227889299392700E-002   1.9609842449426651E-002  -2.3593341931700706E-002   2.2268960252404213E-002
   3.0199999455362558E-003   22.791430920000000        5.1240529865026474E-002   2.1701944991946220E-002  -2.5444731116294861E-002   2.6541410014033318E-002
   3.9810999296605587E-003   22.791430920000000        5.5925607681274414E-002   2.4095460772514343E-002  -2.7166184037923813E-002   3.1776677817106247E-002
   5.2481000311672688E-003   22.791430920000000        6.1469178646802902E-002   2.6868836954236031E-002  -2.8609504923224449E-002   3.8181614130735397E-002
   6.9182999432086945E-003   22.791430920000000        6.8113349378108978E-002   3.0127163976430893E-002  -2.9564457014203072E-002   4.5993927866220474E-002
   9.1201001778244972E-003   22.791430920000000        7.6171480119228363E-002   3.4011598676443100E-002  -2.9740523546934128E-002   5.5481027811765671E-002
   1.2023000046610832E-002   22.791430920000000        8.6043216288089752E-002   3.8710456341505051E-002  -2.8745682910084724E-002   6.6931791603565216E-002
   1.5848999843001366E-002   22.791430920000000        9.8221413791179657E-002   4.4469300657510757E-002  -2.6066247373819351E-002   8.0630347132682800E-002
   2.0893000066280365E-002   22.791430920000000       0.11330581456422806        5.1608510315418243E-002  -2.1048663184046745E-002   9.6827112138271332E-002
   2.7542000636458397E-002   22.791430920000000       0.13197346031665802        6.0526296496391296E-002  -1.2898763641715050E-002  0.11564914137125015     
   3.6308001726865768E-002   22.791430920000000       0.15492652356624603        7.1698673069477081E-002  -7.0658355252817273E-004  0.13697531819343567     
   4.7862999141216278E-002   22.791430920000000       0.18274106085300446        8.5640087723731995E-002   1.6462882980704308E-002  0.16020631790161133     
   6.3096001744270325E-002   22.791430920000000       0.21560963988304138       0.10281731188297272        3.9393361657857895E-002  0.18395222723484039     
   8.3176001906394958E-002   22.791430920000000       0.25285696983337402       0.12344239652156830        6.8372987210750580E-002  0.20560488104820251     
  0.10000000149011612        22.791430920000000       0.27909538149833679       0.13894580304622650        9.0749196708202362E-002  0.21687091886997223     
  0.12500000000000000        22.791430920000000       0.31033238768577576       0.15895938873291016       0.12010948359966278       0.22439594566822052     
  0.15000000596046448        22.791430920000000       0.33306846022605896       0.17536585032939911       0.14455376565456390       0.22332055866718292     
  0.17499999701976776        22.791430920000000       0.34815412759780884       0.18823735415935516       0.16413052380084991       0.21586453914642334     
  0.20000000298023224        22.791430920000000       0.35642504692077637       0.19770447909832001       0.17907647788524628       0.20384237170219421     
  0.22499999403953552        22.791430920000000       0.35869368910789490       0.20394334197044373       0.18972010910511017       0.18874084949493408     
  0.25000000000000000        22.791430920000000       0.35574150085449219       0.20716451108455658       0.19643339514732361       0.17176938056945801     
  0.27500000596046448        22.791430920000000       0.34831351041793823       0.20760403573513031       0.19960591197013855       0.15389843285083771     
  0.30000001192092896        22.791430920000000       0.33711415529251099       0.20551612973213196       0.19963020086288452       0.13589170575141907     
  0.32499998807907104        22.791430920000000       0.32280483841896057       0.20116707682609558       0.19689311087131500       0.11833464354276657     
  0.34999999403953552        22.791430920000000       0.30600205063819885       0.19483028352260590       0.19177068769931793       0.10165990889072418     
  0.37500000000000000        22.791430920000000       0.28727665543556213       0.18678198754787445       0.18462486565113068        8.6170651018619537E-002
  0.40000000596046448        22.791430920000000       0.26715332269668579       0.17729751765727997       0.17580151557922363        7.2061590850353241E-002
  0.42500001192092896        22.791430920000000       0.24611076712608337       0.16664810478687286       0.16562901437282562        5.9438113123178482E-002
  0.44999998807907104        22.791430920000000       0.22458194196224213       0.15509805083274841       0.15441729128360748        4.8333432525396347E-002
  0.47499999403953552        22.791430920000000       0.20295481383800507       0.14290213584899902       0.14245708286762238        3.8723923265933990E-002
  0.50000000000000000        22.791430920000000       0.18157312273979187       0.13030338287353516       0.13001932203769684        3.0542695894837379E-002
  0.52499997615814209        22.791430920000000       0.16073743999004364       0.11753100901842117       0.11735448241233826        2.3691434413194656E-002
  0.55000001192092896        22.791430920000000       0.14070622622966766       0.10479851812124252       0.10469209402799606        1.8050653859972954E-002
  0.57499998807907104        22.791430920000000       0.12169717252254486        9.2302069067955017E-002   9.2240117490291595E-002   1.3488414697349072E-002
  0.60000002384185791        22.791430920000000       0.10388846695423126        8.0218963325023651E-002   8.0184340476989746E-002   9.8675927147269249E-003
  0.62500000000000000        22.791430920000000        8.7420247495174408E-002   6.8706259131431580E-002   6.8687833845615387E-002   7.0518068969249725E-003
  0.64999997615814209        22.791430920000000        7.2396144270896912E-002   5.7899571955204010E-002   5.7890351861715317E-002   4.9101021140813828E-003
  0.67500001192092896        22.791430920000000        5.8884818106889725E-002   4.7912038862705231E-002   4.7907792031764984E-002   3.3204860519617796E-003
  0.69999998807907104        22.791430920000000        4.6921659260988235E-002   3.8833413273096085E-002   3.8831684738397598E-002   2.1724316757172346E-003
  0.72500002384185791        22.791430920000000        3.6510523408651352E-002   3.0729345977306366E-002   3.0728787183761597E-002   1.3684506993740797E-003
  0.75000000000000000        22.791430920000000        2.7625568211078644E-002   2.3640844970941544E-002   2.3640768602490425E-002   8.2485913299024105E-004
  0.77499997615814209        22.791430920000000        2.0213196054100990E-002   1.7583936452865601E-002   1.7584020271897316E-002   4.7184791765175760E-004
  0.80000001192092896        22.791430920000000        1.4194067567586899E-002   1.2549524195492268E-002   1.2549649924039841E-002   2.5298181571997702E-004
  0.82499998807907104        22.791430920000000        9.4652660191059113E-003   8.5035013034939766E-003   8.5036428645253181E-003   1.2424739543348551E-004
  0.85000002384185791        22.791430920000000        5.9025627560913563E-003   5.3871031850576401E-003   5.3872768767178059E-003   5.2769810281461105E-005
  0.87500000000000000        22.791430920000000        3.3628584351390600E-003   3.1175618059933186E-003   3.1177948694676161E-003   1.5313413314288482E-005
  0.89999997615814209        22.791430920000000        1.6868297243490815E-003   1.5891251387074590E-003   1.5894374810159206E-003  -3.3270289350184612E-006
  0.92500001192092896        22.791430920000000        7.0190062979236245E-004   6.7455356474965811E-004   6.7494291579350829E-004  -1.1951857231906615E-005
  0.94999998807907104        22.791430920000000        2.2576807532459497E-004   2.2735664970241487E-004   2.2778504353482276E-004  -1.4524444850394502E-005
  0.97500002384185791        22.791430920000000        7.1063106588553637E-005   8.5389321611728519E-005   8.5771265730727464E-005  -1.1632701898633968E-005
   1.0000000000000000        22.791430920000000        5.3181342082098126E-005   7.7945289376657456E-005   7.8139819379430264E-005  -1.8283907365912455E-006
   9.9999997171806854E-010   29.223376460000001        2.8068472165614367E-003  -9.4550714129582047E-004  -1.1095929658040404E-003  -2.5882964837364852E-004
   1.3183000246996812E-009   29.223376460000001        2.9379422776401043E-003  -9.4951625214889646E-004  -1.1339953634887934E-003  -2.6257577701471746E-004
   1.7378000150003459E-009   29.223376460000001        3.0757745262235403E-003  -9.5161882927641273E-004  -1.1587692424654961E-003  -2.6597795658744872E-004
   2.2908999142146058E-009   29.223376460000001        3.2207840122282505E-003  -9.5160730415955186E-004  -1.1839712969958782E-003  -2.6895420160144567E-004
   3.0200000278313155E-009   29.223376460000001        3.3733469899743795E-003  -9.4925565645098686E-004  -1.2096546124666929E-003  -2.7140535530634224E-004
   3.9810998941902653E-009   29.223376460000001        3.5338958259671926E-003  -9.4432017067447305E-004  -1.2358919484540820E-003  -2.7321564266458154E-004
   5.2481001766579993E-009   29.223376460000001        3.7028989754617214E-003  -9.3653693329542875E-004  -1.2627736432477832E-003  -2.7424949803389609E-004
   6.9183001549788514E-009   29.223376460000001        3.8808363024145365E-003  -9.2562148347496986E-004  -1.2904063332825899E-003  -2.7434839284978807E-004
   9.1201002305751899E-009   29.223376460000001        4.0682321414351463E-003  -9.1126572806388140E-004  -1.3189209857955575E-003  -2.7332807076163590E-004
   1.2023000373062587E-008   29.223376460000001        4.2656525038182735E-003  -8.9313584612682462E-004  -1.3484746450558305E-003  -2.7097473503090441E-004
   1.5849000334355878E-008   29.223376460000001        4.4736168347299099E-003  -8.7088003056123853E-004  -1.3792418176308274E-003  -2.6704324409365654E-004
   2.0892999330612838E-008   29.223376460000001        4.6928022056818008E-003  -8.4410648560151458E-004  -1.4114475343376398E-003  -2.6125006843358278E-004
   2.7542000680114143E-008   29.223376460000001        4.9238405190408230E-003  -8.1240193685516715E-004  -1.4453420881181955E-003  -2.5327259209007025E-004
   3.6307998385609608E-008   29.223376460000001        5.1674628630280495E-003  -7.7531294664368033E-004  -1.4812272274866700E-003  -2.4274150200653821E-004
   4.7863000673942224E-008   29.223376460000001        5.4243695922195911E-003  -7.3236267780885100E-004  -1.5194414881989360E-003  -2.2924163204152137E-004
   6.3096003088958241E-008   29.223376460000001        5.6953774765133858E-003  -6.8302615545690060E-004  -1.5603885985910892E-003  -2.1230131096672267E-004
   8.3175997644957533E-008   29.223376460000001        5.9813028201460838E-003  -6.2674732180312276E-004  -1.6045257216319442E-003  -1.9139423966407776E-004
   1.0965000285523274E-007   29.223376460000001        6.2830876559019089E-003  -5.6291290093213320E-004  -1.6523904632776976E-003  -1.6592702013440430E-004
   1.4453999597208167E-007   29.223376460000001        6.6015636548399925E-003  -4.9089977983385324E-004  -1.7045702552422881E-003  -1.3525567192118615E-004
   1.9054999711443088E-007   29.223376460000001        6.9379350170493126E-003  -4.0996496682055295E-004  -1.7617896664887667E-003  -9.8637363407760859E-005
   2.5118998792095226E-007   29.223376460000001        7.2930874302983284E-003  -3.1940246117301285E-004  -1.8248051637783647E-003  -5.5297125072684139E-005
   3.3112999631157436E-007   29.223376460000001        7.6682483777403831E-003  -2.1838478278368711E-004  -1.8945253686979413E-003  -4.3574882511165924E-006
   4.3651999703797628E-007   29.223376460000001        8.0646611750125885E-003  -1.0603637929307297E-004  -1.9719677511602640E-003   5.5129301472334191E-005
   5.7544002629583701E-007   29.223376460000001        8.4835607558488846E-003   1.8558219380793162E-005  -2.0582627039402723E-003   1.2417310790624470E-004
   7.5857997217099182E-007   29.223376460000001        8.9263850823044777E-003   1.5641753270756453E-004  -2.1547081414610147E-003   2.0387713448144495E-004
   9.9999999747524271E-007   29.223376460000001        9.3945804983377457E-003   3.0861111008562148E-004  -2.2627434227615595E-003   2.9540606192313135E-004
   1.3182999509808724E-006   29.223376460000001        9.8898019641637802E-003   4.7632391215302050E-004  -2.3840088397264481E-003   4.0001948946155608E-004
   1.7377999483869644E-006   29.223376460000001        1.0413547977805138E-002   6.6073710331693292E-004  -2.5202701799571514E-003   5.1899289246648550E-004
   2.2909000563231530E-006   29.223376460000001        1.0967834852635860E-002   8.6326419841498137E-004  -2.6736070867627859E-003   6.5376330167055130E-004
   3.0199998946045525E-006   29.223376460000001        1.1554480530321598E-002   1.0853038402274251E-003  -2.8462461195886135E-003   8.0576940672472119E-004
   3.9810997805034276E-006   29.223376460000001        1.2175559066236019E-002   1.3284028973430395E-003  -3.0406971927732229E-003   9.7655702847987413E-004
   5.2481000238913111E-006   29.223376460000001        1.2833341024816036E-002   1.5942410100251436E-003  -3.2597621902823448E-003   1.1677786242216825E-003
   6.9183001869532745E-006   29.223376460000001        1.3530207797884941E-002   1.8846002640202641E-003  -3.5065286792814732E-003   1.3811864191666245E-003
   9.1201000032015145E-006   29.223376460000001        1.4268788509070873E-002   2.2014218848198652E-003  -3.7844360340386629E-003   1.6187014989554882E-003
   1.2022999726468697E-005   29.223376460000001        1.5051980502903461E-002   2.5468191597610712E-003  -4.0973084978759289E-003   1.8824695143848658E-003
   1.5849000192247331E-005   29.223376460000001        1.5882615000009537E-002   2.9229260981082916E-003  -4.4492352753877640E-003   2.1748123690485954E-003
   2.0892999600619078E-005   29.223376460000001        1.6764303669333458E-002   3.3322726376354694E-003  -4.8449276946485043E-003   2.4986153002828360E-003
   2.7542000680114143E-005   29.223376460000001        1.7700672149658203E-002   3.7774441298097372E-003  -5.2894232794642448E-003   2.8572049923241138E-003
   3.6307999835116789E-005   29.223376460000001        1.8696008250117302E-002   4.2613660916686058E-003  -5.7883583940565586E-003   3.2547607552260160E-003
   4.7862999053904787E-005   29.223376460000001        1.9754793494939804E-002   4.7870734706521034E-003  -6.3477265648543835E-003   3.6963806487619877E-003
   6.3095998484641314E-005   29.223376460000001        2.0882423967123032E-002   5.3580440580844879E-003  -6.9741881452500820E-003   4.1886772960424423E-003
   8.3175997133366764E-005   29.223376460000001        2.2084860131144524E-002   5.9780017472803593E-003  -7.6747955754399300E-003   4.7400300391018391E-003
   1.0964999819407240E-004   29.223376460000001        2.3369343951344490E-002   6.6512473858892918E-003  -8.4572369232773781E-003   5.3613916970789433E-003
   1.4453999756369740E-004   29.223376460000001        2.4743638932704926E-002   7.3822117410600185E-003  -9.3291113153100014E-003   6.0665039345622063E-003
   1.9054999575018883E-004   29.223376460000001        2.6218468323349953E-002   8.1766741350293159E-003  -1.0299044661223888E-002   6.8738176487386227E-003
   2.5119000929407775E-004   29.223376460000001        2.7804946526885033E-002   9.0403072535991669E-003  -1.1374450288712978E-002   7.8059607185423374E-003
   3.3112999517470598E-004   29.223376460000001        2.9518103227019310E-002   9.9804392084479332E-003  -1.2562921270728111E-002   8.8925147429108620E-003
   4.3652000022120774E-004   29.223376460000001        3.1376294791698456E-002   1.1005587875843048E-002  -1.3870587572455406E-002   1.0170726105570793E-002
   5.7544000446796417E-004   29.223376460000001        3.3402185887098312E-002   1.2125779874622822E-002  -1.5300944447517395E-002   1.1687018908560276E-002
   7.5857999036088586E-004   29.223376460000001        3.5625278949737549E-002   1.3353670947253704E-002  -1.6854025423526764E-002   1.3499595224857330E-002
   1.0000000474974513E-003   29.223376460000001        3.8083024322986603E-002   1.4704835601150990E-002  -1.8523633480072021E-002   1.5679912641644478E-002
   1.3183000264689326E-003   29.223376460000001        4.0824566036462784E-002   1.6199409961700439E-002  -2.0295040681958199E-002   1.8315874040126801E-002
   1.7377999611198902E-003   29.223376460000001        4.3912358582019806E-002   1.7862524837255478E-002  -2.2139618173241615E-002   2.1512342616915703E-002
   2.2909000981599092E-003   29.223376460000001        4.7430802136659622E-002   1.9728487357497215E-002  -2.4011723697185516E-002   2.5397548452019691E-002
   3.0199999455362558E-003   29.223376460000001        5.1488298922777176E-002   2.1841404959559441E-002  -2.5838807225227356E-002   3.0121255666017532E-002
   3.9810999296605587E-003   29.223376460000001        5.6227914988994598E-002   2.4260509759187698E-002  -2.7513453736901283E-002   3.5859484225511551E-002
   5.2481000311672688E-003   29.223376460000001        6.1837129294872284E-002   2.7065243571996689E-002  -2.8880834579467773E-002   4.2815398424863815E-002
   6.9182999432086945E-003   29.223376460000001        6.8559184670448303E-002   3.0361747369170189E-002  -2.9723320156335831E-002   5.1217459142208099E-002
   9.1201001778244972E-003   29.223376460000001        7.6707877218723297E-002   3.4292142838239670E-002  -2.9742730781435966E-002   6.1316046863794327E-002
   1.2023000046610832E-002   29.223376460000001        8.6681857705116272E-002   3.9045386016368866E-002  -2.8540093451738358E-002   7.3372252285480499E-002
   1.5848999843001366E-002   29.223376460000001        9.8970390856266022E-002   4.4866867363452911E-002  -2.5597278028726578E-002   8.7627887725830078E-002
   2.0893000066280365E-002   29.223376460000001       0.11416536569595337        5.2075251936912537E-002  -2.0261222496628761E-002  0.10427332669496536     
   2.7542000636458397E-002   29.223376460000001       0.13292920589447021        6.1064191162586212E-002  -1.1747266165912151E-002  0.12335393577814102     
   3.6308001726865768E-002   29.223376460000001       0.15593940019607544        7.2300434112548828E-002   8.3109264960512519E-004  0.14464461803436279     
   4.7862999141216278E-002   29.223376460000001       0.18373343348503113        8.6281731724739075E-002   1.8365282565355301E-002  0.16742445528507233     
   6.3096001744270325E-002   29.223376460000001       0.21644817292690277       0.10344734787940979        4.1570227593183517E-002  0.19018079340457916     
   8.3176001906394958E-002   29.223376460000001       0.25333517789840698       0.12396767735481262        7.0638380944728851E-002  0.21021859347820282     
  0.10000000149011612        29.223376460000001       0.27917781472206116       0.13932193815708160        9.2913985252380371E-002  0.22006092965602875     
  0.12500000000000000        29.223376460000001       0.30973222851753235       0.15903776884078979       0.12192545831203461       0.22556586563587189     
  0.15000000596046448        29.223376460000001       0.33173269033432007       0.17508400976657867       0.14587096869945526       0.22272439301013947     
  0.17499999701976776        29.223376460000001       0.34607917070388794       0.18755933642387390       0.16487018764019012       0.21382577717304230     
  0.20000000298023224        29.223376460000001       0.35364308953285217       0.19661602377891541       0.17920994758605957       0.20069985091686249     
  0.22499999403953552        29.223376460000001       0.35526239871978760       0.20244795083999634       0.18925404548645020       0.18481829762458801     
  0.25000000000000000        29.223376460000001       0.35173636674880981       0.20528022944927216       0.19539922475814819       0.16735856235027313     
  0.27500000596046448        29.223376460000001       0.34382164478302002       0.20536054670810699       0.19805215299129486       0.14925056695938110     
  0.30000001192092896        29.223376460000001       0.33222946524620056       0.20295220613479614       0.19761666655540466       0.13121436536312103     
  0.32499998807907104        29.223376460000001       0.31762403249740601       0.19832834601402283       0.19448663294315338       0.11379196494817734     
  0.34999999403953552        29.223376460000001       0.30062156915664673       0.19176718592643738       0.18904177844524384        9.7375161945819855E-002
  0.37500000000000000        29.223376460000001       0.28178995847702026       0.18354797363281250       0.18164516985416412        8.2230091094970703E-002
  0.40000000596046448        29.223376460000001       0.26164901256561279       0.17394736409187317       0.17264181375503540        6.8519137799739838E-002
  0.42500001192092896        29.223376460000001       0.24067085981369019       0.16323648393154144       0.16235765814781189        5.6320358067750931E-002
  0.44999998807907104        29.223376460000001       0.21928068995475769       0.15167818963527679       0.15109895169734955        4.5644655823707581E-002
  0.47499999403953552        29.223376460000001       0.19785773754119873       0.13952468335628510       0.13915176689624786        3.6450944840908051E-002
  0.50000000000000000        29.223376460000001       0.17673642933368683       0.12701539695262909       0.12678158283233643        2.8659351170063019E-002
  0.52499997615814209        29.223376460000001       0.15620757639408112       0.11437503993511200       0.11423279345035553        2.2162633016705513E-002
  0.55000001192092896        29.223376460000001       0.13651974499225616       0.10181194543838501       0.10172838717699051        1.6835892572999001E-002
  0.57499998807907104        29.223376460000001       0.11788073182106018        8.9516498148441315E-002   8.9469410479068756E-002   1.2544762343168259E-002
  0.60000002384185791        29.223376460000001       0.10045905411243439        7.7659763395786285E-002   7.7634543180465698E-002   9.1521181166172028E-003
  0.62500000000000000        29.223376460000001        8.4385544061660767E-002   6.6392287611961365E-002   6.6379636526107788E-002   6.5234727226197720E-003
  0.64999997615814209        29.223376460000001        6.9755002856254578E-002   5.5842999368906021E-002   5.5837210267782211E-002   4.5311548747122288E-003
  0.67500001192092896        29.223376460000001        5.6627932935953140E-002   4.6118348836898804E-002   4.6116061508655548E-002   3.0573813710361719E-003
  0.69999998807907104        29.223376460000001        4.5032322406768799E-002   3.7301529198884964E-002   3.7300873547792435E-002   1.9963514059782028E-003
  0.72500002384185791        29.223376460000001        3.4965492784976959E-002   2.9451908543705940E-002   2.9451910406351089E-002   1.2554702116176486E-003
  0.75000000000000000        29.223376460000001        2.6396049186587334E-002   2.2604651749134064E-002   2.2604851052165031E-002   7.5582636054605246E-004
  0.77499997615814209        29.223376460000001        1.9265903159976006E-002   1.6770517453551292E-002   1.6770731657743454E-002   4.3203835957683623E-004
  0.80000001192092896        29.223376460000001        1.3492392376065254E-002   1.1935888789594173E-002   1.1936072260141373E-002   2.3159383272286505E-004
  0.82499998807907104        29.223376460000001        8.9705083519220352E-003   8.0630322918295860E-003   8.0631980672478676E-003   1.1379535135347396E-004
  0.85000002384185791        29.223376460000001        5.5752550251781940E-003   5.0906208343803883E-003   5.0908043049275875E-003   4.8429679736727849E-005
  0.87500000000000000        29.223376460000001        3.1641628593206406E-003   2.9345622751861811E-003   2.9347981326282024E-003   1.4266782272898126E-005
  0.89999997615814209        29.223376460000001        1.5800241380929947E-003   1.4892047038301826E-003   1.4895135536789894E-003  -2.5133344934147317E-006
  0.92500001192092896        29.223376460000001        6.5396173158660531E-004   6.2904349761083722E-004   6.2942103249952197E-004  -9.8826158136944287E-006
  0.94999998807907104        29.223376460000001        2.0907829457428306E-004   2.1120488236192614E-004   2.1160980395507067E-004  -1.1451091268099844E-005
  0.97500002384185791        29.223376460000001        6.5291940700262785E-005   7.9353732871823013E-005   7.9697172623127699E-005  -7.8364446380874142E-006
   1.0000000000000000        29.223376460000001        4.7453198931179941E-005   7.1232709160540253E-005   7.1371614467352629E-005   2.0933496216457570E-006
   9.9999997171806854E-010   37.470474510000003        2.8071638662368059E-003  -9.4264908693730831E-004  -1.1057688388973475E-003  -2.8668020968325436E-004
   1.3183000246996812E-009   37.470474510000003        2.9383217915892601E-003  -9.4650400569662452E-004  -1.1302013881504536E-003  -2.9051490128040314E-004
   1.7378000150003459E-009   37.470474510000003        3.0762224923819304E-003  -9.4844342675060034E-004  -1.1550320778042078E-003  -2.9391146381385624E-004
   2.2908999142146058E-009   37.470474510000003        3.2213064841926098E-003  -9.4825902488082647E-004  -1.1803224915638566E-003  -2.9677076963707805E-004
   3.0200000278313155E-009   37.470474510000003        3.3739511854946613E-003  -9.4572437228634953E-004  -1.2061314191669226E-003  -2.9897390049882233E-004
   3.9810998941902653E-009   37.470474510000003        3.5345887299627066E-003  -9.4059499679133296E-004  -1.2325379066169262E-003  -3.0038270051591098E-004
   5.2481001766579993E-009   37.470474510000003        3.7036885041743517E-003  -9.3260628636926413E-004  -1.2596398591995239E-003  -3.0083596357144415E-004
   6.9183001549788514E-009   37.470474510000003        3.8817310705780983E-003  -9.2147308168932796E-004  -1.2875524116680026E-003  -3.0014623189345002E-004
   9.1201002305751899E-009   37.470474510000003        4.0692407637834549E-003  -9.0688647469505668E-004  -1.3164157280698419E-003  -2.9809650732204318E-004
   1.2023000373062587E-008   37.470474510000003        4.2667849920690060E-003  -8.8851188775151968E-004  -1.3463977957144380E-003  -2.9443626408465207E-004
   1.5849000334355878E-008   37.470474510000003        4.4748843647539616E-003  -8.6599652422592044E-004  -1.3776846462860703E-003  -2.8887964435853064E-004
   2.0892999330612838E-008   37.470474510000003        4.6942159533500671E-003  -8.3894771523773670E-004  -1.4105148147791624E-003  -2.8109701815992594E-004
   2.7542000680114143E-008   37.470474510000003        4.9254121258854866E-003  -8.0695113865658641E-004  -1.4451534952968359E-003  -2.7071524527855217E-004
   3.6307998385609608E-008   37.470474510000003        5.1692067645490170E-003  -7.6955219265073538E-004  -1.4819189673289657E-003  -2.5730871129781008E-004
   4.7863000673942224E-008   37.470474510000003        5.4262992925941944E-003  -7.2627299232408404E-004  -1.5211675781756639E-003  -2.4040121934376657E-004
   6.3096003088958241E-008   37.470474510000003        5.6975088082253933E-003  -6.7658728221431375E-004  -1.5633230796083808E-003  -2.1945360640529543E-004
   8.3175997644957533E-008   37.470474510000003        5.9836530126631260E-003  -6.1993772396817803E-004  -1.6088646370917559E-003  -1.9386679923627526E-004
   1.0965000285523274E-007   37.470474510000003        6.2856753356754780E-003  -5.5570941185578704E-004  -1.6583534888923168E-003  -1.6296740795951337E-004
   1.4453999597208167E-007   37.470474510000003        6.6044079139828682E-003  -4.8327789409086108E-004  -1.7124020960181952E-003  -1.2602853530552238E-004
   1.9054999711443088E-007   37.470474510000003        6.9410586729645729E-003  -4.0189825813286006E-004  -1.7717642476782203E-003  -8.2212092820554972E-005
   2.5118998792095226E-007   37.470474510000003        7.2965133003890514E-003  -3.1086293165571988E-004  -1.8372251652181149E-003  -3.0649684049421921E-005
   3.3112999631157436E-007   37.470474510000003        7.6720030046999454E-003  -2.0934235362801701E-004  -1.9097260665148497E-003   2.9641401852131821E-005
   4.3651999703797628E-007   37.470474510000003        8.0687729641795158E-003  -9.6458810730837286E-005  -1.9903187640011311E-003   9.9719181889668107E-005
   5.7544002629583701E-007   37.470474510000003        8.4880618378520012E-003   2.8705451768473722E-005  -2.0801702048629522E-003   1.8070750229526311E-004
   7.5857997217099182E-007   37.470474510000003        8.9313099160790443E-003   1.6717160178814083E-004  -2.1806168369948864E-003   2.7383299311622977E-004
   9.9999999747524271E-007   37.470474510000003        9.3999681994318962E-003   3.2001195359043777E-004  -2.2931392304599285E-003   3.8038814091123641E-004
   1.3182999509808724E-006   37.470474510000003        9.8956963047385216E-003   4.8841477837413549E-004  -2.4194212164729834E-003   5.0177134107798338E-004
   1.7377999483869644E-006   37.470474510000003        1.0419997386634350E-002   6.7356450017541647E-004  -2.5612728204578161E-003   6.3939637038856745E-004
   2.2909000563231530E-006   37.470474510000003        1.0974895209074020E-002   8.7687897030264139E-004  -2.7208239771425724E-003   7.9486344475299120E-004
   3.0199998946045525E-006   37.470474510000003        1.1562216095626354E-002   1.0997611097991467E-003  -2.9003503732383251E-003   9.6977595239877701E-004
   3.9810997805034276E-006   37.470474510000003        1.2184043414890766E-002   1.3437630841508508E-003  -3.1024152413010597E-003   1.1658663861453533E-003
   5.2481000238913111E-006   37.470474510000003        1.2842658907175064E-002   1.6105704708024859E-003  -3.3298770431429148E-003   1.3849985552951694E-003
   6.9183001869532745E-006   37.470474510000003        1.3540457002818584E-002   1.9019723404198885E-003  -3.5858817864209414E-003   1.6291642095893621E-003
   9.1201000032015145E-006   37.470474510000003        1.4280086383223534E-002   2.2199184168130159E-003  -3.8739314768463373E-003   1.9005668582394719E-003
   1.2022999726468697E-005   37.470474510000003        1.5064465813338757E-002   2.5665313005447388E-003  -4.1979164816439152E-003   2.2016898728907108E-003
   1.5849000192247331E-005   37.470474510000003        1.5896454453468323E-002   2.9439569916576147E-003  -4.5619886368513107E-003   2.5352463126182556E-003
   2.0892999600619078E-005   37.470474510000003        1.6779692843556404E-002   3.3547396305948496E-003  -4.9709333106875420E-003   2.9046242125332355E-003
   2.7542000680114143E-005   37.470474510000003        1.7717853188514709E-002   3.8014817982912064E-003  -5.4298546165227890E-003   3.3137481659650803E-003
   3.6307999835116789E-005   37.470474510000003        1.8715273588895798E-002   4.2871301993727684E-003  -5.9444587677717209E-003   3.7675481289625168E-003
   4.7862999053904787E-005   37.470474510000003        1.9776500761508942E-002   4.8147458583116531E-003  -6.5207979641854763E-003   4.2720250785350800E-003
   6.3095998484641314E-005   37.470474510000003        2.0907012745738029E-002   5.3878398612141609E-003  -7.1655823849141598E-003   4.8349206335842609E-003
   8.3175997133366764E-005   37.470474510000003        2.2112872451543808E-002   6.0101752169430256E-003  -7.8858891502022743E-003   5.4659745655953884E-003
   1.0964999819407240E-004   37.470474510000003        2.3401452228426933E-002   6.6861053928732872E-003  -8.6894016712903976E-003   6.1778086237609386E-003
   1.4453999756369740E-004   37.470474510000003        2.4780677631497383E-002   7.4201235547661781E-003  -9.5836501568555832E-003   6.9861104711890221E-003
   1.9054999575018883E-004   37.470474510000003        2.6261474937200546E-002   8.2180928438901901E-003  -1.0577133856713772E-002   7.9117473214864731E-003
   2.5119000929407775E-004   37.470474510000003        2.7855210006237030E-002   9.0857855975627899E-003  -1.1677003465592861E-002   8.9800301939249039E-003
   3.3112999517470598E-004   37.470474510000003        2.9577229171991348E-002   1.0030662640929222E-002  -1.2890451587736607E-002   1.0223734192550182E-002
   4.3652000022120774E-004   37.470474510000003        3.1446285545825958E-002   1.1061403900384903E-002  -1.4222995378077030E-002   1.1683695018291473E-002
   5.7544000446796417E-004   37.470474510000003        3.3485531806945801E-002   1.2188246473670006E-002  -1.5677226707339287E-002   1.3410261832177639E-002
   7.5857999036088586E-004   37.470474510000003        3.5725064575672150E-002   1.3424108736217022E-002  -1.7251925542950630E-002   1.5465909615159035E-002
   1.0000000474974513E-003   37.470474510000003        3.8203068077564240E-002   1.4784893952310085E-002  -1.8939169123768806E-002   1.7926475033164024E-002
   1.3183000264689326E-003   37.470474510000003        4.0969569236040115E-002   1.6291154548525810E-002  -2.0721927285194397E-002   2.0884208381175995E-002
   1.7377999611198902E-003   37.470474510000003        4.4088058173656464E-002   1.7968529835343361E-002  -2.2568566724658012E-002   2.4447707459330559E-002
   2.2909000981599092E-003   37.470474510000003        4.7644149512052536E-002   1.9851954653859138E-002  -2.4429624900221825E-002   2.8748232871294022E-002
   3.0199999455362558E-003   37.470474510000003        5.1747601479291916E-002   2.1986285224556923E-002  -2.6227815076708794E-002   3.3936671912670135E-002
   3.9810999296605587E-003   37.470474510000003        5.6542895734310150E-002   2.4431632831692696E-002  -2.7850028127431870E-002   4.0187545120716095E-002
   5.2481000311672688E-003   37.470474510000003        6.2218893319368362E-002   2.7268413454294205E-002  -2.9134843498468399E-002   4.7698531299829483E-002
   6.9182999432086945E-003   37.470474510000003        6.9019898772239685E-002   3.0603788793087006E-002  -2.9857406392693520E-002   5.6686770170927048E-002
   9.1201001778244972E-003   37.470474510000003        7.7260009944438934E-002   3.4580804407596588E-002  -2.9712239280343056E-002   6.7383326590061188E-002
   1.2023000046610832E-002   37.470474510000003        8.7336719036102295E-002   3.9388969540596008E-002  -2.8294023126363754E-002   8.0019183456897736E-002
   1.5848999843001366E-002   37.470474510000003        9.9735409021377563E-002   4.5273374766111374E-002  -2.5081094354391098E-002   9.4791792333126068E-002
   2.0893000066280365E-002   37.470474510000003       0.11503984034061432        5.2550800144672394E-002  -1.9422089681029320E-002  0.11183016002178192     
   2.7542000636458397E-002   37.470474510000003       0.13389736413955688        6.1610102653503418E-002  -1.0543332435190678E-002  0.13109821081161499     
   3.6308001726865768E-002   37.470474510000003       0.15696044266223907        7.2908475995063782E-002   2.4166472721844912E-003  0.15226960182189941     
   4.7862999141216278E-002   37.470474510000003       0.18472772836685181        8.6926653981208801E-002   2.0304406061768532E-002  0.17450834810733795     
   6.3096001744270325E-002   37.470474510000003       0.21728044748306274       0.10407619923353195        4.3765638023614883E-002  0.19619064033031464     
   8.3176001906394958E-002   37.470474510000003       0.25379791855812073       0.12448592483997345        7.2898380458354950E-002  0.21455173194408417     
  0.10000000149011612        37.470474510000003       0.27923908829689026       0.13968670368194580        9.5055989921092987E-002  0.22295208275318146     
  0.12500000000000000        37.470474510000003       0.30910632014274597       0.15909984707832336       0.12369910627603531       0.22644951939582825     
  0.15000000596046448        37.470474510000003       0.33037105202674866       0.17478315532207489       0.14713400602340698       0.22188508510589600     
  0.17499999701976776        37.470474510000003       0.34398233890533447       0.18686187267303467       0.16555076837539673       0.21160316467285156     
  0.20000000298023224        37.470474510000003       0.35084661841392517       0.19550986588001251       0.17928509414196014       0.19743865728378296     
  0.22499999403953552        37.470474510000003       0.35182666778564453       0.20093864202499390       0.18873488903045654       0.18084101378917694     
  0.25000000000000000        37.470474510000003       0.34773877263069153       0.20338751375675201       0.19432051479816437       0.16295100748538971     
  0.27500000596046448        37.470474510000003       0.33935049176216125       0.20311549305915833       0.19646467268466949       0.14465528726577759     
  0.30000001192092896        37.470474510000003       0.32737919688224792       0.20039460062980652       0.19558165967464447       0.12662887573242188     
  0.32499998807907104        37.470474510000003       0.31249132752418518       0.19550450146198273       0.19207160174846649       0.10937003791332245     
  0.34999999403953552        37.470474510000003       0.29530224204063416       0.18872787058353424       0.18631730973720551        9.3230135738849640E-002
  0.37500000000000000        37.470474510000003       0.27637654542922974       0.18034657835960388       0.17868250608444214        7.8439250588417053E-002
  0.40000000596046448        37.470474510000003       0.25622868537902832       0.17063836753368378       0.16951096057891846        6.5128706395626068E-002
  0.42500001192092896        37.470474510000003       0.23532399535179138       0.15987394750118256       0.15912584960460663        5.3350619971752167E-002
  0.44999998807907104        37.470474510000003       0.21407967805862427       0.14831447601318359       0.14782953262329102        4.3095052242279053E-002
  0.47499999403953552        37.470474510000003       0.19286613166332245       0.13620936870574951       0.13590322434902191        3.4304860979318619E-002
  0.50000000000000000        37.470474510000003       0.17200836539268494       0.12379429489374161       0.12360684573650360        2.6888480409979820E-002
  0.52499997615814209        37.470474510000003       0.15178744494915009       0.11128936707973480       0.11117865145206451        2.0730854943394661E-002
  0.55000001192092896        37.470474510000003       0.13244210183620453        9.8897650837898254E-002   9.8835051059722900E-002   1.5702620148658752E-002
  0.57499998807907104        37.470474510000003       0.11417036503553391        8.6803726851940155E-002   8.6770229041576385E-002   1.1667720042169094E-002
  0.60000002384185791        37.470474510000003        9.7131215035915375E-002   7.5172461569309235E-002   7.5155809521675110E-002   8.4895761683583260E-003
  0.62500000000000000        37.470474510000003        8.1446371972560883E-002   6.4147926867008209E-002   6.4140528440475464E-002   6.0359616763889790E-003
  0.64999997615814209        37.470474510000003        6.7202076315879822E-002   5.3852491080760956E-002   5.3849812597036362E-002   4.1826837696135044E-003
  0.67500001192092896        37.470474510000003        5.4450925439596176E-002   4.4386055320501328E-002   4.4385541230440140E-002   2.8162254020571709E-003
  0.69999998807907104        37.470474510000003        4.3213777244091034E-002   3.5825427621603012E-002   3.5825740545988083E-002   1.8354520434513688E-003
  0.72500002384185791        37.470474510000003        3.3481732010841370E-002   2.8223915025591850E-002   2.8224421665072441E-002   1.1525151785463095E-003
  0.75000000000000000        37.470474510000003        2.5218136608600616E-002   2.1611072123050690E-002   2.1611521020531654E-002   6.9306785007938743E-004
  0.77499997615814209        37.470474510000003        1.8360726535320282E-002   1.5992652624845505E-002   1.5992984175682068E-002   3.9591532549820840E-004
  0.80000001192092896        37.470474510000003        1.2823803350329399E-002   1.1350787244737148E-002   1.1351021938025951E-002   2.1221526549197733E-004
  0.82499998807907104        37.470474510000003        8.5005452856421471E-003   7.6443888247013092E-003   7.6445760205388069E-003   1.0434260912006721E-004
  0.85000002384185791        37.470474510000003        5.2654296159744263E-003   4.8098322004079819E-003   4.8100240528583527E-003   4.4526008423417807E-005
  0.87500000000000000        37.470474510000003        2.9768219683319330E-003   2.7619439642876387E-003   2.7621807530522346E-003   1.3356486306292936E-005
  0.89999997615814209        37.470474510000003        1.4797762269154191E-003   1.3953767484053969E-003   1.3956798939034343E-003  -1.7430581920052646E-006
  0.92500001192092896        37.470474510000003        6.0918700182810426E-004   5.8650504797697067E-004   5.8686838019639254E-004  -8.0131521826842800E-006
  0.94999998807907104        37.470474510000003        1.9353686366230249E-004   1.9612481992226094E-004   1.9650392641779035E-004  -8.7618918769294396E-006
  0.97500002384185791        37.470474510000003        5.9865753428312019E-005   7.3625189543236047E-005   7.3928516940213740E-005  -4.6446079977613408E-006
   1.0000000000000000        37.470474510000003        4.2093957745237276E-005   6.4880616264417768E-005   6.4964136981870979E-005   5.1866500143660232E-006
   9.9999997171806854E-010   48.044977359999997        2.8078018222004175E-003  -9.3997525982558727E-004  -1.1023683473467827E-003  -3.1411013333126903E-004
   1.3183000246996812E-009   48.044977359999997        2.9390363488346338E-003  -9.4368046848103404E-004  -1.1268561938777566E-003  -3.1795256654731929E-004
   1.7378000150003459E-009   48.044977359999997        3.0770201701670885E-003  -9.4546109903603792E-004  -1.1517710518091917E-003  -3.2125093275681138E-004
   2.2908999142146058E-009   48.044977359999997        3.2221940346062183E-003  -9.4510836061090231E-004  -1.1771799763664603E-003  -3.2388753606937826E-004
   3.0200000278313155E-009   48.044977359999997        3.3749360591173172E-003  -9.4239501049742103E-004  -1.2031474616378546E-003  -3.2572229974903166E-004
   3.9810998941902653E-009   48.044977359999997        3.5356790758669376E-003  -9.3707611085847020E-004  -1.2297595385462046E-003  -3.2659294083714485E-004
   5.2481001766579993E-009   48.044977359999997        3.7048927042633295E-003  -9.2888629296794534E-004  -1.2571215629577637E-003  -3.2631101203151047E-004
   6.9183001549788514E-009   48.044977359999997        3.8830586709082127E-003  -9.1753958258777857E-004  -1.2853572843596339E-003  -3.2465829281136394E-004
   9.1201002305751899E-009   48.044977359999997        4.0707020089030266E-003  -9.0272637316957116E-004  -1.3146165292710066E-003  -3.2138332608155906E-004
   1.2023000373062587E-008   48.044977359999997        4.2683901265263557E-003  -8.8411115575581789E-004  -1.3450782280415297E-003  -3.1619667424820364E-004
   1.5849000334355878E-008   48.044977359999997        4.4766450300812721E-003  -8.6134031880646944E-004  -1.3769404031336308E-003  -3.0877004610374570E-004
   2.0892999330612838E-008   48.044977359999997        4.6961442567408085E-003  -8.3402014570310712E-004  -1.4104553265497088E-003  -2.9872567392885685E-004
   2.7542000680114143E-008   48.044977359999997        4.9275225028395653E-003  -8.0173526657745242E-004  -1.4459027443081141E-003  -2.8563803061842918E-004
   3.6307998385609608E-008   48.044977359999997        5.1715131849050522E-003  -7.6402997365221381E-004  -1.4836174668744206E-003  -2.6902314857579768E-004
   4.7863000673942224E-008   48.044977359999997        5.4288175888359547E-003  -7.2042515967041254E-004  -1.5239741187542677E-003  -2.4834211217239499E-004
   6.3096003088958241E-008   48.044977359999997        5.7002557441592216E-003  -6.7039340501651168E-004  -1.5674161259084940E-003  -2.2298646217677742E-004
   8.3175997644957533E-008   48.044977359999997        5.9866467490792274E-003  -6.1337585793808103E-004  -1.6144438413903117E-003  -1.9228286691941321E-004
   1.0965000285523274E-007   48.044977359999997        6.2889358960092068E-003  -5.4875609930604696E-004  -1.6656423686072230E-003  -1.5547644579783082E-004
   1.4453999597208167E-007   48.044977359999997        6.6079567186534405E-003  -4.7590836766175926E-004  -1.7216487322002649E-003  -1.1175629333592951E-004
   1.9054999711443088E-007   48.044977359999997        6.9449190050363541E-003  -3.9408562588505447E-004  -1.7832452431321144E-003  -6.0187721828697249E-005
   2.5118998792095226E-007   48.044977359999997        7.3007112368941307E-003  -3.0257875914685428E-004  -1.8512447131797671E-003   1.9168621179233014E-007
   3.3112999631157436E-007   48.044977359999997        7.6765660196542740E-003  -2.0055605273228139E-004  -1.9266203744336963E-003   7.0470829086843878E-005
   4.3651999703797628E-007   48.044977359999997        8.0737322568893433E-003  -8.7137545051518828E-005  -2.0104574505239725E-003   1.5181876369751990E-004
   5.7544002629583701E-007   48.044977359999997        8.4934495389461517E-003   3.8596841477556154E-005  -2.1039571147412062E-003   2.4547404609620571E-004
   7.5857997217099182E-007   48.044977359999997        8.9371642097830772E-003   1.7767099780030549E-004  -2.2084943484514952E-003   3.5278787254355848E-004
   9.9999999747524271E-007   48.044977359999997        9.4063309952616692E-003   3.3116014674305916E-004  -2.3255886044353247E-003   4.7518205246888101E-004
   1.3182999509808724E-006   48.044977359999997        9.9026132375001907E-003   5.0025590462610126E-004  -2.4569663219153881E-003   6.1419623671099544E-004
   1.7377999483869644E-006   48.044977359999997        1.0427519679069519E-002   6.8614608608186245E-004  -2.6044792030006647E-003   7.7138561755418777E-004
   2.2909000563231530E-006   48.044977359999997        1.0983083397150040E-002   8.9025287888944149E-004  -2.7703060768544674E-003   9.4851886387914419E-004
   3.0199998946045525E-006   48.044977359999997        1.1571135371923447E-002   1.1139838024973869E-003  -2.9567701276391745E-003   1.1473712511360645E-003
   3.9810997805034276E-006   48.044977359999997        1.2193771079182625E-002   1.3588961446657777E-003  -3.1664865091443062E-003   1.3698715483769774E-003
   5.2481000238913111E-006   48.044977359999997        1.2853283435106277E-002   1.6266820020973682E-003  -3.4023679327219725E-003   1.6181081300601363E-003
   6.9183001869532745E-006   48.044977359999997        1.3552081771194935E-002   1.9191374303773046E-003  -3.6676181480288506E-003   1.8943296745419502E-003
   9.1201000032015145E-006   48.044977359999997        1.4292831532657146E-002   2.2382203023880720E-003  -3.9657996967434883E-003   2.2010437678545713E-003
   1.2022999726468697E-005   48.044977359999997        1.5078474767506123E-002   2.5860639289021492E-003  -4.3008672073483467E-003   2.5410996749997139E-003
   1.5849000192247331E-005   48.044977359999997        1.5911895781755447E-002   2.9648253694176674E-003  -4.6770349144935608E-003   2.9176336247473955E-003
   2.0892999600619078E-005   48.044977359999997        1.6796773299574852E-002   3.3770638983696699E-003  -5.0991587340831757E-003   3.3345764968544245E-003
   2.7542000680114143E-005   48.044977359999997        1.7736816778779030E-002   3.8253988604992628E-003  -5.5724084377288818E-003   3.7964959628880024E-003
   3.6307999835116789E-005   48.044977359999997        1.8736418336629868E-002   4.3127993121743202E-003  -6.1025554314255714E-003   4.3091233819723129E-003
   4.7862999053904787E-005   48.044977359999997        1.9800189882516861E-002   4.8423516564071178E-003  -6.6957050003111362E-003   4.8794178292155266E-003
   6.3095998484641314E-005   48.044977359999997        2.0933691412210464E-002   5.4176002740859985E-003  -7.3586115613579750E-003   5.5163046345114708E-003
   8.3175997133366764E-005   48.044977359999997        2.2143090143799782E-002   6.0423491522669792E-003  -8.0983657389879227E-003   6.2309387139976025E-003
   1.0964999819407240E-004   48.044977359999997        2.3435885086655617E-002   6.7210020497441292E-003  -8.9226346462965012E-003   7.0376596413552761E-003
   1.4453999756369740E-004   48.044977359999997        2.4820160120725632E-002   7.4581168591976166E-003  -9.8388576880097389E-003   7.9541318118572235E-003
   1.9054999575018883E-004   48.044977359999997        2.6307044550776482E-002   8.2596382126212120E-003  -1.0855385102331638E-002   9.0036513283848763E-003
   2.5119000929407775E-004   48.044977359999997        2.7908155694603920E-002   9.1314390301704407E-003  -1.1979074217379093E-002   1.0214184410870075E-002
   3.3112999517470598E-004   48.044977359999997        2.9639154672622681E-002   1.0081108659505844E-002  -1.3216678984463215E-002   1.1621627025306225E-002
   4.3652000022120774E-004   48.044977359999997        3.1519174575805664E-002   1.1117491871118546E-002  -1.4573059044778347E-002   1.3270264491438866E-002
   5.7544000446796417E-004   48.044977359999997        3.3571850508451462E-002   1.2251028791069984E-002  -1.6049858182668686E-002   1.5214142389595509E-002
   7.5857999036088586E-004   48.044977359999997        3.5827863961458206E-002   1.3494896702468395E-002  -1.7644545063376427E-002   1.7519675195217133E-002
   1.0000000474974513E-003   48.044977359999997        3.8326110690832138E-002   1.4865323901176453E-002  -1.9347423687577248E-002   2.0266611129045486E-002
   1.3183000264689326E-003   48.044977359999997        4.1117481887340546E-002   1.6383267939090729E-002  -2.1139124408364296E-002   2.3550931364297867E-002
   1.7377999611198902E-003   48.044977359999997        4.4266458600759506E-002   1.8074858933687210E-002  -2.2984998300671577E-002   2.7484156191349030E-002
   2.2909000981599092E-003   48.044977359999997        4.7859832644462585E-002   1.9975647330284119E-002  -2.4831779301166534E-002   3.2199595123529434E-002
   3.0199999455362558E-003   48.044977359999997        5.2008643746376038E-002   2.2131206467747688E-002  -2.6597527787089348E-002   3.7848059087991714E-002
   3.9810999296605587E-003   48.044977359999997        5.6858733296394348E-002   2.4602485820651054E-002  -2.8163611888885498E-002   4.4601209461688995E-002
   5.2481000311672688E-003   48.044977359999997        6.2600240111351013E-002   2.7470836415886879E-002  -2.9362309724092484E-002   5.2649736404418945E-002
   6.9182999432086945E-003   48.044977359999997        6.9478407502174377E-002   3.0844369903206825E-002  -2.9961988329887390E-002   6.2197934836149216E-002
   9.1201001778244972E-003   48.044977359999997        7.7807508409023285E-002   3.4866973757743835E-002  -2.9650494456291199E-002   7.3456145823001862E-002
   1.2023000046610832E-002   48.044977359999997        8.7983727455139160E-002   3.9728611707687378E-002  -2.8016990050673485E-002   8.6624249815940857E-002
   1.5848999843001366E-002   48.044977359999997       0.10048849135637283        4.5673977583646774E-002  -2.4537270888686180E-002  0.10185521841049194     
   2.0893000066280365E-002   48.044977359999997       0.11589735746383667        5.3017847239971161E-002  -1.8562769517302513E-002  0.11921792477369308     
   2.7542000636458397E-002   48.044977359999997       0.13484281301498413        6.2144234776496887E-002  -9.3317851424217224E-003  0.13859829306602478     
   3.6308001726865768E-002   48.044977359999997       0.15795277059078217        7.3500841856002808E-002   3.9915749803185463E-003  0.15957526862621307     
   4.7862999141216278E-002   48.044977359999997       0.18568816781044006        8.7551705539226532E-002   2.2209433838725090E-002  0.18120846152305603     
   6.3096001744270325E-002   48.044977359999997       0.21807666122913361       0.10468143224716187        4.5900408178567886E-002  0.20177792012691498     
   8.3176001906394958E-002   48.044977359999997       0.25422877073287964       0.12497882544994354        7.5072750449180603E-002  0.21846759319305420     
  0.10000000149011612        48.044977359999997       0.27927714586257935       0.14002738893032074        9.7100190818309784E-002  0.22546300292015076     
  0.12500000000000000        48.044977359999997       0.30847695469856262       0.15914382040500641       0.12536975741386414       0.22703948616981506     
  0.15000000596046448        48.044977359999997       0.32903173565864563       0.17447435855865479       0.14830119907855988       0.22085575759410858     
  0.17499999701976776        48.044977359999997       0.34193739295005798       0.18616998195648193       0.16615164279937744       0.20929595828056335     
  0.20000000298023224        48.044977359999997       0.34813356399536133       0.19442534446716309       0.17930281162261963       0.19419042766094208     
  0.22499999403953552        48.044977359999997       0.34850621223449707       0.19946868717670441       0.18818427622318268       0.17696082592010498     
  0.25000000000000000        48.044977359999997       0.34388738870620728       0.20155277848243713       0.19323810935020447       0.15870846807956696     
  0.27500000596046448        48.044977359999997       0.33505451679229736       0.20094722509384155       0.19490154087543488       0.14027591049671173     
  0.30000001192092896        48.044977359999997       0.32273021340370178       0.19793216884136200       0.19359815120697021       0.12229365110397339     
  0.32499998807907104        48.044977359999997       0.30758252739906311       0.19279316067695618       0.18973344564437866       0.10521770268678665     
  0.34999999403953552        48.044977359999997       0.29022556543350220       0.18581689894199371       0.18369264900684357        8.9360937476158142E-002
  0.37500000000000000        48.044977359999997       0.27122023701667786       0.17728747427463531       0.17583967745304108        7.4919648468494415E-002
  0.40000000596046448        48.044977359999997       0.25107559561729431       0.16748332977294922       0.16651670634746552        6.1996378004550934E-002
  0.42500001192092896        48.044977359999997       0.23025014996528625       0.15667453408241272       0.15604402124881744        5.0619598478078842E-002
  0.44999998807907104        48.044977359999997       0.20915316045284271       0.14512041211128235       0.14471998810768127        4.0760610252618790E-002
  0.47499999403953552        48.044977359999997       0.18814641237258911       0.13306750357151031       0.13282100856304169        3.2348047941923141E-002
  0.50000000000000000        48.044977359999997       0.16754576563835144       0.12074764072895050       0.12060148268938065        2.5280235335230827E-002
  0.52499997615814209        48.044977359999997       0.14762291312217712       0.10837645828723907       0.10829372704029083        1.9435575231909752E-002
  0.55000001192092896        48.044977359999997       0.12860712409019470        9.6151858568191528E-002   9.6107788383960724E-002   1.4681220054626465E-002
  0.57499998807907104        48.044977359999997       0.11068712174892426        8.4252782166004181E-002   8.4231264889240265E-002   1.0880123823881149E-002
  0.60000002384185791        48.044977359999997        9.4012841582298279E-002   7.2838149964809418E-002   7.2829045355319977E-002   7.8967008739709854E-003
  0.62500000000000000        48.044977359999997        7.8697420656681061E-002   6.2045857310295105E-002   6.2043063342571259E-002   5.6011998094618320E-003
  0.64999997615814209        48.044977359999997        6.4819030463695526E-002   5.1992036402225494E-002   5.1992077380418777E-002   3.8729356601834297E-003
  0.67500001192092896        48.044977359999997        5.2422888576984406E-002   4.2770400643348694E-002   4.2771436274051666E-002   2.6025332044810057E-003
  0.69999998807907104        48.044977359999997        4.1523262858390808E-002   3.4451778978109360E-002   3.4452937543392181E-002   1.6932873986661434E-003
  0.72500002384185791        48.044977359999997        3.2105505466461182E-002   2.7083823457360268E-002   2.7084771543741226E-002   1.0617822408676147E-003
  0.75000000000000000        48.044977359999997        2.4128187447786331E-002   2.0690895617008209E-002   2.0691564306616783E-002   6.3787971157580614E-004
  0.77499997615814209        48.044977359999997        1.7525281757116318E-002   1.5274164266884327E-002   1.5274596400558949E-002   3.6420300602912903E-004
  0.80000001192092896        48.044977359999997        1.2208430096507072E-002   1.0811896994709969E-002   1.0812175460159779E-002   1.9522423099260777E-004
  0.82499998807907104        48.044977359999997        8.0693084746599197E-003   7.2600208222866058E-003   7.2602266445755959E-003   9.6066709375008941E-005
  0.85000002384185791        48.044977359999997        4.9821059219539165E-003   4.5529338531196117E-003   4.5531317591667175E-003   4.1123334085568786E-005
  0.87500000000000000        48.044977359999997        2.8061694465577602E-003   2.6046338025480509E-003   2.6048701256513596E-003   1.2583338502736297E-005
  0.89999997615814209        48.044977359999997        1.3888629619032145E-003   1.3102473458275199E-003   1.3105435064062476E-003  -1.0517269402043894E-006
  0.92500001192092896        48.044977359999997        5.6877755559980869E-004   5.4808426648378372E-004   5.4843211546540260E-004  -6.3968946051318198E-006
  0.94999998807907104        48.044977359999997        1.7955282237380743E-004   1.8251959409099072E-004   1.8287212878931314E-004  -6.5093749981315341E-006
  0.97500002384185791        48.044977359999997        5.4940934205660596E-005   6.8377397838048637E-005   6.8641202233266085E-005  -2.0839711396547500E-006
   1.0000000000000000        48.044977359999997        3.7258487282088026E-005   5.9083715314045548E-005   5.9114801842952147E-005   7.4835534178419039E-006
   9.9999997171806854E-010   61.603699429999999        2.8087194077670574E-003  -9.3746691709384322E-004  -1.0993607575073838E-003  -3.4109689295291901E-004
   1.3183000246996812E-009   61.603699429999999        2.9400424100458622E-003  -9.4102649018168449E-004  -1.1239279992878437E-003  -3.4486400545574725E-004
   1.7378000150003459E-009   61.603699429999999        3.0781216919422150E-003  -9.4265252118930221E-004  -1.1489535681903362E-003  -3.4796944237314165E-004
   2.2908999142146058E-009   61.603699429999999        3.2233987003564835E-003  -9.4213552074506879E-004  -1.1745101073756814E-003  -3.5027542617172003E-004
   3.0200000278313155E-009   61.603699429999999        3.3762515522539616E-003  -9.3924766406416893E-004  -1.2006681645289063E-003  -3.5161935375072062E-004
   3.9810998941902653E-009   61.603699429999999        3.5371142439544201E-003  -9.3374343123286963E-004  -1.2275205226615071E-003  -3.5181333078071475E-004
   5.2481001766579993E-009   61.603699429999999        3.7064570933580399E-003  -9.2535663861781359E-004  -1.2551808031275868E-003  -3.5064000985585153E-004
   6.9183001549788514E-009   61.603699429999999        3.8847618270665407E-003  -9.1380055528134108E-004  -1.2837811373174191E-003  -3.4784877789206803E-004
   9.1201002305751899E-009   61.603699429999999        4.0725548751652241E-003  -8.9876481797546148E-004  -1.3134814798831940E-003  -3.4315182710997760E-004
   1.2023000373062587E-008   61.603699429999999        4.2704045772552490E-003  -8.7991298642009497E-004  -1.3444718206301332E-003  -3.3621920738369226E-004
   1.5849000334355878E-008   61.603699429999999        4.4788331724703312E-003  -8.5689057596027851E-004  -1.3769621727988124E-003  -3.2667836057953537E-004
   2.0892999330612838E-008   61.603699429999999        4.6985195949673653E-003  -8.2930288044735789E-004  -1.4112185453996062E-003  -3.1410146038979292E-004
   2.7542000680114143E-008   61.603699429999999        4.9300994724035263E-003  -7.9673342406749725E-004  -1.4475355856120586E-003  -2.9800878837704659E-004
   3.6307998385609608E-008   61.603699429999999        5.1743066869676113E-003  -7.5872539309784770E-004  -1.4862646348774433E-003  -2.7785639395006001E-004
   4.7863000673942224E-008   61.603699429999999        5.4318448528647423E-003  -7.1479851612821221E-004  -1.5277978964149952E-003  -2.5304098380729556E-004
   6.3096003088958241E-008   61.603699429999999        5.7035349309444427E-003  -6.6442391835153103E-004  -1.5725988196209073E-003  -2.2288314357865602E-004
   8.3175997644957533E-008   61.603699429999999        5.9901969507336617E-003  -6.0704152565449476E-004  -1.6211887123063207E-003  -1.8663385708350688E-004
   1.0965000285523274E-007   61.603699429999999        6.2927785329520702E-003  -5.4203323088586330E-004  -1.6741760773584247E-003  -1.4345537056215107E-004
   1.4453999597208167E-007   61.603699429999999        6.6121146082878113E-003  -4.6877181739546359E-004  -1.7322218045592308E-003  -9.2451802629511803E-005
   1.9054999711443088E-007   61.603699429999999        6.9494168274104595E-003  -3.8650826900266111E-004  -1.7961361445486546E-003  -3.2590443879598752E-005
   2.5118998792095226E-007   61.603699429999999        7.3055760003626347E-003  -2.9453175375238061E-004  -1.8667590338736773E-003   3.7185815017437562E-005
   3.3112999631157436E-007   61.603699429999999        7.6818270608782768E-003  -1.9200841779820621E-004  -1.9450943218544126E-003   1.1807312694145367E-004
   4.3651999703797628E-007   61.603699429999999        8.0794217064976692E-003  -7.8056007623672485E-005  -2.0322599448263645E-003   2.1135264250915498E-004
   5.7544002629583701E-007   61.603699429999999        8.4996037185192108E-003   4.8247962695313618E-005  -2.1294909529387951E-003   3.1837870483286679E-004
   7.5857997217099182E-007   61.603699429999999        8.9438213035464287E-003   1.8793014169204980E-004  -2.2381981834769249E-003   4.4062879169359803E-004
   9.9999999747524271E-007   61.603699429999999        9.4135347753763199E-003   3.4206872805953026E-004  -2.3599395062774420E-003   5.7965615997090936E-004
   1.3182999509808724E-006   61.603699429999999        9.9104121327400208E-003   5.1185878692194819E-004  -2.4964821059256792E-003   7.3714478639885783E-004
   1.7377999483869644E-006   61.603699429999999        1.0435968637466431E-002   6.9849158171564341E-004  -2.6497186627238989E-003   9.1479544062167406E-004
   2.2909000563231530E-006   61.603699429999999        1.0992242023348808E-002   9.0339384041726589E-004  -2.8218750376254320E-003   1.1145515600219369E-003
   3.0199998946045525E-006   61.603699429999999        1.1581075377762318E-002   1.1279776226729155E-003  -3.0153205152601004E-003   1.3383681653067470E-003
   3.9810997805034276E-006   61.603699429999999        1.2204570695757866E-002   1.3738056877627969E-003  -3.2327205408364534E-003   1.5883813612163067E-003
   5.2481000238913111E-006   61.603699429999999        1.2865033932030201E-002   1.6425764188170433E-003  -3.4770418424159288E-003   1.8669184064492583E-003
   6.9183001869532745E-006   61.603699429999999        1.3564890250563622E-002   1.9360930891707540E-003  -3.7515433505177498E-003   2.1765022538602352E-003
   9.1201000032015145E-006   61.603699429999999        1.4306822791695595E-002   2.2563226521015167E-003  -4.0598474442958832E-003   2.5199679657816887E-003
   1.2022999726468697E-005   61.603699429999999        1.5093795023858547E-002   2.6054079644382000E-003  -4.4059720821678638E-003   2.9005566611886024E-003
   1.5849000192247331E-005   61.603699429999999        1.5928719192743301E-002   2.9855179600417614E-003  -4.7941915690898895E-003   3.3218611497431993E-003
   2.0892999600619078E-005   61.603699429999999        1.6815306618809700E-002   3.3992270473390818E-003  -5.2294307388365269E-003   3.7883922923356295E-003
   2.7542000680114143E-005   61.603699429999999        1.7757311463356018E-002   3.8491724990308285E-003  -5.7169217616319656E-003   4.3054027482867241E-003
   3.6307999835116789E-005   61.603699429999999        1.8759177997708321E-002   4.3383440934121609E-003  -6.2624984420835972E-003   4.8794718459248543E-003
   4.7862999053904787E-005   61.603699429999999        1.9825579598546028E-002   4.8698559403419495E-003  -6.8723135627806187E-003   5.5185640230774879E-003
   6.3095998484641314E-005   61.603699429999999        2.0962163805961609E-002   5.4472838528454304E-003  -7.5531559996306896E-003   6.2328376807272434E-003
   8.3175997133366764E-005   61.603699429999999        2.2175196558237076E-002   6.0744737274944782E-003  -8.3121219649910927E-003   7.0349047891795635E-003
   1.0964999819407240E-004   61.603699429999999        2.3472303524613380E-002   6.7558810114860535E-003  -9.1568436473608017E-003   7.9408567398786545E-003
   1.4453999756369740E-004   61.603699429999999        2.4861728772521019E-002   7.4961250647902489E-003  -1.0094654746353626E-002   8.9703509584069252E-003
   1.9054999575018883E-004   61.603699429999999        2.6354802772402763E-002   8.3012329414486885E-003  -1.1133731342852116E-002   1.0149106383323669E-002
   2.5119000929407775E-004   61.603699429999999        2.7963386848568916E-002   9.1771790757775307E-003  -1.2280602939426899E-002   1.1507698334753513E-002
   3.3112999517470598E-004   61.603699429999999        2.9703449457883835E-002   1.0131678543984890E-002  -1.3541552238166332E-002   1.3085048645734787E-002
   4.3652000022120774E-004   61.603699429999999        3.1594507396221161E-002   1.1173738166689873E-002  -1.4920736663043499E-002   1.4928734861314297E-002
   5.7544000446796417E-004   61.603699429999999        3.3660665154457092E-002   1.2313999235630035E-002  -1.6418805345892906E-002   1.7096254974603653E-002
   7.5857999036088586E-004   61.603699429999999        3.5933174192905426E-002   1.3565894216299057E-002  -1.8031876534223557E-002   1.9657619297504425E-002
   1.0000000474974513E-003   61.603699429999999        3.8451623171567917E-002   1.4945968054234982E-002  -1.9748430699110031E-002   2.2696014493703842E-002
   1.3183000264689326E-003   61.603699429999999        4.1267737746238708E-002   1.6475573182106018E-002  -2.1546734496951103E-002   2.6310544461011887E-002
   1.7377999611198902E-003   61.603699429999999        4.4446967542171478E-002   1.8181322142481804E-002  -2.3389110341668129E-002   3.0614890158176422E-002
   2.2909000981599092E-003   61.603699429999999        4.8077236860990524E-002   2.0099354907870293E-002  -2.5218531489372253E-002   3.5743467509746552E-002
   3.0199999455362558E-003   61.603699429999999        5.2270811051130295E-002   2.2275941446423531E-002  -2.6948498561978340E-002   4.1845913976430893E-002
   3.9810999296605587E-003   61.603699429999999        5.7174813002347946E-002   2.4772835895419121E-002  -2.8455032035708427E-002   4.9089796841144562E-002
   5.2481000311672688E-003   61.603699429999999        6.2980562448501587E-002   2.7672274038195610E-002  -2.9564401134848595E-002   5.7657487690448761E-002
   6.9182999432086945E-003   61.603699429999999        6.9934144616127014E-002   3.1083257868885994E-002  -3.0038623139262199E-002   6.7739114165306091E-002
   9.1201001778244972E-003   61.603699429999999        7.8349888324737549E-002   3.5150438547134399E-002  -2.9559474438428879E-002   7.9523183405399323E-002
   1.2023000046610832E-002   61.603699429999999        8.8622540235519409E-002   4.0064152330160141E-002  -2.7711361646652222E-002   9.3177780508995056E-002
   1.5848999843001366E-002   61.603699429999999       0.10122945904731750        4.6068578958511353E-002  -2.3968465626239777E-002  0.10881152749061584     
   2.0893000066280365E-002   61.603699429999999       0.11673801392316818        5.3476423025131226E-002  -1.7685983330011368E-002  0.12643466889858246     
   2.7542000636458397E-002   61.603699429999999       0.13576598465442657        6.2666796147823334E-002  -8.1150457262992859E-003  0.14585870504379272     
   3.6308001726865768E-002   61.603699429999999       0.15891721844673157        7.4077978730201721E-002   5.5542620830237865E-003  0.16657428443431854     
   4.7862999141216278E-002   61.603699429999999       0.18661606311798096        8.8157616555690765E-002   2.4080179631710052E-002  0.18754655122756958     
   6.3096001744270325E-002   61.603699429999999       0.21883851289749146       0.10526412725448608        4.7976382076740265E-002  0.20697319507598877     
   8.3176001906394958E-002   61.603699429999999       0.25462946295738220       0.12544776499271393        7.7165760099887848E-002  0.22200322151184082     
  0.10000000149011612        61.603699429999999       0.27929338812828064       0.14034543931484222        9.9052444100379944E-002  0.22763238847255707     
  0.12500000000000000        61.603699429999999       0.30784454941749573       0.15917097032070160       0.12694473564624786       0.22737221419811249     
  0.15000000596046448        61.603699429999999       0.32771363854408264       0.17415845394134521       0.14938026666641235       0.21966677904129028     
  0.17499999701976776        61.603699429999999       0.33994132280349731       0.18548376858234406       0.16668011248111725       0.20692627131938934     
  0.20000000298023224        61.603699429999999       0.34549868106842041       0.19336152076721191       0.17926923930644989       0.19096823036670685     
  0.22499999403953552        61.603699429999999       0.34529349207878113       0.19803595542907715       0.18760670721530914       0.17318178713321686     
  0.25000000000000000        61.603699429999999       0.34017226099967957       0.19977255165576935       0.19215457141399384       0.15462672710418701     
  0.27500000596046448        61.603699429999999       0.33092132210731506       0.19885084033012390       0.19336317479610443       0.13610112667083740     
  0.30000001192092896        61.603699429999999       0.31826782226562500       0.19555848836898804       0.19166433811187744       0.11819171160459518     
  0.32499998807907104        61.603699429999999       0.30288091301918030       0.19018647074699402       0.18746814131736755       0.10131375491619110     
  0.34999999403953552        61.603699429999999       0.28537288308143616       0.18302497267723083       0.18116165697574615        8.5743583738803864E-002
  0.37500000000000000        61.603699429999999       0.26630085706710815       0.17435999214649200       0.17310859262943268        7.1645826101303101E-002
  0.40000000596046448        61.603699429999999       0.24616837501525879       0.16447038948535919       0.16364926099777222        5.9096429497003555E-002
  0.42500001192092896        61.603699429999999       0.22542698681354523       0.15362539887428284       0.15310090780258179        4.8102263361215591E-002
  0.44999998807907104        61.603699429999999       0.20447826385498047       0.14208231866359711       0.14175783097743988        3.8617737591266632E-002
  0.47499999403953552        61.603699429999999       0.18367548286914825       0.13008473813533783       0.12989164888858795        3.0558919534087181E-002
  0.50000000000000000        61.603699429999999       0.16332565248012543       0.11786073446273804       0.11775140464305878        2.3815385997295380E-002
  0.52499997615814209        61.603699429999999       0.14369142055511475       0.10562144219875336       0.10556358844041824        1.8260115757584572E-002
  0.55000001192092896        61.603699429999999       0.12499300390481949        9.3559741973876953E-002   9.3532107770442963E-002   1.3757595792412758E-002
  0.57499998807907104        61.603699429999999       0.10741021484136581        8.1849142909049988E-002   8.1838212907314301E-002   1.0170374996960163E-002
  0.60000002384185791        61.603699429999999        9.1084435582160950E-002   7.0642828941345215E-002   7.0640362799167633E-002   7.3642097413539886E-003
  0.62500000000000000        61.603699429999999        7.6120637357234955E-002   6.0072790831327438E-002   6.0074042528867722E-002   5.2119749598205090E-003
  0.64999997615814209        61.603699429999999        6.2589436769485474E-002   5.0249241292476654E-002   5.0251662731170654E-002   3.5964848939329386E-003
  0.67500001192092896        61.603699429999999        5.0529163330793381E-002   4.1260045021772385E-002   4.1262436658143997E-002   2.4123664479702711E-003
  0.69999998807907104        61.603699429999999        3.9947930723428726E-002   3.3170416951179504E-002   3.3172313123941422E-002   1.5671119326725602E-003
  0.72500002384185791        61.603699429999999        3.0825812369585037E-002   2.6022724807262421E-002   2.6024054735898972E-002   9.8144402727484703E-004
  0.75000000000000000        61.603699429999999        2.3117013275623322E-002   1.9836524501442909E-002   1.9837379455566406E-002   5.8910943334922194E-004
  0.77499997615814209        61.603699429999999        1.6752127557992935E-002   1.4608760364353657E-002   1.4609280042350292E-002   3.3621944021433592E-004
  0.80000001192092896        61.603699429999999        1.1640463955700397E-002   1.0314202867448330E-002   1.0314519517123699E-002   1.8024623568635434E-004
  0.82499998807907104        61.603699429999999        7.6724663376808167E-003   6.9061140529811382E-003   6.9063352420926094E-003   8.8779328507371247E-005
  0.85000002384185791        61.603699429999999        4.7222389839589596E-003   4.3171923607587814E-003   4.3173953890800476E-003   3.8136720831971616E-005
  0.87500000000000000        61.603699429999999        2.6502315886318684E-003   2.4608275853097439E-003   2.4610620457679033E-003   1.1916337825823575E-005
  0.89999997615814209        61.603699429999999        1.3061442878097296E-003   1.2327571166679263E-003   1.2330451281741261E-003  -4.3922747750002600E-007
  0.92500001192092896        61.603699429999999        5.3218204993754625E-004   5.1326322136446834E-004   5.1359459757804871E-004  -5.0063499656971544E-006
  0.94999998807907104        61.603699429999999        1.6692631470505148E-004   1.7020238738041371E-004   1.7052817565854639E-004  -4.6312520680658054E-006
  0.97500002384185791        61.603699429999999        5.0460606871638447E-005   6.3560008129570633E-005   6.3785431848373264E-005  -4.6754550453442789E-008
   1.0000000000000000        61.603699429999999        3.2888794521568343E-005   5.3786028729518875E-005   5.3767980716656893E-005   9.1437023002072237E-006
   9.9999997171806854E-010   78.988814070000004        2.8098809998482466E-003  -9.3510776059702039E-004  -1.0967192938551307E-003  -3.6761880619451404E-004
   1.3183000246996812E-009   78.988814070000004        2.9413027223199606E-003  -9.3852553982287645E-004  -1.1213893303647637E-003  -3.7122561479918659E-004
   1.7378000150003459E-009   78.988814070000004        3.0794881749898195E-003  -9.4000081298872828E-004  -1.1465513380244374E-003  -3.7404138129204512E-004
   2.2908999142146058E-009   78.988814070000004        3.2248792704194784E-003  -9.3932350864633918E-004  -1.1722835479304194E-003  -3.7590702413581312E-004
   3.0200000278313155E-009   78.988814070000004        3.3778550568968058E-003  -9.3626510351896286E-004  -1.1986629106104374E-003  -3.7663592956960201E-004
   3.9810998941902653E-009   78.988814070000004        3.5388499964028597E-003  -9.3057943740859628E-004  -1.2257893104106188E-003  -3.7601322401314974E-004
   5.2481001766579993E-009   78.988814070000004        3.7083346396684647E-003  -9.2199956998229027E-004  -1.2537842849269509E-003  -3.7379103014245629E-004
   6.9183001549788514E-009   78.988814070000004        3.8867921102792025E-003  -9.1023813001811504E-004  -1.2827891623601317E-003  -3.6968485801480711E-004
   9.1201002305751899E-009   78.988814070000004        4.0747490711510181E-003  -8.9498376473784447E-004  -1.3129737926647067E-003  -3.6336886114440858E-004
   1.2023000373062587E-008   78.988814070000004        4.2727747932076454E-003  -8.7589921895414591E-004  -1.3445393415167928E-003  -3.5447080153971910E-004
   1.5849000334355878E-008   78.988814070000004        4.4813929125666618E-003  -8.5262913489714265E-004  -1.3777080457657576E-003  -3.4257231163792312E-004
   2.0892999330612838E-008   78.988814070000004        4.7012828290462494E-003  -8.2477775868028402E-004  -1.4127596514299512E-003  -3.2719378941692412E-004
   2.7542000680114143E-008   78.988814070000004        4.9330811016261578E-003  -7.9192750854417682E-004  -1.4500037068501115E-003  -3.0779969529248774E-004
   3.6307998385609608E-008   78.988814070000004        5.1775234751403332E-003  -7.5362040661275387E-004  -1.4898079680278897E-003  -2.8378432034514844E-004
   4.7863000673942224E-008   78.988814070000004        5.4353140294551849E-003  -7.0937495911493897E-004  -1.5325824497267604E-003  -2.5447856751270592E-004
   6.3096003088958241E-008   78.988814070000004        5.7072755880653858E-003  -6.5866101067513227E-004  -1.5788099262863398E-003  -2.1913059754297137E-004
   8.3175997644957533E-008   78.988814070000004        5.9942300431430340E-003  -6.0091697378084064E-004  -1.6290326602756977E-003  -1.7691432731226087E-004
   1.0965000285523274E-007   78.988814070000004        6.2971254810690880E-003  -5.3552328608930111E-004  -1.6838818555697799E-003  -1.2690783478319645E-004
   1.4453999597208167E-007   78.988814070000004        6.6167996264994144E-003  -4.6185110113583505E-004  -1.7440422670915723E-003  -6.8129200371913612E-005
   1.9054999711443088E-007   78.988814070000004        6.9544659927487373E-003  -3.7914942367933691E-004  -1.8103510374203324E-003   5.5365489970427006E-007
   2.5118998792095226E-007   78.988814070000004        7.3110177181661129E-003  -2.8670567553490400E-004  -1.8836747622117400E-003   8.0293342762161046E-005
   3.3112999631157436E-007   78.988814070000004        7.6876920647919178E-003  -1.8368384917266667E-004  -1.9650473259389400E-003   1.7239451699424535E-004
   4.3651999703797628E-007   78.988814070000004        8.0857435241341591E-003  -6.9199290010146797E-005  -2.0556179806590080E-003   2.7825176948681474E-004
   5.7544002629583701E-007   78.988814070000004        8.5064191371202469E-003   5.7672885304782540E-005  -2.1566543728113174E-003   3.9933665539138019E-004
   7.5857997217099182E-007   78.988814070000004        8.9511722326278687E-003   1.9796217384282500E-004  -2.2696030791848898E-003   5.3725508041679859E-004
   9.9999999747524271E-007   78.988814070000004        9.4214649870991707E-003   3.5274980473332107E-004  -2.3960585240274668E-003   6.9369439734145999E-004
   1.3182999509808724E-006   78.988814070000004        9.9189728498458862E-003   5.2323431009426713E-004  -2.5378281716257334E-003   8.7048689601942897E-004
   1.7377999483869644E-006   78.988814070000004        1.0445215739309788E-002   7.1061053313314915E-004  -2.6968438178300858E-003   1.0694835800677538E-003
   2.2909000563231530E-006   78.988814070000004        1.1002239771187305E-002   9.1630971292033792E-004  -2.8753771912306547E-003   1.2928099604323506E-003
   3.0199998946045525E-006   78.988814070000004        1.1591894552111626E-002   1.1417486239224672E-003  -3.0758429784327745E-003   1.5426095342263579E-003
   3.9810997805034276E-006   78.988814070000004        1.2216293253004551E-002   1.3884956715628505E-003  -3.3009557519108057E-003   1.8212372669950128E-003
   5.2481000238913111E-006   78.988814070000004        1.2877754867076874E-002   1.6582554671913385E-003  -3.5537343937903643E-003   2.1312742028385401E-003
   6.9183001869532745E-006   78.988814070000004        1.3578718528151512E-002   1.9528388511389494E-003  -3.8374930154532194E-003   2.4755361955612898E-003
   9.1201000032015145E-006   78.988814070000004        1.4321886934340000E-002   2.2742212750017643E-003  -4.1559119708836079E-003   2.8572077862918377E-003
   1.2022999726468697E-005   78.988814070000004        1.5110244043171406E-002   2.6245564222335815E-003  -4.5130718499422073E-003   3.2799497712403536E-003
   1.5849000192247331E-005   78.988814070000004        1.5946730971336365E-002   3.0060247518122196E-003  -4.9133053980767727E-003   3.7478408776223660E-003
   2.0892999600619078E-005   78.988814070000004        1.6835091635584831E-002   3.4212158061563969E-003  -5.3616040386259556E-003   4.2660082690417767E-003
   2.7542000680114143E-005   78.988814070000004        1.7779124900698662E-002   3.8727843202650547E-003  -5.8632590807974339E-003   4.8404289409518242E-003
   3.6307999835116789E-005   78.988814070000004        1.8783325329422951E-002   4.3637426570057869E-003  -6.4241625368595123E-003   5.4785707034170628E-003
   4.7862999053904787E-005   78.988814070000004        1.9852433353662491E-002   4.8972303047776222E-003  -7.0505086332559586E-003   6.1894459649920464E-003
   6.3095998484641314E-005   78.988814070000004        2.0992176607251167E-002   5.4768575355410576E-003  -7.7491132542490959E-003   6.9844843819737434E-003
   8.3175997133366764E-005   78.988814070000004        2.2208921611309052E-002   6.1065098270773888E-003  -8.5270646959543228E-003   7.8777885064482689E-003
   1.0964999819407240E-004   78.988814070000004        2.3510424420237541E-002   6.7906943149864674E-003  -9.3919467180967331E-003   8.8872238993644714E-003
   1.4453999756369740E-004   78.988814070000004        2.4905083701014519E-002   7.5340932235121727E-003  -1.0350966826081276E-002   1.0034441947937012E-002
   1.9054999575018883E-004   78.988814070000004        2.6404429227113724E-002   8.3428155630826950E-003  -1.1412100866436958E-002   1.1347564868628979E-002
   2.5119000929407775E-004   78.988814070000004        2.8020560741424561E-002   9.2229321599006653E-003  -1.2581523507833481E-002   1.2859709560871124E-002
   3.3112999517470598E-004   78.988814070000004        2.9769755899906158E-002   1.0182289406657219E-002  -1.3865008018910885E-002   1.4612717553973198E-002
   4.3652000022120774E-004   78.988814070000004        3.1671904027462006E-002   1.1230048723518848E-002  -1.5265971422195435E-002   1.6657283529639244E-002
   5.7544000446796417E-004   78.988814070000004        3.3751565963029861E-002   1.2377051636576653E-002  -1.6784029081463814E-002   1.9054099917411804E-002
   7.5857999036088586E-004   78.988814070000004        3.6040559411048889E-002   1.3636982068419456E-002  -1.8413895741105080E-002   2.1876420825719833E-002
   1.0000000474974513E-003   78.988814070000004        3.8579143583774567E-002   1.5026693232357502E-002  -2.0142208784818649E-002   2.5210414081811905E-002
   1.3183000264689326E-003   78.988814070000004        4.1419859975576401E-002   1.6567926853895187E-002  -2.1944837644696236E-002   2.9157709330320358E-002
   1.7377999611198902E-003   78.988814070000004        4.4629093259572983E-002   1.8287757411599159E-002  -2.3781087249517441E-002   3.3833406865596771E-002
   2.2909000981599092E-003   78.988814070000004        4.8295855522155762E-002   2.0222906023263931E-002  -2.5590211153030396E-002   3.9372164756059647E-002
   3.0199999455362558E-003   78.988814070000004        5.2533585578203201E-002   2.2420309484004974E-002  -2.7281252667307854E-002   4.5921426266431808E-002
   3.9810999296605587E-003   78.988814070000004        5.7490613311529160E-002   2.4942493066191673E-002  -2.8725070878863335E-002   5.3643543273210526E-002
   5.2481000311672688E-003   78.988814070000004        6.3359364867210388E-002   2.7872532606124878E-002  -2.9742212966084480E-002   6.2711410224437714E-002
   6.9182999432086945E-003   78.988814070000004        7.0386663079261780E-002   3.1320270150899887E-002  -3.0088769271969795E-002   7.3299862444400787E-002
   9.1201001778244972E-003   78.988814070000004        7.8886769711971283E-002   3.5431038588285446E-002  -2.9441012069582939E-002   8.5574671626091003E-002
   1.2023000046610832E-002   78.988814070000004        8.9252881705760956E-002   4.0395468473434448E-002  -2.7379317209124565E-002   9.9671699106693268E-002
   1.5848999843001366E-002   78.988814070000004       0.10195823758840561        4.6457145363092422E-002  -2.3377085104584694E-002  0.11565563082695007     
   2.0893000066280365E-002   78.988814070000004       0.11756198108196259        5.3926602005958557E-002  -1.6794160008430481E-002  0.13347975909709930     
   2.7542000636458397E-002   78.988814070000004       0.13666737079620361        6.3178025186061859E-002  -6.8952245637774467E-003  0.15288475155830383     
   3.6308001726865768E-002   78.988814070000004       0.15985469520092010        7.4640341103076935E-002   7.1033756248652935E-003  0.17327916622161865     
   4.7862999141216278E-002   78.988814070000004       0.18751268088817596        8.8745132088661194E-002   2.5916634127497673E-002  0.19354312121868134     
   6.3096001744270325E-002   78.988814070000004       0.21956758201122284       0.10582531988620758        4.9995403736829758E-002  0.21180452406406403     
   8.3176001906394958E-002   78.988814070000004       0.25500160455703735       0.12589402496814728        7.9181417822837830E-002  0.22519192099571228     
  0.10000000149011612        78.988814070000004       0.27928918600082397       0.14064222574234009       0.10091813653707504       0.22949460148811340     
  0.12500000000000000        78.988814070000004       0.30720955133438110       0.15918251872062683       0.12843063473701477       0.22747945785522461     
  0.15000000596046448        78.988814070000004       0.32641577720642090       0.17383620142936707       0.15037818253040314       0.21834404766559601     
  0.17499999701976776        78.988814070000004       0.33799141645431519       0.18480329215526581       0.16714267432689667       0.20451246201992035     
  0.20000000298023224        78.988814070000004       0.34293732047080994       0.19231756031513214       0.17918981611728668       0.18778221309185028     
  0.22499999403953552        78.988814070000004       0.34218165278434753       0.19663850963115692       0.18700616061687469       0.16950611770153046     
  0.25000000000000000        78.988814070000004       0.33658435940742493       0.19804367423057556       0.19107204675674438       0.15070085227489471     
  0.27500000596046448        78.988814070000004       0.32693979144096375       0.19682188332080841       0.19184976816177368       0.13211990892887115     
  0.30000001192092896        78.988814070000004       0.31397897005081177       0.19326780736446381       0.18977841734886169       0.11430724710226059     
  0.32499998807907104        78.988814070000004       0.29837146401405334       0.18767730891704559       0.18527193367481232        9.7638912498950958E-002
  0.34999999403953552        78.988814070000004       0.28072765469551086       0.18034374713897705       0.17871874570846558        8.2356587052345276E-002
  0.37500000000000000        78.988814070000004       0.26160052418708801       0.17155463993549347       0.17048193514347076        6.8595245480537415E-002
  0.40000000596046448        78.988814070000004       0.24148795008659363       0.16158904135227203       0.16089980304241180        5.6406259536743164E-002
  0.42500001192092896        78.988814070000004       0.22083470225334167       0.15071508288383484       0.15028636157512665        4.5776762068271637E-002
  0.44999998807907104        78.988814070000004       0.20003464818000793       0.13918802142143250       0.13893188536167145        3.6645982414484024E-002
  0.47499999403953552        78.988814070000004       0.17943285405635834       0.12724839150905609       0.12710320949554443        2.8918866068124771E-002
  0.50000000000000000        78.988814070000004       0.15932768583297729       0.11512053012847900       0.11504413187503815        2.2477459162473679E-002
  0.52499997615814209        78.988814070000004       0.13997307419776917       0.10301113873720169       0.10297545790672302        1.7190253362059593E-002
  0.55000001192092896        78.988814070000004       0.12158054113388062        9.1108225286006927E-002   9.1095179319381714E-002   1.2919787317514420E-002
  0.57499998807907104        78.988814070000004       0.10432139039039612        7.9580016434192657E-002   7.9578459262847900E-002   9.5286769792437553E-003
  0.60000002384185791        78.988814070000004        8.8328853249549866E-002   6.8574175238609314E-002   6.8577565252780914E-002   6.8842964246869087E-003
  0.62500000000000000        78.988814070000004        7.3700211942195892E-002   5.8217070996761322E-002   5.8221872895956039E-002   4.8622488975524902E-003
  0.64999997615814209        78.988814070000004        6.0498956590890884E-002   4.8613257706165314E-002   4.8617765307426453E-002   3.3488085027784109E-003
  0.67500001192092896        78.988814070000004        4.8756945878267288E-002   3.9845086634159088E-002   3.9848655462265015E-002   2.2424561902880669E-003
  0.69999998807907104        78.988814070000004        3.8476597517728806E-002   3.1972479075193405E-002   3.1975015997886658E-002   1.4546561287716031E-003
  0.72500002384185791        78.988814070000004        2.9633095487952232E-002   2.5032872334122658E-002   2.5034535676240921E-002   9.0999633539468050E-004
  0.75000000000000000        78.988814070000004        2.2176655009388924E-002   1.9041357561945915E-002   1.9042376428842545E-002   5.4581224685534835E-004
  0.77499997615814209        78.988814070000004        1.6034832224249840E-002   1.3990998268127441E-002   1.3991594314575195E-002   3.1140746432356536E-004
  0.80000001192092896        78.988814070000004        1.1114896275103092E-002   9.8533788695931435E-003   9.8537290468811989E-003   1.6697638784535229E-004
  0.82499998807907104        78.988814070000004        7.3062954470515251E-003   6.5793870016932487E-003   6.5796207636594772E-003   8.2327867858111858E-005
  0.85000002384185791        78.988814070000004        4.4832206331193447E-003   4.1002654470503330E-003   4.1004717350006104E-003   3.5498222132446244E-005
  0.87500000000000000        78.988814070000004        2.5073233991861343E-003   2.3289837408810854E-003   2.3292154073715210E-003   1.1332149369991384E-005
  0.89999997615814209        78.988814070000004        1.2306510470807552E-003   1.1620053555816412E-003   1.1622844031080604E-003   9.7402207188679313E-008
  0.92500001192092896        78.988814070000004        4.9893418326973915E-004   4.8160331789404154E-004   4.8191784298978746E-004  -3.8153921195771545E-006
  0.94999998807907104        78.988814070000004        1.5548869851045310E-004   1.5901538426987827E-004   1.5931464440654963E-004  -3.0728513138456037E-006
  0.97500002384185791        78.988814070000004        4.6375738747883588E-005   5.9129131841473281E-005   5.9317695559002459E-005   1.5576206351397559E-006
   1.0000000000000000        78.988814070000004        2.8934295187355019E-005   4.8938047257252038E-005   4.8874335334403440E-005   1.0296756045136135E-005
   9.9999997171806854E-010   101.28016350000000        2.8112553991377354E-003  -9.3288358766585588E-004  -1.0944207897409797E-003  -3.9365515112876892E-004
   1.3183000246996812E-009   101.28016350000000        2.9427849221974611E-003  -9.3616324011236429E-004  -1.1192163219675422E-003  -3.9701495552435517E-004
   1.7378000150003459E-009   101.28016350000000        3.0810858588665724E-003  -9.3749142251908779E-004  -1.1445395648479462E-003  -3.9944265154190361E-004
   2.2908999142146058E-009   101.28016350000000        3.2266010530292988E-003  -9.3665742315351963E-004  -1.1704746866598725E-003  -4.0075654396787286E-004
   3.0200000278313155E-009   101.28016350000000        3.3797100186347961E-003  -9.3343219486996531E-004  -1.1971049243584275E-003  -4.0074481512419879E-004
   3.9810998941902653E-009   101.28016350000000        3.5408474504947662E-003  -9.2756882077082992E-004  -1.2245378457009792E-003  -3.9916409878060222E-004
   5.2481001766579993E-009   101.28016350000000        3.7104852963238955E-003  -9.1879972023889422E-004  -1.2529026716947556E-003  -3.9573464891873300E-004
   6.9183001549788514E-009   101.28016350000000        3.8891069125384092E-003  -9.0683664893731475E-004  -1.2823502765968442E-003  -3.9013641071505845E-004
   9.1201002305751899E-009   101.28016350000000        4.0772398933768272E-003  -8.9136749738827348E-004  -1.3130605220794678E-003  -3.8200410199351609E-004
   1.2023000373062587E-008   101.28016350000000        4.2754551395773888E-003  -8.7205402087420225E-004  -1.3452457496896386E-003  -3.7092156708240509E-004
   1.5849000334355878E-008   101.28016350000000        4.4842758215963840E-003  -8.4854004671797156E-004  -1.3791406527161598E-003  -3.5642311559058726E-004
   2.0892999330612838E-008   101.28016350000000        4.7043832018971443E-003  -8.2042865687981248E-004  -1.4150384813547134E-003  -3.3797565265558660E-004
   2.7542000680114143E-008   101.28016350000000        4.9364152364432812E-003  -7.8730139648541808E-004  -1.4532638015225530E-003  -3.1498636235482991E-004
   3.6307998385609608E-008   101.28016350000000        5.1811081357300282E-003  -7.4869889067485929E-004  -1.4942007837817073E-003  -2.8678620583377779E-004
   4.7863000673942224E-008   101.28016350000000        5.4391673766076565E-003  -7.0413853973150253E-004  -1.5382769051939249E-003  -2.5263888528570533E-004
   6.3096003088958241E-008   101.28016350000000        5.7114176452159882E-003  -6.5308873308822513E-004  -1.5859942650422454E-003  -2.1171869593672454E-004
   8.3175997644957533E-008   101.28016350000000        5.9986822307109833E-003  -5.9498654445633292E-004  -1.6379156149923801E-003  -1.6312123625539243E-004
   1.0965000285523274E-007   101.28016350000000        6.3019106164574623E-003  -5.2921072347089648E-004  -1.6946947434917092E-003  -1.0583907715044916E-004
   1.4453999597208167E-007   101.28016350000000        6.6219428554177284E-003  -4.5513096847571433E-004  -1.7570392228662968E-003  -3.8803278584964573E-005
   1.9054999711443088E-007   101.28016350000000        6.9599943235516548E-003  -3.7199415965005755E-004  -1.8258132040500641E-003   3.9219103200593963E-005
   2.5118998792095226E-007   101.28016350000000        7.3169595561921597E-003  -2.7908605989068747E-004  -1.9019087776541710E-003   1.2947707728017122E-004
   3.3112999631157436E-007   101.28016350000000        7.6940804719924927E-003  -1.7556830425746739E-004  -1.9863892812281847E-003   2.3338524624705315E-004
   4.3651999703797628E-007   101.28016350000000        8.0926129594445229E-003  -6.0553938965313137E-005  -2.0804347004741430E-003   3.5245317849330604E-004
   5.7544002629583701E-007   101.28016350000000        8.5138091817498207E-003   6.6884393163491040E-005  -2.1853442303836346E-003   4.8827155842445791E-004
   7.5857997217099182E-007   101.28016350000000        8.9591229334473610E-003   2.0777908503077924E-004  -2.3025991395115852E-003   6.4257712801918387E-004
   9.9999999747524271E-007   101.28016350000000        9.4300247728824615E-003   3.6321440711617470E-004  -2.4338297080248594E-003   8.1719463923946023E-004
   1.3182999509808724E-006   101.28016350000000        9.9281929433345795E-003   5.3439248586073518E-004  -2.5808818172663450E-003   1.0141092352569103E-003
   1.7377999483869644E-006   101.28016350000000        1.0455153882503510E-002   7.2251172969117761E-004  -2.7457261458039284E-003   1.2353274505585432E-003
   2.2909000563231530E-006   101.28016350000000        1.1012961156666279E-002   9.2900812160223722E-004  -2.9306795913726091E-003   1.4831646112725139E-003
   3.0199998946045525E-006   101.28016350000000        1.1603473685681820E-002   1.1553029762580991E-003  -3.1382008455693722E-003   1.7599624115973711E-003
   3.9810997805034276E-006   101.28016350000000        1.2228814885020256E-002   1.4029705198481679E-003  -3.3710524439811707E-003   2.0683067850768566E-003
   5.2481000238913111E-006   101.28016350000000        1.2891313992440701E-002   1.6737218247726560E-003  -3.6323051899671555E-003   2.4110474623739719E-003
   6.9183001869532745E-006   101.28016350000000        1.3593427836894989E-002   1.9693751819431782E-003  -3.9253272116184235E-003   2.7913125231862068E-003
   9.1201000032015145E-006   101.28016350000000        1.4337875880300999E-002   2.2919147741049528E-003  -4.2538563720881939E-003   3.2126572914421558E-003
   1.2022999726468697E-005   101.28016350000000        1.5127666294574738E-002   2.6435051113367081E-003  -4.6220324002206326E-003   3.6791886668652296E-003
   1.5849000192247331E-005   101.28016350000000        1.5965767204761505E-002   3.0263382941484451E-003  -5.0342474132776260E-003   4.1955010965466499E-003
   2.0892999600619078E-005   101.28016350000000        1.6855955123901367E-002   3.4430192317813635E-003  -5.4955556988716125E-003   4.7673704102635384E-003
   2.7542000680114143E-005   101.28016350000000        1.7802072688937187E-002   3.8962203543633223E-003  -6.0113053768873215E-003   5.4015340283513069E-003
   3.6307999835116789E-005   101.28016350000000        1.8808666616678238E-002   4.3889759108424187E-003  -6.5874406136572361E-003   6.1063845641911030E-003
   4.7862999053904787E-005   101.28016350000000        1.9880544394254684E-002   4.9244528636336327E-003  -7.2301919572055340E-003   6.8920170888304710E-003
   6.3095998484641314E-005   101.28016350000000        2.1023511886596680E-002   5.5062933824956417E-003  -7.9463915899395943E-003   7.7711651101708412E-003
   8.3175997133366764E-005   101.28016350000000        2.2244038060307503E-002   6.1384239234030247E-003  -8.7431091815233231E-003   8.7594455108046532E-003
   1.0964999819407240E-004   101.28016350000000        2.3550003767013550E-002   6.8254033103585243E-003  -9.6278646960854530E-003   9.8765073344111443E-003
   1.4453999756369740E-004   101.28016350000000        2.4949964135885239E-002   7.5719757005572319E-003  -1.0607718490064144E-002   1.1145986616611481E-002
   1.9054999575018883E-004   101.28016350000000        2.6455646380782127E-002   8.3843320608139038E-003  -1.1690421029925346E-002   1.2598372064530849E-002
   2.5119000929407775E-004   101.28016350000000        2.8079386800527573E-002   9.2686405405402184E-003  -1.2881763279438019E-002   1.4269245788455009E-002
   3.3112999517470598E-004   101.28016350000000        2.9837764799594879E-002   1.0232871398329735E-002  -1.4186976477503777E-002   1.6203245148062706E-002
   4.3652000022120774E-004   101.28016350000000        3.1751036643981934E-002   1.1286345310509205E-002  -1.5608699060976505E-002   1.8453992903232574E-002
   5.7544000446796417E-004   101.28016350000000        3.3844210207462311E-002   1.2440099380910397E-002  -1.7145469784736633E-002   2.1085117012262344E-002
   7.5857999036088586E-004   101.28016350000000        3.6149658262729645E-002   1.3708061538636684E-002  -1.8790572881698608E-002   2.4172760546207428E-002
   1.0000000474974513E-003   101.28016350000000        3.8708295673131943E-002   1.5107390470802784E-002  -2.0528761669993401E-002   2.7805613353848457E-002
   1.3183000264689326E-003   101.28016350000000        4.1573453694581985E-002   1.6660204157233238E-002  -2.2333506494760513E-002   3.2087255269289017E-002
   1.7377999611198902E-003   101.28016350000000        4.4812418520450592E-002   1.8394034355878830E-002  -2.4161104112863541E-002   3.7133518606424332E-002
   2.2909000981599092E-003   101.28016350000000        4.8515256494283676E-002   2.0346157252788544E-002  -2.5947134941816330E-002   4.3078463524580002E-002
   3.0199999455362558E-003   101.28016350000000        5.2796527743339539E-002   2.2564159706234932E-002  -2.7596296742558479E-002   5.0066430121660233E-002
   3.9810999296605587E-003   101.28016350000000        5.7805709540843964E-002   2.5111300870776176E-002  -2.8974477201700211E-002   5.8253530412912369E-002
   5.2481000311672688E-003   101.28016350000000        6.3736252486705780E-002   2.8071459382772446E-002  -2.9896784573793411E-002   6.7802160978317261E-002
   6.9182999432086945E-003   101.28016350000000        7.0835605263710022E-002   3.1555254012346268E-002  -3.0113792046904564E-002   7.8870937228202820E-002
   9.1201001778244972E-003   101.28016350000000        7.9417869448661804E-002   3.5708654671907425E-002  -2.9296806082129478E-002   9.1602183878421783E-002
   1.2023000046610832E-002   101.28016350000000        8.9874610304832458E-002   4.0722489356994629E-002  -2.7022847905755043E-002  0.10609933733940125     
   1.5848999843001366E-002   101.28016350000000       0.10267484188079834        4.6839661896228790E-002  -2.2765312343835831E-002  0.12238372117280960     
   2.0893000066280365E-002   101.28016350000000       0.11836951225996017        5.4368481040000916E-002  -1.5889467671513557E-002  0.14035353064537048     
   2.7542000636458397E-002   101.28016350000000       0.13754752278327942        6.3678175210952759E-002  -5.6741647422313690E-003  0.15968222916126251     
   3.6308001726865768E-002   101.28016350000000       0.16076608002185822        7.5188405811786652E-002   8.6378194391727448E-003  0.17970229685306549     
   4.7862999141216278E-002   101.28016350000000       0.18837928771972656        8.9314967393875122E-002   2.7718935161828995E-002  0.19921758770942688     
   6.3096001744270325E-002   101.28016350000000       0.22026540338993073       0.10636601597070694        5.1959309726953506E-002  0.21629771590232849     
   8.3176001906394958E-002   101.28016350000000       0.25534677505493164       0.12631881237030029        8.1123501062393188E-002  0.22806368768215179     
  0.10000000149011612        101.28016350000000       0.27926579117774963       0.14091899991035461       0.10270226746797562       0.23108014464378357     
  0.12500000000000000        101.28016350000000       0.30657234787940979       0.15917958319187164       0.12983353435993195       0.22738888859748840     
  0.15000000596046448        101.28016350000000       0.32513734698295593       0.17350833117961884       0.15130119025707245       0.21690969169139862     
  0.17499999701976776        101.28016350000000       0.33608525991439819       0.18412862718105316       0.16754509508609772       0.20206971466541290     
  0.20000000298023224        101.28016350000000       0.34044522047042847       0.19129267334938049       0.17906934022903442       0.18464025855064392     
  0.22499999403953552        101.28016350000000       0.33916458487510681       0.19527459144592285       0.18638601899147034       0.16593471169471741     
  0.25000000000000000        101.28016350000000       0.33311563730239868       0.19636328518390656       0.18999236822128296       0.14692546427249908     
  0.27500000596046448        101.28016350000000       0.32309997081756592       0.19485634565353394       0.19036141037940979       0.12832169234752655     
  0.30000001192092896        101.28016350000000       0.30985179543495178       0.19105489552021027       0.18793869018554688       0.11062561720609665     
  0.32499998807907104        101.28016350000000       0.29404082894325256       0.18525932729244232       0.18314138054847717        9.4175651669502258E-002
  0.34999999403953552        101.28016350000000       0.27627500891685486       0.17776572704315186       0.17635878920555115        7.9180665314197540E-002
  0.37500000000000000        101.28016350000000       0.25710311532020569       0.16886287927627563       0.16795310378074646        6.5747886896133423E-002
  0.40000000596046448        101.28016350000000       0.23701731860637665       0.15882977843284607       0.15826036036014557        5.3905945271253586E-002
  0.42500001192092896        101.28016350000000       0.21645560860633850       0.14793336391448975       0.14759133756160736        4.3623987585306168E-002
  0.44999998807907104        101.28016350000000       0.19580429792404175       0.13642664253711700       0.13623216748237610        3.4827556461095810E-002
  0.47499999403953552        101.28016350000000       0.17540036141872406       0.12454715371131897       0.12444502115249634        2.7411790564656258E-002
  0.50000000000000000        101.28016350000000       0.15553386509418488       0.11251542717218399       0.11246851831674576        2.1252259612083435E-002
  0.52499997615814209        101.28016350000000       0.13645026087760925       0.10053388029336929       0.10051798075437546        1.6213798895478249E-002
  0.55000001192092896        101.28016350000000       0.11835275590419769        8.8785722851753235E-002   8.8785655796527863E-002   1.2157589197158813E-002
  0.57499998807907104        101.28016350000000       0.10140451788902283        7.7434092760086060E-002   7.7440828084945679E-002   8.9467084035277367E-003
  0.60000002384185791        101.28016350000000        8.5731022059917450E-002   6.6621325910091400E-002   6.6629894077777863E-002   6.4503592438995838E-003
  0.62500000000000000        101.28016350000000        7.1422256529331207E-002   5.6468416005373001E-002   5.6476347148418427E-002   4.5469375327229500E-003
  0.64999997615814209        101.28016350000000        5.8534990996122360E-002   4.7074541449546814E-002   4.7080881893634796E-002   3.1261143740266562E-003
  0.67500001192092896        101.28016350000000        4.7095034271478653E-002   3.8516819477081299E-002   3.8521423935890198E-002   2.0900729577988386E-003
  0.69999998807907104        101.28016350000000        3.7099484354257584E-002   3.0850196257233620E-002   3.0853295698761940E-002   1.3540327781811357E-003
  0.72500002384185791        101.28016350000000        2.8519008308649063E-002   2.4107493460178375E-002   2.4109445512294769E-002   8.4619288099929690E-004
  0.75000000000000000        101.28016350000000        2.1300174295902252E-002   1.8299646675586700E-002   1.8300807103514671E-002   5.0720816943794489E-004
  0.77499997615814209        101.28016350000000        1.5367803163826466E-002   1.3416143134236336E-002   1.3416804373264313E-002   2.8930875123478472E-004
  0.80000001192092896        101.28016350000000        1.0627384297549725E-002   9.4256717711687088E-003   9.4260498881340027E-003   1.5516472922172397E-004
  0.82499998807907104        101.28016350000000        6.9675766862928867E-003   6.2770005315542221E-003   6.2772454693913460E-003   7.6587770308833569E-005
  0.85000002384185791        101.28016350000000        4.2628045193850994E-003   3.9001330733299255E-003   3.9003414567559958E-003   3.3153071854030713E-005
  0.87500000000000000        101.28016350000000        2.3759987670928240E-003   2.2077793255448341E-003   2.2080074995756149E-003   1.0813153494382277E-005
  0.89999997615814209        101.28016350000000        1.1615550611168146E-003   1.0972218587994576E-003   1.0974912438541651E-003   5.6280498483829433E-007
  0.92500001192092896        101.28016350000000        4.6863709576427937E-004   4.5273156138136983E-004   4.5302903163246810E-004  -2.7998232781101251E-006
  0.94999998807907104        101.28016350000000        1.4509687025565654E-004   1.4882448886055499E-004   1.4909775927662849E-004  -1.7866028656499111E-006
  0.97500002384185791        101.28016350000000        4.2643863707780838E-005   5.5046388297341764E-005   5.5199852795340121E-005   2.8050128548784414E-006
   1.0000000000000000        101.28016350000000        2.5350729629280977E-005   4.4495900510810316E-005   4.4390042603481561E-005   1.1047857697121799E-005
   9.9999997171806854E-010   129.86233089999999        2.8128162957727909E-003  -9.3078200006857514E-004  -1.0924449888989329E-003  -4.1918613715097308E-004
   1.3183000246996812E-009   129.86233089999999        2.9444610700011253E-003  -9.3392684357240796E-004  -1.1173879029229283E-003  -4.2221063631586730E-004
   1.7378000150003459E-009   129.86233089999999        3.0828858725726604E-003  -9.3511136947199702E-004  -1.1428965954110026E-003  -4.2415034840814769E-004
   2.2908999142146058E-009   129.86233089999999        3.2285335473716259E-003  -9.3412422575056553E-004  -1.1690608225762844E-003  -4.2479977128095925E-004
   3.0200000278313155E-009   129.86233089999999        3.3817843068391085E-003  -9.3073572497814894E-004  -1.1959709227085114E-003  -4.2392051545903087E-004
   3.9810998941902653E-009   129.86233089999999        3.5430737771093845E-003  -9.2469819355756044E-004  -1.2237413320690393E-003  -4.2123947059735656E-004
   5.2481001766579993E-009   129.86233089999999        3.7128743715584278E-003  -9.1574346879497170E-004  -1.2525101192295551E-003  -4.1644356679171324E-004
   6.9183001549788514E-009   129.86233089999999        3.8916706107556820E-003  -9.0358237503096461E-004  -1.2824371224269271E-003  -4.0917584556154907E-004
   9.1201002305751899E-009   129.86233089999999        4.0799905546009541E-003  -8.8790210429579020E-004  -1.3137123314663768E-003  -3.9903001743368804E-004
   1.2023000373062587E-008   129.86233089999999        4.2784055694937706E-003  -8.6836336413398385E-004  -1.3465599622577429E-003  -3.8554455386474729E-004
   1.5849000334355878E-008   129.86233089999999        4.4874409213662148E-003  -8.4460922516882420E-004  -1.3812263496220112E-003  -3.6820492823608220E-004
   2.0892999330612838E-008   129.86233089999999        4.7077778726816177E-003  -8.1624154699966311E-004  -1.4180189464241266E-003  -3.4642309765331447E-004
   2.7542000680114143E-008   129.86233089999999        4.9400557763874531E-003  -7.8284088522195816E-004  -1.4572769869118929E-003  -3.1954748556017876E-004
   3.6307998385609608E-008   129.86233089999999        5.1850127056241035E-003  -7.4394664261490107E-004  -1.4994009397923946E-003  -2.8684429707936943E-004
   4.7863000673942224E-008   129.86233089999999        5.4433550685644150E-003  -6.9907499710097909E-004  -1.5448356280103326E-003  -2.4750866577960551E-004
   6.3096003088958241E-008   129.86233089999999        5.7159089483320713E-003  -6.4769299933686852E-004  -1.5941022429615259E-003  -2.0063965348526835E-004
   8.3175997644957533E-008   129.86233089999999        6.0034985654056072E-003  -5.8923620963469148E-004  -1.6477837925776839E-003  -1.4525334700010717E-004
   1.0965000285523274E-007   129.86233089999999        6.3070761971175671E-003  -5.2308174781501293E-004  -1.7065561842173338E-003  -8.0255442298948765E-005
   1.4453999597208167E-007   129.86233089999999        6.6274832934141159E-003  -4.4859779882244766E-004  -1.7711494583636522E-003  -4.4889711716677994E-006
   1.9054999711443088E-007   129.86233089999999        6.9659375585615635E-003  -3.6502914736047387E-004  -1.8424539593979716E-003   8.3381411968730390E-005
   2.5118998792095226E-007   129.86233089999999        7.3233363218605518E-003  -2.7165978099219501E-004  -1.9213870400562882E-003   1.8470216309651732E-004
   3.3112999631157436E-007   129.86233089999999        7.7009228989481926E-003  -1.6764912288635969E-004  -2.0090406760573387E-003   3.0099946889095008E-004
   4.3651999703797628E-007   129.86233089999999        8.0999573692679405E-003  -5.2107763622188941E-005  -2.1066246554255486E-003   4.3389972415752709E-004
   5.7544002629583701E-007   129.86233089999999        8.5216946899890900E-003   7.5894145993515849E-005  -2.2154692560434341E-003   5.8511481620371342E-004
   7.5857997217099182E-007   129.86233089999999        8.9675942435860634E-003   2.1739190560765564E-004  -2.3370892740786076E-003   7.5651536462828517E-004
   9.9999999747524271E-007   129.86233089999999        9.4391284510493279E-003   3.7347289617173374E-004  -2.4731499142944813E-003   9.5006718765944242E-004
   1.3182999509808724E-006   129.86233089999999        9.9379830062389374E-003   5.4534286027774215E-004  -2.6255357079207897E-003   1.1679129675030708E-003
   1.7377999483869644E-006   129.86233089999999        1.0465689934790134E-002   7.3420378612354398E-004  -2.7962543535977602E-003   1.4122211141511798E-003
   2.2909000563231530E-006   129.86233089999999        1.1024310253560543E-002   9.4149640062823892E-004  -2.9876669868826866E-003   1.6855050344020128E-003
   3.0199998946045525E-006   129.86233089999999        1.1615710332989693E-002   1.1686468496918678E-003  -3.2022763043642044E-003   1.9903143402189016E-003
   3.9810997805034276E-006   129.86233089999999        1.2242024764418602E-002   1.4172350056469440E-003  -3.4428914077579975E-003   2.3294785059988499E-003
   5.2481000238913111E-006   129.86233089999999        1.2905597686767578E-002   1.6889786347746849E-003  -3.7126347888261080E-003   2.7061321306973696E-003
   6.9183001869532745E-006   129.86233089999999        1.3608898036181927E-002   1.9857033621519804E-003  -4.0149269625544548E-003   3.1237325165420771E-003
   9.1201000032015145E-006   129.86233089999999        1.4354664832353592E-002   2.3094026837497950E-003  -4.3535623699426651E-003   3.5862289369106293E-003
   1.2022999726468697E-005   129.86233089999999        1.5145928598940372E-002   2.6622512377798557E-003  -4.7327401116490364E-003   4.0981988422572613E-003
   1.5849000192247331E-005   129.86233089999999        1.5985684469342232E-002   3.0464536976069212E-003  -5.1569081842899323E-003   4.6647791750729084E-003
   2.0892999600619078E-005   129.86233089999999        1.6877748072147369E-002   3.4646296408027411E-003  -5.6311814114451408E-003   5.2924277260899544E-003
   2.7542000680114143E-005   129.86233089999999        1.7825998365879059E-002   3.9194701239466667E-003  -6.1609614640474319E-003   5.9886700473725796E-003
   3.6307999835116789E-005   129.86233089999999        1.8835037946701050E-002   4.4140308164060116E-003  -6.7522404715418816E-003   6.7628594115376472E-003
   4.7862999053904787E-005   129.86233089999999        1.9909735769033432E-002   4.9515054561197758E-003  -7.4112755246460438E-003   7.6262014918029308E-003
   6.3095998484641314E-005   129.86233089999999        2.1055983379483223E-002   5.5355695076286793E-003  -8.1449085846543312E-003   8.5927564650774002E-003
   8.3175997133366764E-005   129.86233089999999        2.2280346602201462E-002   6.1701904051005840E-003  -8.9601781219244003E-003   9.6796723082661629E-003
   1.0964999819407240E-004   129.86233089999999        2.3590832948684692E-002   6.8599767982959747E-003  -9.8645212128758430E-003   1.0908382013440132E-002
   1.4453999756369740E-004   129.86233089999999        2.4996148422360420E-002   7.6097361743450165E-003  -1.0864834301173687E-002   1.2304483912885189E-002
   1.9054999575018883E-004   129.86233089999999        2.6508217677474022E-002   8.4257395938038826E-003  -1.1968615464866161E-002   1.3900784775614738E-002
   2.5119000929407775E-004   129.86233089999999        2.8139615431427956E-002   9.3142520636320114E-003  -1.3181246817111969E-002   1.5735244378447533E-002
   3.3112999517470598E-004   129.86233089999999        2.9907207936048508E-002   1.0283368639647961E-002  -1.4507381245493889E-002   1.7855161800980568E-002
   4.3652000022120774E-004   129.86233089999999        3.1831622123718262E-002   1.1342564597725868E-002  -1.5948845073580742E-002   2.0316889509558678E-002
   5.7544000446796417E-004   129.86233089999999        3.3938299864530563E-002   1.2503067962825298E-002  -1.7503067851066589E-002   2.3186722770333290E-002
   7.5857999036088586E-004   129.86233089999999        3.6260154098272324E-002   1.3779050670564175E-002  -1.9161868840456009E-002   2.6543345302343369E-002
   1.0000000474974513E-003   129.86233089999999        3.8838747888803482E-002   1.5187967568635941E-002  -2.0908096805214882E-002   3.0477512627840042E-002
   1.3183000264689326E-003   129.86233089999999        4.1728168725967407E-002   1.6752306371927261E-002  -2.2712809965014458E-002   3.5094212740659714E-002
   1.7377999611198902E-003   129.86233089999999        4.4996589422225952E-002   1.8500043079257011E-002  -2.4529322981834412E-002   4.0509339421987534E-002
   2.2909000981599092E-003   129.86233089999999        4.8735082149505615E-002   2.0468993112444878E-002  -2.6289604604244232E-002   4.6855602413415909E-002
   3.0199999455362558E-003   129.86233089999999        5.3059283643960953E-002   2.2707365453243256E-002  -2.7894116938114166E-002   5.4273366928100586E-002
   3.9810999296605587E-003   129.86233089999999        5.8119747787714005E-002   2.5279130786657333E-002  -2.9203964397311211E-002   6.2911614775657654E-002
   5.2481000311672688E-003   129.86233089999999        6.4110882580280304E-002   2.8268929570913315E-002  -3.0029099434614182E-002   7.2921343147754669E-002
   6.9182999432086945E-003   129.86233089999999        7.1280680596828461E-002   3.1788110733032227E-002  -3.0114974826574326E-002   8.4444172680377960E-002
   9.1201001778244972E-003   129.86233089999999        7.9942986369132996E-002   3.5983197391033173E-002  -2.9128441587090492E-002   9.7598470747470856E-002
   1.2023000046610832E-002   129.86233089999999        9.0487614274024963E-002   4.1045166552066803E-002  -2.6643797755241394E-002  0.11245518177747726     
   1.5848999843001366E-002   129.86233089999999       0.10337932407855988        4.7216165810823441E-002  -2.2135136649012566E-002  0.12899307906627655     
   2.0893000066280365E-002   129.86233089999999       0.11916087567806244        5.4802197962999344E-002  -1.4973847195506096E-002  0.14705716073513031     
   2.7542000636458397E-002   129.86233089999999       0.13840699195861816        6.4167521893978119E-002  -4.4534751214087009E-003  0.16625733673572540     
   3.6308001726865768E-002   129.86233089999999       0.16165225207805634        7.5722634792327881E-002   1.0156698524951935E-002  0.18585571646690369     
   4.7862999141216278E-002   129.86233089999999       0.18921709060668945        8.9867830276489258E-002   2.9487337917089462E-002  0.20458817481994629     
   6.3096001744270325E-002   129.86233089999999       0.22093346714973450       0.10688716173171997        5.3869899362325668E-002  0.22047655284404755     
   8.3176001906394958E-002   129.86233089999999       0.25566643476486206       0.12672330439090729        8.2995563745498657E-002  0.23064559698104858     
  0.10000000149011612        129.86233089999999       0.27922442555427551       0.14117696881294250       0.10440944880247116       0.23241618275642395     
  0.12500000000000000        129.86233089999999       0.30593341588973999       0.15916322171688080       0.13115893304347992       0.22712475061416626     
  0.15000000596046448        129.86233089999999       0.32387757301330566       0.17317546904087067       0.15215496718883514       0.21538269519805908     
  0.17499999701976776        129.86233089999999       0.33422064781188965       0.18345981836318970       0.16789260506629944       0.19961063563823700     
  0.20000000298023224        129.86233089999999       0.33801859617233276       0.19028617441654205       0.17891208827495575       0.18154838681221008     
  0.22499999403953552        129.86233089999999       0.33623671531677246       0.19394257664680481       0.18574932217597961       0.16246734559535980     
  0.25000000000000000        129.86233089999999       0.32975876331329346       0.19472877681255341       0.18891704082489014       0.14329490065574646     
  0.27500000596046448        129.86233089999999       0.31939283013343811       0.19295054674148560       0.18889804184436798       0.12469631433486938     
  0.30000001192092896        129.86233089999999       0.30587574839591980       0.18891504406929016       0.18614348769187927       0.10713324695825577     
  0.32499998807907104        129.86233089999999       0.28987687826156616       0.18292672932147980       0.18107324838638306        9.0908035635948181E-002
  0.34999999403953552        129.86233089999999       0.27200159430503845       0.17528413236141205       0.17407707870006561        7.6198495924472809E-002
  0.37500000000000000        129.86233089999999       0.25279426574707031       0.16627703607082367       0.16551604866981506        6.3085906207561493E-002
  0.40000000596046448        129.86233089999999       0.23274126648902893       0.15618413686752319       0.15572375059127808        5.1577884703874588E-002
  0.42500001192092896        129.86233089999999       0.21227391064167023       0.14527103304862976       0.14500761032104492        4.1627138853073120E-002
  0.44999998807907104        129.86233089999999       0.19177104532718658       0.13378846645355225       0.13364967703819275        3.3146917819976807E-002
  0.47499999403953552        129.86233089999999       0.17156179249286652       0.12197086960077286       0.12190750241279602        2.6023704558610916E-002
  0.50000000000000000        129.86233089999999       0.15192809700965881       0.11003508418798447       0.11001462489366531        2.0127523690462112E-002
  0.52499997615814209        129.86233089999999       0.13310730457305908        9.8179250955581665E-002   9.8181024193763733E-002   1.5320262871682644E-002
  0.55000001192092896        129.86233089999999       0.11529456824064255        8.6581923067569733E-002   8.6593404412269592E-002   1.1462257243692875E-002
  0.57499998807907104        129.86233089999999        9.8645307123661041E-002   7.5401306152343750E-002   7.5415417551994324E-002   8.4173688665032387E-003
  0.60000002384185791        129.86233089999999        8.3277575671672821E-002   6.4774639904499054E-002   6.4787782728672028E-002   6.0567897744476795E-003
  0.62500000000000000        129.86233089999999        6.9274470210075378E-002   5.4817736148834229E-002   5.4828424006700516E-002   4.2617372237145901E-003
  0.64999997615814209        129.86233089999999        5.6686423718929291E-002   4.5624662190675735E-002   4.5632611960172653E-002   2.9252050444483757E-003
  0.67500001192092896        129.86233089999999        4.5533552765846252E-002   3.7267580628395081E-002   3.7273090332746506E-002   1.9529240671545267E-003
  0.69999998807907104        129.86233089999999        3.5807989537715912E-002   2.9796743765473366E-002   2.9800331220030785E-002   1.2636627070605755E-003
  0.72500002384185791        129.86233089999999        2.7476230636239052E-002   2.3240642622113228E-002   2.3242846131324768E-002   7.8899489017203450E-004
  0.75000000000000000        129.86233089999999        2.0481504499912262E-002   1.7606351524591446E-002   1.7607634887099266E-002   4.7264917520806193E-004
  0.77499997615814209        129.86233089999999        1.4746163040399551E-002   1.2880058959126472E-002   1.2880777008831501E-002   2.6954367058351636E-004
  0.80000001192092896        129.86233089999999        1.0174148716032505E-002   9.0278116986155510E-003   9.0282140299677849E-003   1.4460482634603977E-004
  0.82499998807907104        129.86233089999999        6.6535151563584805E-003   5.9964889660477638E-003   5.9967427514493465E-003   7.1456641308031976E-005
  0.85000002384185791        129.86233089999999        4.0590446442365646E-003   3.7150462158024311E-003   3.7152557633817196E-003   3.1056824809638783E-005
  0.87500000000000000        129.86233089999999        2.2550104185938835E-003   2.0960723049938679E-003   2.0962962880730629E-003   1.0346000635763630E-005
  0.89999997615814209        129.86233089999999        1.0981447994709015E-003   1.0377446888014674E-003   1.0380042949691415E-003   9.6251687864423729E-007
  0.92500001192092896        129.86233089999999        4.4095152406953275E-004   4.2632865370251238E-004   4.2660909821279347E-004  -1.9376225282030646E-006
  0.94999998807907104        129.86233089999999        1.3562868116423488E-004   1.3951509026810527E-004   1.3976314221508801E-004  -7.3137886147378595E-007
  0.97500002384185791        129.86233089999999        3.9228027162607759E-005   5.1278057071613148E-005   5.1398317737039179E-005   3.7587881251965882E-006
   1.0000000000000000        129.86233089999999        2.2099273337516934E-005   4.0420643927063793E-005   4.0276103391079232E-005   1.1482153240649495E-005
   9.9999997171806854E-010   166.51064149999999        2.8145406395196915E-003  -9.2879211297258735E-004  -1.0907738469541073E-003  -4.4419278856366873E-004
   1.3183000246996812E-009   166.51064149999999        2.9463076498359442E-003  -9.3180529074743390E-004  -1.1158856796100736E-003  -4.4679231359623373E-004
   1.7378000150003459E-009   166.51064149999999        3.0848628375679255E-003  -9.3284941976889968E-004  -1.1416031047701836E-003  -4.4814287684857845E-004
   2.2908999142146058E-009   166.51064149999999        3.2306504435837269E-003  -9.3171239132061601E-004  -1.1680221650749445E-003  -4.4801385956816375E-004
   3.0200000278313155E-009   166.51064149999999        3.3840506803244352E-003  -9.2816393589600921E-004  -1.1952396016567945E-003  -4.4613919453695416E-004
   3.9810998941902653E-009   166.51064149999999        3.5455003380775452E-003  -9.2195573961362243E-004  -1.2233778834342957E-003  -4.4221465941518545E-004
   5.2481001766579993E-009   166.51064149999999        3.7154720630496740E-003  -9.1281876666471362E-004  -1.2525832280516624E-003  -4.3589257984422147E-004
   6.9183001549788514E-009   166.51064149999999        3.8944513071328402E-003  -9.0046320110559464E-004  -1.2830247869715095E-003  -4.2677769670262933E-004
   9.1201002305751899E-009   166.51064149999999        4.0829675272107124E-003  -8.8457524543628097E-004  -1.3149031437933445E-003  -4.1442134534008801E-004
   1.2023000373062587E-008   166.51064149999999        4.2815920896828175E-003  -8.6481485050171614E-004  -1.3484535738825798E-003  -3.9831514004617929E-004
   1.5849000334355878E-008   166.51064149999999        4.4908518902957439E-003  -8.4082409739494324E-004  -1.3839349849149585E-003  -3.7789443740621209E-004
   2.0892999330612838E-008   166.51064149999999        4.7114295884966850E-003  -8.1220379797741771E-004  -1.4216684503480792E-003  -3.5251473309472203E-004
   2.7542000680114143E-008   166.51064149999999        4.9439645372331142E-003  -7.7853340189903975E-004  -1.4620081055909395E-003  -3.2146429293788970E-004
   3.6307998385609608E-008   166.51064149999999        5.1891966722905636E-003  -7.3935103137046099E-004  -1.5053703682497144E-003  -2.8394322725944221E-004
   4.7863000673942224E-008   166.51064149999999        5.4478342644870281E-003  -6.9417181657627225E-004  -1.5522174071520567E-003  -2.3907677677925676E-004
   6.3096003088958241E-008   166.51064149999999        5.7207038626074791E-003  -6.4246117835864425E-004  -1.6030891565605998E-003  -1.8588751845527440E-004
   8.3175997644957533E-008   166.51064149999999        6.0086320154368877E-003  -5.8365339646115899E-004  -1.6585885314270854E-003  -1.2331070320215076E-004
   1.0965000285523274E-007   166.51064149999999        6.3125728629529476E-003  -5.1712396088987589E-004  -1.7194132087752223E-003  -5.0163922423962504E-005
   1.4453999597208167E-007   166.51064149999999        6.6333697177469730E-003  -4.4223933946341276E-004  -1.7863154644146562E-003   3.4798958949977532E-005
   1.9054999711443088E-007   166.51064149999999        6.9722421467304230E-003  -3.5824233782477677E-004  -1.8602116033434868E-003   1.3301729632075876E-004
   2.5118998792095226E-007   166.51064149999999        7.3300902731716633E-003  -2.6441513909958303E-004  -1.9420429598540068E-003   2.4593615671619773E-004
   3.3112999631157436E-007   166.51064149999999        7.7081597410142422E-003  -1.5991483815014362E-004  -2.0329297985881567E-003   3.7519514444284141E-004
   4.3651999703797628E-007   166.51064149999999        8.1077143549919128E-003  -4.3849668145412579E-005  -2.1341112442314625E-003   5.2253954345360398E-004
   5.7544002629583701E-007   166.51064149999999        8.5300123319029808E-003   8.4712773968931288E-005  -2.2469479590654373E-003   6.8980490323156118E-004
   7.5857997217099182E-007   166.51064149999999        8.9765153825283051E-003   2.2681073460262269E-004  -2.3729873355478048E-003   8.7899895152077079E-004
   9.9999999747524271E-007   166.51064149999999        9.4487043097615242E-003   3.8353473064489663E-004  -2.5139292702078819E-003   1.0922327637672424E-003
   1.3182999509808724E-006   166.51064149999999        9.9482666701078415E-003   5.5609416449442506E-004  -2.6716955471783876E-003   1.3318118872120976E-003
   1.7377999483869644E-006   166.51064149999999        1.0476742871105671E-002   7.4569467687979341E-004  -2.8483304195106030E-003   1.6000729519873857E-003
   2.2909000563231530E-006   166.51064149999999        1.1036200448870659E-002   9.5378170954063535E-004  -3.0462390277534723E-003   1.8997362349182367E-003
   3.0199998946045525E-006   166.51064149999999        1.1628514155745506E-002   1.1817864142358303E-003  -3.2679664436727762E-003   2.2335695102810860E-003
   3.9810997805034276E-006   166.51064149999999        1.2255830690264702E-002   1.4312941348180175E-003  -3.5163690336048603E-003   2.6046589482575655E-003
   5.2481000238913111E-006   166.51064149999999        1.2920505367219448E-002   1.7040295060724020E-003  -3.7946188822388649E-003   3.0164385680109262E-003
   6.9183001869532745E-006   166.51064149999999        1.3625022955238819E-002   2.0018259529024363E-003  -4.1061891242861748E-003   3.4727142192423344E-003
   9.1201000032015145E-006   166.51064149999999        1.4372142031788826E-002   2.3266854695975780E-003  -4.4549293816089630E-003   3.9778491482138634E-003
   1.2022999726468697E-005   166.51064149999999        1.5164915472269058E-002   2.6807936374098063E-003  -4.8450971953570843E-003   4.5369155704975128E-003
   1.5849000192247331E-005   166.51064149999999        1.6006365418434143E-002   3.0663672368973494E-003  -5.2811927162110806E-003   5.1556192338466644E-003
   2.0892999600619078E-005   166.51064149999999        1.6900340095162392E-002   3.4860414452850819E-003  -5.7683908380568027E-003   5.8411257341504097E-003
   2.7542000680114143E-005   166.51064149999999        1.7850764095783234E-002   3.9425245486199856E-003  -6.3121416606009007E-003   6.6017811186611652E-003
   3.6307999835116789E-005   166.51064149999999        1.8862292170524597E-002   4.4388957321643829E-003  -6.9184792228043079E-003   7.4479230679571629E-003
   4.7862999053904787E-005   166.51064149999999        1.9939856603741646E-002   4.9783736467361450E-003  -7.5936820358037949E-003   8.3918925374746323E-003
   6.3095998484641314E-005   166.51064149999999        2.1089429035782814E-002   5.5646682158112526E-003  -8.3445897325873375E-003   9.4490963965654373E-003
   8.3175997133366764E-005   166.51064149999999        2.2317675873637199E-002   6.2017869204282761E-003  -9.1781960800290108E-003   1.0638215579092503E-002
   1.0964999819407240E-004   166.51064149999999        2.3632727563381195E-002   6.8943891674280167E-003  -1.0101842693984509E-002   1.1982463300228119E-002
   1.4453999756369740E-004   166.51064149999999        2.5043444707989693E-002   7.6473443768918514E-003  -1.1122237890958786E-002   1.3509363867342472E-002
   1.9054999575018883E-004   166.51064149999999        2.6561943814158440E-002   8.4670027717947960E-003  -1.2246607802808285E-002   1.5253989957273006E-002
   2.5119000929407775E-004   166.51064149999999        2.8201028704643250E-002   9.3597266823053360E-003  -1.3479894027113914E-002   1.7256574705243111E-002
   3.3112999517470598E-004   166.51064149999999        2.9977861791849136E-002   1.0333732701838017E-002  -1.4826143160462379E-002   1.9566936418414116E-002
   4.3652000022120774E-004   166.51064149999999        3.1913418322801590E-002   1.1398649774491787E-002  -1.6286335885524750E-002   2.2243956103920937E-002
   5.7544000446796417E-004   166.51064149999999        3.4033581614494324E-002   1.2565896846354008E-002  -1.7856759950518608E-002   2.5356328114867210E-002
   7.5857999036088586E-004   166.51064149999999        3.6371782422065735E-002   1.3849879615008831E-002  -1.9527744501829147E-002   2.8984922915697098E-002
   1.0000000474974513E-003   166.51064149999999        3.8970213383436203E-002   1.5268348157405853E-002  -2.1280216053128242E-002   3.3222131431102753E-002
   1.3183000264689326E-003   166.51064149999999        4.1883718222379684E-002   1.6844149678945541E-002  -2.3082818835973740E-002   3.8173817098140717E-002
   1.7377999611198902E-003   166.51064149999999        4.5181304216384888E-002   1.8605690449476242E-002  -2.4885913357138634E-002   4.3955303728580475E-002
   2.2909000981599092E-003   166.51064149999999        4.8955023288726807E-002   2.0591311156749725E-002  -2.6617916300892830E-002   5.0697240978479385E-002
   3.0199999455362558E-003   166.51064149999999        5.3321540355682373E-002   2.2849826142191887E-002  -2.8175182640552521E-002   5.8535244315862656E-002
   3.9810999296605587E-003   166.51064149999999        5.8432441204786301E-002   2.5445884093642235E-002  -2.9414216056466103E-002   6.7610360682010651E-002
   5.2481000311672688E-003   166.51064149999999        6.4482994377613068E-002   2.8464844450354576E-002  -3.0140096321702003E-002   7.8061409294605255E-002
   6.9182999432086945E-003   166.51064149999999        7.1721673011779785E-002   3.2018743455410004E-002  -3.0093524605035782E-002   9.0012371540069580E-002
   9.1201001778244972E-003   166.51064149999999        8.0461964011192322E-002   3.6254610866308212E-002  -2.8937390074133873E-002  0.10355728864669800     
   1.2023000046610832E-002   166.51064149999999        9.1091871261596680E-002   4.1363485157489777E-002  -2.6243858039379120E-002  0.11873474717140198     
   1.5848999843001366E-002   166.51064149999999       0.10407181084156036        4.7586694359779358E-002  -2.1488362923264503E-002  0.13548187911510468     
   2.0893000066280365E-002   166.51064149999999       0.11993639916181564        5.5227894335985184E-002  -1.4049042016267776E-002  0.15359248220920563     
   2.7542000636458397E-002   166.51064149999999       0.13924635946750641        6.4646355807781219E-002  -3.2345617655664682E-003  0.17261646687984467     
   3.6308001726865768E-002   166.51064149999999       0.16251409053802490        7.6243475079536438E-002   1.1659289710223675E-002  0.19175113737583160     
   4.7862999141216278E-002   166.51064149999999       0.19002729654312134        9.0404391288757324E-002   3.1222188845276833E-002  0.20967206358909607     
   6.3096001744270325E-002   166.51064149999999       0.22157317399978638       0.10738964378833771        5.5728930979967117E-002  0.22436285018920898     
   8.3176001906394958E-002   166.51064149999999       0.25596201419830322       0.12710855901241302        8.4800921380519867E-002  0.23296208679676056     
  0.10000000149011612        166.51064149999999       0.27916622161865234       0.14141725003719330       0.10604396462440491       0.23352697491645813     
  0.12500000000000000        166.51064149999999       0.30529314279556274       0.15913435816764832       0.13241189718246460       0.22670827805995941     
  0.15000000596046448        166.51064149999999       0.32263576984405518       0.17283824086189270       0.15294463932514191       0.21377931535243988     
  0.17499999701976776        166.51064149999999       0.33239555358886719       0.18279691040515900       0.16818985342979431       0.19714567065238953     
  0.20000000298023224        166.51064149999999       0.33565390110015869       0.18929739296436310       0.17872184514999390       0.17851112782955170     
  0.22499999403953552        166.51064149999999       0.33339297771453857       0.19264100492000580       0.18509866297245026       0.15910303592681885     
  0.25000000000000000        166.51064149999999       0.32650712132453918       0.19313775002956390       0.18784736096858978       0.13980339467525482     
  0.27500000596046448        166.51064149999999       0.31581017374992371       0.19110117852687836       0.18745949864387512       0.12123414874076843     
  0.30000001192092896        166.51064149999999       0.30204114317893982       0.18684394657611847       0.18439121544361115       0.10381759703159332     
  0.32499998807907104        166.51064149999999       0.28586870431900024       0.18067428469657898       0.17906452715396881        8.7821558117866516E-002
  0.34999999403953552        166.51064149999999       0.26789537072181702       0.17289282381534576       0.17186933755874634        7.3394477367401123E-002
  0.37500000000000000        166.51064149999999       0.24866093695163727       0.16379012167453766       0.16316527128219604        6.0593385249376297E-002
  0.40000000596046448        166.51064149999999       0.22864608466625214       0.15364441275596619       0.15328343212604523        4.9406461417675018E-002
  0.42500001192092896        166.51064149999999       0.20827539265155792       0.14271980524063110       0.14252778887748718        3.9771415293216705E-002
  0.44999998807907104        166.51064149999999       0.18792042136192322       0.13126471638679504       0.13117633759975433        3.1590446829795837E-002
  0.47499999403953552        166.51064149999999       0.16790261864662170       0.11951047182083130       0.11948205530643463        2.4742405861616135E-002
  0.50000000000000000        166.51064149999999       0.14849606156349182       0.10767021030187607       0.10767351835966110        1.9092595204710960E-002
  0.52499997615814209        166.51064149999999       0.12993022799491882        9.5937915146350861E-002   9.5955513417720795E-002   1.4500576071441174E-002
  0.55000001192092896        166.51064149999999       0.11239255219697952        8.4487609565258026E-002   8.4509395062923431E-002   1.0826264508068562E-002
  0.57499998807907104        166.51064149999999        9.6031025052070618E-002   7.3472715914249420E-002   7.3493361473083496E-002   7.9345693811774254E-003
  0.60000002384185791        166.51064149999999        8.0956660211086273E-002   6.3025541603565216E-002   6.3042722642421722E-002   5.6987963616847992E-003
  0.62500000000000000        166.51064149999999        6.7245975136756897E-002   5.3256951272487640E-002   5.3270071744918823E-002   4.0029869414865971E-003
  0.64999997615814209        166.51064149999999        5.4943419992923737E-002   4.4256150722503662E-002   4.4265512377023697E-002   2.7433710638433695E-003
  0.67500001192092896        166.51064149999999        4.4063773006200790E-002   3.6090586334466934E-002   3.6096885800361633E-002   1.8290741136297584E-003
  0.69999998807907104        166.51064149999999        3.4594532102346420E-002   2.8806088492274284E-002   2.8810100629925728E-002   1.1822173837572336E-003
  0.72500002384185791        166.51064149999999        2.6498323306441307E-002   2.2427080199122429E-002   2.2429503500461578E-002   7.3753128526732326E-004
  0.75000000000000000        166.51064149999999        1.9715311005711555E-002   1.6957042738795280E-002   1.6958434134721756E-002   4.4159381650388241E-004
  0.77499997615814209        166.51064149999999        1.4165631495416164E-002   1.2379115447402000E-002   1.2379881925880909E-002   2.5179595104418695E-004
  0.80000001192092896        166.51064149999999        9.7518833354115486E-003   8.6569366976618767E-003   8.6573595181107521E-003   1.3512522855307907E-004
  0.82499998807907104        166.51064149999999        6.3616731204092503E-003   5.7357009500265121E-003   5.7359617203474045E-003   6.6849752329289913E-005
  0.85000002384185791        166.51064149999999        3.8702501915395260E-003   3.5434830933809280E-003   3.5436931066215038E-003   2.9173157599871047E-005
  0.87500000000000000        166.51064149999999        2.1432775538414717E-003   1.9928724505007267E-003   1.9930917769670486E-003   9.9205408332636580E-006
  0.89999997615814209        166.51064149999999        1.0398061713203788E-003   9.8300259560346603E-004   9.8325195722281933E-004   1.3024432519159745E-006
  0.92500001192092896        166.51064149999999        4.1558578959666193E-004   4.0212014573626220E-004   4.0238376823253930E-004  -1.2090008567611221E-006
  0.94999998807907104        166.51064149999999        1.2697938655037433E-004   1.3098880299367011E-004   1.3121253869030625E-004   1.2821091388559580E-007
  0.97500002384185791        166.51064149999999        3.6095949326409027E-005   4.7794401325518265E-005   4.7883415390970185E-005   4.4717703531205188E-006
   1.0000000000000000        166.51064149999999        1.9145772967021912E-005   3.6677640309790149E-005   3.6497785913525149E-005   1.1668500519590452E-005
   9.9999997171806854E-010   213.50143290000000        2.8164084069430828E-003  -9.2690414749085903E-004  -1.0893917642533779E-003  -4.6865700278431177E-004
   1.3183000246996812E-009   213.50143290000000        2.9483032412827015E-003  -9.2978880275040865E-004  -1.1146932374686003E-003  -4.7074069152586162E-004
   1.7378000150003459E-009   213.50143290000000        3.0869953334331512E-003  -9.3069556169211864E-004  -1.1406420962885022E-003  -4.7139974776655436E-004
   2.2908999142146058E-009   213.50143290000000        3.2329291570931673E-003  -9.2941173352301121E-004  -1.1673406697809696E-003  -4.7037730109877884E-004
   3.0200000278313155E-009   213.50143290000000        3.3864856231957674E-003  -9.2570652486756444E-004  -1.1948924511671066E-003  -4.6737844240851700E-004
   3.9810998941902653E-009   213.50143290000000        3.5481019876897335E-003  -9.1933086514472961E-004  -1.2234277091920376E-003  -4.6206664410419762E-004
   5.2481001766579993E-009   213.50143290000000        3.7182522937655449E-003  -9.1001496184617281E-004  -1.2531010434031487E-003  -4.5405825949274004E-004
   6.9183001549788514E-009   213.50143290000000        3.8974222261458635E-003  -8.9746824232861400E-004  -1.2840911513194442E-003  -4.4291850645095110E-004
   9.1201002305751899E-009   213.50143290000000        4.0861419402062893E-003  -8.8137609418481588E-004  -1.3166090939193964E-003  -4.2815491906367242E-004
   1.2023000373062587E-008   213.50143290000000        4.2849848978221416E-003  -8.6139747872948647E-004  -1.3509014388546348E-003  -4.0921097388491035E-004
   1.5849000334355878E-008   213.50143290000000        4.4944775290787220E-003  -8.3717366214841604E-004  -1.3872393174096942E-003  -3.8547060103155673E-004
   2.0892999330612838E-008   213.50143290000000        4.7153048217296600E-003  -8.0830429214984179E-004  -1.4259576564654708E-003  -3.5623137955553830E-004
   2.7542000680114143E-008   213.50143290000000        4.9481065943837166E-003  -7.7436765423044562E-004  -1.4674251433461905E-003  -3.2072022440843284E-004
   3.6307998385609608E-008   213.50143290000000        5.1936241798102856E-003  -7.3490088107064366E-004  -1.5120744938030839E-003  -2.7806966681964695E-004
   4.7863000673942224E-008   213.50143290000000        5.4525667801499367E-003  -6.8941764766350389E-004  -1.5603846404701471E-003  -2.2733390505891293E-004
   6.3096003088958241E-008   213.50143290000000        5.7257632724940777E-003  -6.3738209428265691E-004  -1.6129141440615058E-003  -1.6745770699344575E-004
   8.3175997644957533E-008   213.50143290000000        6.0140416026115417E-003  -5.7822698727250099E-004  -1.6702857101336122E-003  -9.7294330771546811E-005
   1.0965000285523274E-007   213.50143290000000        6.3183577731251717E-003  -5.1132618682458997E-004  -1.7332183197140694E-003  -1.5571842595818453E-005
   1.4453999597208167E-007   213.50143290000000        6.6395564936101437E-003  -4.3604458915069699E-004  -1.8024860182777047E-003   7.9046170867513865E-005
   1.9054999711443088E-007   213.50143290000000        6.9788605906069279E-003  -3.5162284621037543E-004  -1.8790302565321326E-003   1.8810477922670543E-004
   2.5118998792095226E-007   213.50143290000000        7.3371715843677521E-003  -2.5734139489941299E-004  -1.9638165831565857E-003   3.1314900843426585E-004
   3.3112999631157436E-007   213.50143290000000        7.7157388441264629E-003  -1.5235503087751567E-004  -2.0579926203936338E-003   4.5593382674269378E-004
   4.3651999703797628E-007   213.50143290000000        8.1158289685845375E-003  -3.5769535315921530E-005  -2.1628264803439379E-003   6.1832577921450138E-004
   5.7544002629583701E-007   213.50143290000000        8.5387025028467178E-003   9.3350048700813204E-005  -2.2797079291194677E-003   8.0228666774928570E-004
   7.5857997217099182E-007   213.50143290000000        8.9858286082744598E-003   2.3604494344908744E-004  -2.4102171882987022E-003   1.0099650826305151E-003
   9.9999999747524271E-007   213.50143290000000        9.4586880877614021E-003   3.9340881630778313E-004  -2.5560876820236444E-003   1.2436215765774250E-003
   1.3182999509808724E-006   213.50143290000000        9.9589787423610687E-003   5.6665466399863362E-004  -2.7192777488380671E-003   1.5057305572554469E-003
   1.7377999483869644E-006   213.50143290000000        1.0488242842257023E-002   7.5699196895584464E-004  -2.9018681962043047E-003   1.7988033359870315E-003
   2.2909000563231530E-006   213.50143290000000        1.1048559099435806E-002   9.6587091684341431E-004  -3.1063074711710215E-003   2.1257761400192976E-003
   3.0199998946045525E-006   213.50143290000000        1.1641809716820717E-002   1.1947274906560779E-003  -3.3351820893585682E-003   2.4896459653973579E-003
   3.9810997805034276E-006   213.50143290000000        1.2270151637494564E-002   1.4451529132202268E-003  -3.5913949832320213E-003   2.8937675524502993E-003
   5.2481000238913111E-006   213.50143290000000        1.2935953214764595E-002   1.7188785132020712E-003  -3.8781678304076195E-003   3.3418904058635235E-003
   6.9183001869532745E-006   213.50143290000000        1.3641715049743652E-002   2.0177452825009823E-003  -4.1990247555077076E-003   3.8381861522793770E-003
   9.1201000032015145E-006   213.50143290000000        1.4390213415026665E-002   2.3437642958015203E-003  -4.5578703284263611E-003   4.3874527327716351E-003
   1.2022999726468697E-005   213.50143290000000        1.5184525400400162E-002   2.6991320773959160E-003  -4.9590179696679115E-003   4.9952794797718525E-003
   1.5849000192247331E-005   213.50143290000000        1.6027700155973434E-002   3.0860772822052240E-003  -5.4070195183157921E-003   5.6679639965295792E-003
   2.0892999600619078E-005   213.50143290000000        1.6923621296882629E-002   3.5072506871074438E-003  -5.9071052819490433E-003   6.4134066924452782E-003
   2.7542000680114143E-005   213.50143290000000        1.7876254394650459E-002   3.9653787389397621E-003  -6.4647700637578964E-003   7.2407973930239677E-003
   3.6307999835116789E-005   213.50143290000000        1.8890304490923882E-002   4.4635622762143612E-003  -7.0860842242836952E-003   8.1614824011921883E-003
   4.7862999053904787E-005   213.50143290000000        1.9970774650573730E-002   5.0050471909344196E-003  -7.7773397788405418E-003   9.1889556497335434E-003
   6.3095998484641314E-005   213.50143290000000        2.1123709157109261E-002   5.5935760028660297E-003  -8.5453633219003677E-003   1.0339980944991112E-002
   8.3175997133366764E-005   213.50143290000000        2.2355878725647926E-002   6.2331962399184704E-003  -9.3970932066440582E-003   1.1634774506092072E-002
   1.0964999819407240E-004   213.50143290000000        2.3675534874200821E-002   6.9286194629967213E-003  -1.0339755564928055E-002   1.3098309747874737E-002
   1.4453999756369740E-004   213.50143290000000        2.5091689079999924E-002   7.6847746968269348E-003  -1.1379853822290897E-002   1.4759998768568039E-002
   1.9054999575018883E-004   213.50143290000000        2.6616645976901054E-002   8.5080927237868309E-003  -1.2524317950010300E-002   1.6657112166285515E-002
   2.5119000929407775E-004   213.50143290000000        2.8263442218303680E-002   9.4050299376249313E-003  -1.3777622021734715E-002   1.8832052126526833E-002
   3.3112999517470598E-004   213.50143290000000        3.0049523338675499E-002   1.0383925400674343E-002  -1.5143178403377533E-002   2.1336996927857399E-002
   4.3652000022120774E-004   213.50143290000000        3.1996220350265503E-002   1.1454558931291103E-002  -1.6621092334389687E-002   2.4233164265751839E-002
   5.7544000446796417E-004   213.50143290000000        3.4129831939935684E-002   1.2628533877432346E-002  -1.8206482753157616E-002   2.7591362595558167E-002
   7.5857999036088586E-004   213.50143290000000        3.6484308540821075E-002   1.3920492492616177E-002  -1.9888158887624741E-002   3.1494311988353729E-002
   1.0000000474974513E-003   213.50143290000000        3.9102461189031601E-002   1.5348468907177448E-002  -2.1645119413733482E-002   3.6035619676113129E-002
   1.3183000264689326E-003   213.50143290000000        4.2039845138788223E-002   1.6935663297772408E-002  -2.3443600162863731E-002   4.1321497410535812E-002
   1.7377999611198902E-003   213.50143290000000        4.5366302132606506E-002   1.8710901960730553E-002  -2.5231035426259041E-002   4.7466140240430832E-002
   2.2909000981599092E-003   213.50143290000000        4.9174822866916656E-002   2.0713036879897118E-002  -2.6932362467050552E-002   5.4597456008195877E-002
   3.0199999455362558E-003   213.50143290000000        5.3583048284053802E-002   2.2991459816694260E-002  -2.8439950197935104E-002   6.2845617532730103E-002
   3.9810999296605587E-003   213.50143290000000        5.8743540197610855E-002   2.5611475110054016E-002  -2.9605893418192863E-002   7.2342991828918457E-002
   5.2481000311672688E-003   213.50143290000000        6.4852379262447357E-002   2.8659129515290260E-002  -3.0230661854147911E-002   8.3215564489364624E-002
   6.9182999432086945E-003   213.50143290000000        7.2158418595790863E-002   3.2247096300125122E-002  -3.0050577595829964E-002   9.5569163560867310E-002
   9.1201001778244972E-003   213.50143290000000        8.0974712967872620E-002   3.6522854119539261E-002  -2.8725031763315201E-002  0.10947328805923462     
   1.2023000046610832E-002   213.50143290000000        9.1687366366386414E-002   4.1677448898553848E-002  -2.5824597105383873E-002  0.12493441253900528     
   1.5848999843001366E-002   213.50143290000000       0.10475244373083115        4.7951322048902512E-002  -2.0826647058129311E-002  0.14184902608394623     
   2.0893000066280365E-002   213.50143290000000       0.12069641798734665        5.5645726621150970E-002  -1.3116615824401379E-002  0.15996180474758148     
   2.7542000636458397E-002   213.50143290000000       0.14006619155406952        6.5114945173263550E-002  -2.0186540205031633E-003  0.17876619100570679     
   3.6308001726865768E-002   213.50143290000000       0.16335247457027435        7.6751396059989929E-002   1.3145015574991703E-002  0.19739986956119537     
   4.7862999141216278E-002   213.50143290000000       0.19081102311611176        9.0925291180610657E-002   3.2923910766839981E-002  0.21448536217212677     
   6.3096001744270325E-002   213.50143290000000       0.22218583524227142       0.10787432640790939        5.7538133114576340E-002  0.22797675430774689     
   8.3176001906394958E-002   213.50143290000000       0.25623476505279541       0.12747558951377869        8.6542725563049316E-002  0.23503528535366058     
  0.10000000149011612        213.50143290000000       0.27909228205680847       0.14164084196090698       0.10760979354381561       0.23443423211574554     
  0.12500000000000000        213.50143290000000       0.30465188622474670       0.15909390151500702       0.13359703123569489       0.22615814208984375     
  0.15000000596046448        213.50143290000000       0.32141137123107910       0.17249716818332672       0.15367487072944641       0.21211355924606323     
  0.17499999701976776        213.50143290000000       0.33060821890830994       0.18213996291160583       0.16844105720520020       0.19468349218368530     
  0.20000000298023224        213.50143290000000       0.33334800601005554       0.18832571804523468       0.17850196361541748       0.17553178966045380     
  0.22499999403953552        213.50143290000000       0.33062878251075745       0.19136849045753479       0.18443636596202850       0.15584021806716919     
  0.25000000000000000        213.50143290000000       0.32335463166236877       0.19158804416656494       0.18678438663482666       0.13644517958164215     
  0.27500000596046448        213.50143290000000       0.31234458088874817       0.18930514156818390       0.18604555726051331       0.11792606115341187     
  0.30000001192092896        213.50143290000000       0.29833927750587463       0.18483766913414001       0.18268032371997833       0.10066705942153931     
  0.32499998807907104        213.50143290000000       0.28200641274452209       0.17849719524383545       0.17711243033409119        8.4902986884117126E-002
  0.34999999403953552        213.50143290000000       0.26394540071487427       0.17058622837066650       0.16973154246807098        7.0754542946815491E-002
  0.37500000000000000        213.50143290000000       0.24469144642353058       0.16139583289623260       0.16089573502540588        5.8256071060895920E-002
  0.40000000596046448        213.50143290000000       0.22471942007541656       0.15120366215705872       0.15093342959880829        4.7377802431583405E-002
  0.42500001192092896        213.50143290000000       0.20444726943969727       0.14027221500873566       0.14014513790607452        3.8043744862079620E-002
  0.44999998807907104        213.50143290000000       0.18423941731452942       0.12884749472141266       0.12880481779575348        3.0146164819598198E-002
  0.47499999403953552        213.50143290000000       0.16440978646278381       0.11715775728225708       0.11716089397668839        2.3557212203741074E-002
  0.50000000000000000        213.50143290000000       0.14522485435009003       0.10541246831417084       0.10543715208768845        1.8138190731406212E-002
  0.52499997615814209        213.50143290000000       0.12690648436546326        9.3801528215408325E-002   9.3833304941654205E-002   1.3746867887675762E-002
  0.55000001192092896        213.50143290000000       0.10963468253612518        8.2494534552097321E-002   8.2525521516799927E-002   1.0243103839457035E-002
  0.57499998807907104        213.50143290000000        9.3550324440002441E-002   7.1640290319919586E-002   7.1666754782199860E-002   7.4930693954229355E-003
  0.60000002384185791        213.50143290000000        7.8757680952548981E-002   6.1366356909275055E-002   6.1387125402688980E-002   5.3722704760730267E-003
  0.62500000000000000        213.50143290000000        6.5327063202857971E-002   5.1778864115476608E-002   5.1794126629829407E-002   3.7675586063414812E-003
  0.64999997615814209        213.50143290000000        5.3297232836484909E-002   4.2962349951267242E-002   4.2972952127456665E-002   2.5783050805330276E-003
  0.67500001192092896        213.50143290000000        4.2677953839302063E-002   3.4979809075593948E-002   3.4986801445484161E-002   1.7168804770335555E-003
  0.69999998807907104        213.50143290000000        3.3452395349740982E-002   2.7872879058122635E-002   2.7877261862158775E-002   1.1085734004154801E-003
  0.72500002384185791        213.50143290000000        2.5579588487744331E-002   2.1662171930074692E-002   2.1664785221219063E-002   6.9106783485040069E-004
  0.75000000000000000        213.50143290000000        1.8996890634298325E-002   1.6347808763384819E-002   1.6349291428923607E-002   4.1358699672855437E-004
  0.77499997615814209        213.50143290000000        1.3622443191707134E-002   1.1910115368664265E-002   1.1910923756659031E-002   2.3580051492899656E-004
  0.80000001192092896        213.50143290000000        9.3576852232217789E-003   8.3105303347110748E-003   8.3109708502888680E-003   1.2658257037401199E-004
  0.82499998807907104        213.50143290000000        6.0899155214428902E-003   5.4927496239542961E-003   5.4930164478719234E-003   6.2696570239495486E-005
  0.85000002384185791        213.50143290000000        3.6949436180293560E-003   3.3841142430901527E-003   3.3843237906694412E-003   2.7472200599731877E-005
  0.87500000000000000        213.50143290000000        2.0398590713739395E-003   1.8973181722685695E-003   1.8975324928760529E-003   9.5290342869702727E-006
  0.89999997615814209        213.50143290000000        9.8600646015256643E-004   9.3249970814213157E-004   9.3273882521316409E-004   1.5885163975326577E-006
  0.92500001192092896        213.50143290000000        3.9228802779689431E-004   3.7986889947205782E-004   3.8011599099263549E-004  -5.9633754290189245E-007
  0.94999998807907104        213.50143290000000        1.1905872815987095E-004   1.2316067295614630E-004   1.2336111103650182E-004   8.2250988953092019E-007
  0.97500002384185791        213.50143290000000        3.3219330362044275E-005   4.4569100282387808E-005   4.4628850446315482E-005   4.9879267862706911E-006
   1.0000000000000000        213.50143290000000        1.6460111510241404E-005   3.3236028684768826E-005   3.3024076401488855E-005   1.1662511496979278E-005
   9.9999997171806854E-010   273.75344569999999        2.8184019029140472E-003  -9.2510966351255774E-004  -1.0882845381274819E-003  -4.9256143392995000E-004
   1.3183000246996812E-009   273.75344569999999        2.9504299163818359E-003  -9.2786853201687336E-004  -1.1137960245832801E-003  -4.9403734738007188E-004
   1.7378000150003459E-009   273.75344569999999        3.0892640352249146E-003  -9.2864083126187325E-004  -1.1399984359741211E-003  -4.9390160711482167E-004
   2.2908999142146058E-009   273.75344569999999        3.2353494316339493E-003  -9.2721323017030954E-004  -1.1670005042105913E-003  -4.9186986871063709E-004
   3.0200000278313155E-009   273.75344569999999        3.3890679478645325E-003  -9.2335429508239031E-004  -1.1949128238484263E-003  -4.8761727521196008E-004
   3.9810998941902653E-009   273.75344569999999        3.5508573055267334E-003  -9.1681425692513585E-004  -1.2238731142133474E-003  -4.8077388782985508E-004
   5.2481001766579993E-009   273.75344569999999        3.7211922463029623E-003  -9.0732262469828129E-004  -1.2540449388325214E-003  -4.7091886517591774E-004
   6.9183001549788514E-009   273.75344569999999        3.9005596190690994E-003  -8.9458801085129380E-004  -1.2856163084506989E-003  -4.5757656334899366E-004
   9.1201002305751899E-009   273.75344569999999        4.0894900448620319E-003  -8.7829492986202240E-004  -1.3188087614253163E-003  -4.4020952191203833E-004
   1.2023000373062587E-008   273.75344569999999        4.2885583825409412E-003  -8.5810146993026137E-004  -1.3538803905248642E-003  -4.1821168269962072E-004
   1.5849000334355878E-008   273.75344569999999        4.4982912950217724E-003  -8.3364790771156549E-004  -1.3911144342273474E-003  -3.9091432699933648E-004
   2.0892999330612838E-008   273.75344569999999        4.7193756327033043E-003  -8.0453295959159732E-004  -1.4308596728369594E-003  -3.5755586577579379E-004
   2.7542000680114143E-008   273.75344569999999        4.9524521455168724E-003  -7.7033368870615959E-004  -1.4734992291778326E-003  -3.1730046612210572E-004
   3.6307998385609608E-008   273.75344569999999        5.1982635632157326E-003  -7.3058600537478924E-004  -1.5194818843156099E-003  -2.6921194512397051E-004
   4.7863000673942224E-008   273.75344569999999        5.4575204849243164E-003  -6.8480242043733597E-004  -1.5693033346906304E-003  -2.1227217803243548E-004
   6.3096003088958241E-008   273.75344569999999        5.7310531847178936E-003  -6.3244556076824665E-004  -1.6235404182225466E-003  -1.4534682850353420E-004
   8.3175997644957533E-008   273.75344569999999        6.0196914710104465E-003  -5.7294685393571854E-004  -1.6828352818265557E-003  -6.7205903178546578E-005
   1.0965000285523274E-007   273.75344569999999        6.3243932090699673E-003  -5.0567835569381714E-004  -1.7479282105341554E-003   2.3513357518822886E-005
   1.4453999597208167E-007   273.75344569999999        6.6460045054554939E-003  -4.3000353616662323E-004  -1.8196142045781016E-003   1.2823889846913517E-004
   1.9054999711443088E-007   273.75344569999999        6.9857514463365078E-003  -3.4516083542257547E-004  -1.8988598603755236E-003   2.4862328427843750E-004
   2.5118998792095226E-007   273.75344569999999        7.3445374146103859E-003  -2.5042888591997325E-004  -1.9866542425006628E-003   3.8631292409263551E-004
   3.3112999631157436E-007   273.75344569999999        7.7236150391399860E-003  -1.4496019866783172E-004  -2.0841718651354313E-003   5.4318038746714592E-004
   4.3651999703797628E-007   273.75344569999999        8.1242527812719345E-003  -2.7858093744725920E-005  -2.1927091293036938E-003   7.2121591074392200E-004
   5.7544002629583701E-007   273.75344569999999        8.5477177053689957E-003   1.0181495599681512E-004  -2.3136846721172333E-003   9.2251057503744960E-004
   7.5857997217099182E-007   273.75344569999999        8.9954789727926254E-003   2.4510314688086510E-004  -2.4487110786139965E-003   1.1493576457723975E-003
   9.9999999747524271E-007   273.75344569999999        9.4690266996622086E-003   4.0310330223292112E-004  -2.5995541363954544E-003   1.4041719259694219E-003
   1.3182999509808724E-006   273.75344569999999        9.9700596183538437E-003   5.7703221682459116E-004  -2.7682092040777206E-003   1.6896026208996773E-003
   1.7377999483869644E-006   273.75344569999999        1.0500130243599415E-002   7.6810299651697278E-004  -2.9567924793809652E-003   2.0083428826183081E-003
   2.2909000563231530E-006   273.75344569999999        1.1061322875320911E-002   9.7777065820991993E-004  -3.1677947845309973E-003   2.3635542020201683E-003
   3.0199998946045525E-006   273.75344569999999        1.1655529029667377E-002   1.2074761325493455E-003  -3.4038447774946690E-003   2.7584724593907595E-003
   3.9810997805034276E-006   273.75344569999999        1.2284916825592518E-002   1.4588164631277323E-003  -3.6678905598819256E-003   3.1967351678758860E-003
   5.2481000238913111E-006   273.75344569999999        1.2951866723597050E-002   1.7335297306999564E-003  -3.9632031694054604E-003   3.6824215203523636E-003
   6.9183001869532745E-006   273.75344569999999        1.3658895157277584E-002   2.0334646105766296E-003  -4.2933570221066475E-003   4.2200861498713493E-003
   9.1201000032015145E-006   273.75344569999999        1.4408797025680542E-002   2.3606414906680584E-003  -4.6623093076050282E-003   4.8149810172617435E-003
   1.2022999726468697E-005   273.75344569999999        1.5204672701656818E-002   2.7172670233994722E-003  -5.0744288600981236E-003   5.4732337594032288E-003
   1.5849000192247331E-005   273.75344569999999        1.6049599274992943E-002   3.1055831350386143E-003  -5.5343164131045341E-003   6.2017557211220264E-003
   2.0892999600619078E-005   273.75344569999999        1.6947492957115173E-002   3.5282550379633904E-003  -6.0472544282674789E-003   7.0092049427330494E-003
   2.7542000680114143E-005   273.75344569999999        1.7902364954352379E-002   3.9880280382931232E-003  -6.6187782213091850E-003   7.9056359827518463E-003
   3.6307999835116789E-005   273.75344569999999        1.8918968737125397E-002   4.4880243949592113E-003  -7.2549884207546711E-003   8.9034242555499077E-003
   4.7862999053904787E-005   273.75344569999999        2.0002374425530434E-002   5.0315167754888535E-003  -7.9621821641921997E-003   1.0017228312790394E-002
   6.3095998484641314E-005   273.75344569999999        2.1158704534173012E-002   5.6222807615995407E-003  -8.7471632286906242E-003   1.1265174485743046E-002
   8.3175997133366764E-005   273.75344569999999        2.2394826635718346E-002   6.2644048593938351E-003  -9.6167996525764465E-003   1.2669006362557411E-002
   1.0964999819407240E-004   273.75344569999999        2.3719117045402527E-002   6.9626499898731709E-003  -1.0578188113868237E-002   1.4255433343350887E-002
   1.4453999756369740E-004   273.75344569999999        2.5140734389424324E-002   7.7220066450536251E-003  -1.1637607589364052E-002   1.6055710613727570E-002
   1.9054999575018883E-004   273.75344569999999        2.6672173291444778E-002   8.5489843040704727E-003  -1.2801666744053364E-002   1.8109228461980820E-002
   2.5119000929407775E-004   273.75344569999999        2.8326693922281265E-002   9.4501338899135590E-003  -1.4074349775910378E-002   2.0460445433855057E-002
   3.3112999517470598E-004   273.75344569999999        3.0122024938464165E-002   1.0433913208544254E-002  -1.5458405949175358E-002   2.3163750767707825E-002
   4.3652000022120774E-004   273.75344569999999        3.2079841941595078E-002   1.1510252021253109E-002  -1.6953038051724434E-002   2.6282476261258125E-002
   5.7544000446796417E-004   273.75344569999999        3.4226860851049423E-002   1.2690938077867031E-002  -1.8552169203758240E-002   2.9889283701777458E-002
   7.5857999036088586E-004   273.75344569999999        3.6597538739442825E-002   1.3990840874612331E-002  -2.0243076607584953E-002   3.4068409353494644E-002
   1.0000000474974513E-003   273.75344569999999        3.9235271513462067E-002   1.5428275801241398E-002  -2.2002816200256348E-002   3.8914248347282410E-002
   1.3183000264689326E-003   273.75344569999999        4.2196337133646011E-002   1.7026789486408234E-002  -2.3795226588845253E-002   4.4532909989356995E-002
   1.7377999611198902E-003   273.75344569999999        4.5551363378763199E-002   1.8815614283084869E-002  -2.5564853101968765E-002   5.1036875694990158E-002
   2.2909000981599092E-003   273.75344569999999        4.9394253641366959E-002   2.0834097638726234E-002  -2.7233231812715530E-002   5.8550722897052765E-002
   3.0199999455362558E-003   273.75344569999999        5.3843591362237930E-002   2.3132195696234703E-002  -2.8688864782452583E-002   6.7198507487773895E-002
   3.9810999296605587E-003   273.75344569999999        5.9052847325801849E-002   2.5775838643312454E-002  -2.9779626056551933E-002   7.7103316783905029E-002
   5.2481000311672688E-003   273.75344569999999        6.5218850970268250E-002   2.8851725161075592E-002  -3.0301645398139954E-002   8.8377706706523895E-002
   6.9182999432086945E-003   273.75344569999999        7.2590775787830353E-002   3.2473120838403702E-002  -2.9987210407853127E-002  0.10110896080732346     
   9.1201001778244972E-003   273.75344569999999        8.1481166183948517E-002   3.6787908524274826E-002  -2.8492651879787445E-002  0.11534190177917480     
   1.2023000046610832E-002   273.75344569999999        9.2274159193038940E-002   4.1987080127000809E-002  -2.5387462228536606E-002  0.13105128705501556     
   1.5848999843001366E-002   273.75344569999999       0.10542140156030655        4.8310130834579468E-002  -2.0151495933532715E-002  0.14809405803680420     
   2.0893000066280365E-002   273.75344569999999       0.12144129723310471        5.6055869907140732E-002  -1.2177975848317146E-002  0.16616787016391754     
   2.7542000636458397E-002   273.75344569999999       0.14086709916591644        6.5573595464229584E-002  -8.0682587577030063E-004  0.18471306562423706     
   3.6308001726865768E-002   273.75344569999999       0.16416820883750916        7.7246822416782379E-002   1.4613423496484756E-002  0.20281280577182770     
   4.7862999141216278E-002   273.75344569999999       0.19156937301158905        9.1431155800819397E-002   3.4592986106872559E-002  0.21904319524765015     
   6.3096001744270325E-002   273.75344569999999       0.22277274727821350       0.10834201425313950        5.9299170970916748E-002  0.23133680224418640     
   8.3176001906394958E-002   273.75344569999999       0.25648596882820129       0.12782533466815948        8.8223919272422791E-002  0.23688527941703796     
  0.10000000149011612        273.75344569999999       0.27900356054306030       0.14184872806072235       0.10911063849925995       0.23515737056732178     
  0.12500000000000000        273.75344569999999       0.30401006340980530       0.15904267132282257       0.13471862673759460       0.22549077868461609     
  0.15000000596046448        273.75344569999999       0.32020381093025208       0.17215275764465332       0.15434992313385010       0.21039746701717377     
  0.17499999701976776        273.75344569999999       0.32885691523551941       0.18148897588253021       0.16865001618862152       0.19223122298717499     
  0.20000000298023224        273.75344569999999       0.33109796047210693       0.18737056851387024       0.17825549840927124       0.17261271178722382     
  0.22499999403953552        273.75344569999999       0.32793986797332764       0.19012378156185150       0.18376444280147552       0.15267685055732727     
  0.25000000000000000        273.75344569999999       0.32029578089714050       0.19007760286331177       0.18572901189327240       0.13321454823017120     
  0.27500000596046448        273.75344569999999       0.30898925662040710       0.18755966424942017       0.18465593457221985       0.11476344615221024     
  0.30000001192092896        273.75344569999999       0.29476219415664673       0.18289262056350708       0.18100935220718384        9.7670912742614746E-002
  0.32499998807907104        273.75344569999999       0.27828100323677063       0.17639110982418060       0.17521432042121887        8.2140266895294189E-002
  0.34999999403953552        273.75344569999999       0.26014178991317749       0.16835926473140717       0.16766005754470825        6.8265981972217560E-002
  0.37500000000000000        273.75344569999999       0.24087512493133545       0.15908844769001007       0.15870283544063568        5.6061189621686935E-002
  0.40000000596046448        273.75344569999999       0.22095003724098206       0.14885556697845459       0.14866831898689270        4.5479528605937958E-002
  0.42500001192092896        273.75344569999999       0.20077796280384064       0.13792145252227783       0.13785354793071747        3.6432515829801559E-002
  0.44999998807907104        273.75344569999999       0.18071626126766205       0.12652966380119324       0.12652844190597534        2.8803501278162003E-002
  0.47499999403953552        273.75344569999999       0.16107155382633209       0.11490532755851746       0.11493699997663498        2.2458745166659355E-002
  0.50000000000000000        273.75344569999999       0.14210289716720581       0.10325433313846588       0.10329826921224594        1.7256192862987518E-002
  0.52499997615814209        273.75344569999999       0.12402480840682983        9.1762542724609375E-002   9.1807045042514801E-002   1.3052281923592091E-002
  0.55000001192092896        273.75344569999999       0.10701017826795578        8.0595277249813080E-002   8.0634474754333496E-002   9.7071276977658272E-003
  0.57499998807907104        273.75344569999999        9.1193005442619324E-002   6.9896832108497620E-002   6.9928482174873352E-002   7.0883356966078281E-003
  0.60000002384185791        273.75344569999999        7.6671183109283447E-002   5.9790227562189102E-002   5.9814173728227615E-002   5.0736716948449612E-003
  0.62500000000000000        273.75344569999999        6.3509061932563782E-002   5.0377026200294495E-002   5.0394177436828613E-002   3.5527658183127642E-003
  0.64999997615814209        273.75344569999999        5.1740061491727829E-002   4.1737321764230728E-002   4.1749015450477600E-002   2.4280331563204527E-003
  0.67500001192092896        273.75344569999999        4.1369203478097916E-002   3.3929873257875443E-002   3.3937472850084305E-002   1.6149427974596620E-003
  0.69999998807907104        273.75344569999999        3.2375607639551163E-002   2.6992356404662132E-002   2.6997061446309090E-002   1.0417759185656905E-003
  0.72500002384185791        273.75344569999999        2.4714972823858261E-002   2.0941797643899918E-002   2.0944574847817421E-002   6.4898259006440639E-004
  0.75000000000000000        273.75344569999999        1.8322078511118889E-002   1.5775183215737343E-002   1.5776745975017548E-002   3.8824425428174436E-004
  0.77499997615814209        273.75344569999999        1.3113270513713360E-002   1.1470231227576733E-002   1.1471075005829334E-002   2.2133399033918977E-004
  0.80000001192092896        273.75344569999999        8.9889932423830032E-003   7.9863760620355606E-003   7.9868305474519730E-003   1.1885637650266290E-004
  0.82499998807907104        273.75344569999999        5.8363652788102627E-003   5.2659758366644382E-003   5.2662473171949387E-003   5.8938025176757947E-005
  0.85000002384185791        273.75344569999999        3.5318301524966955E-003   3.2357731834053993E-003   3.2359820324927568E-003   2.5929228286258876E-005
  0.87500000000000000        273.75344569999999        1.9439328461885452E-003   1.8086556810885668E-003   1.8088646465912461E-003   9.1655565483961254E-006
  0.89999997615814209        273.75344569999999        9.3628204194828868E-004   8.8580441661179066E-004   8.8603328913450241E-004   1.8264801155964960E-006
  0.92500001192092896        273.75344569999999        3.7083981442265213E-004   3.5936915082857013E-004   3.5960017703473568E-004  -8.4051045234900812E-008
  0.94999998807907104        273.75344569999999        1.1178853310411796E-004   1.1595708929235116E-004   1.1613527749432251E-004   1.3774630360785522E-006
  0.97500002384185791        273.75344569999999        3.0573253752663732E-005   4.1578801756259054E-005   4.1611245251260698E-005   5.3438016038853675E-006
   1.0000000000000000        273.75344569999999        1.4015666238265112E-005   3.0068249543546699E-005   2.9827253456460312E-005   1.1509020623634569E-005
   9.9999997171806854E-010   351.00911509999997        2.8205062262713909E-003  -9.2340097762644291E-004  -1.0874399449676275E-003  -5.1588960923254490E-004
   1.3183000246996812E-009   351.00911509999997        2.9526716098189354E-003  -9.2603673692792654E-004  -1.1131811188533902E-003  -5.1666487706825137E-004
   1.7378000150003459E-009   351.00911509999997        3.0916524119675159E-003  -9.2667737044394016E-004  -1.1396585032343864E-003  -5.1563000306487083E-004
   2.2908999142146058E-009   351.00911509999997        3.2378942705690861E-003  -9.2510884860530496E-004  -1.1669873492792249E-003  -5.1247235387563705E-004
   3.0200000278313155E-009   351.00911509999997        3.3917794935405254E-003  -9.2109903926029801E-004  -1.1952853528782725E-003  -5.0683598965406418E-004
   3.9810998941902653E-009   351.00911509999997        3.5537469666451216E-003  -9.1439764946699142E-004  -1.2246980331838131E-003  -4.9831630894914269E-004
   5.2481001766579993E-009   351.00911509999997        3.7242721300572157E-003  -9.0473331511020660E-004  -1.2553978012874722E-003  -4.8645411152392626E-004
   6.9183001549788514E-009   351.00911509999997        3.9038422983139753E-003  -8.9181389193981886E-004  -1.2875819811597466E-003  -4.7073172754608095E-004
   9.1201002305751899E-009   351.00911509999997        4.0929894894361496E-003  -8.7532307952642441E-004  -1.3214827049523592E-003  -4.5056545059196651E-004
   1.2023000373062587E-008   351.00911509999997        4.2922887951135635E-003  -8.5491797653958201E-004  -1.3573694741353393E-003  -4.2529846541583538E-004
   1.5849000334355878E-008   351.00911509999997        4.5022689737379551E-003  -8.3023804472759366E-004  -1.3955378672108054E-003  -3.9420821121893823E-004
   2.0892999330612838E-008   351.00911509999997        4.7236168757081032E-003  -8.0088083632290363E-004  -1.4363501686602831E-003  -3.5647259210236371E-004
   2.7542000680114143E-008   351.00911509999997        4.9569755792617798E-003  -7.6642242493107915E-004  -1.4802039368078113E-003  -3.1119192135520279E-004
   3.6307998385609608E-008   351.00911509999997        5.2030882798135281E-003  -7.2639738209545612E-004  -1.5275640180334449E-003  -2.5735987583175302E-004
   4.7863000673942224E-008   351.00911509999997        5.4626669734716415E-003  -6.8031693808734417E-004  -1.5789424069225788E-003  -1.9388491637073457E-004
   6.3096003088958241E-008   351.00911509999997        5.7365442626178265E-003  -6.2764249742031097E-004  -1.6349343350157142E-003  -1.1955230729654431E-004
   8.3175997644957533E-008   351.00911509999997        6.0255508869886398E-003  -5.6780379964038730E-004  -1.6962010413408279E-003  -3.3047577744582668E-005
   1.0965000285523274E-007   351.00911509999997        6.3306465744972229E-003  -5.0017144531011581E-004  -1.7635035328567028E-003   6.7084285547025502E-005
   1.4453999597208167E-007   351.00911509999997        6.6526797600090504E-003  -4.2410715832374990E-004  -1.8376577645540237E-003   1.8236400501336902E-004
   1.9054999711443088E-007   351.00911509999997        6.9928793236613274E-003  -3.3884731237776577E-004  -1.9196550128981471E-003   3.1455358839593828E-004
   2.5118998792095226E-007   351.00911509999997        7.3521500453352928E-003  -2.4366876459680498E-004  -2.0105070434510708E-003   4.6540237963199615E-004
   3.3112999631157436E-007   351.00911509999997        7.7317482791841030E-003  -1.3772163947578520E-004  -2.1114153787493706E-003   6.3690287061035633E-004
   4.3651999703797628E-007   351.00911509999997        8.1329466775059700E-003  -2.0106836018385366E-005  -2.2237040102481842E-003   8.3117157919332385E-004
   5.7544002629583701E-007   351.00911509999997        8.5570123046636581E-003   1.1011576134478673E-004  -2.3488202132284641E-003   1.0504322126507759E-003
   7.5857997217099182E-007   351.00911509999997        9.0054227039217949E-003   2.5399334845133126E-004  -2.4884077720344067E-003   1.2971267569810152E-003
   9.9999999747524271E-007   351.00911509999997        9.4796698540449142E-003   4.1262595914304256E-004  -2.6442655362188816E-003   1.5738290967419744E-003
   1.3182999509808724E-006   351.00911509999997        9.9814608693122864E-003   5.8723404072225094E-004  -2.8184244874864817E-003   1.8833697540685534E-003
   1.7377999483869644E-006   351.00911509999997        1.0512351989746094E-002   7.7903445344418287E-004  -3.0130357481539249E-003   2.2286304738372564E-003
   2.2909000563231530E-006   351.00911509999997        1.1074435897171497E-002   9.8948716185986996E-004  -3.2306327484548092E-003   2.6130075566470623E-003
   3.0199998946045525E-006   351.00911509999997        1.1669614352285862E-002   1.2200379278510809E-003  -3.4738853573799133E-003   3.0399870593100786E-003
   3.9810997805034276E-006   351.00911509999997        1.2300064787268639E-002   1.4722897903993726E-003  -3.7457866128534079E-003   3.5135007929056883E-003
   5.2481000238913111E-006   351.00911509999997        1.2968180701136589E-002   1.7479874659329653E-003  -4.0496555157005787E-003   4.0379734709858894E-003
   6.9183001869532745E-006   351.00911509999997        1.3676495291292667E-002   2.0489874295890331E-003  -4.3891165405511856E-003   4.6183578670024872E-003
   9.1201000032015145E-006   351.00911509999997        1.4427821151912212E-002   2.3773191496729851E-003  -4.7681787982583046E-003   5.2603790536522865E-003
   1.2022999726468697E-005   351.00911509999997        1.5225281938910484E-002   2.7352003380656242E-003  -5.1912637427449226E-003   5.9707225300371647E-003
   1.5849000192247331E-005   351.00911509999997        1.6071980819106102E-002   3.1248845625668764E-003  -5.6630186736583710E-003   6.7569334059953690E-003
   2.0892999600619078E-005   351.00911509999997        1.6971873119473457E-002   3.5490533336997032E-003  -6.1887754127383232E-003   7.6284473761916161E-003
   2.7542000680114143E-005   351.00911509999997        1.7929006367921829E-002   4.0104691870510578E-003  -6.7741042003035545E-003   8.5962014272809029E-003
   3.6307999835116789E-005   351.00911509999997        1.8948191776871681E-002   4.5122769661247730E-003  -7.4251303449273109E-003   9.6736149862408638E-003
   4.7862999053904787E-005   351.00911509999997        2.0034555345773697E-002   5.0577763468027115E-003  -8.1481458619236946E-003   1.0876520536839962E-002
   6.3095998484641314E-005   351.00911509999997        2.1194307133555412E-002   5.6507750414311886E-003  -8.9499251917004585E-003   1.2224406935274601E-002
   8.3175997133366764E-005   351.00911509999997        2.2434407845139503E-002   6.2954020686447620E-003  -9.8372483626008034E-003   1.3740530237555504E-002
   1.0964999819407240E-004   351.00911509999997        2.3763356730341911E-002   6.9964681752026081E-003  -1.0817070491611958E-002   1.5453308820724487E-002
   1.4453999756369740E-004   351.00911509999997        2.5190455839037895E-002   7.7590243890881538E-003  -1.1895423755049706E-002   1.7395781353116035E-002
   1.9054999575018883E-004   351.00911509999997        2.6728391647338867E-002   8.5896588861942291E-003  -1.3078575022518635E-002   1.9609382376074791E-002
   2.5119000929407775E-004   351.00911509999997        2.8390642255544662E-002   9.4950143247842789E-003  -1.4369995333254337E-002   2.2140501067042351E-002
   3.3112999517470598E-004   351.00911509999997        3.0195219442248344E-002   1.0483669117093086E-002  -1.5771742910146713E-002   2.5045583024621010E-002
   4.3652000022120774E-004   351.00911509999997        3.2164130359888077E-002   1.1565699242055416E-002  -1.7282094806432724E-002   2.8389863669872284E-002
   5.7544000446796417E-004   351.00911509999997        3.4324508160352707E-002   1.2753072194755077E-002  -1.8893759697675705E-002   3.2247591763734818E-002
   7.5857999036088586E-004   351.00911509999997        3.6711290478706360E-002   1.4060884714126587E-002  -2.0592460408806801E-002   3.6704186350107193E-002
   1.0000000474974513E-003   351.00911509999997        3.9368472993373871E-002   1.5507725998759270E-002  -2.2353312000632286E-002   4.1854448616504669E-002
   1.3183000264689326E-003   351.00911509999997        4.2353007942438126E-002   1.7117479816079140E-002  -2.4137768894433975E-002   4.7803904861211777E-002
   1.7377999611198902E-003   351.00911509999997        4.5736305415630341E-002   1.8919775262475014E-002  -2.5887530297040939E-002   5.4662819951772690E-002
   2.2909000981599092E-003   351.00911509999997        4.9613136798143387E-002   2.0954443141818047E-002  -2.7520807459950447E-002   6.2551863491535187E-002
   3.0199999455362558E-003   351.00911509999997        5.4102987051010132E-002   2.3271981626749039E-002  -2.8922358527779579E-002   7.1588411927223206E-002
   3.9810999296605587E-003   351.00911509999997        5.9360198676586151E-002   2.5938922539353371E-002  -2.9936026781797409E-002   8.1885688006877899E-002
   5.2481000311672688E-003   351.00911509999997        6.5582290291786194E-002   2.9042584821581841E-002  -3.0353855341672897E-002   9.3542344868183136E-002
   6.9182999432086945E-003   351.00911509999997        7.3018670082092285E-002   3.2696790993213654E-002  -2.9904438182711601E-002  0.10662680864334106     
   9.1201001778244972E-003   351.00911509999997        8.1981308758258820E-002   3.7049766629934311E-002  -2.8241451829671860E-002  0.12115924060344696     
   1.2023000046610832E-002   351.00911509999997        9.2852301895618439E-002   4.2292404919862747E-002  -2.4933796375989914E-002  0.13708312809467316     
   1.5848999843001366E-002   351.00911509999997       0.10607889294624329        4.8663206398487091E-002  -1.9464293494820595E-002  0.15421703457832336     
   2.0893000066280365E-002   351.00911509999997       0.12217140197753906        5.6458488106727600E-002  -1.1234390549361706E-002  0.17221368849277496     
   2.7542000636458397E-002   351.00911509999997       0.14164963364601135        6.6022574901580811E-002   3.9998450665734708E-004  0.19046367704868317     
   3.6308001726865768E-002   351.00911509999997       0.16496211290359497        7.7730186283588409E-002   1.6064168885350227E-002  0.20800037682056427     
   4.7862999141216278E-002   351.00911509999997       0.19230337440967560        9.1922573745250702E-002   3.6229938268661499E-002  0.22335976362228394     
   6.3096001744270325E-002   351.00911509999997       0.22333510220050812       0.10879346728324890        6.1013672500848770E-002  0.23446007072925568     
   8.3176001906394958E-002   351.00911509999997       0.25671681761741638       0.12815868854522705        8.9847289025783539E-002  0.23853024840354919     
  0.10000000149011612        351.00911509999997       0.27890104055404663       0.14204181730747223       0.11054992675781250       0.23571382462978363     
  0.12500000000000000        351.00911509999997       0.30336797237396240       0.15898141264915466       0.13578058779239655       0.22472067177295685     
  0.15000000596046448        351.00911509999997       0.31901258230209351       0.17180548608303070       0.15497367084026337       0.20864143967628479     
  0.17499999701976776        351.00911509999997       0.32714012265205383       0.18084396421909332       0.16882014274597168       0.18979479372501373     
  0.20000000298023224        351.00911509999997       0.32890108227729797       0.18643140792846680       0.17798514664173126       0.16975542902946472     
  0.22499999403953552        351.00911509999997       0.32532238960266113       0.18890568614006042       0.18308466672897339       0.14961057901382446     
  0.25000000000000000        351.00911509999997       0.31732547283172607       0.18860459327697754       0.18468198180198669       0.13010588288307190     
  0.27500000596046448        351.00911509999997       0.30573794245719910       0.18586215376853943       0.18329025804996490       0.11173817515373230     
  0.30000001192092896        351.00911509999997       0.29130259156227112       0.18100547790527344       0.17937687039375305        9.4819262623786926E-002
  0.32499998807907104        351.00911509999997       0.27468422055244446       0.17435202002525330       0.17336776852607727        7.9522393643856049E-002
  0.34999999403953552        351.00911509999997       0.25647553801536560       0.16620725393295288       0.16565147042274475        6.5917275846004486E-002
  0.37500000000000000        351.00911509999997       0.23720230162143707       0.15686270594596863       0.15658229589462280        5.3997244685888290E-002
  0.40000000596046448        351.00911509999997       0.21732780337333679       0.14659437537193298       0.14648310840129852        4.3700587004423141E-002
  0.42500001192092896        351.00911509999997       0.19725698232650757       0.13566136360168457       0.13564743101596832        3.4927427768707275E-002
  0.44999998807907104        351.00911509999997       0.17734031379222870       0.12430470436811447       0.12434117496013641        2.7553103864192963E-002
  0.47499999403953552        351.00911509999997       0.15787726640701294       0.11274647712707520       0.11280398070812225        2.1438736468553543E-002
  0.50000000000000000        351.00911509999997       0.13911969959735870       0.10118898004293442       0.10125027596950531        1.6439473256468773E-002
  0.52499997615814209        351.00911509999997       0.12127505987882614        8.9814163744449615E-002   8.9870080351829529E-002   1.2410824187099934E-002
  0.55000001192092896        351.00911509999997       0.10450931638479233        7.8783139586448669E-002   7.8829683363437653E-002   9.2134177684783936E-003
  0.57499998807907104        351.00911509999997        8.8949933648109436E-002   6.8235874176025391E-002   6.8272128701210022E-002   6.7164353094995022E-003
  0.60000002384185791        351.00911509999997        7.4688658118247986E-002   5.8290980756282806E-002   5.8317739516496658E-002   4.7999378293752670E-003
  0.62500000000000000        351.00911509999997        6.1784207820892334E-002   4.9045652151107788E-002   4.9064476042985916E-002   3.3562935423105955E-003
  0.64999997615814209        351.00911509999997        5.0264921039342880E-002   4.0575746446847916E-002   4.0588397532701492E-002   2.2908591199666262E-003
  0.67500001192092896        351.00911509999997        4.0131360292434692E-002   3.2935976982116699E-002   3.2944101840257645E-002   1.5220616478472948E-003
  0.69999998807907104        351.00911509999997        3.1358841806650162E-002   2.6160271838307381E-002   2.6165258139371872E-002   9.8100979812443256E-004
  0.72500002384185791        351.00911509999997        2.3899976164102554E-002   2.0262289792299271E-002   2.0265208557248116E-002   6.1074597761034966E-004
  0.75000000000000000        351.00911509999997        1.7687171697616577E-002   1.5236083418130875E-002   1.5237713232636452E-002   3.6523910239338875E-004
  0.77499997615814209        351.00911509999997        1.2635162100195885E-002   1.1056954972445965E-002   1.1057829484343529E-002   2.0820712961722165E-004
  0.80000001192092896        351.00911509999997        8.6435442790389061E-003   7.6825073920190334E-003   7.6829749159514904E-003   1.1184478353243321E-004
  0.82499998807907104        351.00911509999997        5.5993646383285522E-003   5.0539146177470684E-003   5.0541893579065800E-003   5.5524356866953894E-005
  0.85000002384185791        351.00911509999997        3.3797698561102152E-003   3.0974333640187979E-003   3.0976405832916498E-003   2.4523649699403904E-005
  0.87500000000000000        351.00911509999997        1.8547772197052836E-003   1.7262236215174198E-003   1.7264269990846515E-003   8.8255555965588428E-006
  0.89999997615814209        351.00911509999997        8.9022761676460505E-004   8.4253912791609764E-004   8.4275781409814954E-004   2.0217594283167273E-006
  0.92500001192092896        351.00911509999997        3.5105095594190061E-004   3.4044170752167702E-004   3.4065713407471776E-004   3.4156408901253599E-007
  0.94999998807907104        351.00911509999997        1.0510086576687172E-004   1.0931395081570372E-004   1.0947098780889064E-004   1.8152067013943451E-006
  0.97500002384185791        351.00911509999997        2.8135726097389124E-005   3.8802707422291860E-005   3.8809750549262390E-005   5.5697355492156930E-006
   1.0000000000000000        351.00911509999997        1.1788846677518450E-005   2.7149655579705723E-005   2.6882487873081118E-005   1.1244113011343870E-005
   9.9999997171806854E-010   450.06702489999998        2.8227076400071383E-003  -9.2177127953618765E-004  -1.0868465760722756E-003  -5.3862575441598892E-004
   1.3183000246996812E-009   450.06702489999998        2.9550143517553806E-003  -9.2428654897958040E-004  -1.1128366459161043E-003  -5.3860648768022656E-004
   1.7378000150003459E-009   450.06702489999998        3.0941455624997616E-003  -9.2479807790368795E-004  -1.1396100744605064E-003  -5.3656758973374963E-004
   2.2908999142146058E-009   450.06702489999998        3.2405480742454529E-003  -9.2309131287038326E-004  -1.1672883993014693E-003  -5.3216679953038692E-004
   3.0200000278313155E-009   450.06702489999998        3.3946046605706215E-003  -9.1893348144367337E-004  -1.1959966504946351E-003  -5.2501604659482837E-004
   3.9810998941902653E-009   450.06702489999998        3.5567546728998423E-003  -9.1207347577437758E-004  -1.2258882634341717E-003  -5.1467504817992449E-004
   5.2481001766579993E-009   450.06702489999998        3.7274744827300310E-003  -9.0223934967070818E-004  -1.2571442639455199E-003  -5.0064508104696870E-004
   6.9183001549788514E-009   450.06702489999998        3.9072525687515736E-003  -8.8913814397528768E-004  -1.2899717548862100E-003  -4.8236534348689020E-004
   9.1201002305751899E-009   450.06702489999998        4.0966211818158627E-003  -8.7245268514379859E-004  -1.3246132293716073E-003  -4.5920463162474334E-004
   1.2023000373062587E-008   450.06702489999998        4.2961575090885162E-003  -8.5183914052322507E-004  -1.3613497139886022E-003  -4.3045415077358484E-004
   1.5849000334355878E-008   450.06702489999998        4.5063900761306286E-003  -8.2693609874695539E-004  -1.4004888944327831E-003  -3.9533642120659351E-004
   2.0892999330612838E-008   450.06702489999998        4.7280075959861279E-003  -7.9733988968655467E-004  -1.4424066757783294E-003  -3.5296755959279835E-004
   2.7542000680114143E-008   450.06702489999998        4.9616536125540733E-003  -7.6262565562501550E-004  -1.4875151682645082E-003  -3.0238277395255864E-004
   3.6307998385609608E-008   450.06702489999998        5.2080736495554447E-003  -7.2232668753713369E-004  -1.5362944686785340E-003  -2.4250442220363766E-004
   4.7863000673942224E-008   450.06702489999998        5.4679811000823975E-003  -6.7595305154100060E-004  -1.5892734518274665E-003  -1.7216638661921024E-004
   6.3096003088958241E-008   450.06702489999998        5.7422094978392124E-003  -6.2296458054333925E-004  -1.6470652772113681E-003  -9.0072258899454027E-005
   8.3175997644957533E-008   450.06702489999998        6.0315914452075958E-003  -5.6278967531397939E-004  -1.7103496938943863E-003   5.1782035370706581E-006
   1.0965000285523274E-007   450.06702489999998        6.3370889984071255E-003  -4.9479713197797537E-004  -1.7799085471779108E-003   1.1513371282489970E-004
   1.4453999597208167E-007   450.06702489999998        6.6595519892871380E-003  -4.1834721923805773E-004  -1.8565781647339463E-003   2.4140912864822894E-004
   1.9054999711443088E-007   450.06702489999998        7.0002120919525623E-003  -3.3267415710724890E-004  -1.9413742702454329E-003   3.8587779272347689E-004
   2.5118998792095226E-007   450.06702489999998        7.3599768802523613E-003  -2.3705292551312596E-004  -2.0353312138468027E-003   5.5039383005350828E-004
   3.3112999631157436E-007   450.06702489999998        7.7401045709848404E-003  -1.3063137885183096E-004  -2.1396765951067209E-003   7.3707196861505508E-004
   4.3651999703797628E-007   450.06702489999998        8.1418715417385101E-003  -1.2507927749538794E-005  -2.2557619959115982E-003   9.4815809279680252E-004
   5.7544002629583701E-007   450.06702489999998        8.5665499791502953E-003   1.1826011905213818E-004  -2.3850626312196255E-003   1.1860117083415389E-003
   7.5857997217099182E-007   450.06702489999998        9.0156197547912598E-003   2.6272295508533716E-004  -2.5292534846812487E-003   1.4532278291881084E-003
   9.9999999747524271E-007   450.06702489999998        9.4905775040388107E-003   4.2198385926894844E-004  -2.6901655364781618E-003   1.7525445437058806E-003
   1.3182999509808724E-006   450.06702489999998        9.9931368604302406E-003   5.9726694598793983E-004  -2.8698649257421494E-003   2.0869800355285406E-003
   1.7377999483869644E-006   450.06702489999998        1.0524861514568329E-002   7.8979297541081905E-004  -3.0705383978784084E-003   2.4596124421805143E-003
   2.2909000563231530E-006   450.06702489999998        1.1087849736213684E-002   1.0010264813899994E-003  -3.2947608269751072E-003   2.8740819543600082E-003
   3.0199998946045525E-006   450.06702489999998        1.1684013530611992E-002   1.2324185809120536E-003  -3.5452425945550203E-003   3.3341348171234131E-003
   3.9810997805034276E-006   450.06702489999998        1.2315540574491024E-002   1.4855779008939862E-003  -3.8250216748565435E-003   3.8440104108303785E-003
   5.2481000238913111E-006   450.06702489999998        1.2984838336706161E-002   1.7622560262680054E-003  -4.1374643333256245E-003   4.4084922410547733E-003
   6.9183001869532745E-006   450.06702489999998        1.3694454915821552E-002   2.0643172319978476E-003  -4.4862437061965466E-003   5.0329486839473248E-003
   9.1201000032015145E-006   450.06702489999998        1.4447221532464027E-002   2.3938000667840242E-003  -4.8754196614027023E-003   5.7235928252339363E-003
   1.2022999726468697E-005   450.06702489999998        1.5246285125613213E-002   2.7529331855475903E-003  -5.3094639442861080E-003   6.4876880496740341E-003
   1.5849000192247331E-005   450.06702489999998        1.6094777733087540E-002   3.1439824961125851E-003  -5.7930685579776764E-003   7.3334295302629471E-003
   2.0892999600619078E-005   450.06702489999998        1.6996685415506363E-002   3.5696446429938078E-003  -6.3316104933619499E-003   8.2710497081279755E-003
   2.7542000680114143E-005   450.06702489999998        1.7956102266907692E-002   4.0327007882297039E-003  -6.9306907244026661E-003   9.3123828992247581E-003
   3.6307999835116789E-005   450.06702489999998        1.8977887928485870E-002   4.5363171957433224E-003  -7.5964513234794140E-003   1.0471902787685394E-002
   4.7862999053904787E-005   450.06702489999998        2.0067233592271805E-002   5.0838207826018333E-003  -8.3351740613579750E-003   1.1766619980335236E-002
   6.3095998484641314E-005   450.06702489999998        2.1230427548289299E-002   5.6790513917803764E-003  -9.1535868123173714E-003   1.3217380270361900E-002
   8.3175997133366764E-005   450.06702489999998        2.2474525496363640E-002   6.3261780887842178E-003  -1.0058375075459480E-002   1.4848935417830944E-002
   1.0964999819407240E-004   450.06702489999998        2.3808147758245468E-002   7.0300619117915630E-003  -1.1056331917643547E-002   1.6691373661160469E-002
   1.4453999756369740E-004   450.06702489999998        2.5240745395421982E-002   7.7958134934306145E-003  -1.2153225950896740E-002   1.8779458478093147E-002
   1.9054999575018883E-004   450.06702489999998        2.6785183697938919E-002   8.6300987750291824E-003  -1.3354963622987270E-002   2.1156582981348038E-002
   2.5119000929407775E-004   450.06702489999998        2.8455166146159172E-002   9.5396526157855988E-003  -1.4664475806057453E-002   2.3870946839451790E-002
   3.3112999517470598E-004   450.06702489999998        3.0268972739577293E-002   1.0533170774579048E-002  -1.6083110123872757E-002   2.6980882510542870E-002
   4.3652000022120774E-004   450.06702489999998        3.2248951494693756E-002   1.1620873585343361E-002  -1.7608191817998886E-002   3.0553322285413742E-002
   5.7544000446796417E-004   450.06702489999998        3.4422624856233597E-002   1.2814908288419247E-002  -1.9231196492910385E-002   3.4663841128349304E-002
   7.5857999036088586E-004   450.06702489999998        3.6825422197580338E-002   1.4130591414868832E-002  -2.0936284214258194E-002   3.9398714900016785E-002
   1.0000000474974513E-003   450.06702489999998        3.9501905441284180E-002   1.5586781315505505E-002  -2.2696623578667641E-002   4.4852778315544128E-002
   1.3183000264689326E-003   450.06702489999998        4.2509701102972031E-002   1.7207691445946693E-002  -2.4471307173371315E-002   5.1130536943674088E-002
   1.7377999611198902E-003   450.06702489999998        4.5920960605144501E-002   1.9023342058062553E-002  -2.6199234649538994E-002   5.8339554816484451E-002
   2.2909000981599092E-003   450.06702489999998        4.9831308424472809E-002   2.1074028685688972E-002  -2.7795366942882538E-002   6.6596068441867828E-002
   3.0199999455362558E-003   450.06702489999998        5.4361086338758469E-002   2.3410772904753685E-002  -2.9140854254364967E-002   7.6010249555110931E-002
   3.9810999296605587E-003   450.06702489999998        5.9665460139513016E-002   2.6100685819983482E-002  -3.0075682327151299E-002   8.6684949696063995E-002
   5.2481000311672688E-003   450.06702489999998        6.5942570567131042E-002   2.9231676831841469E-002  -3.0388064682483673E-002   9.8704546689987183E-002
   6.9182999432086945E-003   450.06702489999998        7.3442019522190094E-002   3.2918080687522888E-002  -2.9803218320012093E-002  0.11211837083101273     
   9.1201001778244972E-003   450.06702489999998        8.2475125789642334E-002   3.7308439612388611E-002  -2.7972564101219177E-002  0.12692201137542725     
   1.2023000046610832E-002   450.06702489999998        9.3421898782253265E-002   4.2593475431203842E-002  -2.4464841932058334E-002  0.14302822947502136     
   1.5848999843001366E-002   450.06702489999998       0.10672511160373688        4.9010649323463440E-002  -1.8766302615404129E-002  0.16021844744682312     
   2.0893000066280365E-002   450.06702489999998       0.12288709729909897        5.6853763759136200E-002  -1.0286999866366386E-002  0.17810250818729401     
   2.7542000636458397E-002   450.06702489999998       0.14241436123847961        6.6462174057960510E-002   1.6009587561711669E-003  0.19602452218532562     
   3.6308001726865768E-002   450.06702489999998       0.16573497653007507        7.8201897442340851E-002   1.7496997490525246E-002  0.21297259628772736     
   4.7862999141216278E-002   450.06702489999998       0.19301401078701019        9.2400111258029938E-002   3.7835329771041870E-002  0.22744838893413544     
   6.3096001744270325E-002   450.06702489999998       0.22387403249740601       0.10922940820455551        6.2683209776878357E-002  0.23736236989498138     
   8.3176001906394958E-002   450.06702489999998       0.25692835450172424       0.12847647070884705        9.1415449976921082E-002  0.23998676240444183     
  0.10000000149011612        450.06702489999998       0.27878561615943909       0.14222091436386108       0.11193086951971054       0.23611928522586823     
  0.12500000000000000        450.06702489999998       0.30272597074508667       0.15891085565090179       0.13678652048110962       0.22386063635349274     
  0.15000000596046448        450.06702489999998       0.31783720850944519       0.17145575582981110       0.15554966032505035       0.20685441792011261     
  0.17499999701976776        450.06702489999998       0.32545641064643860       0.18020495772361755       0.16895458102226257       0.18737901747226715     
  0.20000000298023224        450.06702489999998       0.32675489783287048       0.18550772964954376       0.17769330739974976       0.16696086525917053     
  0.22499999403953552        450.06702489999998       0.32277277112007141       0.18771313130855560       0.18239861726760864       0.14663885533809662     
  0.25000000000000000        450.06702489999998       0.31443905830383301       0.18716725707054138       0.18364392220973969       0.12711377441883087     
  0.27500000596046448        450.06702489999998       0.30258500576019287       0.18421019613742828       0.18194818496704102       0.10884261876344681     
  0.30000001192092896        450.06702489999998       0.28795385360717773       0.17917321622371674       0.17778150737285614        9.2102937400341034E-002
  0.32499998807907104        450.06702489999998       0.27120858430862427       0.17237626016139984       0.17157046496868134        7.7039279043674469E-002
  0.34999999403953552        450.06702489999998       0.25293835997581482       0.16412594914436340       0.16370260715484619        6.3697993755340576E-002
  0.37500000000000000        450.06702489999998       0.23366415500640869       0.15471379458904266       0.15453021228313446        5.2053887397050858E-002
  0.40000000596046448        450.06702489999998       0.21384343504905701       0.14441482722759247       0.14437323808670044        4.2031072080135345E-002
  0.42500001192092896        450.06702489999998       0.19387479126453400       0.13348628580570221       0.13352167606353760        3.3519275486469269E-002
  0.44999998807907104        450.06702489999998       0.17410190403461456       0.12216672301292419       0.12223748117685318        2.6386667042970657E-002
  0.47499999403953552        450.06702489999998       0.15481728315353394       0.11067511141300201       0.11075602471828461        2.0489880815148354E-002
  0.50000000000000000        450.06702489999998       0.13626581430435181        9.9210239946842194E-002   9.9287204444408417E-002   1.5681758522987366E-002
  0.52499997615814209        450.06702489999998       0.11864804476499557        8.7950207293033600E-002   8.8016398251056671E-002   1.1817234568297863E-002
  0.55000001192092896        450.06702489999998       0.10212332755327225        7.7052064239978790E-002   7.7105179429054260E-002   8.7576750665903091E-003
  0.57499998807907104        450.06702489999998        8.6812846362590790E-002   6.6651552915573120E-002   6.6691912710666656E-002   6.3739409670233727E-003
  0.60000002384185791        450.06702489999998        7.2802461683750153E-002   5.6863047182559967E-002   5.6892298161983490E-002   4.5484099537134171E-003
  0.62500000000000000        450.06702489999998        6.0145519673824310E-002   4.7779541462659836E-002   4.7799833118915558E-002   3.1761378049850464E-003
  0.64999997615814209        450.06702489999998        4.8865552991628647E-002   3.9472837001085281E-002   3.9486322551965714E-002   2.1653200965374708E-003
  0.67500001192092896        450.06702489999998        3.8958903402090073E-002   3.1993802636861801E-002   3.2002389430999756E-002   1.4372057048603892E-003
  0.69999998807907104        450.06702489999998        3.0397336930036545E-002   2.5372819975018501E-002   2.5378050282597542E-002   9.2557596508413553E-004
  0.72500002384185791        450.06702489999998        2.3130580782890320E-002   1.9620368257164955E-002   1.9623409956693649E-002   5.7590502547100186E-004
  0.75000000000000000        450.06702489999998        1.7088871449232101E-002   1.4727757312357426E-002   1.4729444868862629E-002   3.4429310471750796E-004
  0.77499997615814209        450.06702489999998        1.2185492552816868E-002   1.0668051429092884E-002   1.0668952018022537E-002   1.9625885761342943E-004
  0.80000001192092896        450.06702489999998        8.3193285390734673E-003   7.3971813544631004E-003   7.3976591229438782E-003   1.0546128760324791E-004
  0.82499998807907104        450.06702489999998        5.3774467669427395E-003   4.8552672378718853E-003   4.8555447719991207E-003   5.2413448429433629E-005
  0.85000002384185791        450.06702489999998        3.2377555035054684E-003   2.9681869782507420E-003   2.9683925677090883E-003   2.3238222638610750E-005
  0.87500000000000000        450.06702489999998        1.7717572627589107E-003   1.6494392184540629E-003   1.6496368916705251E-003   8.5055180534254760E-006
  0.89999997615814209        450.06702489999998        8.4748747758567333E-004   8.0237252404913306E-004   8.0258114030584693E-004   2.1793896394228796E-006
  0.92500001192092896        450.06702489999998        3.3275515306740999E-004   3.2292978721670806E-004   3.2313013798557222E-004   6.9251376544343657E-007
  0.94999998807907104        450.06702489999998        9.8936419817619026E-005   1.0317521810065955E-004   1.0331221710657701E-004   2.1545947674894705E-006
  0.97500002384185791        450.06702489999998        2.5887266019708477E-005   3.6222238122718409E-005   3.6205732612870634E-005   5.6908875194494613E-006
   1.0000000000000000        450.06702489999998        9.7586998890619725E-006   2.4458162442897446E-005   2.4167507945094258E-005   1.0896756975853350E-005
   9.9999997171806854E-010   577.07996240000000        2.8249945025891066E-003  -9.2021451564505696E-004  -1.0864945361390710E-003  -5.6075467728078365E-004
   1.3183000246996812E-009   577.07996240000000        2.9574458021670580E-003  -9.2261168174445629E-004  -1.1127523612231016E-003  -5.5984640493988991E-004
   1.7378000150003459E-009   577.07996240000000        3.0967309139668941E-003  -9.2299666721373796E-004  -1.1398420901969075E-003  -5.5669783614575863E-004
   2.2908999142146058E-009   577.07996240000000        3.2432973384857178E-003  -9.2115416191518307E-004  -1.1678920127451420E-003  -5.5093603441491723E-004
   3.0200000278313155E-009   577.07996240000000        3.3975287806242704E-003  -9.1685092775151134E-004  -1.1970343766734004E-003  -5.4213992552831769E-004
   3.9810998941902653E-009   577.07996240000000        3.5598655231297016E-003  -9.0983510017395020E-004  -1.2274305336177349E-003  -5.2983238128945231E-004
   5.2481001766579993E-009   577.07996240000000        3.7307839374989271E-003  -8.9983403449878097E-004  -1.2592703569680452E-003  -5.1347410771995783E-004
   6.9183001549788514E-009   577.07996240000000        3.9107738994061947E-003  -8.8655389845371246E-004  -1.2927704956382513E-003  -4.9246003618463874E-004
   9.1201002305751899E-009   577.07996240000000        4.1003688238561153E-003  -8.6967670358717442E-004  -1.3281840365380049E-003  -4.6611024299636483E-004
   1.2023000373062587E-008   577.07996240000000        4.3001458980143070E-003  -8.4885780233889818E-004  -1.3658035313710570E-003  -4.3366287718527019E-004
   1.5849000334355878E-008   577.07996240000000        4.5106359757483006E-003  -8.2373473560437560E-004  -1.4059486566111445E-003  -3.9428440504707396E-004
   2.0892999330612838E-008   577.07996240000000        4.7325277701020241E-003  -7.9390284372493625E-004  -1.4490089379251003E-003  -3.4702787525020540E-004
   2.7542000680114143E-008   577.07996240000000        4.9664666876196861E-003  -7.5893610483035445E-004  -1.4954105718061328E-003  -2.9086234280839562E-004
   3.6307998385609608E-008   577.07996240000000        5.2131996490061283E-003  -7.1836664574220777E-004  -1.5456494875252247E-003  -2.2463759523816407E-004
   4.7863000673942224E-008   577.07996240000000        5.4734414443373680E-003  -6.7170319380238652E-004  -1.6002706252038479E-003  -1.4711171388626099E-004
   6.3096003088958241E-008   577.07996240000000        5.7480265386402607E-003  -6.1840430134907365E-004  -1.6599049558863044E-003  -5.6905329984147102E-005
   8.3175997644957533E-008   577.07996240000000        6.0377898626029491E-003  -5.5789679754525423E-004  -1.7252508550882339E-003   4.7468824050156400E-005
   1.0965000285523274E-007   577.07996240000000        6.3436953350901604E-003  -4.8954796511679888E-004  -1.7971104243770242E-003   1.6765465261414647E-004
   1.4453999597208167E-007   577.07996240000000        6.6665951162576675E-003  -4.1271621012128890E-004  -1.8763403641059995E-003   3.0536256963387132E-004
   1.9054999711443088E-007   577.07996240000000        7.0077227428555489E-003  -3.2663383171893656E-004  -1.9639802630990744E-003   4.6257936628535390E-004
   2.5118998792095226E-007   577.07996240000000        7.3679885827004910E-003  -2.3057394719216973E-004  -2.0610867068171501E-003   6.4126565121114254E-004
   3.3112999631157436E-007   577.07996240000000        7.7486536465585232E-003  -1.2368206807877868E-004  -2.1689131390303373E-003   8.4366108058020473E-004
   4.3651999703797628E-007   577.07996240000000        8.1509975716471672E-003  -5.0541370910650585E-006  -2.2888381499797106E-003   1.0721439030021429E-003
   5.7544002629583701E-007   577.07996240000000        8.5762962698936462E-003   1.2625512317754328E-004  -2.4223648943006992E-003   1.3292127987369895E-003
   7.5857997217099182E-007   577.07996240000000        9.0260338038206100E-003   2.7129892259836197E-004  -2.5711988564580679E-003   1.6176205826923251E-003
   9.9999999747524271E-007   577.07996240000000        9.5017123967409134E-003   4.3118375469930470E-004  -2.7372031472623348E-003   1.9402747275307775E-003
   1.3182999509808724E-006   577.07996240000000        1.0005050338804722E-002   6.0713745187968016E-004  -2.9224790632724762E-003   2.3003874812275171E-003
   1.7377999483869644E-006   577.07996240000000        1.0537616908550262E-002   8.0038461601361632E-004  -3.1292475759983063E-003   2.7012405917048454E-003
   2.2909000563231530E-006   577.07996240000000        1.1101521551609039E-002   1.0123945539817214E-003  -3.3601250033825636E-003   3.1467280350625515E-003
   3.0199998946045525E-006   577.07996240000000        1.1698681861162186E-002   1.2446234468370676E-003  -3.6178624723106623E-003   3.6408666055649519E-003
   3.9810997805034276E-006   577.07996240000000        1.2331298552453518E-002   1.4986856840550900E-003  -3.9055414963513613E-003   4.1882148943841457E-003
   5.2481000238913111E-006   577.07996240000000        1.3001791201531887E-002   1.7763398354873061E-003  -4.2265751399099827E-003   4.7939289361238480E-003
   6.9183001869532745E-006   577.07996240000000        1.3712721876800060E-002   2.0794579759240150E-003  -4.5846845023334026E-003   5.4638073779642582E-003
   9.1201000032015145E-006   577.07996240000000        1.4466944150626659E-002   2.4100877344608307E-003  -4.9839778803288937E-003   6.2045687809586525E-003
   1.2022999726468697E-005   577.07996240000000        1.5267625451087952E-002   2.7704683598130941E-003  -5.4289768449962139E-003   7.0240693166851997E-003
   1.5849000192247331E-005   577.07996240000000        1.6117926687002182E-002   3.1628783326596022E-003  -5.9244143776595592E-003   7.9311719164252281E-003
   2.0892999600619078E-005   577.07996240000000        1.7021866515278816E-002   3.5900301299989223E-003  -6.4757084473967552E-003   8.9369183406233788E-003
   2.7542000680114143E-005   577.07996240000000        1.7983581870794296E-002   4.0547219105064869E-003  -7.0884851738810539E-003   1.0054054670035839E-002
   3.6307999835116789E-005   577.07996240000000        1.9007986411452293E-002   4.5601436868309975E-003  -7.7688982710242271E-003   1.1298115365207195E-002
   4.7862999053904787E-005   577.07996240000000        2.0100330933928490E-002   5.1096463575959206E-003  -8.5232071578502655E-003   1.2687290087342262E-002
   6.3095998484641314E-005   577.07996240000000        2.1266981959342957E-002   5.7071051560342312E-003  -9.3580884858965874E-003   1.4243771322071552E-002
   8.3175997133366764E-005   577.07996240000000        2.2515093907713890E-002   6.3567273318767548E-003  -1.0280114598572254E-002   1.5993779525160789E-002
   1.0964999819407240E-004   577.07996240000000        2.3853404447436333E-002   7.0634237490594387E-003  -1.1295903474092484E-002   1.7969036474823952E-002
   1.4453999756369740E-004   577.07996240000000        2.5291506201028824E-002   7.8323641791939735E-003  -1.2410942465066910E-002   2.0205963402986526E-002
   1.9054999575018883E-004   577.07996240000000        2.6842450723052025E-002   8.6702927947044373E-003  -1.3630754314363003E-002   2.2749822586774826E-002
   2.5119000929407775E-004   577.07996240000000        2.8520157560706139E-002   9.5840338617563248E-003  -1.4957711100578308E-002   2.5650495663285255E-002
   3.3112999517470598E-004   577.07996240000000        3.0343174934387207E-002   1.0582400485873222E-002  -1.6392428427934647E-002   2.8968038037419319E-002
   4.3652000022120774E-004   577.07996240000000        3.2334178686141968E-002   1.1675755493342876E-002  -1.7931258305907249E-002   3.2770872116088867E-002
   5.7544000446796417E-004   577.07996240000000        3.4521084278821945E-002   1.2876421213150024E-002  -1.9564423710107803E-002   3.7135638296604156E-002
   7.5857999036088586E-004   577.07996240000000        3.6939799785614014E-002   1.4199932105839252E-002  -2.1274518221616745E-002   4.2149160057306290E-002
   1.0000000474974513E-003   577.07996240000000        3.9635438472032547E-002   1.5665411949157715E-002  -2.3032767698168755E-002   4.7905940562486649E-002
   1.3183000264689326E-003   577.07996240000000        4.2666275054216385E-002   1.7297394573688507E-002  -2.4795923382043839E-002   5.4509058594703674E-002
   1.7377999611198902E-003   577.07996240000000        4.6105198562145233E-002   1.9126279279589653E-002  -2.6500133797526360E-002   6.2062915414571762E-002
   2.2909000981599092E-003   577.07996240000000        5.0048638135194778E-002   2.1192815154790878E-002  -2.8057189658284187E-002   7.0678845047950745E-002
   3.0199999455362558E-003   577.07996240000000        5.4617766290903091E-002   2.3548534139990807E-002  -2.9344761744141579E-002   8.0459319055080414E-002
   3.9810999296605587E-003   577.07996240000000        5.9968523681163788E-002   2.6261098682880402E-002  -3.0199164524674416E-002   9.1496415436267853E-002
   5.2481000311672688E-003   577.07996240000000        6.6299624741077423E-002   2.9418976977467537E-002  -3.0405011028051376E-002  0.10385988652706146     
   6.9182999432086945E-003   577.07996240000000        7.3860801756381989E-002   3.3136989921331406E-002  -2.9684459790587425E-002  0.11757983267307281     
   9.1201001778244972E-003   577.07996240000000        8.2962647080421448E-002   3.7563934922218323E-002  -2.7687041088938713E-002  0.13262745738029480     
   1.2023000046610832E-002   577.07996240000000        9.3983046710491180E-002   4.2890336364507675E-002  -2.3981753736734390E-002  0.14888538420200348     
   1.5848999843001366E-002   577.07996240000000       0.10736029595136642        4.9352563917636871E-002  -1.8058687448501587E-002  0.16609911620616913     
   2.0893000066280365E-002   577.07996240000000       0.12358875572681427        5.7241875678300858E-002  -9.3368338420987129E-003  0.18383774161338806     
   2.7542000636458397E-002   577.07996240000000       0.14316183328628540        6.6892661154270172E-002   2.7953837998211384E-003  0.20140199363231659     
   3.6308001726865768E-002   577.07996240000000       0.16648755967617035        7.8662358224391937E-002   1.8911734223365784E-002  0.21773903071880341     
   4.7862999141216278E-002   577.07996240000000       0.19370225071907043        9.2864319682121277E-002   3.9409745484590530E-002  0.23132154345512390     
   6.3096001744270325E-002   577.07996240000000       0.22439062595367432       0.10965052992105484        6.4309291541576385E-002  0.24005825817584991     
   8.3176001906394958E-002   577.07996240000000       0.25712165236473083       0.12877947092056274        9.2930875718593597E-002  0.24126987159252167     
  0.10000000149011612        577.07996240000000       0.27865809202194214       0.14238682389259338       0.11325646191835403       0.23638786375522614     
  0.12500000000000000        577.07996240000000       0.30208435654640198       0.15883164107799530       0.13773976266384125       0.22292201220989227     
  0.15000000596046448        577.07996240000000       0.31667727231979370       0.17110393941402435       0.15608114004135132       0.20504415035247803     
  0.17499999701976776        577.07996240000000       0.32380446791648865       0.17957194149494171       0.16905616223812103       0.18498785793781281     
  0.20000000298023224        577.07996240000000       0.32465711236000061       0.18459907174110413       0.17738220095634460       0.16422939300537109     
  0.22499999403953552        577.07996240000000       0.32028767466545105       0.18654507398605347       0.18170766532421112       0.14375893771648407     
  0.25000000000000000        577.07996240000000       0.31163224577903748       0.18576398491859436       0.18261532485485077       0.12423296272754669     
  0.27500000596046448        577.07996240000000       0.29952517151832581       0.18260161578655243       0.18062928318977356       0.10606962442398071     
  0.30000001192092896        577.07996240000000       0.28470981121063232       0.17739301919937134       0.17622198164463043        8.9513473212718964E-002
  0.32499998807907104        577.07996240000000       0.26784718036651611       0.17046043276786804       0.16982026398181915        7.4681721627712250E-002
  0.34999999403953552        577.07996240000000       0.24952276051044464       0.16211141645908356       0.16181056201457977        6.1598651111125946E-002
  0.37500000000000000        577.07996240000000       0.23025259375572205       0.15263734757900238       0.15254296362400055        5.0221767276525497E-002
  0.40000000596046448        577.07996240000000       0.21048848330974579       0.14231212437152863       0.14233447611331940        4.0462084114551544E-002
  0.42500001192092896        577.07996240000000       0.19062268733978271       0.13139112293720245       0.13147157430648804        3.2199848443269730E-002
  0.44999998807907104        577.07996240000000       0.17099222540855408       0.12011032551527023       0.12021230906248093        2.5296805426478386E-002
  0.47499999403953552        577.07996240000000       0.15188284218311310       0.10868567228317261       0.10878781974315643        1.9605698063969612E-002
  0.50000000000000000        577.07996240000000       0.13353261351585388        9.7312487661838531E-002   9.7403600811958313E-002   1.4977503567934036E-002
  0.52499997615814209        577.07996240000000       0.11613543331623077        8.6165092885494232E-002   8.6240507662296295E-002   1.1266885325312614E-002
  0.55000001192092896        577.07996240000000        9.9844284355640411E-002   7.5396560132503510E-002   7.5455561280250549E-002   8.3361268043518066E-003
  0.57499998807907104        577.07996240000000        8.4774278104305267E-002   6.5138570964336395E-002   6.5182588994503021E-002   6.0578561387956142E-003
  0.60000002384185791        577.07996240000000        7.1005672216415405E-002   5.5501390248537064E-002   5.5532854050397873E-002   4.3167718686163425E-003
  0.62500000000000000        577.07996240000000        5.8586698025465012E-002   4.6573989093303680E-002   4.6595580875873566E-002   3.0105577316135168E-003
  0.64999997615814209        577.07996240000000        4.7536306083202362E-002   3.8424279540777206E-002   3.8438502699136734E-002   2.0501485560089350E-003
  0.67500001192092896        577.07996240000000        3.7846870720386505E-002   3.1099468469619751E-002   3.1108459457755089E-002   1.3594839256256819E-003
  0.69999998807907104        577.07996240000000        2.9486814513802528E-002   2.4626580998301506E-002   2.4632021784782410E-002   8.7487231940031052E-004
  0.72500002384185791        577.07996240000000        2.2403186187148094E-002   1.9013091921806335E-002   1.9016237929463387E-002   5.4407073184847832E-004
  0.75000000000000000        577.07996240000000        1.6524225473403931E-002   1.4247744344174862E-002   1.4249481260776520E-002   3.2516755163669586E-004
  0.77499997615814209        577.07996240000000        1.1761918663978577E-002   1.0301527567207813E-002   1.0302449576556683E-002   1.8535144045017660E-004
  0.80000001192092896        577.07996240000000        8.0145532265305519E-003   7.1288426406681538E-003   7.1293287910521030E-003   9.9632059573195875E-005
  0.82499998807907104        577.07996240000000        5.1693078130483627E-003   4.6688797883689404E-003   4.6691591851413250E-003   4.9569451221032068E-005
  0.85000002384185791        577.07996240000000        3.1048953533172607E-003   2.8472298290580511E-003   2.8474333230406046E-003   2.2058415197534487E-005
  0.87500000000000000        577.07996240000000        1.6943115042522550E-003   1.5777875669300556E-003   1.5779795357957482E-003   8.2027208918589167E-006
  0.89999997615814209        577.07996240000000        8.0774835078045726E-004   7.6501263538375497E-004   7.6521141454577446E-004   2.3039835923555074E-006
  0.92500001192092896        577.07996240000000        3.1580650829710066E-004   3.0669578700326383E-004   3.0688167316839099E-004   9.7928102604782907E-007
  0.94999998807907104        577.07996240000000        9.3243259470909834E-005   9.7491749329492450E-005   9.7609801741782576E-005   2.4116634449455887E-006
  0.97500002384185791        577.07996240000000        2.3810564016457647E-005   3.3820771932369098E-005   3.3782478567445651E-005   5.7280958571936935E-006
   1.0000000000000000        577.07996240000000        7.9065794125199318E-006   2.1973935872665606E-005   2.1662299332092516E-005   1.0490147360542323E-005
   9.9999997171806854E-010   739.93708609999999        2.8273563366383314E-003  -9.1872521443292499E-004  -1.0863747447729111E-003  -5.8226205874234438E-004
   1.3183000246996812E-009   739.93708609999999        2.9599550180137157E-003  -9.2100654728710651E-004  -1.1129186023026705E-003  -5.8036955306306481E-004
   1.7378000150003459E-009   739.93708609999999        3.0993970576673746E-003  -9.2126737581565976E-004  -1.1403444223105907E-003  -5.7600496802479029E-004
   2.2908999142146058E-009   739.93708609999999        3.2461306545883417E-003  -9.1929163318127394E-004  -1.1687874794006348E-003  -5.6876393500715494E-004
   3.0200000278313155E-009   739.93708609999999        3.4005402121692896E-003  -9.1484555741772056E-004  -1.1983871227130294E-003  -5.5819115368649364E-004
   3.9810998941902653E-009   739.93708609999999        3.5630664788186550E-003  -9.0767652727663517E-004  -1.2293127365410328E-003  -5.4377177730202675E-004
   5.2481001766579993E-009   739.93708609999999        3.7341872230172157E-003  -8.9751114137470722E-004  -1.2617630418390036E-003  -5.2492471877485514E-004
   6.9183001549788514E-009   739.93708609999999        3.9143925532698631E-003  -8.8405486894771457E-004  -1.2959644664078951E-003  -5.0099950749427080E-004
   9.1201002305751899E-009   739.93708609999999        4.1042170487344265E-003  -8.6698884842917323E-004  -1.3321803417056799E-003  -4.7126668505370617E-004
   1.2023000373062587E-008   739.93708609999999        4.3042390607297421E-003  -8.4596750093623996E-004  -1.3707149773836136E-003  -4.3491000542417169E-004
   1.5849000334355878E-008   739.93708609999999        4.5149903744459152E-003  -8.2062749424949288E-004  -1.4118998078629375E-003  -3.9103880408219993E-004
   2.0892999330612838E-008   739.93708609999999        4.7371606342494488E-003  -7.9056306276470423E-004  -1.4561379794031382E-003  -3.3864192664623260E-004
   2.7542000680114143E-008   739.93708609999999        4.9713971093297005E-003  -7.5534707866609097E-004  -1.5038698911666870E-003  -2.7662108186632395E-004
   3.6307998385609608E-008   739.93708609999999        5.2184476517140865E-003  -7.1451044641435146E-004  -1.5556069556623697E-003  -2.0375224994495511E-004
   4.7863000673942224E-008   739.93708609999999        5.4790279828011990E-003  -6.6756067099049687E-004  -1.6119100619107485E-003  -1.1871662718476728E-004
   6.3096003088958241E-008   739.93708609999999        5.7539748959243298E-003  -6.1395484954118729E-004  -1.6734277596697211E-003  -2.0050560124218464E-005
   8.3175997644957533E-008   739.93708609999999        6.0441251844167709E-003  -5.5311847245320678E-004  -1.7408768180757761E-003   9.3821574409957975E-005
   1.0965000285523274E-007   739.93708609999999        6.3504436984658241E-003  -4.8441693070344627E-004  -1.8150794785469770E-003   2.2464041830971837E-004
   1.4453999597208167E-007   739.93708609999999        6.6737858578562737E-003  -4.0720726246945560E-004  -1.8969122320413589E-003   3.7421341403387487E-004
   1.9054999711443088E-007   739.93708609999999        7.0153865963220596E-003  -3.2071949681267142E-004  -1.9874386489391327E-003   5.4464291315525770E-004
   2.5118998792095226E-007   739.93708609999999        7.3761595413088799E-003  -2.2422500478569418E-004  -2.0877369679510593E-003   7.3799799429252744E-004
   3.3112999631157436E-007   739.93708609999999        7.7573684975504875E-003  -1.1686694051604718E-004  -2.1990863606333733E-003   9.5664593391120434E-004
   4.3651999703797628E-007   739.93708609999999        8.1602958962321281E-003   2.2612266548094340E-006  -2.3228919599205256E-003   1.2031003134325147E-003
   5.7544002629583701E-007   739.93708609999999        8.5862223058938980E-003   1.3410736573860049E-004  -2.4606846272945404E-003   1.4800031203776598E-003
   7.5857997217099182E-007   739.93708609999999        9.0366350486874580E-003   2.7972768293693662E-004  -2.6142001152038574E-003   1.7902690451592207E-003
   9.9999999747524271E-007   739.93708609999999        9.5130419358611107E-003   4.4023193186149001E-004  -2.7853331994265318E-003   2.1369806490838528E-003
   1.3182999509808724E-006   739.93708609999999        1.0017166845500469E-002   6.1685167020186782E-004  -2.9762198682874441E-003   2.5235507637262344E-003
   1.7377999483869644E-006   739.93708609999999        1.0550585575401783E-002   8.1081519601866603E-004  -3.1891150865703821E-003   2.9534720815718174E-003
   2.2909000563231530E-006   739.93708609999999        1.1115414090454578E-002   1.0235968511551619E-003  -3.4266768489032984E-003   3.4309017937630415E-003
   3.0199998946045525E-006   739.93708609999999        1.1713581159710884E-002   1.2566576479002833E-003  -3.6916956305503845E-003   3.9601372554898262E-003
   3.9810997805034276E-006   739.93708609999999        1.2347296811640263E-002   1.5116180293262005E-003  -3.9872969500720501E-003   4.5460681430995464E-003
   5.2481000238913111E-006   739.93708609999999        1.3018994592130184E-002   1.7902433173730969E-003  -4.3169390410184860E-003   5.1942365244030952E-003
   6.9183001869532745E-006   739.93708609999999        1.3731252402067184E-002   2.0944131538271904E-003  -4.6843900345265865E-003   5.9108850546181202E-003
   9.1201000032015145E-006   739.93708609999999        1.4486940577626228E-002   2.4261849466711283E-003  -5.0938064232468605E-003   6.7032524384558201E-003
   1.2022999726468697E-005   739.93708609999999        1.5289252623915672E-002   2.7878084219992161E-003  -5.5497549474239349E-003   7.5798030011355877E-003
   1.5849000192247331E-005   739.93708609999999        1.6141373664140701E-002   3.1815741676837206E-003  -6.0570077039301395E-003   8.5500804707407951E-003
   2.0892999600619078E-005   739.93708609999999        1.7047360539436340E-002   3.6102102603763342E-003  -6.6210199147462845E-003   9.6259508281946182E-003
   2.7542000680114143E-005   739.93708609999999        1.8011389300227165E-002   4.0765330195426941E-003  -7.2474372573196888E-003   1.0821079835295677E-002
   3.6307999835116789E-005   739.93708609999999        1.9038423895835876E-002   4.5837541110813618E-003  -7.9424176365137100E-003   1.2152066454291344E-002
   4.7862999053904787E-005   739.93708609999999        2.0133780315518379E-002   5.1352521404623985E-003  -8.7121920660138130E-003   1.3638274744153023E-002
   6.3095998484641314E-005   739.93708609999999        2.1303901448845863E-002   5.7349326089024544E-003  -9.5633706077933311E-003   1.5303231775760651E-002
   8.3175997133366764E-005   739.93708609999999        2.2556036710739136E-002   6.3870442099869251E-003  -1.0502404533326626E-002   1.7174601554870605E-002
   1.0964999819407240E-004   739.93708609999999        2.3899042978882790E-002   7.0965457707643509E-003  -1.1535717174410820E-002   1.9285686314105988E-002
   1.4453999756369740E-004   739.93708609999999        2.5342654436826706E-002   7.8686680644750595E-003  -1.2668499723076820E-002   2.1674500778317451E-002
   1.9054999575018883E-004   739.93708609999999        2.6900103315711021E-002   8.7102288380265236E-003  -1.3905870728194714E-002   2.4388078600168228E-002
   2.5119000929407775E-004   739.93708609999999        2.8585521504282951E-002   9.6281450241804123E-003  -1.5249624848365784E-002   2.7477856725454330E-002
   3.3112999517470598E-004   739.93708609999999        3.0417727306485176E-002   1.0631342418491840E-002  -1.6699619591236115E-002   3.1005451455712318E-002
   4.3652000022120774E-004   739.93708609999999        3.2419715076684952E-002   1.1730326339602470E-002  -1.8251223489642143E-002   3.5040568560361862E-002
   5.7544000446796417E-004   739.93708609999999        3.4619785845279694E-002   1.2937591411173344E-002  -1.9893392920494080E-002   3.9660651236772537E-002
   7.5857999036088586E-004   739.93708609999999        3.7054311484098434E-002   1.4268886297941208E-002  -2.1607143804430962E-002   4.4952783733606339E-002
   1.0000000474974513E-003   739.93708609999999        3.9768949151039124E-002   1.5743592754006386E-002  -2.3361768573522568E-002   5.1010783761739731E-002
   1.3183000264689326E-003   739.93708609999999        4.2822614312171936E-002   1.7386561259627342E-002  -2.5111703202128410E-002   5.7935908436775208E-002
   1.7377999611198902E-003   739.93708609999999        4.6288896352052689E-002   1.9228558987379074E-002  -2.6790393516421318E-002   6.5828979015350342E-002
   2.2909000981599092E-003   739.93708609999999        5.0265010446310043E-002   2.1310778334736824E-002  -2.8306551277637482E-002   7.4795983731746674E-002
   3.0199999455362558E-003   739.93708609999999        5.4872922599315643E-002   2.3685237392783165E-002  -2.9534483328461647E-002   8.4931284189224243E-002
   3.9810999296605587E-003   739.93708609999999        6.0269299894571304E-002   2.6420135051012039E-002  -3.0307015404105186E-002   9.6315793693065643E-002
   5.2481000311672688E-003   739.93708609999999        6.6653393208980560E-002   2.9604472219944000E-002  -3.0405400320887566E-002  0.10900437831878662     
   6.9182999432086945E-003   739.93708609999999        7.4274979531764984E-002   3.3353514969348907E-002  -2.9549023136496544E-002  0.12300786375999451     
   9.1201001778244972E-003   739.93708609999999        8.3443909883499146E-002   3.7816282361745834E-002  -2.7385879307985306E-002  0.13827325403690338     
   1.2023000046610832E-002   739.93708609999999        9.4535872340202332E-002   4.3183051049709320E-002  -2.3485608398914337E-002  0.15465372800827026     
   1.5848999843001366E-002   739.93708609999999       0.10798466205596924        4.9689061939716339E-002  -1.7342513427138329E-002  0.17186017334461212     
   2.0893000066280365E-002   739.93708609999999       0.12427674978971481        5.7622995227575302E-002  -8.3848219364881516E-003  0.18942293524742126     
   2.7542000636458397E-002   739.93708609999999       0.14389260113239288        6.7314311861991882E-002   3.9826398715376854E-003  0.20660237967967987     
   3.6308001726865768E-002   739.93708609999999       0.16722057759761810        7.9111948609352112E-002   2.0308269187808037E-002  0.22230878472328186     
   4.7862999141216278E-002   739.93708609999999       0.19436900317668915        9.3315713107585907E-002   4.0953792631626129E-002  0.23499093949794769     
   6.3096001744270325E-002   739.93708609999999       0.22488588094711304       0.11005746573209763        6.5893389284610748E-002  0.24256120622158051     
   8.3176001906394958E-002   739.93708609999999       0.25729766488075256       0.12906843423843384        9.4395898282527924E-002  0.24239331483840942     
  0.10000000149011612        739.93708609999999       0.27851927280426025       0.14254026114940643       0.11452950537204742       0.23653228580951691     
  0.12500000000000000        739.93708609999999       0.30144342780113220       0.15874435007572174       0.13864341378211975       0.22191482782363892     
  0.15000000596046448        739.93708609999999       0.31553229689598083       0.17075042426586151       0.15657109022140503       0.20321732759475708     
  0.17499999701976776        739.93708609999999       0.32218304276466370       0.17894490063190460       0.16912743449211121       0.18262453377246857     
  0.20000000298023224        739.93708609999999       0.32260558009147644       0.18370495736598969       0.17705377936363220       0.16156098246574402     
  0.22499999403953552        739.93708609999999       0.31786409020423889       0.18540056049823761       0.18101304769515991       0.14096802473068237     
  0.25000000000000000        739.93708609999999       0.30890107154846191       0.18439331650733948       0.18159659206867218       0.12145838141441345     
  0.27500000596046448        739.93708609999999       0.29655358195304871       0.18103434145450592       0.17933313548564911       0.10341245681047440     
  0.30000001192092896        739.93708609999999       0.28156486153602600       0.17566229403018951       0.17469702661037445        8.7043032050132751E-002
  0.32499998807907104        739.93708609999999       0.26459369063377380       0.16860142350196838       0.16811513900756836        7.2441264986991882E-002
  0.34999999403953552        739.93708609999999       0.24622178077697754       0.16016007959842682       0.15997260808944702        5.9610616415739059E-002
  0.37500000000000000        739.93708609999999       0.22696025669574738       0.15062931180000305       0.15061719715595245        4.8492431640625000E-002
  0.40000000596046448        739.93708609999999       0.20725521445274353       0.14028185606002808       0.14036294817924500        3.8985617458820343E-002
  0.42500001192092896        739.93708609999999       0.18749271333217621       0.12937112152576447       0.12949283421039581        3.0961778014898300E-002
  0.44999998807907104        739.93708609999999       0.16800326108932495       0.11813057214021683       0.11826102435588837        2.4276923388242722E-002
  0.47499999403953552        739.93708609999999       0.14906594157218933       0.10677308589220047       0.10689451545476913        1.8780428916215897E-002
  0.50000000000000000        739.93708609999999       0.13091225922107697        9.5490589737892151E-002   9.5594495534896851E-002   1.4321801252663136E-002
  0.52499997615814209        739.93708609999999       0.11372966319322586        8.4453701972961426E-002   8.4537424147129059E-002   1.0755691677331924E-002
  0.55000001192092896        739.93708609999999        9.7664959728717804E-002   7.3811635375022888E-002   7.3875904083251953E-002   7.9454556107521057E-003
  0.57499998807907104        739.93708609999999        8.2827463746070862E-002   6.3692115247249603E-002   6.3739389181137085E-002   5.7655535638332367E-003
  0.60000002384185791        739.93708609999999        6.9292046129703522E-002   5.4201453924179077E-002   5.4234873503446579E-002   4.1029965505003929E-003
  0.62500000000000000        739.93708609999999        5.7102050632238388E-002   4.5424744486808777E-002   4.5447472482919693E-002   2.8580361977219582E-003
  0.64999997615814209        739.93708609999999        4.6272095292806625E-002   3.7426177412271500E-002   3.7441045045852661E-002   1.9442433258518577E-003
  0.67500001192092896        739.93708609999999        3.6790791898965836E-002   3.0249478295445442E-002   3.0258817598223686E-002   1.2881241273134947E-003
  0.69999998807907104        739.93708609999999        2.8623428195714951E-002   2.3918475955724716E-002   2.3924097418785095E-002   8.2837842637673020E-004
  0.72500002384185791        739.93708609999999        2.1714556962251663E-002   1.8437813967466354E-002   1.8441051244735718E-002   5.1490764599293470E-004
  0.75000000000000000        739.93708609999999        1.5990586951375008E-002   1.3793833553791046E-002   1.3795613311231136E-002   3.0765705741941929E-004
  0.77499997615814209        739.93708609999999        1.1362342163920403E-002   9.9555943161249161E-003   9.9565349519252777E-003   1.7536654195282608E-004
  0.80000001192092896        739.93708609999999        7.7276206575334072E-003   6.8761012516915798E-003   6.8765943869948387E-003   9.4293776783160865E-005
  0.82499998807907104        739.93708609999999        4.9737850204110146E-003   4.4937226921319962E-003   4.4940034858882427E-003   4.6961722546257079E-005
  0.85000002384185791        739.93708609999999        2.9803959187120199E-003   2.7338464278727770E-003   2.7340473607182503E-003   2.0971920093870722E-005
  0.87500000000000000        739.93708609999999        1.6219423850998282E-003   1.5108119696378708E-003   1.5109981177374721E-003   7.9150395322358236E-006
  0.89999997615814209        739.93708609999999        7.7073357533663511E-004   7.3020148556679487E-004   7.3039060225710273E-004   2.3997263269848190E-006
  0.92500001192092896        739.93708609999999        3.0007655732333660E-004   2.9161851853132248E-004   2.9179049306549132E-004   1.2109957197026233E-006
  0.94999998807907104        739.93708609999999        8.7975706264842302E-005   9.2220245278440416E-005   9.2320435214787722E-005   2.6000354864663677E-006
  0.97500002384185791        739.93708609999999        2.1890202333452180E-005   3.1583385862177238E-005   3.1524989026365802E-005   5.6985986702784430E-006
   1.0000000000000000        739.93708609999999        6.2158505897969007E-006   1.9679147953866050E-005   1.9348850401001982E-005   1.0042786016128957E-005
   9.9999997171806854E-010   948.75394589999996        2.8297838289290667E-003  -9.1729842824861407E-004  -1.0864789364859462E-003  -6.0313404537737370E-004
   1.3183000246996812E-009   948.75394589999996        2.9625322204083204E-003  -9.1946619795635343E-004  -1.1133268708363175E-003  -6.0016149654984474E-004
   1.7378000150003459E-009   948.75394589999996        3.1021337490528822E-003  -9.1960508143529296E-004  -1.1411082232370973E-003  -5.9447420062497258E-004
   2.2908999142146058E-009   948.75394589999996        3.2490370795130730E-003  -9.1749848797917366E-004  -1.1699653696268797E-003  -5.8563519269227982E-004
   3.0200000278313155E-009   948.75394589999996        3.4036273136734962E-003  -9.1291189892217517E-004  -1.2000446440652013E-003  -5.7315418962389231E-004
   3.9810998941902653E-009   948.75394589999996        3.5663461312651634E-003  -9.0559216914698482E-004  -1.2315239291638136E-003  -5.5647746194154024E-004
   5.2481001766579993E-009   948.75394589999996        3.7376719992607832E-003  -8.9526514057070017E-004  -1.2646107934415340E-003  -5.3498125635087490E-004
   6.9183001549788514E-009   948.75394589999996        3.9180959574878216E-003  -8.8163540931418538E-004  -1.2995409779250622E-003  -5.0796871073544025E-004
   9.1201002305751899E-009   948.75394589999996        4.1081532835960388E-003  -8.6438341531902552E-004  -1.3365885242819786E-003  -4.7465946408919990E-004
   1.2023000373062587E-008   948.75394589999996        4.3084234930574894E-003  -8.4316247375681996E-004  -1.3760691508650780E-003  -4.3418191489763558E-004
   1.5849000334355878E-008   948.75394589999996        4.5194393023848534E-003  -8.1760843750089407E-004  -1.4183263992890716E-003  -3.8558727828785777E-004
   2.0892999330612838E-008   948.75394589999996        4.7418922185897827E-003  -7.8731455141678452E-004  -1.4637766871601343E-003  -3.2779894536361098E-004
   2.7542000680114143E-008   948.75394589999996        4.9764295108616352E-003  -7.5185246532782912E-004  -1.5128744998946786E-003  -2.5965017266571522E-004
   3.6307998385609608E-008   948.75394589999996        5.2238008938729763E-003  -7.1075197774916887E-004  -1.5661465004086494E-003  -1.7984198348131031E-004
   4.7863000673942224E-008   948.75394589999996        5.4847239516675472E-003  -6.6351925488561392E-004  -1.6241696430370212E-003  -8.6977437604218721E-005
   6.3096003088958241E-008   948.75394589999996        5.7600368745625019E-003  -6.0960999689996243E-004  -1.6876098234206438E-003   2.0492694602580741E-005
   8.3175997644957533E-008   948.75394589999996        6.0505778528749943E-003  -5.4844823898747563E-004  -1.7572020879015326E-003   1.4423373795580119E-004
   1.0965000285523274E-007   948.75394589999996        6.3573145307600498E-003  -4.7939780051819980E-004  -1.8337882356718183E-003   2.8608462889678776E-004
   1.4453999597208167E-007   948.75394589999996        6.6811032593250275E-003  -4.0181400254368782E-004  -1.9182646647095680E-003   4.4795143185183406E-004
   1.9054999711443088E-007   948.75394589999996        7.0231826975941658E-003  -3.1492483685724437E-004  -2.0117182284593582E-003   6.3205423066392541E-004
   2.5118998792095226E-007   948.75394589999996        7.3844674043357372E-003  -2.1799978276249021E-004  -2.1152491681277752E-003   8.4057258209213614E-004
   3.3112999631157436E-007   948.75394589999996        7.7662258408963680E-003  -1.1017972428817302E-004  -2.2301615681499243E-003   1.0760042350739241E-003
   4.3651999703797628E-007   948.75394589999996        8.1697423011064529E-003   9.4443685156875290E-006  -2.3578871041536331E-003   1.3410014798864722E-003
   5.7544002629583701E-007   948.75394589999996        8.5963020101189613E-003   1.4182295126374811E-004  -2.4999836459755898E-003   1.6383531037718058E-003
   7.5857997217099182E-007   948.75394589999996        9.0473964810371399E-003   2.8801526059396565E-004  -2.6582176797091961E-003   1.9711405038833618E-003
   9.9999999747524271E-007   948.75394589999996        9.5245381817221642E-003   4.4913426972925663E-004  -2.8345144819468260E-003   2.3426266852766275E-003
   1.3182999509808724E-006   948.75394589999996        1.0029455646872520E-002   6.2641524709761143E-004  -3.0310449656099081E-003   2.7564321644604206E-003
   1.7377999483869644E-006   948.75394589999996        1.0563733056187630E-002   8.2109030336141586E-004  -3.2500985544174910E-003   3.2162677962332964E-003
   2.2909000563231530E-006   948.75394589999996        1.1129493825137615E-002   1.0346387280151248E-003  -3.4943732898682356E-003   3.7265627179294825E-003
   3.0199998946045525E-006   948.75394589999996        1.1728675104677677E-002   1.2685263063758612E-003  -3.7666989956051111E-003   4.2919050902128220E-003
   3.9810997805034276E-006   948.75394589999996        1.2363498099148273E-002   1.5243797097355127E-003  -4.0702442638576031E-003   4.9175275489687920E-003
   5.2481000238913111E-006   948.75394589999996        1.3036409392952919E-002   1.8039707792922854E-003  -4.4085127301514149E-003   5.6093698367476463E-003
   6.9183001869532745E-006   948.75394589999996        1.3750002719461918E-002   2.1091871894896030E-003  -4.7853174619376659E-003   6.3741314224898815E-003
   9.1201000032015145E-006   948.75394589999996        1.4507167972624302E-002   2.4420954287052155E-003  -5.2048601210117340E-003   7.2195860557258129E-003
   1.2022999726468697E-005   948.75394589999996        1.5311120077967644E-002   2.8049559332430363E-003  -5.6717535480856895E-003   8.1548197194933891E-003
   1.5849000192247331E-005   948.75394589999996        1.6165072098374367E-002   3.2000720966607332E-003  -6.1908038333058357E-003   9.1900685802102089E-003
   2.0892999600619078E-005   948.75394589999996        1.7073115333914757E-002   3.6301868967711926E-003  -6.7674987949430943E-003   1.0338034480810165E-002
   2.7542000680114143E-005   948.75394589999996        1.8039466813206673E-002   4.0981345809996128E-003  -7.4075004085898399E-003   1.1613305658102036E-002
   3.6307999835116789E-005   948.75394589999996        1.9069144502282143E-002   4.6071493998169899E-003  -8.1169614568352699E-003   1.3033552095293999E-002
   4.7862999053904787E-005   948.75394589999996        2.0167522132396698E-002   5.1606358028948307E-003  -8.9020757004618645E-003   1.4619301073253155E-002
   6.3095998484641314E-005   948.75394589999996        2.1341122686862946E-002   5.7625318877398968E-003  -9.7693782299757004E-003   1.6395397484302521E-002
   8.3175997133366764E-005   948.75394589999996        2.2597288712859154E-002   6.4171249978244305E-003  -1.0725182481110096E-002   1.8390912562608719E-002
   1.0964999819407240E-004   948.75394589999996        2.3944994434714317E-002   7.1294242516160011E-003  -1.1775705963373184E-002   2.0640688017010689E-002
   1.4453999756369740E-004   948.75394589999996        2.5394115597009659E-002   7.9047167673707008E-003  -1.2925826013088226E-002   2.3184252902865410E-002
   1.9054999575018883E-004   948.75394589999996        2.6958063244819641E-002   8.7498994544148445E-003  -1.4180238358676434E-002   2.6070320978760719E-002
   2.5119000929407775E-004   948.75394589999996        2.8651177883148193E-002   9.6719749271869659E-003  -1.5540138818323612E-002   2.9351744800806046E-002
   3.3112999517470598E-004   948.75394589999996        3.0492540448904037E-002   1.0679984465241432E-002  -1.7004616558551788E-002   3.3091545104980469E-002
   4.3652000022120774E-004   948.75394589999996        3.2505463808774948E-002   1.1784572154283524E-002  -1.8568027764558792E-002   3.7360496819019318E-002
   5.7544000446796417E-004   948.75394589999996        3.4718628972768784E-002   1.2998402118682861E-002  -2.0218059420585632E-002   4.2236618697643280E-002
   7.5857999036088586E-004   948.75394589999996        3.7168856710195541E-002   1.4337433502078056E-002  -2.1934144198894501E-002   4.7806948423385620E-002
   1.0000000474974513E-003   948.75394589999996        3.9902344346046448E-002   1.5821302309632301E-002  -2.3683654144406319E-002   5.4164290428161621E-002
   1.3183000264689326E-003   948.75394589999996        4.2978618294000626E-002   1.7475169152021408E-002  -2.5418734177947044E-002   6.1407711356878281E-002
   1.7377999611198902E-003   948.75394589999996        4.6471953392028809E-002   1.9330158829689026E-002  -2.7070185169577599E-002   6.9634072482585907E-002
   2.2909000981599092E-003   948.75394589999996        5.0480328500270844E-002   2.1427890285849571E-002  -2.8543720021843910E-002   7.8943595290184021E-002
   3.0199999455362558E-003   948.75394589999996        5.5126462131738663E-002   2.3820862174034119E-002  -2.9710412025451660E-002   8.9422151446342468E-002
   3.9810999296605587E-003   948.75394589999996        6.0567721724510193E-002   2.6577781885862350E-002  -3.0399767681956291E-002  0.10113918036222458     
   5.2481000311672688E-003   948.75394589999996        6.7003816366195679E-002   2.9788155108690262E-002  -3.0389906838536263E-002  0.11413446813821793     
   6.9182999432086945E-003   948.75394589999996        7.4684560298919678E-002   3.3567667007446289E-002  -2.9397724196314812E-002  0.12839953601360321     
   9.1201001778244972E-003   948.75394589999996        8.3918966352939606E-002   3.8065511733293533E-002  -2.7070008218288422E-002  0.14385749399662018     
   1.2023000046610832E-002   948.75394589999996        9.5080502331256866E-002   4.3471679091453552E-002  -2.2977400571107864E-002  0.16033278405666351     
   1.5848999843001366E-002   948.75394589999996       0.10859845578670502        5.0020247697830200E-002  -1.6618760302662849E-002  0.17750297486782074     
   2.0893000066280365E-002   948.75394589999996       0.12495144456624985        5.7997304946184158E-002  -7.4318037368357182E-003  0.19486166536808014     
   2.7542000636458397E-002   948.75394589999996       0.14460718631744385        6.7727386951446533E-002   5.1621897146105766E-003  0.21163180470466614     
   3.6308001726865768E-002   948.75394589999996       0.16793473064899445        7.9551048576831818E-002   2.1686552092432976E-002  0.22669059038162231     
   4.7862999141216278E-002   948.75394589999996       0.19501511752605438        9.3754768371582031E-002   4.2468085885047913E-002  0.23846757411956787     
   6.3096001744270325E-002   948.75394589999996       0.22536078095436096       0.11045084148645401        6.7436911165714264E-002  0.24488370120525360     
   8.3176001906394958E-002   948.75394589999996       0.25745728611946106       0.12934403121471405        9.5812708139419556E-002  0.24336960911750793     
  0.10000000149011612        948.75394589999996       0.27836984395980835       0.14268191158771515       0.11575260758399963       0.23656405508518219     
  0.12500000000000000        948.75394589999996       0.30080339312553406       0.15864957869052887       0.13950031995773315       0.22084799408912659     
  0.15000000596046448        948.75394589999996       0.31440198421478271       0.17039547860622406       0.15702223777770996       0.20137968659400940     
  0.17499999701976776        948.75394589999996       0.32059100270271301       0.17832383513450623       0.16917078197002411       0.18029159307479858     
  0.20000000298023224        948.75394589999996       0.32059836387634277       0.18282496929168701       0.17670981585979462       0.15895529091358185     
  0.22499999403953552        948.75394589999996       0.31549915671348572       0.18427869677543640       0.18031582236289978       0.13826325535774231     
  0.25000000000000000        948.75394589999996       0.30624184012413025       0.18305382132530212       0.18058805167675018       0.11878519505262375     
  0.27500000596046448        948.75394589999996       0.29366576671600342       0.17950648069381714       0.17805930972099304       0.10086481273174286     
  0.30000001192092896        948.75394589999996       0.27851378917694092       0.17397862672805786       0.17320546507835388        8.4684349596500397E-002
  0.32499998807907104        948.75394589999996       0.26144227385520935       0.16679634153842926       0.16645321249961853        7.0310160517692566E-002
  0.34999999403953552        948.75394589999996       0.24302904307842255       0.15826855599880219       0.15818618237972260        5.7726029306650162E-002
  0.37500000000000000        948.75394589999996       0.22378031909465790       0.14868594706058502       0.14874979853630066        4.6858221292495728E-002
  0.40000000596046448        948.75394589999996       0.20413653552532196       0.13831993937492371       0.13845507800579071        3.7594448775053024E-002
  0.42500001192092896        948.75394589999996       0.18447759747505188       0.12742196023464203       0.12758149206638336        2.9798449948430061E-002
  0.44999998807907104        948.75394589999996       0.16512764990329742       0.11622293293476105       0.11637936532497406        2.3321121931076050E-002
  0.47499999403953552        948.75394589999996       0.14635929465293884       0.10493271797895432       0.10507165640592575        1.8008941784501076E-002
  0.50000000000000000        948.75394589999996       0.12839761376380920        9.3739859759807587E-002   9.3855336308479309E-002   1.3710290193557739E-002
  0.52499997615814209        948.75394589999996       0.11142382770776749        8.2811385393142700E-002   8.2902587950229645E-002   1.0280034504830837E-002
  0.55000001192092896        948.75394589999996        9.5578797161579132E-002   7.2292737662792206E-002   7.2361722588539124E-002   7.5827320106327534E-003
  0.57499998807907104        948.75394589999996        8.0966249108314514E-002   6.2307808548212051E-002   6.2357980757951736E-002   5.4947207681834698E-003
  0.60000002384185791        948.75394589999996        6.7655898630619049E-002   5.2959084510803223E-002   5.2994236350059509E-002   3.9053077343851328E-003
  0.62500000000000000        948.75394589999996        5.5686417967081070E-002   4.4327937066555023E-002   4.4351674616336823E-002   2.7172453701496124E-003
  0.64999997615814209        948.75394589999996        4.5068304985761642E-002   3.6474999040365219E-002   3.6490429192781448E-002   1.8466431647539139E-003
  0.67500001192092896        948.75394589999996        3.5786621272563934E-002   2.9440661892294884E-002   2.9450302943587303E-002   1.2224545935168862E-003
  0.69999998807907104        948.75394589999996        2.7803700417280197E-002   2.3245720192790031E-002   2.3251498118042946E-002   7.8564247814938426E-004
  0.72500002384185791        948.75394589999996        2.1061778068542480E-002   1.7892152070999146E-002   1.7895465716719627E-002   4.8812525346875191E-004
  0.75000000000000000        948.75394589999996        1.5485577285289764E-002   1.3364037498831749E-002   1.3365852646529675E-002   2.9158420511521399E-004
  0.77499997615814209        948.75394589999996        1.0984880849719048E-002   9.6286479383707047E-003   9.6296034753322601E-003   1.6620208043605089E-004
  0.80000001192092896        948.75394589999996        7.4570970609784126E-003   6.6377115435898304E-003   6.6382098011672497E-003   8.9391913206782192E-005
  0.82499998807907104        948.75394589999996        4.7898399643599987E-003   4.3288762681186199E-003   4.3291570618748665E-003   4.4563934352481738E-005
  0.85000002384185791        948.75394589999996        2.8635500930249691E-003   2.6273983530700207E-003   2.6275964919477701E-003   1.9968258129665628E-005
  0.87500000000000000        948.75394589999996        1.5542075270786881E-003   1.4481063699349761E-003   1.4482868136838078E-003   7.6408032327890396E-006
  0.89999997615814209        948.75394589999996        7.3619774775579572E-004   6.9771031849086285E-004   6.9789012195542455E-004   2.4703863346076105E-006
  0.92500001192092896        948.75394589999996        2.8545185341499746E-004   2.7759090880863369E-004   2.7774955378845334E-004   1.3955919939689920E-006
  0.94999998807907104        948.75394589999996        8.3093480498064309E-005   8.7322492618113756E-005   8.7405860540457070E-005   2.7312707970850170E-006
  0.97500002384185791        948.75394589999996        2.0112411220907234E-005   2.9496650313376449E-005   2.9419741622405127E-005   5.6166340982599650E-006
   1.0000000000000000        948.75394589999996        4.6716500037291553E-006   1.7557729734107852E-005   1.7210919395438395E-005   9.5693685580044985E-006
   9.9999997171806854E-010   1216.5007900000001        2.8322688303887844E-003  -9.1592967510223389E-004  -1.0867998935282230E-003  -6.2335748225450516E-004
   1.3183000246996812E-009   1216.5007900000001        2.9651690274477005E-003  -9.1798591893166304E-004  -1.1139691341668367E-003  -6.1920849839225411E-004
   1.7378000150003459E-009   1216.5007900000001        3.1049321405589581E-003  -9.1800506925210357E-004  -1.1421251110732555E-003  -6.1209121486172080E-004
   2.2908999142146058E-009   1216.5007900000001        3.2520073000341654E-003  -9.1576989507302642E-004  -1.1714166030287743E-003  -6.0153519734740257E-004
   3.0200000278313155E-009   1216.5007900000001        3.4067807719111443E-003  -9.1104517923668027E-004  -1.2019977439194918E-003  -5.8701424859464169E-004
   3.9810998941902653E-009   1216.5007900000001        3.5696944687515497E-003  -9.0357719454914331E-004  -1.2340542161837220E-003  -5.6793470866978168E-004
   5.2481001766579993E-009   1216.5007900000001        3.7412277888506651E-003  -8.9309096802026033E-004  -1.2678025523200631E-003  -5.4362922674044967E-004
   6.9183001549788514E-009   1216.5007900000001        3.9218729361891747E-003  -8.7929045548662543E-004  -1.3034883886575699E-003  -5.1335338503122330E-004
   9.1201002305751899E-009   1216.5007900000001        4.1121658869087696E-003  -8.6185504915192723E-004  -1.3413960114121437E-003  -4.7627501771785319E-004
   1.2023000373062587E-008   1216.5007900000001        4.3126870878040791E-003  -8.4043736569583416E-004  -1.3818526640534401E-003  -4.3146603275090456E-004
   1.5849000334355878E-008   1216.5007900000001        4.5239701867103577E-003  -8.1467226846143603E-004  -1.4252136461436749E-003  -3.7791844806633890E-004
   2.0892999330612838E-008   1216.5007900000001        4.7467080876231194E-003  -7.8415183816105127E-004  -1.4719089958816767E-003  -3.1448909430764616E-004
   2.7542000680114143E-008   1216.5007900000001        4.9815494567155838E-003  -7.4844679329544306E-004  -1.5224069356918335E-003  -2.3994168441276997E-004
   3.6307998385609608E-008   1216.5007900000001        5.2292454056441784E-003  -7.0708553539589047E-004  -1.5772494953125715E-003  -1.5290101873688400E-004
   4.7863000673942224E-008   1216.5007900000001        5.4905144497752190E-003  -6.5957318292930722E-004  -1.6370293451473117E-003  -5.1890889153582975E-005
   6.3096003088958241E-008   1216.5007900000001        5.7661966420710087E-003  -6.0536398086696863E-004  -1.7024294938892126E-003   6.4724852563813329E-005
   8.3175997644957533E-008   1216.5007900000001        6.0571325011551380E-003  -5.4388045100495219E-004  -1.7742031486704946E-003   1.9870260439347476E-004
   1.0965000285523274E-007   1216.5007900000001        6.3642906025052071E-003  -4.7448475379496813E-004  -1.8532115500420332E-003   3.5198125988245010E-004
   1.4453999597208167E-007   1216.5007900000001        6.6885300911962986E-003  -3.9653066778555512E-004  -1.9403706537559628E-003   5.2656704792752862E-004
   1.9054999711443088E-007   1216.5007900000001        7.0310914888978004E-003  -3.0924400198273361E-004  -2.0367905963212252E-003   7.2480010567232966E-004
   2.5118998792095226E-007   1216.5007900000001        7.3928926140069962E-003  -2.1189248946029693E-004  -2.1435928065329790E-003   9.4897259259596467E-004
   3.3112999631157436E-007   1216.5007900000001        7.7752042561769485E-003  -1.0361462045693770E-004  -2.2621066309511662E-003   1.2017155531793833E-003
   4.3651999703797628E-007   1216.5007900000001        8.1793153658509254E-003   1.6501055142725818E-005  -2.3937898222357035E-003   1.4858235372230411E-003
   5.7544002629583701E-007   1216.5007900000001        8.6065120995044708E-003   1.4940761320758611E-004  -2.5402270257472992E-003   1.8042356241494417E-003
   7.5857997217099182E-007   1216.5007900000001        9.0582929551601410E-003   2.9616730171255767E-004  -2.7032149955630302E-003   2.1602050401270390E-003
   9.9999999747524271E-007   1216.5007900000001        9.5361750572919846E-003   4.5789626892656088E-004  -2.8847097419202328E-003   2.5571810547262430E-003
   1.3182999509808724E-006   1216.5007900000001        1.0041891597211361E-002   6.3583359587937593E-004  -3.0869168695062399E-003   2.9989976901561022E-003
   1.7377999483869644E-006   1216.5007900000001        1.0577033273875713E-002   8.3121517673134804E-004  -3.3121588639914989E-003   3.4895918797701597E-003
   2.2909000563231530E-006   1216.5007900000001        1.1143731884658337E-002   1.0455250740051270E-003  -3.5631745122373104E-003   4.0336730889976025E-003
   3.0199998946045525E-006   1216.5007900000001        1.1743933893740177E-002   1.2802343117073178E-003  -3.8428327534347773E-003   4.6361312270164490E-003
   3.9810997805034276E-006   1216.5007900000001        1.2379871681332588E-002   1.5369751490652561E-003  -4.1543436236679554E-003   5.3025512024760246E-003
   5.2481000238913111E-006   1216.5007900000001        1.3054003939032555E-002   1.8175265286117792E-003  -4.5012561604380608E-003   6.0392827726900578E-003
   6.9183001869532745E-006   1216.5007900000001        1.3768940232694149E-002   2.1237838082015514E-003  -4.8874258063733578E-003   6.8534961901605129E-003
   9.1201000032015145E-006   1216.5007900000001        1.4527589082717896E-002   2.4578226730227470E-003  -5.3171003237366676E-003   7.7535104937851429E-003
   1.2022999726468697E-005   1216.5007900000001        1.5333189629018307E-002   2.8219143860042095E-003  -5.7949321344494820E-003   8.7490463629364967E-003
   1.5849000192247331E-005   1216.5007900000001        1.6188981011509895E-002   3.2183744478970766E-003  -6.3257608562707901E-003   9.8510431125760078E-003
   2.0892999600619078E-005   1216.5007900000001        1.7099089920520782E-002   3.6499616689980030E-003  -6.9151031784713268E-003   1.1073044501245022E-002
   2.7542000680114143E-005   1216.5007900000001        1.8067773431539536E-002   4.1195279918611050E-003  -7.5686285272240639E-003   1.2430570088326931E-002
   3.6307999835116789E-005   1216.5007900000001        1.9100097939372063E-002   4.6303300186991692E-003  -8.2924803718924522E-003   1.3942352496087551E-002
   4.7862999053904787E-005   1216.5007900000001        2.0201506093144417E-002   5.1857968792319298E-003  -9.0928068384528160E-003   1.5630077570676804E-002
   6.3095998484641314E-005   1216.5007900000001        2.1378591656684875E-002   5.7899011299014091E-003  -9.9760536104440689E-003   1.7519881948828697E-002
   8.3175997133366764E-005   1216.5007900000001        2.2638792172074318E-002   6.4469673670828342E-003  -1.0948388837277889E-002   1.9642213359475136E-002
   1.0964999819407240E-004   1216.5007900000001        2.3991199210286140E-002   7.1620545350015163E-003  -1.2015805579721928E-002   2.2033395245671272E-002
   1.4453999756369740E-004   1216.5007900000001        2.5445826351642609E-002   7.9405074939131737E-003  -1.3182851485908031E-002   2.4734396487474442E-002
   1.9054999575018883E-004   1216.5007900000001        2.7016261592507362E-002   8.7892971932888031E-003  -1.4453782700002193E-002   2.7795510366559029E-002
   2.5119000929407775E-004   1216.5007900000001        2.8717054054141045E-002   9.7155161201953888E-003  -1.5829181298613548E-002   3.1270880252122879E-002
   3.3112999517470598E-004   1216.5007900000001        3.0567541718482971E-002   1.0728317312896252E-002  -1.7307344824075699E-002   3.5224758088588715E-002
   4.3652000022120774E-004   1216.5007900000001        3.2591350376605988E-002   1.1838481761515141E-002  -1.8881611526012421E-002   3.9728801697492599E-002
   5.7544000446796417E-004   1216.5007900000001        3.4817531704902649E-002   1.3058841228485107E-002  -2.0538382232189178E-002   4.4861342757940292E-002
   7.5857999036088586E-004   1216.5007900000001        3.7283353507518768E-002   1.4405559748411179E-002  -2.2255510091781616E-002   5.0709109753370285E-002
   1.0000000474974513E-003   1216.5007900000001        4.0035530924797058E-002   1.5898525714874268E-002  -2.3998457938432693E-002   5.7363577187061310E-002
   1.3183000264689326E-003   1216.5007900000001        4.3134193867444992E-002   1.7563199624419212E-002  -2.5717111304402351E-002   6.4921267330646515E-002
   1.7377999611198902E-003   1216.5007900000001        4.6654284000396729E-002   1.9431058317422867E-002  -2.7339680120348930E-002   7.3474720120429993E-002
   2.2909000981599092E-003   1216.5007900000001        5.0694510340690613E-002   2.1544137969613075E-002  -2.8768962249159813E-002   8.3118021488189697E-002
   3.0199999455362558E-003   1216.5007900000001        5.5378321558237076E-002   2.3955393582582474E-002  -2.9872929677367210E-002   9.3928225338459015E-002
   3.9810999296605587E-003   1216.5007900000001        6.0863729566335678E-002   2.6734028011560440E-002  -3.0477929860353470E-002  0.10596302151679993     
   5.2481000311672688E-003   1216.5007900000001        6.7350886762142181E-002   2.9970023781061172E-002  -3.0359173193573952E-002  0.11924694478511810     
   6.9182999432086945E-003   1216.5007900000001        7.5089551508426666E-002   3.3779449760913849E-002  -2.9231335967779160E-002  0.13375230133533478     
   9.1201001778244972E-003   1216.5007900000001        8.4387883543968201E-002   3.8311652839183807E-002  -2.6740306988358498E-002  0.14937862753868103     
   1.2023000046610832E-002   1216.5007900000001        9.5617070794105530E-002   4.3756287544965744E-002  -2.2458061575889587E-002  0.16592237353324890     
   1.5848999843001366E-002   1216.5007900000001       0.10920190811157227        5.0346236675977707E-002  -1.5888327732682228E-002  0.18302908539772034     
   2.0893000066280365E-002   1216.5007900000001       0.12561319768428802        5.8364976197481155E-002  -6.4785354770720005E-003  0.20015759766101837     
   2.7542000636458397E-002   1216.5007900000001       0.14530608057975769        6.8132139742374420E-002   6.3335676677525043E-003  0.21649621427059174     
   3.6308001726865768E-002   1216.5007900000001       0.16863068938255310        7.9980000853538513E-002   2.3046582937240601E-002  0.23089273273944855     
   4.7862999141216278E-002   1216.5007900000001       0.19564142823219299        9.4181977212429047E-002   4.3953251093626022E-002  0.24176175892353058     
   6.3096001744270325E-002   1216.5007900000001       0.22581623494625092       0.11083122342824936        6.8941228091716766E-002  0.24703727662563324     
   8.3176001906394958E-002   1216.5007900000001       0.25760143995285034       0.12960690259933472        9.7183391451835632E-002  0.24421024322509766     
  0.10000000149011612        1216.5007900000001       0.27821055054664612       0.14281241595745087       0.11692821979522705       0.23649355769157410     
  0.12500000000000000        1216.5007900000001       0.30016452074050903       0.15854783356189728       0.14031314849853516       0.21972946822643280     
  0.15000000596046448        1216.5007900000001       0.31328591704368591       0.17003944516181946       0.15743713080883026       0.19953626394271851     
  0.17499999701976776        1216.5007900000001       0.31902724504470825       0.17770870029926300       0.16918832063674927       0.17799112200737000     
  0.20000000298023224        1216.5007900000001       0.31863355636596680       0.18195869028568268       0.17635188996791840       0.15641169250011444     
  0.22499999403953552        1216.5007900000001       0.31319022178649902       0.18317864835262299       0.17961697280406952       0.13564173877239227     
  0.25000000000000000        1216.5007900000001       0.30365115404129028       0.18174420297145844       0.17958997189998627       0.11620876193046570     
  0.27500000596046448        1216.5007900000001       0.29085761308670044       0.17801626026630402       0.17680732905864716        9.8420783877372742E-002
  0.30000001192092896        1216.5007900000001       0.27555182576179504       0.17233978211879730       0.17174613475799561        8.2430720329284668E-002
  0.32499998807907104        1216.5007900000001       0.25838753581047058       0.16504248976707458       0.16483266651630402        6.8281270563602448E-002
  0.34999999403953552        1216.5007900000001       0.23993869125843048       0.15643380582332611       0.15644891560077667        5.5937707424163818E-002
  0.37500000000000000        1216.5007900000001       0.22070655226707458       0.14680382609367371       0.14693789184093475        4.5312169939279556E-002
  0.40000000596046448        1216.5007900000001       0.20112590491771698       0.13642263412475586       0.13660752773284912        3.6282043904066086E-002
  0.42500001192092896        1216.5007900000001       0.18157066404819489       0.12553967535495758       0.12573385238647461        2.8703913092613220E-002
  0.44999998807907104        1216.5007900000001       0.16235865652561188       0.11438325792551041       0.11456341296434402        2.2424109280109406E-002
  0.47499999403953552        1216.5007900000001       0.14375619590282440       0.10316029191017151       0.10331514477729797        1.7286647111177444E-002
  0.50000000000000000        1216.5007900000001       0.12598213553428650        9.2055998742580414E-002   9.2181943356990814E-002   1.3139085844159126E-002
  0.52499997615814209        1216.5007900000001       0.10921163111925125        8.1233881413936615E-002   8.1331811845302582E-002   9.8367016762495041E-003
  0.55000001192092896        1216.5007900000001        9.3579813838005066E-002   7.0835702121257782E-002   7.0908911526203156E-002   7.2453627362847328E-003
  0.57499998807907104        1216.5007900000001        7.9185031354427338E-002   6.0981642454862595E-002   6.1034396290779114E-002   5.2433167584240437E-003
  0.60000002384185791        1216.5007900000001        6.6092051565647125E-002   5.1770500838756561E-002   5.1807187497615814E-002   3.7221407983452082E-003
  0.62500000000000000        1216.5007900000001        5.4335106164216995E-002   4.3280061334371567E-002   4.3304678052663803E-002   2.5870201643556356E-003
  0.64999997615814209        1216.5007900000001        4.3920747935771942E-002   3.5567536950111389E-002   3.5583455115556717E-002   1.7565070884302258E-003
  0.67500001192092896        1216.5007900000001        3.4830689430236816E-002   2.8670145198702812E-002   2.8680047020316124E-002   1.1618888238444924E-003
  0.69999998807907104        1216.5007900000001        2.7024492621421814E-002   2.2605799138545990E-002   2.2611709311604500E-002   7.4627122376114130E-004
  0.72500002384185791        1216.5007900000001        2.0442217588424683E-002   1.7373949289321899E-002   1.7377326264977455E-002   4.6347113675437868E-004
  0.75000000000000000        1216.5007900000001        1.5007046982645988E-002   1.2956561520695686E-002   1.2958405539393425E-002   2.7679506456479430E-004
  0.77499997615814209        1216.5007900000001        1.0627837851643562E-002   9.3192420899868011E-003   9.3202097341418266E-003   1.5776969667058438E-004
  0.80000001192092896        1216.5007900000001        7.2016953490674496E-003   6.4125540666282177E-003   6.4130560494959354E-003   8.4879320638719946E-005
  0.82499998807907104        1216.5007900000001        4.6165413223206997E-003   4.1735144332051277E-003   4.1737952269613743E-003   4.2353367462055758E-005
  0.85000002384185791        1216.5007900000001        2.7537250425666571E-003   2.5273147039115429E-003   2.5275100488215685E-003   1.9038456230191514E-005
  0.87500000000000000        1216.5007900000001        1.4907122822478414E-003   1.3893083669245243E-003   1.3894829899072647E-003   7.3786891334748361E-006
  0.89999997615814209        1216.5007900000001        7.0392288034781814E-004   6.6733587300404906E-004   6.6750653786584735E-004   2.5193346573360031E-006
  0.92500001192092896        1216.5007900000001        2.7183184283785522E-004   2.6451799203641713E-004   2.6466391864232719E-004   1.5399535868709791E-006
  0.94999998807907104        1216.5007900000001        7.8560951806139201E-005   8.2764592661987990E-005   8.2832157204393297E-005   2.8151694095868152E-006
  0.97500002384185791        1216.5007900000001        1.8464861568645574E-005   2.7548456273507327E-005   2.7454541850602254E-005   5.4939437177381478E-006
   1.0000000000000000        1216.5007900000001        3.2606667446088977E-006   1.5595185686834157E-005   1.5233844351314474E-005   9.0815001385635696E-006
   9.9999997171806854E-010   1559.8081870000001        2.8348041232675314E-003  -9.1461499687284231E-004  -1.0873306309804320E-003  -6.4291973831132054E-004
   1.3183000246996812E-009   1559.8081870000001        2.9678579885512590E-003  -9.1656175209209323E-004  -1.1148385237902403E-003  -6.3749746186658740E-004
   1.7378000150003459E-009   1559.8081870000001        3.1077843159437180E-003  -9.1646326472982764E-004  -1.1433874024078250E-003  -6.2884256476536393E-004
   2.2908999142146058E-009   1559.8081870000001        3.2550333999097347E-003  -9.1410154709592462E-004  -1.1731333797797561E-003  -6.1645027017220855E-004
   3.0200000278313155E-009   1559.8081870000001        3.4099919721484184E-003  -9.0924103278666735E-004  -1.2042375747114420E-003  -5.9975741896778345E-004
   3.9810998941902653E-009   1559.8081870000001        3.5731024108827114E-003  -9.0162706328555942E-004  -1.2368941679596901E-003  -5.7812966406345367E-004
   5.2481001766579993E-009   1559.8081870000001        3.7448455113917589E-003  -8.9098408352583647E-004  -1.2713285395875573E-003  -5.5085489293560386E-004
   6.9183001549788514E-009   1559.8081870000001        3.9257137104868889E-003  -8.7701523443683982E-004  -1.3077958719804883E-003  -5.1714025903493166E-004
   9.1201002305751899E-009   1559.8081870000001        4.1162446141242981E-003  -8.5939909331500530E-004  -1.3465910451486707E-003  -4.7610071487724781E-004
   1.2023000373062587E-008   1559.8081870000001        4.3170191347599030E-003  -8.3778728730976582E-004  -1.3880527112632990E-003  -4.2675057193264365E-004
   1.5849000334355878E-008   1559.8081870000001        4.5285718515515327E-003  -8.1181392306461930E-004  -1.4325479278340936E-003  -3.6802174872718751E-004
   2.0892999330612838E-008   1559.8081870000001        4.7515975311398506E-003  -7.8106991713866591E-004  -1.4805201208218932E-003  -2.9870329308323562E-004
   2.7542000680114143E-008   1559.8081870000001        4.9867453053593636E-003  -7.4512488208711147E-004  -1.5324512496590614E-003  -2.1748829749412835E-004
   3.6307998385609608E-008   1559.8081870000001        5.2347681485116482E-003  -7.0350611349567771E-004  -1.5888985944911838E-003  -1.2292411702219397E-004
   4.7863000673942224E-008   1559.8081870000001        5.4963859729468822E-003  -6.5571739105507731E-004  -1.6504703089594841E-003  -1.3454109648591839E-005
   6.3096003088958241E-008   1559.8081870000001        5.7724402286112309E-003  -6.0121162096038461E-004  -1.7178666312247515E-003   1.1264614295214415E-004
   8.3175997644957533E-008   1559.8081870000001        6.0637732967734337E-003  -5.3940981160849333E-004  -1.7918583471328020E-003   2.5722553255036473E-004
   1.0965000285523274E-007   1559.8081870000001        6.3713565468788147E-003  -4.6967249363660812E-004  -1.8733262550085783E-003   4.2232457781210542E-004
   1.4453999597208167E-007   1559.8081870000001        6.6960495896637440E-003  -3.9135187398642302E-004  -1.9632056355476379E-003   6.1005126917734742E-004
   1.9054999711443088E-007   1559.8081870000001        7.0390966720879078E-003  -3.0367163708433509E-004  -2.0626294426620007E-003   8.2286825636401772E-004
   2.5118998792095226E-007   1559.8081870000001        7.4014179408550262E-003  -2.0589769701473415E-004  -2.1727401763200760E-003   1.0631824843585491E-003
   3.3112999631157436E-007   1559.8081870000001        7.7842860482633114E-003  -9.7166252089664340E-005  -2.2948924452066422E-003   1.3337612617760897E-003
   4.3651999703797628E-007   1559.8081870000001        8.1889946013689041E-003   2.3436656192643568E-005  -2.4305696133524179E-003   1.6375444829463959E-003
   5.7544002629583701E-007   1559.8081870000001        8.6168339475989342E-003   1.5686667757108808E-004  -2.5813833344727755E-003   1.9776262342929840E-003
   7.5857997217099182E-007   1559.8081870000001        9.0693049132823944E-003   3.0418907408602536E-004  -2.7491594664752483E-003   2.3574358783662319E-003
   9.9999999747524271E-007   1559.8081870000001        9.5479302108287811E-003   4.6652319724671543E-004  -2.9358854517340660E-003   2.7806141879409552E-003
   1.3182999509808724E-006   1559.8081870000001        1.0054451413452625E-002   6.4511183882132173E-004  -3.1438008882105350E-003   3.2512159086763859E-003
   1.7377999483869644E-006   1559.8081870000001        1.0590462014079094E-002   8.4119476377964020E-004  -3.3752610906958580E-003   3.7734105717390776E-003
   2.2909000563231530E-006   1559.8081870000001        1.1158103123307228E-002   1.0562608949840069E-003  -3.6330455914139748E-003   4.3521984480321407E-003
   3.0199998946045525E-006   1559.8081870000001        1.1759331449866295E-002   1.2917862040922046E-003  -3.9200610481202602E-003   4.9927779473364353E-003
   3.9810997805034276E-006   1559.8081870000001        1.2396387755870819E-002   1.5494088875129819E-003  -4.2395596392452717E-003   5.7010985910892487E-003
   5.2481000238913111E-006   1559.8081870000001        1.3071746565401554E-002   1.8309147562831640E-003  -4.5951325446367264E-003   6.4839315600693226E-003
   6.9183001869532745E-006   1559.8081870000001        1.3788031414151192E-002   2.1382069680839777E-003  -4.9906792119145393E-003   7.3489272035658360E-003
   9.1201000032015145E-006   1559.8081870000001        1.4548170380294323E-002   2.4733701720833778E-003  -5.4304883815348148E-003   8.3049628883600235E-003
   1.2022999726468697E-005   1559.8081870000001        1.5355424955487251E-002   2.8386868070811033E-003  -5.9192529879510403E-003   9.3624051660299301E-003
   1.5849000192247331E-005   1559.8081870000001        1.6213061287999153E-002   3.2364844810217619E-003  -6.4618401229381561E-003   1.0532902553677559E-002
   2.0892999600619078E-005   1559.8081870000001        1.7125241458415985E-002   3.6695371381938457E-003  -7.0637911558151245E-003   1.1830850504338741E-002
   2.7542000680114143E-005   1559.8081870000001        1.8096262589097023E-002   4.1407151147723198E-003  -7.7307787723839283E-003   1.3272697106003761E-002
   3.6307999835116789E-005   1559.8081870000001        1.9131243228912354E-002   4.6532959677278996E-003  -8.4689287468791008E-003   1.4878237619996071E-002
   4.7862999053904787E-005   1559.8081870000001        2.0235685631632805E-002   5.2107363007962704E-003  -9.2843333259224892E-003   1.6670297831296921E-002
   6.3095998484641314E-005   1559.8081870000001        2.1416259929537773E-002   5.8170394040644169E-003  -1.0183342732489109E-002   1.8676286563277245E-002
   8.3175997133366764E-005   1559.8081870000001        2.2680496796965599E-002   6.4765703864395618E-003  -1.1171962134540081E-002   2.0927986130118370E-002
   1.0964999819407240E-004   1559.8081870000001        2.4037601426243782E-002   7.1944342926144600E-003  -1.2255949899554253E-002   2.3463144898414612E-002
   1.4453999756369740E-004   1559.8081870000001        2.5497728958725929E-002   7.9760355874896049E-003  -1.3439507223665714E-002   2.6324098929762840E-002
   1.9054999575018883E-004   1559.8081870000001        2.7074638754129410E-002   8.8284183293581009E-003  -1.4726434834301472E-002   2.9562612995505333E-002
   2.5119000929407775E-004   1559.8081870000001        2.8783084824681282E-002   9.7587630152702332E-003  -1.6116682440042496E-002   3.3233992755413055E-002
   3.3112999517470598E-004   1559.8081870000001        3.0642662197351456E-002   1.0776333510875702E-002  -1.7607741057872772E-002   3.7403561174869537E-002
   4.3652000022120774E-004   1559.8081870000001        3.2677300274372101E-002   1.1892044916749001E-002  -1.9191918894648552E-002   4.2143654078245163E-002
   5.7544000446796417E-004   1559.8081870000001        3.4916419535875320E-002   1.3118895702064037E-002  -2.0854325965046883E-002   4.7532692551612854E-002
   7.5857999036088586E-004   1559.8081870000001        3.7397723644971848E-002   1.4473252929747105E-002  -2.2571235895156860E-002   5.3656823933124542E-002
   1.0000000474974513E-003   1559.8081870000001        4.0168430656194687E-002   1.5975248068571091E-002  -2.4306219071149826E-002   6.0605887323617935E-002
   1.3183000264689326E-003   1559.8081870000001        4.3289270251989365E-002   1.7650639638304710E-002  -2.6006929576396942E-002   6.8473547697067261E-002
   1.7377999611198902E-003   1559.8081870000001        4.6835813671350479E-002   1.9531244412064552E-002  -2.7599047869443893E-002   7.7347658574581146E-002
   2.2909000981599092E-003   1559.8081870000001        5.0907488912343979E-002   2.1659504622220993E-002  -2.8982546180486679E-002   8.7315872311592102E-002
   3.0199999455362558E-003   1559.8081870000001        5.5628437548875809E-002   2.4088822305202484E-002  -3.0022406950592995E-002   9.8446100950241089E-002
   3.9810999296605587E-003   1559.8081870000001        6.1157286167144775E-002   2.6888865977525711E-002  -3.0541995540261269E-002  0.11078406125307083     
   5.2481000311672688E-003   1559.8081870000001        6.7694567143917084E-002   3.0150081962347031E-002  -3.0313819646835327E-002  0.12433896213769913     
   6.9182999432086945E-003   1559.8081870000001        7.5489975512027740E-002   3.3988889306783676E-002  -2.9050590470433235E-002  0.13906395435333252     
   9.1201001778244972E-003   1559.8081870000001        8.4850728511810303E-002   3.8554742932319641E-002  -2.6397598907351494E-002  0.15483541786670685     
   1.2023000046610832E-002   1559.8081870000001        9.6145726740360260E-002   4.4036947190761566E-002  -2.1928459405899048E-002  0.17142255604267120     
   1.5848999843001366E-002   1559.8081870000001       0.10979525744915009        5.0667140632867813E-002  -1.5152050182223320E-002  0.18844020366668701     
   2.0893000066280365E-002   1559.8081870000001       0.12626236677169800        5.8726176619529724E-002  -5.5257026106119156E-003  0.20531438291072845     
   2.7542000636458397E-002   1559.8081870000001       0.14598979055881500        6.8528823554515839E-002   7.4963746592402458E-003  0.22120141983032227     
   3.6308001726865768E-002   1559.8081870000001       0.16930909454822540        8.0399155616760254E-002   2.4388398975133896E-002  0.23492310941219330     
   4.7862999141216278E-002   1559.8081870000001       0.19624869525432587        9.4597764313220978E-002   4.5409917831420898E-002  0.24488317966461182     
   6.3096001744270325E-002   1559.8081870000001       0.22625309228897095       0.11119916290044785        7.0407629013061523E-002  0.24903264641761780     
   8.3176001906394958E-002   1559.8081870000001       0.25773084163665771       0.12985767424106598        9.8509915173053741E-002  0.24492566287517548     
  0.10000000149011612        1559.8081870000001       0.27804198861122131       0.14293237030506134       0.11805863678455353       0.23633024096488953     
  0.12500000000000000        1559.8081870000001       0.29952701926231384       0.15843957662582397       0.14108435809612274       0.21856625378131866     
  0.15000000596046448        1559.8081870000001       0.31218376755714417       0.16968254745006561       0.15781807899475098       0.19769130647182465     
  0.17499999701976776        1559.8081870000001       0.31749078631401062       0.17709946632385254       0.16918204724788666       0.17572468519210815     
  0.20000000298023224        1559.8081870000001       0.31670945882797241       0.18110573291778564       0.17598149180412292       0.15392933785915375     
  0.22499999403953552        1559.8081870000001       0.31093487143516541       0.18209962546825409       0.17891733348369598       0.13310064375400543     
  0.25000000000000000        1559.8081870000001       0.30112585425376892       0.18046325445175171       0.17860253155231476       0.11372464895248413     
  0.27500000596046448        1559.8081870000001       0.28812524676322937       0.17656201124191284       0.17557673156261444        9.6074834465980530E-002
  0.30000001192092896        1559.8081870000001       0.27267444133758545       0.17074367403984070       0.17031796276569366        8.0275885760784149E-002
  0.32499998807907104        1559.8081870000001       0.25542449951171875       0.16333742439746857       0.16325181722640991        6.6348046064376831E-002
  0.34999999403953552        1559.8081870000001       0.23694530129432678       0.15465295314788818       0.15475858747959137        5.4239083081483841E-002
  0.37500000000000000        1559.8081870000001       0.21773315966129303       0.14497974514961243       0.14517876505851746        4.3847948312759399E-002
  0.40000000596046448        1559.8081870000001       0.19821733236312866       0.13458648324012756       0.13481724262237549        3.5042498260736465E-002
  0.42500001192092896        1559.8081870000001       0.17876572906970978       0.12372055649757385       0.12394655495882034        2.7672793716192245E-002
  0.44999998807907104        1559.8081870000001       0.15969009697437286       0.11260771751403809       0.11280953884124756        2.1581128239631653E-002
  0.47499999403953552        1559.8081870000001       0.14125052094459534       0.10145188868045807       0.10162122547626495        1.6609437763690948E-002
  0.50000000000000000        1559.8081870000001       0.12365981191396713        9.0435065329074860E-002   9.0570479631423950E-002   1.2604718096554279E-002
  0.52499997615814209        1559.8081870000001       0.10708729922771454        7.9717278480529785E-002   7.9821266233921051E-002   9.4228349626064301E-003
  0.55000001192092896        1559.8081870000001        9.1662533581256866E-002   6.9436728954315186E-002   6.9513708353042603E-002   6.9310478866100311E-003
  0.57499998807907104        1559.8081870000001        7.7478691935539246E-002   5.9709969907999039E-002   5.9765018522739410E-002   5.0095357000827789E-003
  0.60000002384185791        1559.8081870000001        6.4595811069011688E-002   5.0632257014513016E-002   5.0670295953750610E-002   3.5521148238331079E-003
  0.62500000000000000        1559.8081870000001        5.3043842315673828E-002   4.2277909815311432E-002   4.2303297668695450E-002   2.4663349613547325E-003
  0.64999997615814209        1559.8081870000001        4.2825628072023392E-002   3.4700870513916016E-002   3.4717213362455368E-002   1.6730965580791235E-003
  0.67500001192092896        1559.8081870000001        3.3919677138328552E-002   2.7935314923524857E-002   2.7945442125201225E-002   1.1059129610657692E-003
  0.69999998807907104        1559.8081870000001        2.6282951235771179E-002   2.1996421739459038E-002   2.2002445533871651E-002   7.0992077235132456E-004
  0.72500002384185791        1559.8081870000001        1.9853491336107254E-002   1.6881251707673073E-002   1.6884682700037956E-002   4.4072509626857936E-004
  0.75000000000000000        1559.8081870000001        1.4553057029843330E-002   1.2569780461490154E-002   1.2571648694574833E-002   2.6315558352507651E-004
  0.77499997615814209        1559.8081870000001        1.0289684869349003E-002   9.0260701254010201E-003   9.0270470827817917E-003   1.4999254199210554E-004
  0.80000001192092896        1559.8081870000001        6.9602550938725471E-003   6.1996188014745712E-003   6.2001235783100128E-003   8.0715064541436732E-005
  0.82499998807907104        1559.8081870000001        4.4530518352985382E-003   4.0268949232995510E-003   4.0271752513945103E-003   4.0310354961548001E-005
  0.85000002384185791        1559.8081870000001        2.6503535918891430E-003   2.4330832529813051E-003   2.4332753382623196E-003   1.8174790966440924E-005
  0.87500000000000000        1559.8081870000001        1.4311039121821523E-003   1.3340938603505492E-003   1.3342626625671983E-003   7.1276390372077003E-006
  0.89999997615814209        1559.8081870000001        6.7371461773291230E-004   6.3889665761962533E-004   6.3905853312462568E-004   2.5495733098068740E-006
  0.92500001192092896        1559.8081870000001        2.5912720593623817E-004   2.5231536710634828E-004   2.5244918651878834E-004   1.6500434867339209E-006
  0.94999998807907104        1559.8081870000001        7.4346469773445278E-005   7.8516430221498013E-005   7.8569173638243228E-005   2.8600311452464666E-006
  0.97500002384185791        1559.8081870000001        1.6936488464125432E-005   2.5727862521307543E-005   2.5618357540224679E-005   5.3401895456772763E-006
   1.0000000000000000        1559.8081870000001        1.9709598291228758E-006   1.3778411812381819E-005   1.3404363926383667E-005   8.5882838902762160E-006
   9.9999997171806854E-010   2000.0000000000000        2.8373834211379290E-003  -9.1335066827014089E-004  -1.0880650952458382E-003  -6.6180864814668894E-004
   1.3183000246996812E-009   2000.0000000000000        2.9705921187996864E-003  -9.1518985573202372E-004  -1.1159282876178622E-003  -6.5501575591042638E-004
   1.7378000150003459E-009   2000.0000000000000        3.1106832902878523E-003  -9.1497565153986216E-004  -1.1448882287368178E-003  -6.4471538644284010E-004
   2.2908999142146058E-009   2000.0000000000000        3.2581079285591841E-003  -9.1248960234224796E-004  -1.1751080164685845E-003  -6.3036719802767038E-004
   3.0200000278313155E-009   2000.0000000000000        3.4132529981434345E-003  -9.0749532682821155E-004  -1.2067563366144896E-003  -6.1137048760429025E-004
   3.9810998941902653E-009   2000.0000000000000        3.5765620414167643E-003  -8.9973770081996918E-004  -1.2400352861732244E-003  -5.8704917319118977E-004
   5.2481001766579993E-009   2000.0000000000000        3.7485165521502495E-003  -8.8894029613584280E-004  -1.2751794420182705E-003  -5.5664533283561468E-004
   6.9183001549788514E-009   2000.0000000000000        3.9296098984777927E-003  -8.7480549700558186E-004  -1.3124535325914621E-003  -5.1931681809946895E-004
   9.1201002305751899E-009   2000.0000000000000        4.1203801520168781E-003  -8.5701112402603030E-004  -1.3521630316972733E-003  -4.7412468120455742E-004
   1.2023000373062587E-008   2000.0000000000000        4.3214098550379276E-003  -8.3520793123170733E-004  -1.3946576509624720E-003  -4.2002461850643158E-004
   1.5849000334355878E-008   2000.0000000000000        4.5332345180213451E-003  -8.0902897752821445E-004  -1.4403165550902486E-003  -3.5588740138337016E-004
   2.0892999330612838E-008   2000.0000000000000        4.7565493732690811E-003  -7.7806418994441628E-004  -1.4895963249728084E-003  -2.8043315978720784E-004
   2.7542000680114143E-008   2000.0000000000000        4.9920058809220791E-003  -7.4188219150528312E-004  -1.5429926570504904E-003  -1.9228330347687006E-004
   3.6307998385609608E-008   2000.0000000000000        5.2403579466044903E-003  -7.0000893902033567E-004  -1.6010777326300740E-003  -8.9906512585002929E-005
   4.7863000673942224E-008   2000.0000000000000        5.5023264139890671E-003  -6.5194704802706838E-004  -1.6644753050059080E-003   2.8335445676930249E-005
   6.3096003088958241E-008   2000.0000000000000        5.7787555269896984E-003  -5.9714796952903271E-004  -1.7339024925604463E-003   1.6425666399300098E-004
   8.3175997644957533E-008   2000.0000000000000        6.0704885981976986E-003  -5.3503137314692140E-004  -1.8101477762684226E-003   3.1979999039322138E-004
   1.0965000285523274E-007   2000.0000000000000        6.3784983940422535E-003  -4.6495607239194214E-004  -1.8941110465675592E-003   4.9710919847711921E-004
   1.4453999597208167E-007   2000.0000000000000        6.7036477848887444E-003  -3.8627264439128339E-004  -1.9867466762661934E-003   6.9839583011344075E-004
   1.9054999711443088E-007   2000.0000000000000        7.0471833460032940E-003  -2.9820273630321026E-004  -2.0892105530947447E-003   9.2624744866043329E-004
   2.5118998792095226E-007   2000.0000000000000        7.4100266210734844E-003  -2.0001042867079377E-004  -2.2026658989489079E-003   1.1831878218799829E-003
   3.3112999631157436E-007   2000.0000000000000        7.7934549190104008E-003  -9.0829584223683923E-005  -2.3284922353923321E-003   1.4721238985657692E-003
   4.3651999703797628E-007   2000.0000000000000        8.1987641751766205E-003   3.0256183890742250E-005  -2.4681985378265381E-003   1.7961444100365043E-003
   5.7544002629583701E-007   2000.0000000000000        8.6272479966282845E-003   1.6420513566117734E-004  -2.6234232354909182E-003   2.1585018839687109E-003
   7.5857997217099182E-007   2000.0000000000000        9.0804127976298332E-003   3.1208552536554635E-004  -2.7960210572928190E-003   2.5628074072301388E-003
   9.9999999747524271E-007   2000.0000000000000        9.5597850158810616E-003   4.7501991502940655E-004  -2.9880108777433634E-003   3.0128983780741692E-003
   1.3182999509808724E-006   2000.0000000000000        1.0067112743854523E-002   6.5425486536696553E-004  -3.2016653567552567E-003   3.5130570176988840E-003
   1.7377999483869644E-006   2000.0000000000000        1.0603995993733406E-002   8.5103389574214816E-004  -3.4393733367323875E-003   4.0676929056644440E-003
   2.2909000563231530E-006   2000.0000000000000        1.1172584258019924E-002   1.0668508475646377E-003  -3.7039536982774734E-003   4.6821041032671928E-003
   3.0199998946045525E-006   2000.0000000000000        1.1774841696023941E-002   1.3031865237280726E-003  -3.9983512833714485E-003   5.3618089295923710E-003
   3.9810997805034276E-006   2000.0000000000000        1.2413022108376026E-002   1.5616852324455976E-003  -4.3258583173155785E-003   6.1131292022764683E-003
   5.2481000238913111E-006   2000.0000000000000        1.3089611195027828E-002   1.8441395368427038E-003  -4.6901088207960129E-003   6.9432691670954227E-003
   6.9183001869532745E-006   2000.0000000000000        1.3807249255478382E-002   2.1524603944271803E-003  -5.0950432196259499E-003   7.8603699803352356E-003
   9.1201000032015145E-006   2000.0000000000000        1.4568882994353771E-002   2.4887414183467627E-003  -5.5449907667934895E-003   8.8738771155476570E-003
   1.2022999726468697E-005   2000.0000000000000        1.5377796255052090E-002   2.8552762232720852E-003  -6.0446807183325291E-003   9.9948113784193993E-003
   1.5849000192247331E-005   2000.0000000000000        1.6237283125519753E-002   3.2544045243412256E-003  -6.5990048460662365E-003   1.1235539801418781E-002
   2.0892999600619078E-005   2000.0000000000000        1.7151540145277977E-002   3.6889156326651573E-003  -7.2135240770876408E-003   1.2611310929059982E-002
   2.7542000680114143E-005   2000.0000000000000        1.8124902620911598E-002   4.1616973467171192E-003  -7.8939087688922882E-003   1.4139503240585327E-002
   3.6307999835116789E-005   2000.0000000000000        1.9162541255354881E-002   4.6760500408709049E-003  -8.6462618783116341E-003   1.5840964391827583E-002
   4.7862999053904787E-005   2000.0000000000000        2.0270019769668579E-002   5.2354549989104271E-003  -9.4766085967421532E-003   1.7739644274115562E-002
   6.3095998484641314E-005   2000.0000000000000        2.1454082801938057E-002   5.8439481072127819E-003  -1.0391191579401493E-002   1.9864199683070183E-002
   8.3175997133366764E-005   2000.0000000000000        2.2722356021404266E-002   6.5059326589107513E-003  -1.1395844630897045E-002   2.2247701883316040E-002
   1.0964999819407240E-004   2000.0000000000000        2.4084154516458511E-002   7.2265621274709702E-003  -1.2496077455580235E-002   2.4929272010922432E-002
   1.4453999756369740E-004   2000.0000000000000        2.5549771264195442E-002   8.0112982541322708E-003  -1.3695728033781052E-002   2.7952522039413452E-002
   1.9054999575018883E-004   2000.0000000000000        2.7133138850331306E-002   8.8672591373324394E-003  -1.4998123981058598E-002   3.1370598822832108E-002
   2.5119000929407775E-004   2000.0000000000000        2.8849214315414429E-002   9.8017109557986259E-003  -1.6402572393417358E-002   3.5239830613136292E-002
   3.3112999517470598E-004   2000.0000000000000        3.0717842280864716E-002   1.0824025608599186E-002  -1.7905741930007935E-002   3.9626449346542358E-002
   4.3652000022120774E-004   2000.0000000000000        3.2763257622718811E-002   1.1945256032049656E-002  -1.9498899579048157E-002   4.4603280723094940E-002
   5.7544000446796417E-004   2000.0000000000000        3.5015232861042023E-002   1.3178559020161629E-002  -2.1165858954191208E-002   5.0248611718416214E-002
   7.5857999036088586E-004   2000.0000000000000        3.7511903792619705E-002   1.4540503732860088E-002  -2.2881321609020233E-002   5.6647740304470062E-002
   1.0000000474974513E-003   2000.0000000000000        4.0300983935594559E-002   1.6051461920142174E-002  -2.4606976658105850E-002   6.3888594508171082E-002
   1.3183000264689326E-003   2000.0000000000000        4.3443776667118073E-002   1.7737476155161858E-002  -2.6288289576768875E-002   7.2061665356159210E-002
   1.7377999611198902E-003   2000.0000000000000        4.7016479074954987E-002   1.9630705937743187E-002  -2.7848463505506516E-002   8.1249833106994629E-002
   2.2909000981599092E-003   2000.0000000000000        5.1119208335876465E-002   2.1773982793092728E-002  -2.9184728860855103E-002   9.1533973813056946E-002
   3.0199999455362558E-003   2000.0000000000000        5.5876769125461578E-002   2.4221137166023254E-002  -3.0159208923578262E-002  0.10297262668609619     
   3.9810999296605587E-003   2000.0000000000000        6.1448357999324799E-002   2.7042297646403313E-002  -3.0592439696192741E-002  0.11559934914112091     
   5.2481000311672688E-003   2000.0000000000000        6.8034872412681580E-002   3.0328335240483284E-002  -3.0254434794187546E-002  0.12940795719623566     
   6.9182999432086945E-003   2000.0000000000000        7.5885854661464691E-002   3.4196000546216965E-002  -2.8856184333562851E-002  0.14433258771896362     
   9.1201001778244972E-003   2000.0000000000000        8.5307583212852478E-002   3.8794830441474915E-002  -2.6042656973004341E-002  0.16022688150405884     
   1.2023000046610832E-002   2000.0000000000000        9.6666619181632996E-002   4.4313728809356689E-002  -2.1389398723840714E-002  0.17683361470699310     
   1.5848999843001366E-002   2000.0000000000000       0.11037873476743698        5.0983071327209473E-002  -1.4410689473152161E-002  0.19373817741870880     
   2.0893000066280365E-002   2000.0000000000000       0.12689928710460663        5.9081081300973892E-002  -4.5739230699837208E-003  0.21033567190170288     
   2.7542000636458397E-002   2000.0000000000000       0.14665877819061279        6.8917669355869293E-002   8.6502665653824806E-003  0.22575299441814423     
   3.6308001726865768E-002   2000.0000000000000       0.16997057199478149        8.0808833241462708E-002   2.5712078437209129E-002  0.23878924548625946     
   4.7862999141216278E-002   2000.0000000000000       0.19683767855167389        9.5002576708793640E-002   4.6838711947202682E-002  0.24784091114997864     
   6.3096001744270325E-002   2000.0000000000000       0.22667218744754791       0.11155517399311066        7.1837387979030609E-002  0.25087973475456238     
   8.3176001906394958E-002   2000.0000000000000       0.25784632563591003       0.13009691238403320        9.9794127047061920E-002  0.24552547931671143     
  0.10000000149011612        2000.0000000000000       0.27786475419998169       0.14304234087467194       0.11914601176977158       0.23608261346817017     
  0.12500000000000000        2000.0000000000000       0.29889112710952759       0.15832526981830597       0.14181622862815857       0.21736465394496918     
  0.15000000596046448        2000.0000000000000       0.31109517812728882       0.16932505369186401       0.15816722810268402       0.19584856927394867     
  0.17499999701976776        2000.0000000000000       0.31598067283630371       0.17649610340595245       0.16915372014045715       0.17349350452423096     
  0.20000000298023224        2000.0000000000000       0.31482449173927307       0.18026572465896606       0.17559990286827087       0.15150725841522217     
  0.22499999403953552        2000.0000000000000       0.30873075127601624       0.18104085326194763       0.17821763455867767       0.13063715398311615     
  0.25000000000000000        2000.0000000000000       0.29866293072700500       0.17920981347560883       0.17762589454650879       0.11132864654064178     
  0.27500000596046448        2000.0000000000000       0.28546512126922607       0.17514218389987946       0.17436708509922028        9.3821756541728973E-002
  0.30000001192092896        2000.0000000000000       0.26987758278846741       0.16918836534023285       0.16891989111900330        7.8214086592197418E-002
  0.32499998807907104        2000.0000000000000       0.25254854559898376       0.16167879104614258       0.16170908510684967        6.4504452049732208E-002
  0.34999999403953552        2000.0000000000000       0.23404383659362793       0.15292333066463470       0.15311312675476074        5.2624139934778214E-002
  0.37500000000000000        2000.0000000000000       0.21485482156276703       0.14321078360080719       0.14346994459629059        4.2459785938262939E-002
  0.40000000596046448        2000.0000000000000       0.19540524482727051       0.13280829787254333       0.13308133184909821        3.3870436251163483E-002
  0.42500001192092896        2000.0000000000000       0.17605714499950409       0.12196123600006104       0.12221644818782806        2.6700235903263092E-002
  0.44999998807907104        2000.0000000000000       0.15711623430252075       0.11089276522397995       0.11111440509557724        2.0787896588444710E-002
  0.47499999403953552        2000.0000000000000       0.13883660733699799        9.9803909659385681E-002   9.9986411631107330E-002   1.5973620116710663E-002
  0.50000000000000000        2000.0000000000000       0.12142515927553177        8.8873431086540222E-002   8.9017413556575775E-002   1.2104083783924580E-002
  0.52499997615814209        2000.0000000000000       0.10504553467035294        7.8257992863655090E-002   7.8367426991462708E-002   9.0358806774020195E-003
  0.55000001192092896        2000.0000000000000        8.9821934700012207E-002   6.8092301487922668E-002   6.8172663450241089E-002   6.6377380862832069E-003
  0.57499998807907104        2000.0000000000000        7.5842551887035370E-002   5.8489441871643066E-002   5.8546528220176697E-002   4.7917743213474751E-003
  0.60000002384185791        2000.0000000000000        6.3162848353385925E-002   4.9541190266609192E-002   4.9580421298742294E-002   3.3940081484615803E-003
  0.62500000000000000        2000.0000000000000        5.1808733493089676E-002   4.1318558156490326E-002   4.1344620287418365E-002   2.3542842827737331E-003
  0.64999997615814209        2000.0000000000000        4.1779465973377228E-002   3.3872332423925400E-002   3.3889040350914001E-002   1.5957610448822379E-003
  0.67500001192092896        2000.0000000000000        3.3050552010536194E-002   2.7233790606260300E-002   2.7244109660387039E-002   1.0540756629779935E-003
  0.69999998807907104        2000.0000000000000        2.5576487183570862E-002   2.1415507420897484E-002   2.1421628072857857E-002   6.7628966644406319E-004
  0.72500002384185791        2000.0000000000000        1.9293434917926788E-002   1.6412284225225449E-002   1.6415759921073914E-002   4.1969452286139131E-004
  0.75000000000000000        2000.0000000000000        1.4121847227215767E-002   1.2202223762869835E-002   1.2204111553728580E-002   2.5054876459762454E-004
  0.77499997615814209        2000.0000000000000        9.9690370261669159E-003   8.7479511275887489E-003   8.7489355355501175E-003   1.4280359027907252E-004
  0.80000001192092896        2000.0000000000000        6.7317299544811249E-003   5.9979949146509171E-003   5.9985015541315079E-003   7.6863478170707822E-005
  0.82499998807907104        2000.0000000000000        4.2986171320080757E-003   3.8883485831320286E-003   3.8886277470737696E-003   3.8417769246734679E-005
  0.85000002384185791        2000.0000000000000        2.5529260747134686E-003   2.3442434612661600E-003   2.3444325197488070E-003   1.7370590285281651E-005
  0.87500000000000000        2000.0000000000000        1.3750661164522171E-003   1.2821720447391272E-003   1.2823352590203285E-003   6.8867952904838603E-006
  0.89999997615814209        2000.0000000000000        6.4539909362792969E-004   6.1223050579428673E-004   6.1238382477313280E-004   2.5637637008912861E-006
  0.92500001192092896        2000.0000000000000        2.4725831463001668E-004   2.4090782972052693E-004   2.4103010946419090E-004   1.7310206885667867E-006
  0.94999998807907104        2000.0000000000000        7.0421890995930880E-005   7.4551157013047487E-005   7.4590010626707226E-005   2.8728775305353338E-006
  0.97500002384185791        2000.0000000000000        1.5517340216320008E-005   2.4024964659474790E-005   2.3901193344499916E-005   5.1633032853715122E-006
   1.0000000000000000        2000.0000000000000        7.9179790191119537E-007   1.2095546480850317E-005   1.1710470062098466E-005   8.0967938629328273E-006
   9.9999997171806854E-010   2564.4178769999999        2.8400004375725985E-003  -9.1213337145745754E-004  -1.0889975819736719E-003  -6.8001268664374948E-004
   1.3183000246996812E-009   2564.4178769999999        2.9733655974268913E-003  -9.1386679559946060E-004  -1.1172324884682894E-003  -6.7175150616094470E-004
   1.7378000150003459E-009   2564.4178769999999        3.1136227771639824E-003  -9.1353885363787413E-004  -1.1466211872175336E-003  -6.5969733987003565E-004
   2.2908999142146058E-009   2564.4178769999999        3.2612241338938475E-003  -9.1093039372935891E-004  -1.1773337610065937E-003  -6.4327358268201351E-004
   3.0200000278313155E-009   2564.4178769999999        3.4165570978075266E-003  -9.0580451069399714E-004  -1.2095464626327157E-003  -6.2184093985706568E-004
   3.9810998941902653E-009   2564.4178769999999        3.5800663754343987E-003  -8.9790532365441322E-004  -1.2434697709977627E-003  -5.9468066319823265E-004
   5.2481001766579993E-009   2564.4178769999999        3.7522334605455399E-003  -8.8695576414465904E-004  -1.2793467612937093E-003  -5.6098832283169031E-004
   6.9183001549788514E-009   2564.4178769999999        3.9335531182587147E-003  -8.7265740148723125E-004  -1.3174521736800671E-003  -5.1987136248499155E-004
   9.1201002305751899E-009   2564.4178769999999        4.1245645843446255E-003  -8.5468724137172103E-004  -1.3581017265096307E-003  -4.7033582814037800E-004
   1.2023000373062587E-008   2564.4178769999999        4.3258508667349815E-003  -8.3269510651007295E-004  -1.4016567729413509E-003  -4.1127789882011712E-004
   1.5849000334355878E-008   2564.4178769999999        4.5379488728940487E-003  -8.0631329910829663E-004  -1.4485078863799572E-003  -3.4150620922446251E-004
   2.0892999330612838E-008   2564.4178769999999        4.7615547664463520E-003  -7.7513058204203844E-004  -1.4991250354796648E-003  -2.5967089459300041E-004
   2.7542000680114143E-008   2564.4178769999999        4.9973218701779842E-003  -7.3871447239071131E-004  -1.5540174208581448E-003  -1.6432047414127737E-004
   3.6307998385609608E-008   2564.4178769999999        5.2460045553743839E-003  -6.9658970460295677E-004  -1.6137722413986921E-003  -5.3843861678615212E-005
   4.7863000673942224E-008   2564.4178769999999        5.5083259940147400E-003  -6.4825778827071190E-004  -1.6790283843874931E-003   7.3480056016705930E-005
   6.3096003088958241E-008   2564.4178769999999        5.7851313613355160E-003  -5.9316871920600533E-004  -1.7505200812593102E-003   2.1955640113446862E-004
   8.3175997644957533E-008   2564.4178769999999        6.0772658325731754E-003  -5.3074065363034606E-004  -1.8290529260411859E-003   3.8642343133687973E-004
   1.0965000285523274E-007   2564.4178769999999        6.3857045024633408E-003  -4.6033092075958848E-004  -1.9155462505295873E-003   5.7632994139567018E-004
   1.4453999597208167E-007   2564.4178769999999        6.7113121040165424E-003  -3.8128840969875455E-004  -2.0109727047383785E-003   7.9159287270158529E-004
   1.9054999711443088E-007   2564.4178769999999        7.0553375408053398E-003  -2.9283267213031650E-004  -2.1165118087083101E-003   1.0349269723519683E-003
   2.5118998792095226E-007   2564.4178769999999        7.4187056161463261E-003  -1.9422601326368749E-004  -2.2333469241857529E-003   1.3089752756059170E-003
   3.3112999631157436E-007   2564.4178769999999        7.8026959672570229E-003  -8.4599960246123374E-005  -2.3628817871212959E-003   1.6167873982340097E-003
   4.3651999703797628E-007   2564.4178769999999        8.2086073234677315E-003   3.6964320315746590E-005  -2.5066514499485493E-003   1.9616044592112303E-003
   5.7544002629583701E-007   2564.4178769999999        8.6377384141087532E-003   1.7142765864264220E-004  -2.6663201861083508E-003   2.3468418512493372E-003
   7.5857997217099182E-007   2564.4178769999999        9.0915998443961143E-003   3.1986131216399372E-004  -2.8437727596610785E-003   2.7762963436543941E-003
   9.9999999747524271E-007   2564.4178769999999        9.5717217773199081E-003   4.8339110799133778E-004  -3.0410576146095991E-003   3.2540084794163704E-003
   1.3182999509808724E-006   2564.4178769999999        1.0079858824610710E-002   6.6326721571385860E-004  -3.2604818698018789E-003   3.7844937760382891E-003
   1.7377999483869644E-006   2564.4178769999999        1.0617617517709732E-002   8.6073705460876226E-004  -3.5044662654399872E-003   4.3724086135625839E-003
   2.2909000563231530E-006   2564.4178769999999        1.1187154799699783E-002   1.0772992391139269E-003  -3.7758692633360624E-003   5.0233583897352219E-003
   3.0199998946045525E-006   2564.4178769999999        1.1790445074439049E-002   1.3144396943971515E-003  -4.0776729583740234E-003   5.7431883178651333E-003
   3.9810997805034276E-006   2564.4178769999999        1.2429752387106419E-002   1.5738084912300110E-003  -4.4132098555564880E-003   6.5386034548282623E-003
   5.2481000238913111E-006   2564.4178769999999        1.3107575476169586E-002   1.8572049448266625E-003  -4.7861542552709579E-003   7.4172485619783401E-003
   6.9183001869532745E-006   2564.4178769999999        1.3826569542288780E-002   2.1665480453521013E-003  -5.2004866302013397E-003   8.3877677097916603E-003
   9.1201000032015145E-006   2564.4178769999999        1.4589700847864151E-002   2.5039403699338436E-003  -5.6605744175612926E-003   9.4601828604936600E-003
   1.2022999726468697E-005   2564.4178769999999        1.5400275588035583E-002   2.8716863598674536E-003  -6.1711808666586876E-003   1.0646177455782890E-002
   1.5849000192247331E-005   2564.4178769999999        1.6261616721749306E-002   3.2721378374844790E-003  -6.7372187040746212E-003   1.1958839371800423E-002
   2.0892999600619078E-005   2564.4178769999999        1.7177950590848923E-002   3.7080997135490179E-003  -7.3642642237246037E-003   1.3414276763796806E-002
   2.7542000680114143E-005   2564.4178769999999        1.8153658136725426E-002   4.1824774816632271E-003  -8.0579798668622971E-003   1.5030791051685810E-002
   3.6307999835116789E-005   2564.4178769999999        1.9193956628441811E-002   4.6985927037894726E-003  -8.8244341313838959E-003   1.6830276697874069E-002
   4.7862999053904787E-005   2564.4178769999999        2.0304471254348755E-002   5.2599534392356873E-003  -9.6695823594927788E-003   1.8837790936231613E-002
   6.3095998484641314E-005   2564.4178769999999        2.1492024883627892E-002   5.8706267736852169E-003  -1.0599547997117043E-002   2.1083198487758636E-002
   8.3175997133366764E-005   2564.4178769999999        2.2764328867197037E-002   6.5350541844964027E-003  -1.1619980446994305E-002   2.3600826039910316E-002
   1.0964999819407240E-004   2564.4178769999999        2.4130815640091896E-002   7.2584375739097595E-003  -1.2736124917864799E-002   2.6431098580360413E-002
   1.4453999756369740E-004   2564.4178769999999        2.5601910427212715E-002   8.0462945625185966E-003  -1.3951446861028671E-002   2.9618829488754272E-002
   1.9054999575018883E-004   2564.4178769999999        2.7191717177629471E-002   8.9058168232440948E-003  -1.5268785879015923E-002   3.3218439668416977E-002
   2.5119000929407775E-004   2564.4178769999999        2.8915394097566605E-002   9.8443552851676941E-003  -1.6686787828803062E-002   3.7287153303623199E-002
   3.3112999517470598E-004   2564.4178769999999        3.0793031677603722E-002   1.0871391743421555E-002  -1.8201289698481560E-002   4.1891951113939285E-002
   4.3652000022120774E-004   2564.4178769999999        3.2849162817001343E-002   1.1998107656836510E-002  -1.9802508875727654E-002   4.7105956822633743E-002
   5.7544000446796417E-004   2564.4178769999999        3.5113912075757980E-002   1.3237823732197285E-002  -2.1472956985235214E-002   5.3007103502750397E-002
   7.5857999036088586E-004   2564.4178769999999        3.7625834345817566E-002   1.4607303775846958E-002  -2.3185770958662033E-002   5.9679608792066574E-002
   1.0000000474974513E-003   2564.4178769999999        4.0433131158351898E-002   1.6127154231071472E-002  -2.4900779128074646E-002   6.7209191620349884E-002
   1.3183000264689326E-003   2564.4178769999999        4.3597660958766937E-002   1.7823705449700356E-002  -2.6561291888356209E-002   7.5682908296585083E-002
   1.7377999611198902E-003   2564.4178769999999        4.7196231782436371E-002   1.9729435443878174E-002  -2.8088096529245377E-002   8.5178360342979431E-002
   2.2909000981599092E-003   2564.4178769999999        5.1329623907804489E-002   2.1887565031647682E-002  -2.9375767335295677E-002   9.5769383013248444E-002
   3.0199999455362558E-003   2564.4178769999999        5.6123271584510803E-002   2.4352340027689934E-002  -3.0283685773611069E-002  0.10750491172075272     
   3.9810999296605587E-003   2564.4178769999999        6.1736930161714554E-002   2.7194321155548096E-002  -3.0629722401499748E-002  0.12040618807077408     
   5.2481000311672688E-003   2564.4178769999999        6.8371787667274475E-002   3.0504796653985977E-002  -3.0181583017110825E-002  0.13445162773132324     
   6.9182999432086945E-003   2564.4178769999999        7.6277233660221100E-002   3.4400809556245804E-002  -2.8648778796195984E-002  0.14955654740333557     
   9.1201001778244972E-003   2564.4178769999999        8.5758537054061890E-002   3.9031952619552612E-002  -2.5676216930150986E-002  0.16555228829383850     
   1.2023000046610832E-002   2564.4178769999999        9.7179897129535675E-002   4.4586699455976486E-002  -2.0841633901000023E-002  0.18215599656105042     
   1.5848999843001366E-002   2564.4178769999999       0.11095257103443146        5.1294140517711639E-002  -1.3664950616657734E-002  0.19892492890357971     
   2.0893000066280365E-002   2564.4178769999999       0.12752430140972137        5.9429846704006195E-002  -3.6237554159015417E-003  0.21522507071495056     
   2.7542000636458397E-002   2564.4178769999999       0.14731352031230927        6.9298923015594482E-002   9.7949532791972160E-003  0.23015637695789337     
   3.6308001726865768E-002   2564.4178769999999       0.17061570286750793        8.1209354102611542E-002   2.7017727494239807E-002  0.24249827861785889     
   4.7862999141216278E-002   2564.4178769999999       0.19740907847881317        9.5396801829338074E-002   4.8240255564451218E-002  0.25064352154731750     
   6.3096001744270325E-002   2564.4178769999999       0.22707426548004150       0.11189975589513779        7.3231711983680725E-002  0.25258773565292358     
   8.3176001906394958E-002   2564.4178769999999       0.25794857740402222       0.13032513856887817       0.10103779286146164       0.24601849913597107     
  0.10000000149011612        2564.4178769999999       0.27767938375473022       0.14314283430576324       0.12019237130880356       0.23575843870639801     
  0.12500000000000000        2564.4178769999999       0.29825699329376221       0.15820534527301788       0.14251090586185455       0.21613025665283203     
  0.15000000596046448        2564.4178769999999       0.31001988053321838       0.16896718740463257       0.15848655998706818       0.19401124119758606     
  0.17499999701976776        2564.4178769999999       0.31449601054191589       0.17589858174324036       0.16910502314567566       0.17129850387573242     
  0.20000000298023224        2564.4178769999999       0.31297707557678223       0.17943830788135529       0.17520833015441895       0.14914432168006897     
  0.22499999403953552        2564.4178769999999       0.30657577514648438       0.18000166118144989       0.17751856148242950       0.12824846804141998     
  0.25000000000000000        2564.4178769999999       0.29625970125198364       0.17798280715942383       0.17666013538837433       0.10901673883199692     
  0.27500000596046448        2564.4178769999999       0.28287389874458313       0.17375534772872925       0.17317789793014526        9.1656684875488281E-002
  0.30000001192092896        2564.4178769999999       0.26715734601020813       0.16767203807830811       0.16755090653896332        7.6239928603172302E-002
  0.32499998807907104        2564.4178769999999       0.24975536763668060       0.16006444394588470       0.16020295023918152        6.2744915485382080E-002
  0.34999999403953552        2564.4178769999999       0.23122964799404144       0.15124249458312988       0.15151056647300720        5.1087364554405212E-002
  0.37500000000000000        2564.4178769999999       0.21206660568714142       0.14149416983127594       0.14180904626846313        4.1142415255308151E-002
  0.40000000596046448        2564.4178769999999       0.19268451631069183       0.13108511269092560       0.13139715790748596        3.2760977745056152E-002
  0.42500001192092896        2564.4178769999999       0.17343966662883759       0.12025855481624603       0.12054060399532318        2.5781840085983276E-002
  0.44999998807907104        2564.4178769999999       0.15463183820247650       0.10923515260219574       0.10947490483522415        2.0040545612573624E-002
  0.47499999403953552        2564.4178769999999       0.13650926947593689        9.8213002085685730E-002   9.8407499492168427E-002   1.5375874936580658E-002
  0.50000000000000000        2564.4178769999999       0.11927309632301331        8.7367735803127289E-002   8.7519481778144836E-002   1.1634395457804203E-002
  0.52499997615814209        2564.4178769999999       0.10308147966861725        7.6852709054946899E-002   7.6967045664787292E-002   8.6735570803284645E-003
  0.55000001192092896        2564.4178769999999        8.8053420186042786E-002   6.6799230873584747E-002   6.6882610321044922E-002   6.3636065460741520E-003
  0.57499998807907104        2564.4178769999999        7.4272304773330688E-002   5.7316977530717850E-002   5.7375870645046234E-002   4.5886063016951084E-003
  0.60000002384185791        2564.4178769999999        6.1789233237504959E-002   4.8494406044483185E-002   4.8534687608480453E-002   3.2467357814311981E-003
  0.62500000000000000        2564.4178769999999        5.0626207143068314E-002   4.0399316698312759E-002   4.0425967425107956E-002   2.2500664927065372E-003
  0.64999997615814209        2564.4178769999999        4.0779095143079758E-002   3.3079482614994049E-002   3.3096510916948318E-002   1.5239261556416750E-003
  0.67500001192092896        2564.4178769999999        3.2220546156167984E-002   2.6563400402665138E-002   2.6573881506919861E-002   1.0059790220111609E-003
  0.69999998807907104        2564.4178769999999        2.4902738630771637E-002   2.0861163735389709E-002   2.0867362618446350E-002   6.4511288655921817E-004
  0.72500002384185791        2564.4178769999999        1.8760079517960548E-002   1.5965431928634644E-002   1.5968944877386093E-002   4.0021029417403042E-004
  0.75000000000000000        2564.4178769999999        1.3711820356547832E-002   1.1852552182972431E-002   1.1854454874992371E-002   2.3887194402050227E-004
  0.77499997615814209        2564.4178769999999        9.6646388992667198E-003   8.4838131442666054E-003   8.4848031401634216E-003   1.3614415365736932E-004
  0.80000001192092896        2564.4178769999999        6.5151718445122242E-003   5.8068563230335712E-003   5.8073643594980240E-003   7.3293354944325984E-005
  0.82499998807907104        2564.4178769999999        4.1525559499859810E-003   3.7572707515209913E-003   3.7575487513095140E-003   3.6660672776633874E-005
  0.85000002384185791        2564.4178769999999        2.4609831161797047E-003   2.2603801917284727E-003   2.2605659905821085E-003   1.6620057067484595E-005
  0.87500000000000000        2564.4178769999999        1.3223143760114908E-003   1.2332816841080785E-003   1.2334393104538321E-003   6.6554543991514947E-006
  0.89999997615814209        2564.4178769999999        6.1882060253992677E-004   5.8719201479107141E-004   5.8733712648972869E-004   2.5642573291406734E-006
  0.92500001192092896        2564.4178769999999        2.3615403915755451E-004   2.3022809182293713E-004   2.3033938487060368E-004   1.7873434217108297E-006
  0.94999998807907104        2564.4178769999999        6.6762084315996617E-005   7.0844784204382449E-005   7.0870635681785643E-005   2.8596430183824850E-006
  0.97500002384185791        2564.4178769999999        1.4198445569491014E-005   2.2430773242376745E-005   2.2293979782261886E-005   4.9697787289915141E-006
   1.0000000000000000        2564.4178769999999       -2.8647951921811909E-007   1.0535836736380588E-005   1.0141268830921035E-005   7.6124670158606023E-006
   9.9999997171806854E-010   3288.1195250000001        2.8426505159586668E-003  -9.1096002142876387E-004  -1.0901228524744511E-003  -6.9752073613926768E-004
   1.3183000246996812E-009   3288.1195250000001        2.9761728364974260E-003  -9.1258948668837547E-004  -1.1187456548213959E-003  -6.8769324570894241E-004
   1.7378000150003459E-009   3288.1195250000001        3.1165974214673042E-003  -9.1214966960251331E-004  -1.1485803406685591E-003  -6.7377672530710697E-004
   2.2908999142146058E-009   3288.1195250000001        3.2643764279782772E-003  -9.0942071983590722E-004  -1.1798044433817267E-003  -6.5515754977241158E-004
   3.0200000278313155E-009   3288.1195250000001        3.4198984503746033E-003  -9.0416520833969116E-004  -1.2126014335080981E-003  -6.3115684315562248E-004
   3.9810998941902653E-009   3288.1195250000001        3.5836086608469486E-003  -8.9612655574455857E-004  -1.2471900554373860E-003  -6.0101243434473872E-004
   5.2481001766579993E-009   3288.1195250000001        3.7559894844889641E-003  -8.8502699509263039E-004  -1.2838225811719894E-003  -5.6387239601463079E-004
   6.9183001549788514E-009   3288.1195250000001        3.9375368505716324E-003  -8.7056733900681138E-004  -1.3227831805124879E-003  -5.1879265811294317E-004
   9.1201002305751899E-009   3288.1195250000001        4.1287904605269432E-003  -8.5242377826943994E-004  -1.3643981656059623E-003  -4.6472364920191467E-004
   1.2023000373062587E-008   3288.1195250000001        4.3303347192704678E-003  -8.3024526247754693E-004  -1.4090399490669370E-003  -4.0050077950581908E-004
   1.5849000334355878E-008   3288.1195250000001        4.5427069999277592E-003  -8.0366310430690646E-004  -1.4571109786629677E-003  -3.2486964482814074E-004
   2.0892999330612838E-008   3288.1195250000001        4.7666057944297791E-003  -7.7226507710292935E-004  -1.5090942615643144E-003  -2.3640920699108392E-004
   2.7542000680114143E-008   3288.1195250000001        5.0026839599013329E-003  -7.3561765020713210E-004  -1.5655126189813018E-003  -1.3359410513658077E-004
   3.6307998385609608E-008   3288.1195250000001        5.2516986615955830E-003  -6.9324439391493797E-004  -1.6269680345430970E-003  -1.4732163435837720E-005
   4.7863000673942224E-008   3288.1195250000001        5.5143744684755802E-003  -6.4464547904208302E-004  -1.6941146459430456E-003   1.2198177864775062E-004
   6.3096003088958241E-008   3288.1195250000001        5.7915574871003628E-003  -5.8926962083205581E-004  -1.7677032155916095E-003   2.7854528161697090E-004
   8.3175997644957533E-008   3288.1195250000001        6.0840947553515434E-003  -5.2653357852250338E-004  -1.8485566833987832E-003   4.5709352707490325E-004
   1.0965000285523274E-007   3288.1195250000001        6.3929641619324684E-003  -4.5579281868413091E-004  -1.9376134732738137E-003   6.5998209174722433E-004
   1.4453999597208167E-007   3288.1195250000001        6.7190313711762428E-003  -3.7639486254192889E-004  -2.0358648616820574E-003   8.8963506277650595E-004
   1.9054999711443088E-007   3288.1195250000001        7.0635485462844372E-003  -2.8755713719874620E-004  -2.1445127204060555E-003   1.1488968739286065E-003
   2.5118998792095226E-007   3288.1195250000001        7.4274428188800812E-003  -1.8854009977076203E-004  -2.2647611331194639E-003   1.4405325055122375E-003
   3.3112999631157436E-007   3288.1195250000001        7.8119966201484203E-003  -7.8472992754541337E-005  -2.3980382829904556E-003   1.7677369760349393E-003
   4.3651999703797628E-007   3288.1195250000001        8.2185128703713417E-003   4.3565454689087346E-005  -2.5459043681621552E-003   2.1339075174182653E-003
   5.7544002629583701E-007   3288.1195250000001        8.6482921615242958E-003   1.7853865574579686E-004  -2.7100499719381332E-003   2.5426263455301523E-003
   7.5857997217099182E-007   3288.1195250000001        9.1028511524200439E-003   3.2752085826359689E-004  -2.8923891950398684E-003   2.9978810343891382E-003
   9.9999999747524271E-007   3288.1195250000001        9.5837246626615524E-003   4.9164111260324717E-004  -3.0950002837926149E-003   3.5039202775806189E-003
   1.3182999509808724E-006   3288.1195250000001        1.0092672891914845E-002   6.7215325543656945E-004  -3.3202238846570253E-003   4.0654996410012245E-003
   1.7377999483869644E-006   3288.1195250000001        1.0631308890879154E-002   8.7030854774639010E-004  -3.5705131012946367E-003   4.6875290572643280E-003
   2.2909000563231530E-006   3288.1195250000001        1.1201797984540462E-002   1.0876103769987822E-003  -3.8487652782350779E-003   5.3759287111461163E-003
   3.0199998946045525E-006   3288.1195250000001        1.1806122027337551E-002   1.3255496742203832E-003  -4.1579985991120338E-003   6.1368802562355995E-003
   3.9810997805034276E-006   3288.1195250000001        1.2446558102965355E-002   1.5857825055718422E-003  -4.5015853829681873E-003   6.9774794392287731E-003
   5.2481000238913111E-006   3288.1195250000001        1.3125616125762463E-002   1.8701150547713041E-003  -4.8832395114004612E-003   7.9058222472667694E-003
   6.9183001869532745E-006   3288.1195250000001        1.3845968991518021E-002   2.1804736461490393E-003  -5.3069801069796085E-003   8.9310612529516220E-003
   9.1201000032015145E-006   3288.1195250000001        1.4610600657761097E-002   2.5189705193042755E-003  -5.7772090658545494E-003   1.0063807480037212E-002
   1.2022999726468697E-005   3288.1195250000001        1.5422839671373367E-002   2.8879204764962196E-003  -6.2987217679619789E-003   1.1316408403217793E-002
   1.5849000192247331E-005   3288.1195250000001        1.6286035999655724E-002   3.2896876800805330E-003  -6.8764481693506241E-003   1.2702681124210358E-002
   2.0892999600619078E-005   3288.1195250000001        1.7204448580741882E-002   3.7270924076437950E-003  -7.5159752741456032E-003   1.4239590615034103E-002
   2.7542000680114143E-005   3288.1195250000001        1.8182501196861267E-002   4.2030578479170799E-003  -8.2229496911168098E-003   1.5946358442306519E-002
   3.6307999835116789E-005   3288.1195250000001        1.9225461408495903E-002   4.7209272161126137E-003  -9.0034035965800285E-003   1.7845911905169487E-002
   4.7862999053904787E-005   3288.1195250000001        2.0339012145996094E-002   5.2842334844172001E-003  -9.8632080480456352E-003   1.9964393228292465E-002
   6.3095998484641314E-005   3288.1195250000001        2.1530050784349442E-002   5.8970768004655838E-003  -1.0808360762894154E-002   2.2332850843667984E-002
   8.3175997133366764E-005   3288.1195250000001        2.2806381806731224E-002   6.5639358945190907E-003  -1.1844312772154808E-002   2.4986810982227325E-002
   1.0964999819407240E-004   3288.1195250000001        2.4177547544240952E-002   7.2900601662695408E-003  -1.2976034544408321E-002   2.7967944741249084E-002
   1.4453999756369740E-004   3288.1195250000001        2.5654105469584465E-002   8.0810235813260078E-003  -1.4206602238118649E-002   3.1322188675403595E-002
   1.9054999575018883E-004   3288.1195250000001        2.7250332757830620E-002   8.9440895244479179E-003  -1.5538356266915798E-002   3.5105124115943909E-002
   2.5119000929407775E-004   3288.1195250000001        2.8981579467654228E-002   9.8866941407322884E-003  -1.6969267278909683E-002   3.9374742656946182E-002
   3.3112999517470598E-004   3288.1195250000001        3.0868183821439743E-002   1.0918426327407360E-002  -1.8494330346584320E-002   4.4198624789714813E-002
   4.3652000022120774E-004   3288.1195250000001        3.2934967428445816E-002   1.2050597928464413E-002  -2.0102702081203461E-002   4.9650005996227264E-002
   5.7544000446796417E-004   3288.1195250000001        3.5212408751249313E-002   1.3296686112880707E-002  -2.1775597706437111E-002   5.5806253105401993E-002
   7.5857999036088586E-004   3288.1195250000001        3.7739463150501251E-002   1.4673648402094841E-002  -2.3484591394662857E-002   6.2750257551670074E-002
   1.0000000474974513E-003   3288.1195250000001        4.0564820170402527E-002   1.6202323138713837E-002  -2.5187674909830093E-002   7.0565298199653625E-002
   1.3183000264689326E-003   3288.1195250000001        4.3750870972871780E-002   1.7909316346049309E-002  -2.6826042681932449E-002   7.9334698617458344E-002
   1.7377999611198902E-003   3288.1195250000001        4.7375023365020752E-002   1.9827427342534065E-002  -2.8318120166659355E-002   8.9130528271198273E-002
   2.2909000981599092E-003   3288.1195250000001        5.1538690924644470E-002   2.2000247612595558E-002  -2.9555916786193848E-002  0.10001934319734573     
   3.0199999455362558E-003   3288.1195250000001        5.6367922574281693E-002   2.4482427164912224E-002  -3.0396185815334320E-002  0.11204026639461517     
   3.9810999296605587E-003   3288.1195250000001        6.2022984027862549E-002   2.7344943955540657E-002  -3.0654285103082657E-002  0.12520211935043335     
   5.2481000311672688E-003   3288.1195250000001        6.8705335259437561E-002   3.0679477378726006E-002  -3.0095806345343590E-002  0.13946795463562012     
   6.9182999432086945E-003   3288.1195250000001        7.6664149761199951E-002   3.4603346139192581E-002  -2.8429003432393074E-002  0.15473444759845734     
   9.1201001778244972E-003   3288.1195250000001        8.6203671991825104E-002   3.9266161620616913E-002  -2.5298964232206345E-002  0.17081113159656525     
   1.2023000046610832E-002   3288.1195250000001        9.7685702145099640E-002   4.4855937361717224E-002  -2.0285870879888535E-002  0.18739034235477448     
   1.5848999843001366E-002   3288.1195250000001       0.11151699721813202        5.1600459963083267E-002  -1.2915484607219696E-002  0.20400246977806091     
   2.0893000066280365E-002   3288.1195250000001       0.12813775241374969        5.9772640466690063E-002  -2.6757044252008200E-003  0.21998615562915802     
   2.7542000636458397E-002   3288.1195250000001       0.14795444905757904        6.9672793149948120E-002   1.0930187068879604E-002  0.23441681265830994     
   3.6308001726865768E-002   3288.1195250000001       0.17124503850936890        8.1601016223430634E-002   2.8305478394031525E-002  0.24605701863765717     
   4.7862999141216278E-002   3288.1195250000001       0.19796356558799744        9.5780842006206512E-002   4.9615174531936646E-002  0.25329899787902832     
   6.3096001744270325E-002   3288.1195250000001       0.22746008634567261       0.11223337054252625        7.4591755867004395E-002  0.25416526198387146     
   8.3176001906394958E-002   3288.1195250000001       0.25803825259208679       0.13054288923740387       0.10224258154630661       0.24641281366348267     
  0.10000000149011612        3288.1195250000001       0.27748644351959229       0.14323434233665466       0.12119961529970169       0.23536476492881775     
  0.12500000000000000        3288.1195250000001       0.29762476682662964       0.15808016061782837       0.14317037165164948       0.21486805379390717     
  0.15000000596046448        3288.1195250000001       0.30895751714706421       0.16860914230346680       0.15877792239189148       0.19218206405639648     
  0.17499999701976776        3288.1195250000001       0.31303593516349792       0.17530684173107147       0.16903744637966156       0.16914027929306030     
  0.20000000298023224        3288.1195250000001       0.31116583943367004       0.17862313985824585       0.17480784654617310       0.14683932065963745     
  0.22499999403953552        3288.1195250000001       0.30446791648864746       0.17898134887218475       0.17682068049907684       0.12593191862106323     
  0.25000000000000000        3288.1195250000001       0.29391351342201233       0.17678123712539673       0.17570534348487854       0.10678511857986450     
  0.27500000596046448        3288.1195250000001       0.28034844994544983       0.17240013182163239       0.17200873792171478        8.9575059711933136E-002
  0.30000001192092896        3288.1195250000001       0.26451018452644348       0.16619300842285156       0.16621007025241852        7.4348434805870056E-002
  0.32499998807907104        3288.1195250000001       0.24704100191593170       0.15849237143993378       0.15873201191425323        6.1064299196004868E-002
  0.34999999403953552        3288.1195250000001       0.22849839925765991       0.14960813522338867       0.14994907379150391        4.9623694270849228E-002
  0.37500000000000000        3288.1195250000001       0.20936392247676849       0.13982735574245453       0.14019392430782318        3.9891015738248825E-002
  0.40000000596046448        3288.1195250000001       0.19005039334297180       0.12941414117813110       0.12976221740245819        3.1709682196378708E-002
  0.42500001192092896        3288.1195250000001       0.17090843617916107       0.11860959976911545       0.11891633272171021        2.4913612753152847E-002
  0.44999998807907104        3288.1195250000001       0.15223203599452972       0.10763183236122131       0.10788817703723907        1.9335577264428139E-002
  0.47499999403953552        3288.1195250000001       0.13426369428634644        9.6676088869571686E-002   9.6881501376628876E-002   1.4813206158578396E-002
  0.50000000000000000        3288.1195250000001       0.11719895154237747        8.5914902389049530E-002   8.6073666810989380E-002   1.1193147860467434E-002
  0.52499997615814209        3288.1195250000001       0.10119064152240753        7.5498379766941071E-002   7.5617127120494843E-002   8.3338143303990364E-003
  0.55000001192092896        3288.1195250000001        8.6352743208408356E-002   6.5554536879062653E-002   6.5640613436698914E-002   6.1070192605257034E-003
  0.57499998807907104        3288.1195250000001        7.2764001786708832E-002   5.6189745664596558E-002   5.6250240653753281E-002   4.3987585231661797E-003
  0.60000002384185791        3288.1195250000001        6.0471333563327789E-002   4.7489244490861893E-002   4.7530446201562881E-002   3.1093326397240162E-003
  0.62500000000000000        3288.1195250000001        4.9492992460727692E-002   3.9517734199762344E-002   3.9544895291328430E-002   2.1529698278754950E-003
  0.64999997615814209        3288.1195250000001        3.9821617305278778E-002   3.2320089638233185E-002   3.2337386161088943E-002   1.4570828061550856E-003
  0.67500001192092896        3288.1195250000001        3.1427137553691864E-002   2.5922153145074844E-002   2.5932772085070610E-002   9.6127146389335394E-004
  0.69999998807907104        3288.1195250000001        2.4259550496935844E-002   2.0331652835011482E-002   2.0337916910648346E-002   6.1615649610757828E-004
  0.72500002384185791        3288.1195250000001        1.8251627683639526E-002   1.5539219602942467E-002   1.5542761422693729E-002   3.8212342769838870E-004
  0.75000000000000000        3288.1195250000001        1.3321522623300552E-002   1.1519547551870346E-002   1.1521462351083755E-002   2.2803491447120905E-004
  0.77499997615814209        3288.1195250000001        9.3753505498170853E-003   8.2326801493763924E-003   8.2336738705635071E-003   1.2996267469134182E-004
  0.80000001192092896        3288.1195250000001        6.3097206875681877E-003   5.6254547089338303E-003   5.6259627453982830E-003   6.9977329985704273E-005
  0.82499998807907104        3288.1195250000001        4.0142517536878586E-003   3.6331140436232090E-003   3.6333904135972261E-003   3.5025961551582441E-005
  0.85000002384185791        3288.1195250000001        2.3741091135889292E-003   2.1811181213706732E-003   2.1813004277646542E-003   1.5918129065539688E-005
  0.87500000000000000        3288.1195250000001        1.2725925771519542E-003   1.1871870374307036E-003   1.1873393086716533E-003   6.4330301938753109E-006
  0.89999997615814209        3288.1195250000001        5.9383921325206757E-004   5.6365045020356774E-004   5.6378764566034079E-004   2.5531251139909727E-006
  0.92500001192092896        3288.1195250000001        2.2575067123398185E-004   2.2021587938070297E-004   2.2031673870515078E-004   1.8228604403702775E-006
  0.94999998807907104        3288.1195250000001        6.3344588852487504E-005   6.7375789512880147E-005   6.7389497417025268E-005   2.8253359687369084E-006
  0.97500002384185791        3288.1195250000001        1.2971702744835056E-005   2.0937117369612679E-005   2.0788462279597297E-005   4.7649127736804076E-006
   1.0000000000000000        3288.1195250000001       -1.2725837450489053E-006   9.0895173343596980E-006   8.6868658399907872E-006   7.1394133556168526E-006
   9.9999997171806854E-010   4216.0562470000004        2.8453287668526173E-003  -9.0982794063165784E-004  -1.0914362501353025E-003  -7.1432208642363548E-004
   1.3183000246996812E-009   4216.0562470000004        2.9790091793984175E-003  -9.1135513503104448E-004  -1.1204625479876995E-003  -7.0282997330650687E-004
   1.7378000150003459E-009   4216.0562470000004        3.1196016352623701E-003  -9.1080513084307313E-004  -1.1507603339850903E-003  -6.8694236688315868E-004
   2.2908999142146058E-009   4216.0562470000004        3.2675592228770256E-003  -9.0795755386352539E-004  -1.1825140099972486E-003  -6.6600769059732556E-004
   3.0200000278313155E-009   4216.0562470000004        3.4232712350785732E-003  -9.0257433475926518E-004  -1.2159147299826145E-003  -6.3930684700608253E-004
   3.9810998941902653E-009   4216.0562470000004        3.5871833097189665E-003  -8.9439825387671590E-004  -1.2511895038187504E-003  -6.0603325255215168E-004
   5.2481001766579993E-009   4216.0562470000004        3.7597790360450745E-003  -8.8315078755840659E-004  -1.2885994510725141E-003  -5.6528649292886257E-004
   6.9183001549788514E-009   4216.0562470000004        3.9415550418198109E-003  -8.6853204993531108E-004  -1.3284385204315186E-003  -5.1607034401968122E-004
   9.1201002305751899E-009   4216.0562470000004        4.1330517269670963E-003  -8.5021741688251495E-004  -1.3710433850064874E-003  -4.5727836550213397E-004
   1.2023000373062587E-008   4216.0562470000004        4.3348544277250767E-003  -8.2785484846681356E-004  -1.4167978661134839E-003  -3.8768429658375680E-004
   1.5849000334355878E-008   4216.0562470000004        4.5475023798644543E-003  -8.0107484245672822E-004  -1.4661157038062811E-003  -3.0596973374485970E-004
   2.0892999330612838E-008   4216.0562470000004        4.7716945409774780E-003  -7.6946424087509513E-004  -1.5194930601865053E-003  -2.1064138854853809E-004
   2.7542000680114143E-008   4216.0562470000004        5.0080856308341026E-003  -7.3258823249489069E-004  -1.5774664934724569E-003  -1.0009886318584904E-004
   3.6307998385609608E-008   4216.0562470000004        5.2574332803487778E-003  -6.8996933987364173E-004  -1.6406524227932096E-003   2.7432261049398221E-005
   4.7863000673942224E-008   4216.0562470000004        5.5204639211297035E-003  -6.4110645325854421E-004  -1.7097202362492681E-003   1.7384244711138308E-004
   6.3096003088958241E-008   4216.0562470000004        5.7980255223810673E-003  -5.8544694911688566E-004  -1.7854371108114719E-003   3.4122314536944032E-004
   8.3175997644957533E-008   4216.0562470000004        6.0909669846296310E-003  -5.2240613149479032E-004  -1.8686432158574462E-003   5.3180789109319448E-004
   1.0965000285523274E-007   4216.0562470000004        6.4002675935626030E-003  -4.5133786625228822E-004  -1.9602959509938955E-003   7.4806105112656951E-004
   1.4453999597208167E-007   4216.0562470000004        6.7267953418195248E-003  -3.7158807390369475E-004  -2.0614047534763813E-003   9.9251547362655401E-004
   1.9054999711443088E-007   4216.0562470000004        7.0718056522309780E-003  -2.8237211517989635E-004  -2.1731941960752010E-003   1.2681480729952455E-003
   2.5118998792095226E-007   4216.0562470000004        7.4362265877425671E-003  -1.8294864275958389E-004  -2.2968889679759741E-003   1.5778477536514401E-003
   3.3112999631157436E-007   4216.0562470000004        7.8213447704911232E-003  -7.2444614488631487E-005  -2.4339410010725260E-003   1.9249584292992949E-003
   4.3651999703797628E-007   4216.0562470000004        8.2284659147262573E-003   5.0063692469848320E-005  -2.5859358720481396E-003   2.3130371700972319E-003
   5.7544002629583701E-007   4216.0562470000004        8.6588962003588676E-003   1.8554225971456617E-004  -2.7545902412384748E-003   2.7458367403596640E-003
   7.5857997217099182E-007   4216.0562470000004        9.1141536831855774E-003   3.3506829640828073E-004  -2.9418470803648233E-003   3.2275407575070858E-003
   9.9999999747524271E-007   4216.0562470000004        9.5957797020673752E-003   4.9977406160905957E-004  -3.1498149037361145E-003   3.7626109551638365E-003
   1.3182999509808724E-006   4216.0562470000004        1.0105540044605732E-002   6.8091711727902293E-004  -3.3808669541031122E-003   4.3560494668781757E-003
   1.7377999483869644E-006   4216.0562470000004        1.0645054280757904E-002   8.7975244969129562E-004  -3.6374889314174652E-003   5.0130262970924377E-003
   2.2909000563231530E-006   4216.0562470000004        1.1216496117413044E-002   1.0977883357554674E-003  -3.9226161316037178E-003   5.7397847995162010E-003
   3.0199998946045525E-006   4216.0562470000004        1.1821856722235680E-002   1.3365207705646753E-003  -4.2393030598759651E-003   6.5428488887846470E-003
   3.9810997805034276E-006   4216.0562470000004        1.2463421560823917E-002   1.5976114664226770E-003  -4.5909592881798744E-003   7.4297152459621429E-003
   5.2481000238913111E-006   4216.0562470000004        1.3143717311322689E-002   1.8828733591362834E-003  -4.9813385121524334E-003   8.4089385345578194E-003
   6.9183001869532745E-006   4216.0562470000004        1.3865429908037186E-002   2.1942409221082926E-003  -5.4144947789609432E-003   9.4901900738477707E-003
   9.1201000032015145E-006   4216.0562470000004        1.4631561934947968E-002   2.5338351260870695E-003  -5.8948653750121593E-003   1.0684671811759472E-002
   1.2022999726468697E-005   4216.0562470000004        1.5445465222001076E-002   2.9039818327873945E-003  -6.4272726885974407E-003   1.2005406431853771E-002
   1.5849000192247331E-005   4216.0562470000004        1.6310516744852066E-002   3.3070570789277554E-003  -7.0166606456041336E-003   1.3466938398778439E-002
   2.0892999600619078E-005   4216.0562470000004        1.7231011763215065E-002   3.7458965089172125E-003  -7.6686218380928040E-003   1.5087088569998741E-002
   2.7542000680114143E-005   4216.0562470000004        1.8211407586932182E-002   4.2234407737851143E-003  -8.3887828513979912E-003   1.6885994002223015E-002
   3.6307999835116789E-005   4216.0562470000004        1.9257027655839920E-002   4.7430549748241901E-003  -9.1831283643841743E-003   1.8887598067522049E-002
   4.7862999053904787E-005   4216.0562470000004        2.0373612642288208E-002   5.3082979284226894E-003  -1.0057440027594566E-002   2.1119108423590660E-002
   6.3095998484641314E-005   4216.0562470000004        2.1568132564425468E-002   5.9233000501990318E-003  -1.1017578653991222E-002   2.3612717166543007E-002
   8.3175997133366764E-005   4216.0562470000004        2.2848481312394142E-002   6.5925791859626770E-003  -1.2068786658346653E-002   2.6405109092593193E-002
   1.0964999819407240E-004   4216.0562470000004        2.4224316701292992E-002   7.3214308358728886E-003  -1.3215746730566025E-002   2.9539134353399277E-002
   1.4453999756369740E-004   4216.0562470000004        2.5706324726343155E-002   8.1154853105545044E-003  -1.4461134560406208E-002   3.3061761409044266E-002
   1.9054999575018883E-004   4216.0562470000004        2.7308946475386620E-002   8.9820772409439087E-003  -1.5806773677468300E-002   3.7029642611742020E-002
   2.5119000929407775E-004   4216.0562470000004        2.9047733172774315E-002   9.9287275224924088E-003  -1.7249953001737595E-002   4.1501399129629135E-002
   3.3112999517470598E-004   4216.0562470000004        3.0943259596824646E-002   1.0965128429234028E-002  -1.8784811720252037E-002   4.6545062214136124E-002
   4.3652000022120774E-004   4216.0562470000004        3.3020637929439545E-002   1.2102722190320492E-002  -2.0399443805217743E-002   5.2233796566724777E-002
   5.7544000446796417E-004   4216.0562470000004        3.5310678184032440E-002   1.3355141505599022E-002  -2.2073764353990555E-002   5.8644201606512070E-002
   7.5857999036088586E-004   4216.0562470000004        3.7852752953767776E-002   1.4739533886313438E-002  -2.3777797818183899E-002   6.5857611596584320E-002
   1.0000000474974513E-003   4216.0562470000004        4.0696006268262863E-002   1.6276963055133820E-002  -2.5467719882726669E-002   7.3954634368419647E-002
   1.3183000264689326E-003   4216.0562470000004        4.3903369456529617E-002   1.7994308844208717E-002  -2.7082646265625954E-002   8.3014592528343201E-002
   1.7377999611198902E-003   4216.0562470000004        4.7552812844514847E-002   1.9924677908420563E-002  -2.8538705781102180E-002   9.3103788793087006E-002
   2.2909000981599092E-003   4216.0562470000004        5.1746379584074020E-002   2.2112030535936356E-002  -2.9725423082709312E-002  0.10428129136562347     
   3.0199999455362558E-003   4216.0562470000004        5.6610699743032455E-002   2.4611400440335274E-002  -3.0497042462229729E-002  0.11657622456550598     
   3.9810999296605587E-003   4216.0562470000004        6.2306515872478485E-002   2.7494171634316444E-002  -3.0666554346680641E-002  0.12998493015766144     
   5.2481000311672688E-003   4216.0562470000004        6.9035530090332031E-002   3.0852394178509712E-002  -2.9997624456882477E-002  0.14445511996746063     
   6.9182999432086945E-003   4216.0562470000004        7.7046662569046021E-002   3.4803632646799088E-002  -2.8197454288601875E-002  0.15986509621143341     
   9.1201001778244972E-003   4216.0562470000004        8.6643084883689880E-002   3.9497494697570801E-002  -2.4911548942327499E-002  0.17600305378437042     
   1.2023000046610832E-002   4216.0562470000004        9.8184198141098022E-002   4.5121513307094574E-002  -1.9722763448953629E-002  0.19253739714622498     
   1.5848999843001366E-002   4216.0562470000004       0.11207224428653717        5.1902133971452713E-002  -1.2162891216576099E-002  0.20897284150123596     
   2.0893000066280365E-002   4216.0562470000004       0.12873992323875427        6.0109615325927734E-002  -1.7302258638665080E-003  0.22462247312068939     
   2.7542000636458397E-002   4216.0562470000004       0.14858199656009674        7.0039495825767517E-002   1.2055761180818081E-002  0.23853933811187744     
   3.6308001726865768E-002   4216.0562470000004       0.17185914516448975        8.1984117627143860E-002   2.9575487598776817E-002  0.24947194755077362     
   4.7862999141216278E-002   4216.0562470000004       0.19850179553031921        9.6155047416687012E-002   5.0964076071977615E-002  0.25581488013267517     
   6.3096001744270325E-002   4216.0562470000004       0.22783032059669495       0.11255645006895065        7.5918652117252350E-002  0.25562030076980591     
   8.3176001906394958E-002   4216.0562470000004       0.25811600685119629       0.13075062632560730       0.10341005772352219       0.24671584367752075     
  0.10000000149011612        4216.0562470000004       0.27728644013404846       0.14331732690334320       0.12216952443122864       0.23490801453590393     
  0.12500000000000000        4216.0562470000004       0.29699465632438660       0.15795010328292847       0.14379650354385376       0.21358247101306915     
  0.15000000596046448        4216.0562470000004       0.30790784955024719       0.16825111210346222       0.15904302895069122       0.19036339223384857     
  0.17499999701976776        4216.0562470000004       0.31159967184066772       0.17472082376480103       0.16895240545272827       0.16701926290988922     
  0.20000000298023224        4216.0562470000004       0.30938941240310669       0.17781990766525269       0.17439945042133331       0.14459095895290375     
  0.22499999403953552        4216.0562470000004       0.30240526795387268       0.17797929048538208       0.17612452805042267       0.12368486076593399     
  0.25000000000000000        4216.0562470000004       0.29162201285362244       0.17560413479804993       0.17476153373718262       0.10463014245033264     
  0.27500000596046448        4216.0562470000004       0.27788588404655457       0.17107526957988739       0.17085911333560944        8.7572589516639709E-002
  0.30000001192092896        4216.0562470000004       0.26193273067474365       0.16474966704845428       0.16489644348621368        7.2534948587417603E-002
  0.32499998807907104        4216.0562470000004       0.24440169334411621       0.15696071088314056       0.15729491412639618        5.9457842260599136E-002
  0.34999999403953552        4216.0562470000004       0.22584608197212219       0.14801810681819916       0.14842693507671356        4.8228461295366287E-002
  0.37500000000000000        4216.0562470000004       0.20674251019954681       0.13820800185203552       0.13862250745296478        3.8701176643371582E-002
  0.40000000596046448        4216.0562470000004       0.18749846518039703       0.12779285013675690       0.12817421555519104        3.0712492763996124E-002
  0.42500001192092896        4216.0562470000004       0.16845895349979401       0.11701166629791260       0.11734109371900558        2.4091921746730804E-002
  0.44999998807907104        4216.0562470000004       0.14991232752799988       0.10608001798391342       0.10635153204202652        1.8669815734028816E-002
  0.47499999403953552        4216.0562470000004       0.13209542632102966        9.5190316438674927E-002   9.5405660569667816E-002   1.4282907359302044E-002
  0.50000000000000000        4216.0562470000004       0.11519840359687805        8.4512062370777130E-002   8.4677182137966156E-002   1.0778084397315979E-002
  0.52499997615814209        4216.0562470000004        9.9368885159492493E-002   7.4192188680171967E-002   7.4314899742603302E-002   8.0148139968514442E-003
  0.55000001192092896        4216.0562470000004        8.4715999662876129E-002   6.4355492591857910E-002   6.4443975687026978E-002   5.8665103279054165E-003
  0.57499998807907104        4216.0562470000004        7.1314021944999695E-002   5.5105142295360565E-002   5.5167052894830704E-002   4.2210929095745087E-003
  0.60000002384185791        4216.0562470000004        5.9205826371908188E-002   4.6523254364728928E-002   4.6565257012844086E-002   2.9809372499585152E-003
  0.62500000000000000        4216.0562470000004        4.8406086862087250E-002   3.8671545684337616E-002   3.8699142634868622E-002   2.0623602904379368E-003
  0.64999997615814209        4216.0562470000004        3.8904365152120590E-002   3.1592100858688354E-002   3.1609628349542618E-002   1.3947791885584593E-003
  0.67500001192092896        4216.0562470000004        3.0668005347251892E-002   2.5308225303888321E-002   2.5318959727883339E-002   9.1964122839272022E-004
  0.69999998807907104        4216.0562470000004        2.3644953966140747E-002   1.9825389608740807E-002   1.9831707701086998E-002   5.8921362506225705E-004
  0.72500002384185791        4216.0562470000004        1.7766442149877548E-002   1.5132300555706024E-002   1.5135864727199078E-002   3.6530243232846260E-004
  0.75000000000000000        4216.0562470000004        1.2949626892805099E-002   1.1202097870409489E-002   1.1204020120203495E-002   2.1795812062919140E-004
  0.77499997615814209        4216.0562470000004        9.1001344844698906E-003   7.9936645925045013E-003   7.9946611076593399E-003   1.2421376595739275E-004
  0.80000001192092896        4216.0562470000004        6.1145960353314877E-003   5.4531074129045010E-003   5.4536154493689537E-003   6.6891298047266901E-005
  0.82499998807907104        4216.0562470000004        3.8831448182463646E-003   3.5153813660144806E-003   3.5156556405127048E-003   3.3502121368655935E-005
  0.85000002384185791        4216.0562470000004        2.2919287439435720E-003   2.1061175502836704E-003   2.1062965970486403E-003   1.5260377040249296E-005
  0.87500000000000000        4216.0562470000004        1.2256694026291370E-003   1.1436754139140248E-003   1.1438224464654922E-003   6.2190265452954918E-006
  0.89999997615814209        4216.0562470000004        5.7032878976315260E-004   5.4148823255673051E-004   5.4161774460226297E-004   2.5321858174720546E-006
  0.92500001192092896        4216.0562470000004        2.1599097817670554E-004   2.1081705926917493E-004   2.1090799418743700E-004   1.8408906043987372E-006
  0.94999998807907104        4216.0562470000004        6.0149224736960605E-005   6.4124869822990149E-005   6.4127227233257145E-005   2.7741787107515847E-006
  0.97500002384185791        4216.0562470000004        1.1829781215055846E-005   1.9536561012500897E-005   1.9377128410269506E-005   4.5530068746302277E-006
   1.0000000000000000        4216.0562470000004       -2.1743821889685933E-006   7.7477088780142367E-006   7.3382620939810295E-006   6.6806783252104651E-006
   9.9999997171806854E-010   5405.8650060000000        2.8480312321335077E-003  -9.0873445151373744E-004  -1.0929332347586751E-003  -7.3040649294853210E-004
   1.3183000246996812E-009   5405.8650060000000        2.9818702023476362E-003  -9.1016100486740470E-004  -1.1223785113543272E-003  -7.1715115336701274E-004
   1.7378000150003459E-009   5405.8650060000000        3.1226314604282379E-003  -9.0950255980715156E-004  -1.1531559284776449E-003  -6.9918361259624362E-004
   2.2908999142146058E-009   5405.8650060000000        3.2707683276385069E-003  -9.0653816005215049E-004  -1.1854571057483554E-003  -6.7581335315480828E-004
   3.0200000278313155E-009   5405.8650060000000        3.4266707953065634E-003  -9.0102909598499537E-004  -1.2194806477054954E-003  -6.4628018299117684E-004
   3.9810998941902653E-009   5405.8650060000000        3.5907854326069355E-003  -8.9271750766783953E-004  -1.2554617132991552E-003  -6.0973252402618527E-004
   5.2481001766579993E-009   5405.8650060000000        3.7635965272784233E-003  -8.8132423115894198E-004  -1.2936707353219390E-003  -5.6522042723372579E-004
   6.9183001549788514E-009   5405.8650060000000        3.9456016384065151E-003  -8.6654850747436285E-004  -1.3344109756872058E-003  -5.1169452490285039E-004
   9.1201002305751899E-009   5405.8650060000000        4.1373418644070625E-003  -8.4806501399725676E-004  -1.3780295848846436E-003  -4.4799066381528974E-004
   1.2023000373062587E-008   5405.8650060000000        4.3394044041633606E-003  -8.2552072126418352E-004  -1.4249215601012111E-003  -3.7281992263160646E-004
   1.5849000334355878E-008   5405.8650060000000        4.5523284934461117E-003  -7.9854542855173349E-004  -1.4755123993381858E-003  -2.8479896718636155E-004
   2.0892999330612838E-008   5405.8650060000000        4.7768144868314266E-003  -7.6672469731420279E-004  -1.5303113032132387E-003  -1.8236108007840812E-004
   2.7542000680114143E-008   5405.8650060000000        5.0135189667344093E-003  -7.2962284320965409E-004  -1.5898678684607148E-003  -6.3829807913862169E-005
   3.6307998385609608E-008   5405.8650060000000        5.2632004953920841E-003  -6.8676110822707415E-004  -1.6548134153708816E-003   7.2652801463846117E-005
   4.7863000673942224E-008   5405.8650060000000        5.5265864357352257E-003  -6.3763721846044064E-004  -1.7258321167901158E-003   2.2906372032593936E-004
   6.3096003088958241E-008   5405.8650060000000        5.8045275509357452E-003  -5.8169715339317918E-004  -1.8037079134956002E-003   4.0758974500931799E-004
   8.3175997644957533E-008   5405.8650060000000        6.0978736728429794E-003  -5.1835476187989116E-004  -1.8892978550866246E-003   6.1056442791596055E-004
   1.0965000285523274E-007   5405.8650060000000        6.4076059497892857E-003  -4.4696242548525333E-004  -1.9835778512060642E-003   8.4056245395913720E-004
   1.4453999597208167E-007   5405.8650060000000        6.7345956340432167E-003  -3.6686434759758413E-004  -2.0875760819762945E-003   1.1002275859937072E-003
   1.9054999711443088E-007   5405.8650060000000        7.0800986140966415E-003  -2.7727385167963803E-004  -2.2025390062481165E-003   1.3926717219874263E-003
   2.5118998792095226E-007   5405.8650060000000        7.4450476095080376E-003  -1.7744784418027848E-004  -2.3297118023037910E-003   1.7209100769832730E-003
   3.3112999631157436E-007   5405.8650060000000        7.8307306393980980E-003  -6.6510976466815919E-005  -2.4705706164240837E-003   2.0884387195110321E-003
   4.3651999703797628E-007   5405.8650060000000        8.2384580746293068E-003   5.6462900829501450E-005  -2.6267257053405046E-003   2.4989782832562923E-003
   5.7544002629583701E-007   5405.8650060000000        8.6695384234189987E-003   1.9244234135840088E-004  -2.7999202720820904E-003   2.9564555734395981E-003
   7.5857997217099182E-007   5405.8650060000000        9.1254953294992447E-003   3.4250752651132643E-004  -2.9921252280473709E-003   3.4652557224035263E-003
   9.9999999747524271E-007   5405.8650060000000        9.6078747883439064E-003   5.0779385492205620E-004  -3.2054793555289507E-003   4.0300586260855198E-003
   1.3182999509808724E-006   5405.8650060000000        1.0118448175489902E-002   6.8956270115450025E-004  -3.4423891920596361E-003   4.6561188064515591E-003
   1.7377999483869644E-006   5405.8650060000000        1.0658841580152512E-002   8.8907271856442094E-004  -3.7053709384053946E-003   5.3488728590309620E-003
   2.2909000563231530E-006   5405.8650060000000        1.1231236159801483E-002   1.1078369570896029E-003  -3.9973985403776169E-003   6.1148945242166519E-003
   3.0199998946045525E-006   5405.8650060000000        1.1837632395327091E-002   1.3473564758896828E-003  -4.3215611949563026E-003   6.9610583595931530E-003
   3.9810997805034276E-006   5405.8650060000000        1.2480327859520912E-002   1.6092988662421703E-003  -4.6813068911433220E-003   7.8952684998512268E-003
   5.2481000238913111E-006   5405.8650060000000        1.3161860406398773E-002   1.8954839324578643E-003  -5.0804251804947853E-003   8.9265471324324608E-003
   6.9183001869532745E-006   5405.8650060000000        1.3884932734072208E-002   2.2078535985201597E-003  -5.5230055004358292E-003   1.0065088979899883E-002
   9.1201000032015145E-006   5405.8650060000000        1.4652566052973270E-002   2.5485381484031677E-003  -6.0135158710181713E-003   1.1322694830596447E-002
   1.2022999726468697E-005   5405.8650060000000        1.5468134544789791E-002   2.9198739212006330E-003  -6.5568042919039726E-003   1.2713067233562469E-002
   1.5849000192247331E-005   5405.8650060000000        1.6335040330886841E-002   3.3242495264858007E-003  -7.1578244678676128E-003   1.4251477085053921E-002
   2.0892999600619078E-005   5405.8650060000000        1.7257614061236382E-002   3.7645152769982815E-003  -7.8221699222922325E-003   1.5956599265336990E-002
   2.7542000680114143E-005   5405.8650060000000        1.8240354955196381E-002   4.2436295188963413E-003  -8.5554402321577072E-003   1.7849475145339966E-002
   3.6307999835116789E-005   5405.8650060000000        1.9288631156086922E-002   4.7649792395532131E-003  -9.3635665252804756E-003   1.9955055788159370E-002
   4.7862999053904787E-005   5405.8650060000000        2.0408244803547859E-002   5.3321481682360172E-003  -1.0252233594655991E-002   2.2301578894257545E-002
   6.3095998484641314E-005   5405.8650060000000        2.1606242284178734E-002   5.9492979198694229E-003  -1.1227152310311794E-002   2.4922352284193039E-002
   8.3175997133366764E-005   5405.8650060000000        2.2890603169798851E-002   6.6209845244884491E-003  -1.2293349020183086E-002   2.7855165302753448E-002
   1.0964999819407240E-004   5405.8650060000000        2.4271093308925629E-002   7.3525500483810902E-003  -1.3455204665660858E-002   3.1143985688686371E-002
   1.4453999756369740E-004   5405.8650060000000        2.5758532807230949E-002   8.1496797502040863E-003  -1.4714983291924000E-002   3.4836724400520325E-002
   1.9054999575018883E-004   5405.8650060000000        2.7367528527975082E-002   9.0197799727320671E-003  -1.6073981299996376E-002   3.8991004228591919E-002
   2.5119000929407775E-004   5405.8650060000000        2.9113819822669029E-002   9.9704526364803314E-003  -1.7528789117932320E-002   4.3665952980518341E-002
   3.3112999517470598E-004   5405.8650060000000        3.1018221750855446E-002   1.1011497117578983E-002  -1.9072687253355980E-002   4.8929892480373383E-002
   4.3652000022120774E-004   5405.8650060000000        3.3106129616498947E-002   1.2154480442404747E-002  -2.0692698657512665E-002   5.4855749011039734E-002
   5.7544000446796417E-004   5405.8650060000000        3.5408686846494675E-002   1.3413188979029655E-002  -2.2367443889379501E-002   6.1519160866737366E-002
   7.5857999036088586E-004   5405.8650060000000        3.7965662777423859E-002   1.4804957434535027E-002  -2.4065406993031502E-002   6.8999685347080231E-002
   1.0000000474974513E-003   5405.8650060000000        4.0826655924320221E-002   1.6351072117686272E-002  -2.5740971788764000E-002   7.7375017106533051E-002
   1.3183000264689326E-003   5405.8650060000000        4.4055115431547165E-002   1.8078677356243134E-002  -2.7331210672855377E-002   8.6720272898674011E-002
   1.7377999611198902E-003   5405.8650060000000        4.7729574143886566E-002   2.0021187141537666E-002  -2.8750024735927582E-002   9.7095757722854614E-002
   2.2909000981599092E-003   5405.8650060000000        5.1952671259641647E-002   2.2222911939024925E-002  -2.9884530231356621E-002  0.10855282843112946     
   3.0199999455362558E-003   5405.8650060000000        5.6851588189601898E-002   2.4739263579249382E-002  -3.0586581677198410E-002  0.12111050635576248     
   3.9810999296605587E-003   5405.8650060000000        6.2587529420852661E-002   2.7642015367746353E-002  -3.0666945502161980E-002  0.13475258648395538     
   5.2481000311672688E-003   5405.8650060000000        6.9362394511699677E-002   3.1023561954498291E-002  -2.9887530952692032E-002  0.14941149950027466     
   6.9182999432086945E-003   5405.8650060000000        7.7424816787242889E-002   3.5001702606678009E-002  -2.7954699471592903E-002  0.16494749486446381     
   9.1201001778244972E-003   5405.8650060000000        8.7076872587203979E-002   3.9726007729768753E-002  -2.4514583870768547E-002  0.18112790584564209     
   1.2023000046610832E-002   5405.8650060000000        9.8675526678562164E-002   4.5383498072624207E-002  -1.9152928143739700E-002  0.19759801030158997     
   1.5848999843001366E-002   5405.8650060000000       0.11261853575706482        5.2199274301528931E-002  -1.1407724581658840E-002  0.21383814513683319     
   2.0893000066280365E-002   5405.8650060000000       0.12933115661144257        6.0440920293331146E-002  -7.8773050336167216E-004  0.22913746535778046     
   2.7542000636458397E-002   5405.8650060000000       0.14919655025005341        7.0399254560470581E-002   1.3171507045626640E-002  0.24252882599830627     
   3.6308001726865768E-002   5405.8650060000000       0.17245851457118988        8.2358919084072113E-002   3.0827928334474564E-002  0.25274923443794250     
   4.7862999141216278E-002   5405.8650060000000       0.19902437925338745        9.6519790589809418E-002   5.2287567406892776E-002  0.25819832086563110     
   6.3096001744270325E-002   5405.8650060000000       0.22818563878536224       0.11286942660808563        7.7213466167449951E-002  0.25696021318435669     
   8.3176001906394958E-002   5405.8650060000000       0.25818240642547607       0.13094879686832428       0.10454172641038895       0.24693442881107330     
  0.10000000149011612        5405.8650060000000       0.27707976102828979       0.14339223504066467       0.12310379743576050       0.23439401388168335     
  0.12500000000000000        5405.8650060000000       0.29636675119400024       0.15781550109386444       0.14439103007316589       0.21227753162384033     
  0.15000000596046448        5405.8650060000000       0.30687057971954346       0.16789324581623077       0.15928342938423157       0.18855726718902588     
  0.17499999701976776        5405.8650060000000       0.31018644571304321       0.17414051294326782       0.16885116696357727       0.16493563354015350     
  0.20000000298023224        5405.8650060000000       0.30764651298522949       0.17702826857566833       0.17398402094841003       0.14239789545536041     
  0.22499999403953552        5405.8650060000000       0.30038607120513916       0.17699488997459412       0.17543055117130280       0.12150474637746811     
  0.25000000000000000        5405.8650060000000       0.28938290476799011       0.17445060610771179       0.17382870614528656       0.10254839062690735     
  0.27500000596046448        5405.8650060000000       0.27548348903656006       0.16977953910827637       0.16972860693931580        8.5645250976085663E-002
  0.30000001192092896        5405.8650060000000       0.25942188501358032       0.16334053874015808       0.16360914707183838        7.0795148611068726E-002
  0.32499998807907104        5405.8650060000000       0.24183399975299835       0.15546767413616180       0.15589037537574768        5.7921145111322403E-002
  0.34999999403953552        5405.8650060000000       0.22326892614364624       0.14647041261196136       0.14694251120090485        4.6897377818822861E-002
  0.37500000000000000        5405.8650060000000       0.20419842004776001       0.13663384318351746       0.13709287345409393        3.7568852305412292E-002
  0.40000000596046448        5405.8650060000000       0.18502461910247803       0.12621884047985077       0.12663097679615021        2.9765700921416283E-002
  0.42500001192092896        5405.8650060000000       0.16608706116676331       0.11546222865581512       0.11581254005432129        2.3313462734222412E-002
  0.44999998807907104        5405.8650060000000       0.14766851067543030       0.10457709431648254       0.10486249625682831        1.8040385097265244E-002
  0.47499999403953552        5405.8650060000000       0.13000038266181946        9.3753032386302948E-002   9.3977414071559906E-002   1.3782526366412640E-002
  0.50000000000000000        5405.8650060000000       0.11326746642589569        8.3156570792198181E-002   8.3327427506446838E-002   1.0387163609266281E-002
  0.52499997615814209        5405.8650060000000        9.7612388432025909E-002   7.2931528091430664E-002   7.3057793080806732E-002   7.7148973941802979E-003
  0.55000001192092896        5405.8650060000000        8.3139583468437195E-002   6.3199572265148163E-002   6.3290193676948547E-002   5.6407633237540722E-003
  0.57499998807907104        5405.8650060000000        6.9919005036354065E-002   5.4060757160186768E-002   5.4123912006616592E-002   4.0545896627008915E-003
  0.60000002384185791        5405.8650060000000        5.7989638298749924E-002   4.5594174414873123E-002   4.5636877417564392E-002   2.8607796411961317E-003
  0.62500000000000000        5405.8650060000000        4.7362729907035828E-002   3.7858664989471436E-002   3.7886641919612885E-002   1.9776730332523584E-003
  0.64999997615814209        5405.8650060000000        3.8024894893169403E-002   3.0893633142113686E-002   3.0911354348063469E-002   1.3366127386689186E-003
  0.67500001192092896        5405.8650060000000        2.9941029846668243E-002   2.4719944223761559E-002   2.4730769917368889E-002   8.8081147987395525E-004
  0.69999998807907104        5405.8650060000000        2.3057136684656143E-002   1.9340917468070984E-002   1.9347276538610458E-002   5.6410080287605524E-004
  0.72500002384185791        5405.8650060000000        1.7303023487329483E-002   1.4743440784513950E-002   1.4747021719813347E-002   3.4963083453476429E-004
  0.75000000000000000        5405.8650060000000        1.2594920583069324E-002   1.0899184271693230E-002   1.0901113040745258E-002   2.0857113122474402E-004
  0.77499997615814209        5405.8650060000000        8.8380407541990280E-003   7.7659562230110168E-003   7.7669532038271427E-003   1.1885726416949183E-004
  0.80000001192092896        5405.8650060000000        5.9290849603712559E-003   5.2891946397721767E-003   5.2897012792527676E-003   6.4013955125119537E-005
  0.82499998807907104        5405.8650060000000        3.7587264087051153E-003   3.4036205615848303E-003   3.4038927406072617E-003   3.2078980439109728E-005
  0.85000002384185791        5405.8650060000000        2.2141011431813240E-003   2.0350702106952667E-003   2.0352455321699381E-003   1.4642897440353408E-005
  0.87500000000000000        5405.8650060000000        1.1813351884484291E-003   1.1025541462004185E-003   1.1026959400624037E-003   6.0130169003969058E-006
  0.89999997615814209        5405.8650060000000        5.4817571071907878E-004   5.2059890003874898E-004   5.2072113612666726E-004   2.5030331016751006E-006
  0.92500001192092896        5405.8650060000000        2.0682348986156285E-004   2.0198285346850753E-004   2.0206440240144730E-004   1.8442930240780697E-006
  0.94999998807907104        5405.8650060000000        5.7157878472935408E-005   6.1074628320056945E-005   6.1066406487952918E-005   2.7097235033579636E-006
  0.97500002384185791        5405.8650060000000        1.0766035302367527E-005   1.8222319340566173E-005   1.8053116946248338E-005   4.3375380300858524E-006
   1.0000000000000000        5405.8650060000000       -2.9989912491146242E-006   6.5023264141927939E-006   6.0872621361340862E-006   6.2384497141465545E-006
   9.9999997171806854E-010   6931.4484320000001        2.8507539536803961E-003  -9.0767734218388796E-004  -1.0946097318083048E-003  -7.4576411861926317E-004
   1.3183000246996812E-009   6931.4484320000001        2.9847521800547838E-003  -9.0900482609868050E-004  -1.1244893539696932E-003  -7.3064677417278290E-004
   1.7378000150003459E-009   6931.4484320000001        3.1256824731826782E-003  -9.0823956998065114E-004  -1.1557625839486718E-003  -7.1049010148271918E-004
   2.2908999142146058E-009   6931.4484320000001        3.2739990856498480E-003  -9.0516003547236323E-004  -1.1886286083608866E-003  -6.8456406006589532E-004
   3.0200000278313155E-009   6931.4484320000001        3.4300924744457006E-003  -8.9952687267214060E-004  -1.2232935987412930E-003  -6.5206666477024555E-004
   3.9810998941902653E-009   6931.4484320000001        3.5944101400673389E-003  -8.9108169777318835E-004  -1.2600008631125093E-003  -6.1210012063384056E-004
   5.2481001766579993E-009   6931.4484320000001        3.7674373015761375E-003  -8.7954453192651272E-004  -1.2990297982469201E-003  -5.6366424541920424E-004
   6.9183001549788514E-009   6931.4484320000001        3.9496719837188721E-003  -8.6461397586390376E-004  -1.3406933285295963E-003  -5.0565577112138271E-004
   9.1201002305751899E-009   6931.4484320000001        4.1416566818952560E-003  -8.4596371743828058E-004  -1.3853489654138684E-003  -4.3685175478458405E-004
   1.2023000373062587E-008   6931.4484320000001        4.3439790606498718E-003  -8.2324002869427204E-004  -1.4334031147882342E-003  -3.5589971230365336E-004
   1.5849000334355878E-008   6931.4484320000001        4.5571797527372837E-003  -7.9607177758589387E-004  -1.4852923341095448E-003  -2.6135030202567577E-004
   2.0892999330612838E-008   6931.4484320000001        4.7819600440561771E-003  -7.6404341962188482E-004  -1.5415390953421593E-003  -1.5156238805502653E-004
   2.7542000680114143E-008   6931.4484320000001        5.0189779140055180E-003  -7.2671833913773298E-004  -1.6027062665671110E-003  -2.4782330001471564E-005
   3.6307998385609608E-008   6931.4484320000001        5.2689937874674797E-003  -6.8361649755388498E-004  -1.6694397199898958E-003   1.2093259283574298E-004
   4.7863000673942224E-008   6931.4484320000001        5.5327359586954117E-003  -6.3423451501876116E-004  -1.7424385296180844E-003   2.8764712624251842E-004
   6.3096003088958241E-008   6931.4484320000001        5.8110565878450871E-003  -5.7801691582426429E-004  -1.8225027015432715E-003   4.7764484770596027E-004
   8.3175997644957533E-008   6931.4484320000001        6.1048073694109917E-003  -5.1437621004879475E-004  -1.9105066312476993E-003   6.9336086744442582E-004
   1.0965000285523274E-007   6931.4484320000001        6.4149727113544941E-003  -4.4266303302720189E-004  -2.0074446219950914E-003   9.3748216750100255E-004
   1.4453999597208167E-007   6931.4484320000001        6.7424234002828598E-003  -3.6222016206011176E-004  -2.1143630146980286E-003   1.2127652298659086E-003
   1.9054999711443088E-007   6931.4484320000001        7.0884204469621181E-003  -2.7225885423831642E-004  -2.2325308527797461E-003   1.5224594390019774E-003
   2.5118998792095226E-007   6931.4484320000001        7.4538970366120338E-003  -1.7203415336553007E-004  -2.3632126394659281E-003   1.8697091145440936E-003
   3.3112999631157436E-007   6931.4484320000001        7.8401463106274605E-003  -6.0668495279969648E-005  -2.5079092010855675E-003   2.2581655066460371E-003
   4.3651999703797628E-007   6931.4484320000001        8.2484791055321693E-003   6.2766717746853828E-005  -2.6682557072490454E-003   2.6917159557342529E-003
   5.7544002629583701E-007   6931.4484320000001        8.6802104488015175E-003   1.9924256775993854E-004  -2.8460205066949129E-003   3.1744663137942553E-003
   7.5857997217099182E-007   6931.4484320000001        9.1368667781352997E-003   3.4984221565537155E-004  -3.0432040803134441E-003   3.7110068369656801E-003
   9.9999999747524271E-007   6931.4484320000001        9.6199996769428253E-003   5.1570427604019642E-004  -3.2619738485664129E-003   4.3062418699264526E-003
   1.3182999509808724E-006   6931.4484320000001        1.0131385177373886E-002   6.9809367414563894E-004  -3.5047691781073809E-003   4.9656839109957218E-003
   1.7377999483869644E-006   6931.4484320000001        1.0672656819224358E-002   8.9827302144840360E-004  -3.7741377018392086E-003   5.6950417347252369E-003
   2.2909000563231530E-006   6931.4484320000001        1.1246005073189735E-002   1.1177599662914872E-003  -4.0730903856456280E-003   6.5012266859412193E-003
   3.0199998946045525E-006   6931.4484320000001        1.1853436939418316E-002   1.3580607483163476E-003  -4.4047520495951176E-003   7.3914714157581329E-003
   3.9810997805034276E-006   6931.4484320000001        1.2497263029217720E-002   1.6208486631512642E-003  -4.7726044431328773E-003   8.3740949630737305E-003
   5.2481000238913111E-006   6931.4484320000001        1.3180032372474670E-002   1.9079501507803798E-003  -5.1804753020405769E-003   9.4585921615362167E-003
   6.9183001869532745E-006   6931.4484320000001        1.3904463499784470E-002   2.2213151678442955E-003  -5.6324861943721771E-003   1.0655690915882587E-002
   9.1201000032015145E-006   6931.4484320000001        1.4673597179353237E-002   2.5630828458815813E-003  -6.1331340111792088E-003   1.1977793648838997E-002
   1.2022999726468697E-005   6931.4484320000001        1.5490829013288021E-002   2.9356002341955900E-003  -6.6872881725430489E-003   1.3439282774925232E-002
   1.5849000192247331E-005   6931.4484320000001        1.6359589993953705E-002   3.3412678167223930E-003  -7.2999093681573868E-003   1.5056159347295761E-002
   2.0892999600619078E-005   6931.4484320000001        1.7284240573644638E-002   3.7829515058547258E-003  -7.9765850678086281E-003   1.6847947612404823E-002
   2.7542000680114143E-005   6931.4484320000001        1.8269322812557220E-002   4.2636268772184849E-003  -8.7228845804929733E-003   1.8836582079529762E-002
   3.6307999835116789E-005   6931.4484320000001        1.9320251420140266E-002   4.7867023386061192E-003  -9.5446789637207985E-003   2.1047998219728470E-002
   4.7862999053904787E-005   6931.4484320000001        2.0442890003323555E-002   5.3557865321636200E-003  -1.0447544045746326E-002   2.3511447012424469E-002
   6.3095998484641314E-005   6931.4484320000001        2.1644355729222298E-002   5.9750732034444809E-003  -1.1437034234404564E-002   2.6261309161782265E-002
   8.3175997133366764E-005   6931.4484320000001        2.2932717576622963E-002   6.6491547040641308E-003  -1.2517947703599930E-002   2.9336426407098770E-002
   1.0964999819407240E-004   6931.4484320000001        2.4317851290106773E-002   7.3834196664392948E-003  -1.3694355264306068E-002   3.2781817018985748E-002
   1.4453999756369740E-004   6931.4484320000001        2.5810703635215759E-002   8.1836087629199028E-003  -1.4968092553317547E-002   3.6646261811256409E-002
   1.9054999575018883E-004   6931.4484320000001        2.7426047250628471E-002   9.0571977198123932E-003  -1.6339920461177826E-002   4.0988236665725708E-002
   2.5119000929407775E-004   6931.4484320000001        2.9179809615015984E-002   1.0011871345341206E-002  -1.7805723473429680E-002   4.5867249369621277E-002
   3.3112999517470598E-004   6931.4484320000001        3.1093040481209755E-002   1.1057531461119652E-002  -1.9357912242412567E-002   5.1351778209209442E-002
   4.3652000022120774E-004   6931.4484320000001        3.3191412687301636E-002   1.2205870822072029E-002  -2.0982438698410988E-002   5.7514332234859467E-002
   5.7544000446796417E-004   6931.4484320000001        3.5506401211023331E-002   1.3470826670527458E-002  -2.2656628862023354E-002   6.4429402351379395E-002
   7.5857999036088586E-004   6931.4484320000001        3.8078159093856812E-002   1.4869917184114456E-002  -2.4347437545657158E-002   7.2174571454524994E-002
   1.0000000474974513E-003   6931.4484320000001        4.0956735610961914E-002   1.6424648463726044E-002  -2.6007486507296562E-002   8.0824397504329681E-002
   1.3183000264689326E-003   6931.4484320000001        4.4206086546182632E-002   1.8162423744797707E-002  -2.7571847662329674E-002   9.0449564158916473E-002
   1.7377999611198902E-003   6931.4484320000001        4.7905281186103821E-002   2.0116955041885376E-002  -2.8952246531844139E-002  0.10110419243574142     
   2.2909000981599092E-003   6931.4484320000001        5.2157536149024963E-002   2.2332895547151566E-002  -3.0033480376005173E-002  0.11283173412084579     
   3.0199999455362558E-003   6931.4484320000001        5.7090576738119125E-002   2.4866024032235146E-002  -3.0665121972560883E-002  0.12564101815223694     
   3.9810999296605587E-003   6931.4484320000001        6.2866024672985077E-002   2.7788484469056129E-002  -3.0655855312943459E-002  0.13950324058532715     
   5.2481000311672688E-003   6931.4484320000001        6.9685950875282288E-002   3.1193004921078682E-002  -2.9766006395220757E-002  0.15433570742607117     
   6.9182999432086945E-003   6931.4484320000001        7.7798672020435333E-002   3.5197582095861435E-002  -2.7701279148459435E-002  0.16998082399368286     
   9.1201001778244972E-003   6931.4484320000001        8.7505124509334564E-002   3.9951745420694351E-002  -2.4108646437525749E-002  0.18618565797805786     
   1.2023000046610832E-002   6931.4484320000001        9.9159829318523407E-002   4.5641966164112091E-002  -1.8576940521597862E-002  0.20257316529750824     
   1.5848999843001366E-002   6931.4484320000001       0.11315607279539108        5.2491981536149979E-002  -1.0650495067238808E-002  0.21860051155090332     
   2.0893000066280365E-002   6931.4484320000001       0.12991173565387726        6.0766704380512238E-002   1.5141082985792309E-004  0.23353454470634460     
   2.7542000636458397E-002   6931.4484320000001       0.14979854226112366        7.0752263069152832E-002   1.4277284033596516E-002  0.24638998508453369     
   3.6308001726865768E-002   6931.4484320000001       0.17304365336894989        8.2725703716278076E-002   3.2062985002994537E-002  0.25589469075202942     
   4.7862999141216278E-002   6931.4484320000001       0.19953186810016632        9.6875384449958801E-002   5.3586240857839584E-002  0.26045596599578857     
   6.3096001744270325E-002   6931.4484320000001       0.22852666676044464       0.11317268759012222        7.8477233648300171E-002  0.25819191336631775     
   8.3176001906394958E-002   6931.4484320000001       0.25823807716369629       0.13113781809806824       0.10563900321722031       0.24707487225532532     
  0.10000000149011612        6931.4484320000001       0.27686688303947449       0.14345946907997131       0.12400401383638382       0.23382809758186340     
  0.12500000000000000        6931.4484320000001       0.29574123024940491       0.15767665207386017       0.14495556056499481       0.21095675230026245     
  0.15000000596046448        6931.4484320000001       0.30584543943405151       0.16753573715686798       0.15950062870979309       0.18676538765430450     
  0.17499999701976776        6931.4484320000001       0.30879557132720947       0.17356581985950470       0.16873492300510406       0.16288945078849792     
  0.20000000298023224        6931.4484320000001       0.30593600869178772       0.17624795436859131       0.17356237769126892       0.14025878906250000     
  0.22499999403953552        6931.4484320000001       0.29840868711471558       0.17602758109569550       0.17473915219306946       0.11938909441232681     
  0.25000000000000000        6931.4484320000001       0.28719407320022583       0.17331980168819427       0.17290684580802917       0.10053658485412598     
  0.27500000596046448        6931.4484320000001       0.27313870191574097       0.16851182281970978       0.16861675679683685        8.3789281547069550E-002
  0.30000001192092896        6931.4484320000001       0.25697469711303711       0.16196422278881073       0.16234736144542694        6.9125011563301086E-002
  0.32499998807907104        6931.4484320000001       0.23933465778827667       0.15401162207126617       0.15451720356941223        5.6450136005878448E-002
  0.34999999403953552        6931.4484320000001       0.22076344490051270       0.14496316015720367       0.14549429714679718        4.5626483857631683E-002
  0.37500000000000000        6931.4484320000001       0.20172792673110962       0.13510283827781677       0.13560323417186737        3.6490321159362793E-002
  0.40000000596046448        6931.4484320000001       0.18262504041194916       0.12468986958265305       0.12513047456741333        2.8865914791822433E-002
  0.42500001192092896        6931.4484320000001       0.16378886997699738       0.11395893990993500       0.11432847380638123        2.2575216367840767E-002
  0.44999998807907104        6931.4484320000001       0.14549674093723297       0.10312062501907349       0.10341873764991760        1.7444660887122154E-002
  0.47499999403953552        6931.4484320000001       0.12797470390796661        9.2361770570278168E-002   9.2594377696514130E-002   1.3309840112924576E-002
  0.50000000000000000        6931.4484320000001       0.11140242218971252        8.1845954060554504E-002   8.2022003829479218E-002   1.0018542408943176E-002
  0.52499997615814209        6931.4484320000001        9.5917612314224243E-002   7.1713976562023163E-002   7.1843430399894714E-002   7.4325678870081902E-003
  0.55000001192092896        6931.4484320000001        8.1620156764984131E-002   6.2084436416625977E-002   6.2176954001188278E-002   5.4285931400954723E-003
  0.57499998807907104        6931.4484320000001        6.8575851619243622E-002   5.3054366260766983E-002   5.3118612617254257E-002   3.8983325939625502E-003
  0.60000002384185791        6931.4484320000001        5.6819938123226166E-002   4.4699922204017639E-002   4.4743232429027557E-002   2.7481697034090757E-003
  0.62500000000000000        6931.4484320000001        4.6360373497009277E-002   3.7077173590660095E-002   3.7105470895767212E-002   1.8984023481607437E-003
  0.64999997615814209        6931.4484320000001        3.7180956453084946E-002   3.0222946777939796E-002   3.0240826308727264E-002   1.2822244316339493E-003
  0.67500001192092896        6931.4484320000001        2.9244253411889076E-002   2.4155763909220695E-002   2.4166665971279144E-002   8.4453535964712501E-004
  0.69999998807907104        6931.4484320000001        2.2494442760944366E-002   1.8876900896430016E-002   1.8883291631937027E-002   5.4065475706011057E-004
  0.72500002384185791        6931.4484320000001        1.6859991475939751E-002   1.4371507801115513E-002   1.4375099912285805E-002   3.3500514109618962E-004
  0.75000000000000000        6931.4484320000001        1.2256294488906860E-002   1.0609876364469528E-002   1.0611807927489281E-002   1.9981151854153723E-004
  0.77499997615814209        6931.4484320000001        8.5882050916552544E-003   7.5488118454813957E-003   7.5498088262975216E-003   1.1385759717086330E-004
  0.80000001192092896        6931.4484320000001        5.7525383308529854E-003   5.1331492140889168E-003   5.1336544565856457E-003   6.1326463764999062E-005
  0.82499998807907104        6931.4484320000001        3.6405329592525959E-003   3.2974197529256344E-003   3.2976896036416292E-003   3.0747542041353881E-005
  0.85000002384185791        6931.4484320000001        2.1403159480541945E-003   1.9676953088492155E-003   1.9678673706948757E-003   1.4062242371437605E-005
  0.87500000000000000        6931.4484320000001        1.1394001776352525E-003   1.0636484948918223E-003   1.0637851664796472E-003   5.8146270021097735E-006
  0.89999997615814209        6931.4484320000001        5.2727700676769018E-004   5.0088641000911593E-004   5.0100160297006369E-004   2.4670596303622006E-006
  0.92500001192092896        6931.4484320000001        1.9820172747131437E-004   1.9366927153896540E-004   1.9374191469978541E-004   1.8355279962634086E-006
  0.94999998807907104        6931.4484320000001        5.4354222811525688E-005   5.8209359849570319E-005   5.8191279094899073E-005   2.6349548534199130E-006
  0.97500002384185791        6931.4484320000001        9.7744295999291353E-006   1.6988198694889434E-005   1.6810161469038576E-005   4.1212956602976192E-006
   1.0000000000000000        6931.4484320000001       -3.7528566281253006E-006   5.3459993978322018E-006   4.9263908294960856E-006   5.8142318266618531E-006
   9.9999997171806854E-010   8887.5651369999996        2.8534936718642712E-003  -9.0665440075099468E-004  -1.0964620159938931E-003  -7.6038559200242162E-004
   1.3183000246996812E-009   8887.5651369999996        2.9876516200602055E-003  -9.0788427041843534E-004  -1.1267906520515680E-003  -7.4330705683678389E-004
   1.7378000150003459E-009   8887.5651369999996        3.1287511810660362E-003  -9.0701383305713534E-004  -1.1585759930312634E-003  -7.2085205465555191E-004
   2.2908999142146058E-009   8887.5651369999996        3.2772480044513941E-003  -9.0382079361006618E-004  -1.1920239776372910E-003  -6.9225009065121412E-004
   3.0200000278313155E-009   8887.5651369999996        3.4335327800363302E-003  -8.9806533651426435E-004  -1.2273484608158469E-003  -6.5665639704093337E-004
   3.9810998941902653E-009   8887.5651369999996        3.5980537068098783E-003  -8.8948837947100401E-004  -1.2648012489080429E-003  -6.1312632169574499E-004
   5.2481001766579993E-009   8887.5651369999996        3.7712971679866314E-003  -8.7780924513936043E-004  -1.3046705862507224E-003  -5.6060869246721268E-004
   6.9183001549788514E-009   8887.5651369999996        3.9537614211440086E-003  -8.6272577755153179E-004  -1.3472791761159897E-003  -4.9794523511081934E-004
   9.1201002305751899E-009   8887.5651369999996        4.1459910571575165E-003  -8.4391090786084533E-004  -1.3929946580901742E-003  -4.2385340202599764E-004
   1.2023000373062587E-008   8887.5651369999996        4.3485732749104500E-003  -8.2101009320467710E-004  -1.4422346139326692E-003  -3.3691606950014830E-004
   1.5849000334355878E-008   8887.5651369999996        4.5620510354638100E-003  -7.9365115379914641E-004  -1.4954472426325083E-003  -2.3561711714137346E-004
   2.0892999330612838E-008   8887.5651369999996        4.7871260903775692E-003  -7.6141767203807831E-004  -1.5531675890088081E-003  -1.1823978275060654E-004
   2.7542000680114143E-008   8887.5651369999996        5.0244578160345554E-003  -7.2387186810374260E-004  -1.6159721417352557E-003   1.7047877918230370E-005
   3.6307998385609608E-008   8887.5651369999996        5.2748075686395168E-003  -6.8053265567868948E-004  -1.6845208592712879E-003   1.7227455100510269E-004
   4.7863000673942224E-008   8887.5651369999996        5.5389059707522392E-003  -6.3089537434279919E-004  -1.7595279496163130E-003   3.4959401818923652E-004
   6.3096003088958241E-008   8887.5651369999996        5.8176061138510704E-003  -5.7440320961177349E-004  -1.8418096005916595E-003   5.5138813331723213E-004
   8.3175997644957533E-008   8887.5651369999996        6.1117624863982201E-003  -5.1046721637248993E-004  -1.9322568550705910E-003   7.8019517241045833E-004
   1.0965000285523274E-007   8887.5651369999996        6.4223594963550568E-003  -4.3843657476827502E-004  -2.0318825263530016E-003   1.0388162918388844E-003
   1.4453999597208167E-007   8887.5651369999996        6.7502721212804317E-003  -3.5765234497375786E-004  -2.1417513489723206E-003   1.3301225844770670E-003
   1.9054999711443088E-007   8887.5651369999996        7.0967627689242363E-003  -2.6732380501925945E-004  -2.2631541360169649E-003   1.6575036570429802E-003
   2.5118998792095226E-007   8887.5651369999996        7.4627674184739590E-003  -1.6670425247866660E-004  -2.3973756469786167E-003   2.0242349710315466E-003
   3.3112999631157436E-007   8887.5651369999996        7.8495815396308899E-003  -5.4913783969823271E-005  -2.5459404569119215E-003   2.4341265670955181E-003
   4.3651999703797628E-007   8887.5651369999996        8.2585206255316734E-003   6.8978559284005314E-005  -2.7105084154754877E-003   2.8912364505231380E-003
   5.7544002629583701E-007   8887.5651369999996        8.6909020319581032E-003   2.0594641682691872E-004  -2.8928737156093121E-003   3.3998528961092234E-003
   7.5857997217099182E-007   8887.5651369999996        9.1482577845454216E-003   3.5707591450773180E-004  -3.0950647778809071E-003   3.9647761732339859E-003
   9.9999999747524271E-007   8887.5651369999996        9.6321431919932365E-003   5.2350875921547413E-004  -3.3192792907357216E-003   4.5911399647593498E-003
   1.3182999509808724E-006   8887.5651369999996        1.0144341737031937E-002   7.0651370333507657E-004  -3.5679880529642105E-003   5.2847205661237240E-003
   1.7377999483869644E-006   8887.5651369999996        1.0686491616070271E-002   9.0735690901055932E-004  -3.8437696639448404E-003   6.0515049844980240E-003
   2.2909000563231530E-006   8887.5651369999996        1.1260791681706905E-002   1.1275610886514187E-003  -4.1496721096336842E-003   6.8987496197223663E-003
   3.0199998946045525E-006   8887.5651369999996        1.1869259178638458E-002   1.3686370803043246E-003  -4.4888532720506191E-003   7.8340498730540276E-003
   3.9810997805034276E-006   8887.5651369999996        1.2514214031398296E-002   1.6322641167789698E-003  -4.8648314550518990E-003   8.8661480695009232E-003
   5.2481000238913111E-006   8887.5651369999996        1.3198219239711761E-002   1.9202756229788065E-003  -5.2814669907093048E-003   1.0005018673837185E-002
   6.9183001869532745E-006   8887.5651369999996        1.3924009166657925E-002   2.2346288897097111E-003  -5.7429135777056217E-003   1.1261925101280212E-002
   9.1201000032015145E-006   8887.5651369999996        1.4694640412926674E-002   2.5774724781513214E-003  -6.2536941841244698E-003   1.2649876996874809E-002
   1.2022999726468697E-005   8887.5651369999996        1.5513535588979721E-002   2.9511637985706329E-003  -6.8186973221600056E-003   1.4183941297233105E-002
   1.5849000192247331E-005   8887.5651369999996        1.6384147107601166E-002   3.3581156749278307E-003  -7.4428850784897804E-003   1.5880841761827469E-002
   2.0892999600619078E-005   8887.5651369999996        1.7310874536633492E-002   3.8012084551155567E-003  -8.1318365409970284E-003   1.7760949209332466E-002
   2.7542000680114143E-005   8887.5651369999996        1.8298292532563210E-002   4.2834361083805561E-003  -8.8910823687911034E-003   1.9847078248858452E-002
   3.6307999835116789E-005   8887.5651369999996        1.9351869821548462E-002   4.8082270659506321E-003  -9.7264256328344345E-003   2.2166134789586067E-002
   4.7862999053904787E-005   8887.5651369999996        2.0477527752518654E-002   5.3792162798345089E-003  -1.0643327608704567E-002   2.4748347699642181E-002
   6.3095998484641314E-005   8887.5651369999996        2.1682452410459518E-002   6.0006277635693550E-003  -1.1647177860140800E-002   2.7629133313894272E-002
   8.3175997133366764E-005   8887.5651369999996        2.2974805906414986E-002   6.6770911216735840E-003  -1.2742533348500729E-002   3.0848337337374687E-002
   1.0964999819407240E-004   8887.5651369999996        2.4364566430449486E-002   7.4140415526926517E-003  -1.3933142647147179E-002   3.4451961517333984E-002
   1.4453999756369740E-004   8887.5651369999996        2.5862814858555794E-002   8.2172723487019539E-003  -1.5220408327877522E-002   3.8489557802677155E-002
   1.9054999575018883E-004   8887.5651369999996        2.7484478428959846E-002   9.0943314135074615E-003  -1.6604540869593620E-002   4.3020371347665787E-002
   2.5119000929407775E-004   8887.5651369999996        2.9245674610137939E-002   1.0052983649075031E-002  -1.8080709502100945E-002   4.8104163259267807E-002
   3.3112999517470598E-004   8887.5651369999996        3.1167685985565186E-002   1.1103231459856033E-002  -1.9640447571873665E-002   5.3809415549039841E-002
   4.3652000022120774E-004   8887.5651369999996        3.3276457339525223E-002   1.2256894260644913E-002  -2.1268635988235474E-002   6.0208067297935486E-002
   5.7544000446796417E-004   8887.5651369999996        3.5603791475296021E-002   1.3528054580092430E-002  -2.2941311821341515E-002   6.7373268306255341E-002
   7.5857999036088586E-004   8887.5651369999996        3.8190215826034546E-002   1.4934413135051727E-002  -2.4623917415738106E-002   7.5380444526672363E-002
   1.0000000474974513E-003   8887.5651369999996        4.1086219251155853E-002   1.6497690230607986E-002  -2.6267331093549728E-002   8.4300801157951355E-002
   1.3183000264689326E-003   8887.5651369999996        4.4356249272823334E-002   1.8245546147227287E-002  -2.7804667130112648E-002   9.4200395047664642E-002
   1.7377999611198902E-003   8887.5651369999996        4.8079904168844223E-002   2.0211981609463692E-002  -2.9145536944270134E-002  0.10512696206569672     
   2.2909000981599092E-003   8887.5651369999996        5.2360963076353073E-002   2.2441985085606575E-002  -3.0172508209943771E-002  0.11711593717336655     
   3.0199999455362558E-003   8887.5651369999996        5.7327661663293839E-002   2.4991687387228012E-002  -3.0732972547411919E-002  0.13016580045223236     
   3.9810999296605587E-003   8887.5651369999996        6.3142016530036926E-002   2.7933591976761818E-002  -3.0633669346570969E-002  0.14423522353172302     
   5.2481000311672688E-003   8887.5651369999996        7.0006228983402252E-002   3.1360737979412079E-002  -2.9633501544594765E-002  0.15922644734382629     
   6.9182999432086945E-003   8887.5651369999996        7.8168280422687531E-002   3.5391312092542648E-002  -2.7437705546617508E-002  0.17496439814567566     
   9.1201001778244972E-003   8887.5651369999996        8.7927944958209991E-002   4.0174756199121475E-002  -2.3694286122918129E-002  0.19117636978626251     
   1.2023000046610832E-002   8887.5651369999996        9.9637269973754883E-002   4.5896988362073898E-002  -1.7995337024331093E-002  0.20746387541294098     
   1.5848999843001366E-002   8887.5651369999996       0.11368508636951447        5.2780359983444214E-002  -9.8916776478290558E-003  0.22326207160949707     
   2.0893000066280365E-002   8887.5651369999996       0.13048194348812103        6.1087112873792648E-002   1.0868641547858715E-003  0.23781703412532806     
   2.7542000636458397E-002   8887.5651369999996       0.15038831532001495        7.1098715066909790E-002   1.5372985042631626E-002  0.25012734532356262     
   3.6308001726865768E-002   8887.5651369999996       0.17361505329608917        8.3084709942340851E-002   3.3280864357948303E-002  0.25891396403312683     
   4.7862999141216278E-002   8887.5651369999996       0.20002485811710358        9.7222164273262024E-002   5.4860681295394897E-002  0.26259413361549377     
   6.3096001744270325E-002   8887.5651369999996       0.22885397076606750       0.11346660554409027        7.9710952937602997E-002  0.25932189822196960     
   8.3176001906394958E-002   8887.5651369999996       0.25828346610069275       0.13131812214851379       0.10670323669910431       0.24714295566082001     
  0.10000000149011612        8887.5651369999996       0.27664819359779358       0.14351940155029297       0.12487167119979858       0.23321512341499329     
  0.12500000000000000        8887.5651369999996       0.29511815309524536       0.15753386914730072       0.14549164474010468       0.20962332189083099     
  0.15000000596046448        8887.5651369999996       0.30483216047286987       0.16717869043350220       0.15969598293304443       0.18498921394348145     
  0.17499999701976776        8887.5651369999996       0.30742633342742920       0.17299669981002808       0.16860477626323700       0.16088062524795532     
  0.20000000298023224        8887.5651369999996       0.30425673723220825       0.17547865211963654       0.17313528060913086       0.13817223906517029     
  0.22499999403953552        8887.5651369999996       0.29647147655487061       0.17507682740688324       0.17405068874359131       0.11733552813529968     
  0.25000000000000000        8887.5651369999996       0.28505349159240723       0.17221091687679291       0.17199589312076569        9.8591625690460205E-002
  0.27500000596046448        8887.5651369999996       0.27084913849830627       0.16727106273174286       0.16752311587333679        8.2001134753227234E-002
  0.30000001192092896        8887.5651369999996       0.25458842515945435       0.16061939299106598       0.16111026704311371        6.7520767450332642E-002
  0.32499998807907104        8887.5651369999996       0.23690064251422882       0.15259099006652832       0.15317425131797791        5.5041026324033737E-002
  0.34999999403953552        8887.5651369999996       0.21832635998725891       0.14349459111690521       0.14408083260059357        4.4412124902009964E-002
  0.37500000000000000        8887.5651369999996       0.19932760298252106       0.13361304998397827       0.13415187597274780        3.5462163388729095E-002
  0.40000000596046448        8887.5651369999996       0.18029616773128510       0.12320387363433838       0.12367081642150879        2.8010023757815361E-002
  0.42500001192092896        8887.5651369999996       0.16156075894832611       0.11249960958957672       0.11288683861494064        2.1874424070119858E-002
  0.44999998807907104        8887.5651369999996       0.14339339733123779       0.10170836001634598       0.10201811045408249        1.6880257055163383E-002
  0.47499999403953552        8887.5651369999996       0.12601487338542938        9.1014236211776733E-002   9.1254316270351410E-002   1.2862826697528362E-002
  0.50000000000000000        8887.5651369999996       0.10959984362125397        8.0577939748764038E-002   8.0758675932884216E-002   9.6705472096800804E-003
  0.52499997615814209        8887.5651369999996        9.4281278550624847E-002   7.0537291467189789E-002   7.0669598877429962E-002   7.1664727292954922E-003
  0.55000001192092896        8887.5651369999996        8.0154635012149811E-002   6.1007913202047348E-002   6.1102114617824554E-002   5.2289301529526711E-003
  0.57499998807907104        8887.5651369999996        6.7281708121299744E-002   5.2083898335695267E-002   5.2149102091789246E-002   3.7514963187277317E-003
  0.60000002384185791        8887.5651369999996        5.5694114416837692E-002   4.3838564306497574E-002   4.3882392346858978E-002   2.6424871757626534E-003
  0.62500000000000000        8887.5651369999996        4.5396666973829269E-002   3.6325298249721527E-002   3.6353860050439835E-002   1.8240947974845767E-003
  0.64999997615814209        8887.5651369999996        3.6370467394590378E-002   2.9578434303402901E-002   2.9596446081995964E-002   1.2312926119193435E-003
  0.67500001192092896        8887.5651369999996        2.8575880452990532E-002   2.3614268749952316E-002   2.3625226691365242E-002   8.1059255171567202E-004
  0.69999998807907104        8887.5651369999996        2.1955342963337898E-002   1.8432106822729111E-002   1.8438521772623062E-002   5.1873002666980028E-004
  0.72500002384185791        8887.5651369999996        1.6436085104942322E-002   1.4015460386872292E-002   1.4019059948623180E-002   3.2133320928551257E-004
  0.75000000000000000        8887.5651369999996        1.1932729743421078E-002   1.0333318263292313E-002   1.0335250757634640E-002   1.9162375247105956E-004
  0.77499997615814209        8887.5651369999996        8.3498321473598480E-003   7.3415525257587433E-003   7.3425481095910072E-003   1.0918315820163116E-004
  0.80000001192092896        8887.5651369999996        5.5843614973127842E-003   4.9844523891806602E-003   4.9849553033709526E-003   5.8812063798541203E-005
  0.82499998807907104        8887.5651369999996        3.5281414166092873E-003   3.1964026857167482E-003   3.1966699752956629E-003   2.9499818992917426E-005
  0.85000002384185791        8887.5651369999996        2.0702912006527185E-003   1.9037377787753940E-003   1.9039062317460775E-003   1.3515354112314526E-005
  0.87500000000000000        8887.5651369999996        1.0996917262673378E-003   1.0267993202432990E-003   1.0269311023876071E-003   5.6235235206258949E-006
  0.89999997615814209        8887.5651369999996        5.0753942923620343E-004   4.8226356739178300E-004   4.8237197916023433E-004   2.4254802610812476E-006
  0.92500001192092896        8887.5651369999996        1.9008370873052627E-004   1.8583651399239898E-004   1.8590073159430176E-004   1.8167106645705644E-006
  0.94999998807907104        8887.5651369999996        5.1723513024626300E-005   5.5514872656203806E-005   5.5487613281002268E-005   2.5523738713673083E-006
  0.97500002384185791        8887.5651369999996        8.8494725787313655E-006   1.5828525647521019E-005   1.5642528524040245E-005   3.9065021155693103E-006
   1.0000000000000000        8887.5651369999996       -4.4418261495593470E-006   4.2719971133919898E-006   3.8488237805722747E-006   5.4089805416879244E-006
   9.9999997171806854E-010   11395.715459999999        2.8562475927174091E-003  -9.0566370636224747E-004  -1.0984865948557854E-003  -7.7426171628758311E-004
   1.3183000246996812E-009   11395.715459999999        2.9905652627348900E-003  -9.0679741697385907E-004  -1.1292789131402969E-003  -7.5512280454859138E-004
   1.7378000150003459E-009   11395.715459999999        3.1318345572799444E-003  -9.0582325356081128E-004  -1.1615918483585119E-003  -7.3026015888899565E-004
   2.2908999142146058E-009   11395.715459999999        3.2805115915834904E-003  -9.0251833898946643E-004  -1.1956385569646955E-003  -6.9886189885437489E-004
   3.0200000278313155E-009   11395.715459999999        3.4369877539575100E-003  -8.9664227562025189E-004  -1.2316405773162842E-003  -6.6004000836983323E-004
   3.9810998941902653E-009   11395.715459999999        3.6017124075442553E-003  -8.8793528266251087E-004  -1.2698578648269176E-003  -6.1280210502445698E-004
   5.2481001766579993E-009   11395.715459999999        3.7751721683889627E-003  -8.7611598428338766E-004  -1.3105877442285419E-003  -5.5604492081329226E-004
   6.9183001549788514E-009   11395.715459999999        3.9578666910529137E-003  -8.6088158423081040E-004  -1.3541623484343290E-003  -4.8855453496798873E-004
   9.1201002305751899E-009   11395.715459999999        4.1503403335809708E-003  -8.4190419875085354E-004  -1.4009599108248949E-003  -4.0898771840147674E-004
   1.2023000373062587E-008   11395.715459999999        4.3531833216547966E-003  -8.1882829545065761E-004  -1.4514089561998844E-003  -3.1586189288645983E-004
   1.5849000334355878E-008   11395.715459999999        4.5669376850128174E-003  -7.9128099605441093E-004  -1.5059690922498703E-003  -2.0759316976182163E-004
   2.0892999330612838E-008   11395.715459999999        4.7923075035214424E-003  -7.5884471880272031E-004  -1.5651884023100138E-003  -8.2388032751623541E-005
   2.7542000680114143E-008   11395.715459999999        5.0299526192247868E-003  -7.2108075255528092E-004  -1.6296561807394028E-003   6.1664832173846662E-005
   3.6307998385609608E-008   11395.715459999999        5.2806367166340351E-003  -6.7750678863376379E-004  -1.7000471707433462E-003   2.2668135352432728E-004
   4.7863000673942224E-008   11395.715459999999        5.5450913496315479E-003  -6.2761694425716996E-004  -1.7770901322364807E-003   4.1490563307888806E-004
   6.3096003088958241E-008   11395.715459999999        5.8241710066795349E-003  -5.7085312437266111E-004  -1.8616173183545470E-003   6.2881928170099854E-004
   8.3175997644957533E-008   11395.715459999999        6.1187320388853550E-003  -5.0662498688325286E-004  -1.9545364193618298E-003   8.7106524733826518E-004
   1.0965000285523274E-007   11395.715459999999        6.4297616481781006E-003  -4.3428002391010523E-004  -2.0568789914250374E-003   1.1445609852671623E-003
   1.4453999597208167E-007   11395.715459999999        6.7581352777779102E-003  -3.5315786954015493E-004  -2.1697275806218386E-003   1.4522939454764128E-003
   1.9054999711443088E-007   11395.715459999999        7.1051190607249737E-003  -2.6246567722409964E-004  -2.2943951189517975E-003   1.7977965762838721E-003
   2.5118998792095226E-007   11395.715459999999        7.4716508388519287E-003  -1.6145496920216829E-004  -2.4321861565113068E-003   2.1844783332198858E-003
   3.3112999631157436E-007   11395.715459999999        7.8590298071503639E-003  -4.9243659304920584E-005  -2.5846487842500210E-003   2.6163109578192234E-003
   4.3651999703797628E-007   11395.715459999999        8.2685742527246475E-003   7.5101655966136605E-005  -2.7534679975360632E-003   3.0975262634456158E-003
   5.7544002629583701E-007   11395.715459999999        8.7016057223081589E-003   2.1255716274026781E-004  -2.9404629021883011E-003   3.6325994879007339E-003
   7.5857997217099182E-007   11395.715459999999        9.1596590355038643E-003   3.6421188269741833E-004  -3.1476907897740602E-003   4.2265458032488823E-003
   9.9999999747524271E-007   11395.715459999999        9.6442969515919685E-003   5.3121073869988322E-004  -3.3773777540773153E-003   4.8847319558262825E-003
   1.3182999509808724E-006   11395.715459999999        1.0157306678593159E-002   7.1482604835182428E-004  -3.6320271901786327E-003   5.6132050231099129E-003
   1.7377999483869644E-006   11395.715459999999        1.0700333863496780E-002   9.1632781550288200E-004  -3.9142477326095104E-003   6.4182355999946594E-003
   2.2909000563231530E-006   11395.715459999999        1.1275585740804672E-002   1.1372434673830867E-003  -4.2271236889064312E-003   7.3074307292699814E-003
   3.0199998946045525E-006   11395.715459999999        1.1885087005794048E-002   1.3790887314826250E-003  -4.5738457702100277E-003   8.2887560129165649E-003
   3.9810997805034276E-006   11395.715459999999        1.2531169690191746E-002   1.6435489524155855E-003  -4.9579655751585960E-003   9.3713821843266487E-003
   5.2481000238913111E-006   11395.715459999999        1.3216409832239151E-002   1.9324638415127993E-003  -5.3833778947591782E-003   1.0565768927335739E-002
   6.9183001869532745E-006   11395.715459999999        1.3943555764853954E-002   2.2477984894067049E-003  -5.8542643673717976E-003   1.1883718892931938E-002
   9.1201000032015145E-006   11395.715459999999        1.4715684577822685E-002   2.5917105376720428E-003  -6.3751717098057270E-003   1.3338855467736721E-002
   1.2022999726468697E-005   11395.715459999999        1.5536238439381123E-002   2.9665681067854166E-003  -6.9510047324001789E-003   1.4946925453841686E-002
   1.5849000192247331E-005   11395.715459999999        1.6408700495958328E-002   3.3747956622391939E-003  -7.5867222622036934E-003   1.6725378111004829E-002
   2.0892999600619078E-005   11395.715459999999        1.7337497323751450E-002   3.8192891515791416E-003  -8.2878908142447472E-003   1.8695415928959846E-002
   2.7542000680114143E-005   11395.715459999999        1.8327249214053154E-002   4.3030595406889915E-003  -9.0599963441491127E-003   2.0880728960037231E-002
   3.6307999835116789E-005   11395.715459999999        1.9383469596505165E-002   4.8295562155544758E-003  -9.9087674170732498E-003   2.3309167474508286E-002
   4.7862999053904787E-005   11395.715459999999        2.0512137562036514E-002   5.4024397395551205E-003  -1.0839542374014854E-002   2.6011910289525986E-002
   6.3095998484641314E-005   11395.715459999999        2.1720515564084053E-002   6.0259639285504818E-003  -1.1857535690069199E-002   2.9025372117757797E-002
   8.3175997133366764E-005   11395.715459999999        2.3016847670078278E-002   6.7047965712845325E-003  -1.2967055663466454E-002   3.2390341162681580E-002
   1.0964999819407240E-004   11395.715459999999        2.4411221966147423E-002   7.4444171041250229E-003  -1.4171517454087734E-002   3.6153741180896759E-002
   1.4453999756369740E-004   11395.715459999999        2.5914842262864113E-002   8.2506742328405380E-003  -1.5471879392862320E-002   4.0365815162658691E-002
   1.9054999575018883E-004   11395.715459999999        2.7542799711227417E-002   9.1311838477849960E-003  -1.6867788508534431E-002   4.5086465775966644E-002
   2.5119000929407775E-004   11395.715459999999        2.9311394318938255E-002   1.0093790479004383E-002  -1.8353696912527084E-002   5.0375591963529587E-002
   3.3112999517470598E-004   11395.715459999999        3.1242135912179947E-002   1.1148599907755852E-002  -1.9920255988836288E-002   5.6301537901163101E-002
   4.3652000022120774E-004   11395.715459999999        3.3361241221427917E-002   1.2307549826800823E-002  -2.1551270037889481E-002   6.2935516238212585E-002
   5.7544000446796417E-004   11395.715459999999        3.5700827836990356E-002   1.3584872707724571E-002  -2.3221492767333984E-002   7.0349164307117462E-002
   7.5857999036088586E-004   11395.715459999999        3.8301803171634674E-002   1.4998446218669415E-002  -2.4894870817661285E-002   7.8615546226501465E-002
   1.0000000474974513E-003   11395.715459999999        4.1215077042579651E-002   1.6570201143622398E-002  -2.6520567014813423E-002   8.7802343070507050E-002
   1.3183000264689326E-003   11395.715459999999        4.4505584985017776E-002   1.8328048288822174E-002  -2.8029780834913254E-002   9.7970798611640930E-002
   1.7377999611198902E-003   11395.715459999999        4.8253435641527176E-002   2.0306270569562912E-002  -2.9330067336559296E-002  0.10916209220886230     
   2.2909000981599092E-003   11395.715459999999        5.2562944591045380E-002   2.2550184279680252E-002  -3.0301842838525772E-002  0.12140348553657532     
   3.0199999455362558E-003   11395.715459999999        5.7562839239835739E-002   2.5116261094808578E-002  -3.0790433287620544E-002  0.13468310236930847     
   3.9810999296605587E-003   11395.715459999999        6.3415504992008209E-002   2.8077349066734314E-002  -3.0600760132074356E-002  0.14894701540470123     
   5.2481000311672688E-003   11395.715459999999        7.0323266088962555E-002   3.1526785343885422E-002  -2.9490457847714424E-002  0.16408263146877289     
   6.9182999432086945E-003   11395.715459999999        7.8533709049224854E-002   3.5582918673753738E-002  -2.7164470404386520E-002  0.17989769577980042     
   9.1201001778244972E-003   11395.715459999999        8.8345423340797424E-002   4.0395088493824005E-002  -2.3272017017006874E-002  0.19610027968883514     
   1.2023000046610832E-002   11395.715459999999       0.10010799020528793        4.6148639172315598E-002  -1.7408622428774834E-002  0.21227125823497772     
   1.5848999843001366E-002   11395.715459999999       0.11420577019453049        5.3064510226249695E-002  -9.1317072510719299E-003  0.22782492637634277     
   2.0893000066280365E-002   11395.715459999999       0.13104207813739777        6.1402283608913422E-002   2.0183289889246225E-003  0.24198815226554871     
   2.7542000636458397E-002   11395.715459999999       0.15096627175807953        7.1438804268836975E-002   1.6458522528409958E-002  0.25374519824981689     
   3.6308001726865768E-002   11395.715459999999       0.17417313158512115        8.3436198532581329E-002   3.4481778740882874E-002  0.26181226968765259     
   4.7862999141216278E-002   11395.715459999999       0.20050384104251862        9.7560435533523560E-002   5.6111466139554977E-002  0.26461869478225708     
   6.3096001744270325E-002   11395.715459999999       0.22916811704635620       0.11375155299901962        8.0915562808513641E-002  0.26035615801811218     
   8.3176001906394958E-002   11395.715459999999       0.25831913948059082       0.13149006664752960       0.10773570090532303       0.24714405834674835     
  0.10000000149011612        11395.715459999999       0.27642408013343811       0.14357239007949829       0.12570817768573761       0.23255951702594757     
  0.12500000000000000        11395.715459999999       0.29449763894081116       0.15738740563392639       0.14600068330764771       0.20828008651733398     
  0.15000000596046448        11395.715459999999       0.30383053421974182       0.16682223975658417       0.15987074375152588       0.18323001265525818     
  0.17499999701976776        11395.715459999999       0.30607810616493225       0.17243309319019318       0.16846172511577606       0.15890894830226898     
  0.20000000298023224        11395.715459999999       0.30260762572288513       0.17472010850906372       0.17270338535308838       0.13613685965538025     
  0.22499999403953552        11395.715459999999       0.29457300901412964       0.17414209246635437       0.17336547374725342       0.11534173786640167     
  0.25000000000000000        11395.715459999999       0.28295934200286865       0.17112317681312561       0.17109580338001251        9.6710570156574249E-002
  0.27500000596046448        11395.715459999999       0.26861256361007690       0.16605623066425323       0.16644728183746338        8.0277465283870697E-002
  0.30000001192092896        11395.715459999999       0.25226053595542908       0.15930481255054474       0.15989707410335541        6.5978914499282837E-002
  0.32499998807907104        11395.715459999999       0.23452909290790558       0.15120434761047363       0.15186041593551636        5.3690306842327118E-002
  0.34999999403953552        11395.715459999999       0.21595460176467896       0.14206305146217346       0.14270076155662537        4.3250918388366699E-002
  0.37500000000000000        11395.715459999999       0.19699423015117645       0.13216266036033630       0.13273721933364868        3.4481231123209000E-002
  0.40000000596046448        11395.715459999999       0.17803464829921722       0.12175889313220978       0.12225020676851273        2.7195168659090996E-002
  0.42500001192092896        11395.715459999999       0.15939936041831970       0.11108218878507614       0.11148570477962494        2.1208560094237328E-002
  0.44999998807907104        11395.715459999999       0.14135509729385376       0.10033817589282990       0.10065858811140060        1.6344992443919182E-002
  0.47499999403953552        11395.715459999999       0.12411758303642273        8.9708290994167328E-002   8.9955173432826996E-002   1.2439644895493984E-002
  0.50000000000000000        11395.715459999999       0.10785653442144394        7.9350382089614868E-002   7.9535350203514099E-002   9.3416590243577957E-003
  0.52499997615814209        11395.715459999999        9.2700324952602386E-002   6.9399379193782806E-002   6.9534234702587128E-002   6.9153853692114353E-003
  0.55000001192092896        11395.715459999999        7.8740157186985016E-002   5.9967990964651108E-002   6.0063678771257401E-002   5.0408071838319302E-003
  0.57499998807907104        11395.715459999999        6.6033907234668732E-002   5.1147442311048508E-002   5.1213480532169342E-002   3.6133367102593184E-003
  0.60000002384185791        11395.715459999999        5.4609738290309906E-002   4.3008312582969666E-002   4.3052587658166885E-002   2.5431739632040262E-003
  0.62500000000000000        11395.715459999999        4.4469434767961502E-002   3.5601388663053513E-002   3.5630177706480026E-002   1.7543433932587504E-003
  0.64999997615814209        11395.715459999999        3.5591516643762589E-002   2.8958618640899658E-002   2.8976734727621078E-002   1.1835292680189013E-003
  0.67500001192092896        11395.715459999999        2.7934247627854347E-002   2.3094141855835915E-002   2.3105146363377571E-002   7.7878579031676054E-004
  0.69999998807907104        11395.715459999999        2.1438432857394218E-002   1.8005400896072388E-002   1.8011830747127533E-002   4.9819640116766095E-004
  0.72500002384185791        11395.715459999999        1.6030138358473778E-002   1.3674340210855007E-002   1.3677943497896194E-002   3.0853287898935378E-004
  0.75000000000000000        11395.715459999999        1.1623290367424488E-002   1.0068723931908607E-002   1.0070654563605785E-002   1.8395831284578890E-004
  0.77499997615814209        11395.715459999999        8.1221954897046089E-003   7.1435542777180672E-003   7.1445475332438946E-003   1.0480576747795567E-004
  0.80000001192092896        11395.715459999999        5.4240110330283642E-003   4.8426287248730659E-003   4.8431293107569218E-003   5.6455824960721657E-005
  0.82499998807907104        11395.715459999999        3.4211650490760803E-003   3.1002254690974951E-003   3.1004899647086859E-003   2.8328689950285479E-005
  0.85000002384185791        11395.715459999999        2.0037691574543715E-003   1.8429640913382173E-003   1.8431290518492460E-003   1.2999510545341764E-005
  0.87500000000000000        11395.715459999999        1.0620525572448969E-003   9.9186226725578308E-004   9.9198915995657444E-004   5.4394049584516324E-006
  0.89999997615814209        11395.715459999999        4.8887828597798944E-004   4.6465112245641649E-004   4.6475304407067597E-004   2.3793518266757019E-006
  0.92500001192092896        11395.715459999999        1.8243140948470682E-004   1.7844855028670281E-004   1.7850477888714522E-004   1.7896564941111137E-006
  0.94999998807907104        11395.715459999999        4.9252405005972832E-005   5.2978299208916724E-005   5.2942508773412555E-005   2.4640712581458502E-006
  0.97500002384185791        11395.715459999999        7.9861638369038701E-006   1.4738107893208507E-005   1.4544962141371798E-005   3.6949084005755140E-006
   1.0000000000000000        11395.715459999999       -5.0712105803540908E-006   3.2741688755777432E-006   2.8483220830821665E-006   5.0232197281729896E-006
   9.9999997171806854E-010   14611.688230000000        2.8590129222720861E-003  -9.0470333816483617E-004  -1.1006799759343266E-003  -7.8738376032561064E-004
   1.3183000246996812E-009   14611.688230000000        2.9934905469417572E-003  -9.0574228670448065E-004  -1.1319505283609033E-003  -7.6608511153608561E-004
   1.7378000150003459E-009   14611.688230000000        3.1349295750260353E-003  -9.0466591063886881E-004  -1.1648064246401191E-003  -7.3870533378794789E-004
   2.2908999142146058E-009   14611.688230000000        3.2837868202477694E-003  -9.0125063434243202E-004  -1.1994683882221580E-003  -7.0439057890325785E-004
   3.0200000278313155E-009   14611.688230000000        3.4404546022415161E-003  -8.9525559451431036E-004  -1.2361654080450535E-003  -6.6220865119248629E-004
   3.9810998941902653E-009   14611.688230000000        3.6053827498108149E-003  -8.8642031187191606E-004  -1.2751658214256167E-003  -6.1111856484785676E-004
   5.2481001766579993E-009   14611.688230000000        3.7790588103234768E-003  -8.7446271209046245E-004  -1.3167758006602526E-003  -5.4996443213894963E-004
   6.9183001549788514E-009   14611.688230000000        3.9619831368327141E-003  -8.5907924221828580E-004  -1.3613372575491667E-003  -4.7747552162036300E-004
   9.1201002305751899E-009   14611.688230000000        4.1547017171978951E-003  -8.3994126180186868E-004  -1.4092385536059737E-003  -3.9224725333042443E-004
   1.2023000373062587E-008   14611.688230000000        4.3578045442700386E-003  -8.1669242354109883E-004  -1.4609193895012140E-003  -2.9273048858158290E-004
   1.5849000334355878E-008   14611.688230000000        4.5718359760940075E-003  -7.8895891783758998E-004  -1.5168507816269994E-003  -1.7727258091326803E-004
   2.0892999330612838E-008   14611.688230000000        4.7975000925362110E-003  -7.5632223160937428E-004  -1.5775935025885701E-003  -4.4002259528497234E-005
   2.7542000680114143E-008   14611.688230000000        5.0354590639472008E-003  -7.1834248956292868E-004  -1.6437500016763806E-003   1.0907229443546385E-004
   3.6307998385609608E-008   14611.688230000000        5.2864770404994488E-003  -6.7453633528202772E-004  -1.7160094575956464E-003   2.8415551059879363E-004
   4.7863000673942224E-008   14611.688230000000        5.5512869730591774E-003  -6.2439666362479329E-004  -1.7951149493455887E-003   4.8358307685703039E-004
   6.3096003088958241E-008   14611.688230000000        5.8307461440563202E-003  -5.6736404076218605E-004  -1.8819151446223259E-003   7.0993788540363312E-004
   8.3175997644957533E-008   14611.688230000000        6.1257118359208107E-003  -5.0284672761335969E-004  -1.9773342646658421E-003   9.6596922958269715E-004
   1.0965000285523274E-007   14611.688230000000        6.4371726475656033E-003  -4.3019064469262958E-004  -2.0824221428483725E-003   1.2547125807031989E-003
   1.4453999597208167E-007   14611.688230000000        6.7660072818398476E-003  -3.4873385448008776E-004  -2.1982791367918253E-003   1.5792739577591419E-003
   1.9054999711443088E-007   14611.688230000000        7.1134837344288826E-003  -2.5768153136596084E-004  -2.3262405302375555E-003   1.9433310953900218E-003
   2.5118998792095226E-007   14611.688230000000        7.4805421754717827E-003  -1.5628339315298945E-004  -2.4676299653947353E-003   2.3504302371293306E-003
   3.3112999631157436E-007   14611.688230000000        7.8684845939278603E-003  -4.3655127228703350E-005  -2.6240197475999594E-003   2.8047072701156139E-003
   4.3651999703797628E-007   14611.688230000000        8.2786343991756439E-003   8.1139063695445657E-005  -2.7971190866082907E-003   3.3105725888162851E-003
   5.7544002629583701E-007   14611.688230000000        8.7123140692710876E-003   2.1907787595409900E-004  -2.9887726996093988E-003   3.8726914208382368E-003
   7.5857997217099182E-007   14611.688230000000        9.1710649430751801E-003   3.7125329254195094E-004  -3.2010658178478479E-003   4.4962982647120953E-003
   9.9999999747524271E-007   14611.688230000000        9.6564535051584244E-003   5.3881335770711303E-004  -3.4362534061074257E-003   5.1869987510144711E-003
   1.3182999509808724E-006   14611.688230000000        1.0170273482799530E-002   7.2303396882489324E-004  -3.6968702916055918E-003   5.9511144645512104E-003
   1.7377999483869644E-006   14611.688230000000        1.0714177042245865E-002   9.2518900055438280E-004  -3.9855549111962318E-003   6.7952061071991920E-003
   2.2909000563231530E-006   14611.688230000000        1.1290377937257290E-002   1.1468104785308242E-003  -4.3054274283349514E-003   7.7272369526326656E-003
   3.0199998946045525E-006   14611.688230000000        1.1900912038981915E-002   1.3894191943109035E-003  -4.6597104519605637E-003   8.7555507197976112E-003
   3.9810997805034276E-006   14611.688230000000        1.2548120692372322E-002   1.6547061968594790E-003  -5.0519886426627636E-003   9.8897479474544525E-003
   5.2481000238913111E-006   14611.688230000000        1.3234592974185944E-002   1.9445178331807256E-003  -5.4861875250935555E-003   1.1140780523419380E-002
   6.9183001869532745E-006   14611.688230000000        1.3963093049824238E-002   2.2608272265642881E-003  -5.9665162116289139E-003   1.2520997785031796E-002
   9.1201000032015145E-006   14611.688230000000        1.4736715704202652E-002   2.6058002840727568E-003  -6.4975428394973278E-003   1.4044632203876972E-002
   1.2022999726468697E-005   14611.688230000000        1.5558927319943905E-002   2.9818164184689522E-003  -7.0841838605701923E-003   1.5728116035461426E-002
   1.5849000192247331E-005   14611.688230000000        1.6433233395218849E-002   3.3913117367774248E-003  -7.7313934452831745E-003   1.7589613795280457E-002
   2.0892999600619078E-005   14611.688230000000        1.7364097759127617E-002   3.8371968548744917E-003  -8.4447171539068222E-003   1.9651159644126892E-002
   2.7542000680114143E-005   14611.688230000000        1.8356177955865860E-002   4.3225004337728024E-003  -9.2295929789543152E-003   2.1937295794487000E-002
   3.6307999835116789E-005   14611.688230000000        1.9415035843849182E-002   4.8506930470466614E-003  -1.0091667063534260E-002   2.4476798251271248E-002
   4.7862999053904787E-005   14611.688230000000        2.0546708256006241E-002   5.4254592396318913E-003  -1.1036148294806480E-002   2.7301765978336334E-002
   6.3095998484641314E-005   14611.688230000000        2.1758528426289558E-002   6.0510849580168724E-003  -1.2068063952028751E-002   3.0449567362666130E-002
   8.3175997133366764E-005   14611.688230000000        2.3058826103806496E-002   6.7322733812034130E-003  -1.3191467151045799E-002   3.3961888402700424E-002
   1.0964999819407240E-004   14611.688230000000        2.4457795545458794E-002   7.4745495803654194E-003  -1.4409430325031281E-002   3.7886492908000946E-002
   1.4453999756369740E-004   14611.688230000000        2.5966767221689224E-002   8.2838153466582298E-003  -1.5722453594207764E-002   4.2274244129657745E-002
   1.9054999575018883E-004   14611.688230000000        2.7600990608334541E-002   9.1677559539675713E-003  -1.7129618674516678E-002   4.7185592353343964E-002
   2.5119000929407775E-004   14611.688230000000        2.9376944527029991E-002   1.0134294629096985E-002  -1.8624646589159966E-002   5.2680455148220062E-002
   3.3112999517470598E-004   14611.688230000000        3.1316366046667099E-002   1.1193635873496532E-002  -2.0197303965687752E-002   5.8826912194490433E-002
   4.3652000022120774E-004   14611.688230000000        3.3445741981267929E-002   1.2357840314507484E-002  -2.1830318495631218E-002   6.5695293247699738E-002
   5.7544000446796417E-004   14611.688230000000        3.5797495394945145E-002   1.3641282916069031E-002  -2.3497173562645912E-002   7.3355548083782196E-002
   7.5857999036088586E-004   14611.688230000000        3.8412906229496002E-002   1.5062017366290092E-002  -2.5160327553749084E-002   8.1878207623958588E-002
   1.0000000474974513E-003   14611.688230000000        4.1343297809362411E-002   1.6642181202769279E-002  -2.6767263188958168E-002   9.1327250003814697E-002
   1.3183000264689326E-003   14611.688230000000        4.4654078781604767E-002   1.8409930169582367E-002  -2.8247298672795296E-002  0.10175892710685730     
   1.7377999611198902E-003   14611.688230000000        4.8425856977701187E-002   2.0399825647473335E-002  -2.9506001621484756E-002  0.11320770531892776     
   2.2909000981599092E-003   14611.688230000000        5.2763473242521286E-002   2.2657498717308044E-002  -3.0421713367104530E-002  0.12569259107112885     
   3.0199999455362558E-003   14611.688230000000        5.7796116918325424E-002   2.5239756330847740E-002  -3.0837796628475189E-002  0.13919124007225037     
   3.9810999296605587E-003   14611.688230000000        6.3686527311801910E-002   2.8219774365425110E-002  -3.0557483434677124E-002  0.15363724529743195     
   5.2481000311672688E-003   14611.688230000000        7.0637099444866180E-002   3.1691167503595352E-002  -2.9337290674448013E-002  0.16890330612659454     
   6.9182999432086945E-003   14611.688230000000        7.8895017504692078E-002   3.5772431641817093E-002  -2.6882037520408630E-002  0.18478029966354370     
   9.1201001778244972E-003   14611.688230000000        8.8757663965225220E-002   4.0612790733575821E-002  -2.2842325270175934E-002  0.20095767080783844     
   1.2023000046610832E-002   14611.688230000000       0.10057213157415390        4.6396978199481964E-002  -1.6817267984151840E-002  0.21699644625186920     
   1.5848999843001366E-002   14611.688230000000       0.11471833288669586        5.3344529122114182E-002  -8.3709880709648132E-003  0.23229123651981354     
   2.0893000066280365E-002   14611.688230000000       0.13159240782260895        6.1712354421615601E-002   2.9455348849296570E-003  0.24605110287666321     
   2.7542000636458397E-002   14611.688230000000       0.15153272449970245        7.1772694587707520E-002   1.7533838748931885E-002  0.25724777579307556     
   3.6308001726865768E-002   14611.688230000000       0.17471835017204285        8.3780393004417419E-002   3.5665947943925858E-002  0.26459473371505737     
   4.7862999141216278E-002   14611.688230000000       0.20096933841705322        9.7890473902225494E-002   5.7339146733283997E-002  0.26653531193733215     
   6.3096001744270325E-002   14611.688230000000       0.22946965694427490       0.11402785032987595        8.2091994583606720E-002  0.26130032539367676     
   8.3176001906394958E-002   14611.688230000000       0.25834551453590393       0.13165402412414551       0.10873762518167496       0.24708312749862671     
  0.10000000149011612        14611.688230000000       0.27619490027427673       0.14361877739429474       0.12651488184928894       0.23186537623405457     
  0.12500000000000000        14611.688230000000       0.29387980699539185       0.15723754465579987       0.14648403227329254       0.20692957937717438     
  0.15000000596046448        14611.688230000000       0.30284026265144348       0.16646653413772583       0.16002613306045532       0.18148879706859589     
  0.17499999701976776        14611.688230000000       0.30475026369094849       0.17187494039535522       0.16830669343471527       0.15697412192821503     
  0.20000000298023224        14611.688230000000       0.30098766088485718       0.17397202551364899       0.17226733267307281       0.13415126502513885     
  0.22499999403953552        14611.688230000000       0.29271185398101807       0.17322288453578949       0.17268379032611847       0.11340551078319550     
  0.25000000000000000        14611.688230000000       0.28090977668762207       0.17005586624145508       0.17020648717880249        9.4890639185905457E-002
  0.27500000596046448        14611.688230000000       0.26642683148384094       0.16486640274524689       0.16538882255554199        7.8615158796310425E-002
  0.30000001192092896        14611.688230000000       0.24998857080936432       0.15801930427551270       0.15870705246925354        6.4496174454689026E-002
  0.32499998807907104        14611.688230000000       0.23221735656261444       0.14985029399394989       0.15057468414306641        5.2394714206457138E-002
  0.34999999403953552        14611.688230000000       0.21364529430866241       0.14066700637340546       0.14135280251502991        4.2139731347560883E-002
  0.37500000000000000        14611.688230000000       0.19472476840019226       0.13074994087219238       0.13135775923728943        3.3544614911079407E-002
  0.40000000596046448        14611.688230000000       0.17583741247653961       0.12035310268402100       0.12086696922779083        2.6418725028634071E-002
  0.42500001192092896        14611.688230000000       0.15730151534080505       0.10970476269721985       0.11012326925992966        2.0575309172272682E-002
  0.44999998807907104        14611.688230000000       0.13937872648239136        9.9008113145828247E-002   9.9338263273239136E-002   1.5836872160434723E-002
  0.47499999403953552        14611.688230000000       0.12227973341941833        8.8441938161849976E-002   8.8694997131824493E-002   1.2038616463541985E-002
  0.50000000000000000        14611.688230000000       0.10616950690746307        7.8161306679248810E-002   7.8350082039833069E-002   9.0304939076304436E-003
  0.52499997615814209        14611.688230000000        9.1171927750110626E-002   6.8298302590847015E-002   6.8435430526733398E-002   6.6781933419406414E-003
  0.55000001192092896        14611.688230000000        7.7374041080474854E-002   5.8962792158126831E-002   5.9059783816337585E-002   4.8633487895131111E-003
  0.57499998807907104        14611.688230000000        6.4829982817173004E-002   5.0243221223354340E-002   5.0309978425502777E-002   3.4831813536584377E-003
  0.60000002384185791        14611.688230000000        5.3564570844173431E-002   4.2207505553960800E-002   4.2252156883478165E-002   2.4497264530509710E-003
  0.62500000000000000        14611.688230000000        4.3576657772064209E-002   3.4903924912214279E-002   3.4932896494865417E-002   1.6887814272195101E-003
  0.64999997615814209        14611.688230000000        3.4842323511838913E-002   2.8362121433019638E-002   2.8380317613482475E-002   1.1386752594262362E-003
  0.67500001192092896        14611.688230000000        2.7317820116877556E-002   2.2594174370169640E-002   2.2605208680033684E-002   7.4893812416121364E-004
  0.69999998807907104        14611.688230000000        2.0942414179444313E-002   1.7595736309885979E-002   1.7602173611521721E-002   4.7893749433569610E-004
  0.72500002384185791        14611.688230000000        1.5641082078218460E-002   1.3347264379262924E-002   1.3350866734981537E-002   2.9653054662048817E-004
  0.75000000000000000        14611.688230000000        1.1327115818858147E-002   9.8153678700327873E-003   9.8172957077622414E-003   1.7677090363577008E-004
  0.77499997615814209        14611.688230000000        7.9046245664358139E-003   6.9542434066534042E-003   6.9552334025502205E-003   1.0070024291053414E-004
  0.80000001192092896        14611.688230000000        5.2709868177771568E-003   4.7072418965399265E-003   4.7077401541173458E-003   5.4244421335170045E-005
  0.82499998807907104        14611.688230000000        3.3192494884133339E-003   3.0085723847150803E-003   3.0088343191891909E-003   2.7227799364482053E-005
  0.85000002384185791        14611.688230000000        1.9405143102630973E-003   1.7851609736680984E-003   1.7853225581347942E-003   1.2512279681686778E-005
  0.87500000000000000        14611.688230000000        1.0263393633067608E-003   9.5870502991601825E-004   9.5882726600393653E-004   5.2619961934396997E-006
  0.89999997615814209        14611.688230000000        4.7121642273850739E-004   4.4797698501497507E-004   4.4807270751334727E-004   2.3295915525523014E-006
  0.92500001192092896        14611.688230000000        1.7521031259093434E-004   1.7147260950878263E-004   1.7152131476905197E-004   1.7559223124408163E-006
  0.94999998807907104        14611.688230000000        4.6928813389968127E-005   5.0587961595738307E-005   5.0544240366434678E-005   2.3717891508567845E-006
  0.97500002384185791        14611.688230000000        7.1799386205384508E-006   1.3712179679714609E-005   1.3512634723156225E-005   3.4878762562584598E-006
   1.0000000000000000        14611.688230000000       -5.6458407016179990E-006   2.3468844574381365E-006   1.9191738829249516E-006   4.6571331040468067E-006
   9.9999997171806854E-010   18735.237260000002        2.8617873322218657E-003  -9.0377166634425521E-004  -1.1030393652617931E-003  -7.9974334221333265E-004
   1.3183000246996812E-009   18735.237260000002        2.9964246787130833E-003  -9.0471724979579449E-004  -1.1348022380843759E-003  -7.7618530485779047E-004
   1.7378000150003459E-009   18735.237260000002        3.1380334403365850E-003  -9.0353999985381961E-004  -1.1682162294164300E-003  -7.4617896461859345E-004
   2.2908999142146058E-009   18735.237260000002        3.2870708964765072E-003  -9.0001593343913555E-004  -1.2035096297040582E-003  -7.0882745785638690E-004
   3.0200000278313155E-009   18735.237260000002        3.4439302980899811E-003  -8.9390343055129051E-004  -1.2409187620505691E-003  -6.6315365256741643E-004
   3.9810998941902653E-009   18735.237260000002        3.6090619396418333E-003  -8.8494148803874850E-004  -1.2807204620912671E-003  -6.0806749388575554E-004
   5.2481001766579993E-009   18735.237260000002        3.7829540669918060E-003  -8.7284733308479190E-004  -1.3232298661023378E-003  -5.4235925199463964E-004
   6.9183001549788514E-009   18735.237260000002        3.9661084301769733E-003  -8.5731665603816509E-004  -1.3687983155250549E-003  -4.6470068627968431E-004
   9.1201002305751899E-009   18735.237260000002        4.1590710170567036E-003  -8.3802005974575877E-004  -1.4178246492519975E-003  -3.7362496368587017E-004
   1.2023000373062587E-008   18735.237260000002        4.3624341487884521E-003  -8.1460032379254699E-004  -1.4707595109939575E-003  -2.6751542463898659E-004
   1.5849000334355878E-008   18735.237260000002        4.5767417177557945E-003  -7.8668270725756884E-004  -1.5280853258445859E-003  -1.4464980631601065E-004
   2.0892999330612838E-008   18735.237260000002        4.8027001321315765E-003  -7.5384782394394279E-004  -1.5903754392638803E-003  -3.0778519430896267E-006
   2.7542000680114143E-008   18735.237260000002        5.0409720279276371E-003  -7.1565475082024932E-004  -1.6582455718889832E-003   1.5927379718050361E-004
   3.6307998385609608E-008   18735.237260000002        5.2923234179615974E-003  -6.7161890910938382E-004  -1.7323988722637296E-003   3.4469930687919259E-004
   4.7863000673942224E-008   18735.237260000002        5.5574891157448292E-003  -6.2123202951624990E-004  -1.8135933205485344E-003   5.5562728084623814E-004
   6.3096003088958241E-008   18735.237260000002        5.8373268693685532E-003  -5.6393345585092902E-004  -1.9026933005079627E-003   7.9474347876384854E-004
   8.3175997644957533E-008   18735.237260000002        6.1326962895691395E-003  -4.9912993563339114E-004  -2.0006399136036634E-003   1.0649050818756223E-003
   1.0965000285523274E-007   18735.237260000002        6.4445883035659790E-003  -4.2616581777110696E-004  -2.1085008047521114E-003   1.3692674692720175E-003
   1.4453999597208167E-007   18735.237260000002        6.7738830111920834E-003  -3.4437765134498477E-004  -2.2273943759500980E-003   1.7110573826357722E-003
   1.9054999711443088E-007   18735.237260000002        7.1218507364392281E-003  -2.5296863168478012E-004  -2.3586777970194817E-003   2.0941002294421196E-003
   2.5118998792095226E-007   18735.237260000002        7.4894353747367859E-003  -1.5118673036340624E-004  -2.5036945007741451E-003   2.5220813695341349E-003
   3.3112999631157436E-007   18735.237260000002        7.8779403120279312E-003  -3.8145346479723230E-005  -2.6640398427844048E-003   2.9993052594363689E-003
   4.3651999703797628E-007   18735.237260000002        8.2886936143040657E-003   8.7093663751147687E-005  -2.8414481785148382E-003   3.5303623881191015E-003
   5.7544002629583701E-007   18735.237260000002        8.7230205535888672E-003   2.2551152505911887E-004  -3.0377889052033424E-003   4.1201133280992508E-003
   7.5857997217099182E-007   18735.237260000002        9.1824680566787720E-003   3.7820308352820575E-004  -3.2551749609410763E-003   4.7740158624947071E-003
   9.9999999747524271E-007   18735.237260000002        9.6686063334345818E-003   5.4631958482787013E-004  -3.4958901815116405E-003   5.4979189299046993E-003
   1.3182999509808724E-006   18735.237260000002        1.0183234699070454E-002   7.3114054976031184E-004  -3.7625005934387445E-003   6.2984246760606766E-003
   1.7377999483869644E-006   18735.237260000002        1.0728012770414352E-002   9.3394354917109013E-004  -4.0576742030680180E-003   7.1823881007730961E-003
   2.2909000563231530E-006   18735.237260000002        1.1305161751806736E-002   1.1562652653083205E-003  -4.3845660984516144E-003   8.1581352278590202E-003
   3.0199998946045525E-006   18735.237260000002        1.1916725896298885E-002   1.3996316120028496E-003  -4.7464291565120220E-003   9.2343911528587341E-003
   3.9810997805034276E-006   18735.237260000002        1.2565058656036854E-002   1.6657391097396612E-003  -5.1468806341290474E-003   1.0421194136142731E-002
   5.2481000238913111E-006   18735.237260000002        1.3252760283648968E-002   1.9564412068575621E-003  -5.5898758582770824E-003   1.1729992926120758E-002
   6.9183001869532745E-006   18735.237260000002        1.3982611708343029E-002   2.2737178951501846E-003  -6.0796481557190418E-003   1.3173682615160942E-002
   9.1201000032015145E-006   18735.237260000002        1.4757725410163403E-002   2.6197449769824743E-003  -6.6207842901349068E-003   1.4767109416425228E-002
   1.2022999726468697E-005   18735.237260000002        1.5581590123474598E-002   2.9969117604196072E-003  -7.2182104922831059E-003   1.6527386382222176E-002
   1.5849000192247331E-005   18735.237260000002        1.6457738354802132E-002   3.4076664596796036E-003  -7.8768702223896980E-003   1.8473394215106964E-002
   2.0892999600619078E-005   18735.237260000002        1.7390664666891098E-002   3.8549345917999744E-003  -8.6022857576608658E-003   2.0627981051802635E-002
   2.7542000680114143E-005   18735.237260000002        1.8385065719485283E-002   4.3417615815997124E-003  -9.3998387455940247E-003   2.3016531020402908E-002
   3.6307999835116789E-005   18735.237260000002        1.9446553662419319E-002   4.8716398887336254E-003  -1.0275087319314480E-002   2.5668721646070480E-002
   4.7862999053904787E-005   18735.237260000002        2.0581223070621490E-002   5.4482785053551197E-003  -1.1233102530241013E-002   2.8617540374398232E-002
   6.3095998484641314E-005   18735.237260000002        2.1796474233269691E-002   6.0759931802749634E-003  -1.2278718873858452E-002   3.1901266425848007E-002
   8.3175997133366764E-005   18735.237260000002        2.3100724443793297E-002   6.7595238797366619E-003  -1.3415721245110035E-002   3.5562422126531601E-002
   1.0964999819407240E-004   18735.237260000002        2.4504274129867554E-002   7.5044403783977032E-003  -1.4646830968558788E-002   3.9649557322263718E-002
   1.4453999756369740E-004   18735.237260000002        2.6018574833869934E-002   8.3166984841227531E-003  -1.5972083434462547E-002   4.4214062392711639E-002
   1.9054999575018883E-004   18735.237260000002        2.7659032493829727E-002   9.2040495947003365E-003  -1.7389984801411629E-002   4.9316838383674622E-002
   2.5119000929407775E-004   18735.237260000002        2.9442310333251953E-002   1.0174497030675411E-002  -1.8893517553806305E-002   5.5017709732055664E-002
   3.3112999517470598E-004   18735.237260000002        3.1390361487865448E-002   1.1238343082368374E-002  -2.0471559837460518E-002   6.1384346336126328E-002
   4.3652000022120774E-004   18735.237260000002        3.3529937267303467E-002   1.2407767586410046E-002  -2.2105768322944641E-002   6.8486049771308899E-002
   5.7544000446796417E-004   18735.237260000002        3.5893771797418594E-002   1.3697287067770958E-002  -2.3768357932567596E-002   7.6390929520130157E-002
   7.5857999036088586E-004   18735.237260000002        3.8523498922586441E-002   1.5125128440558910E-002  -2.5420324876904488E-002   8.5166819393634796E-002
   1.0000000474974513E-003   18735.237260000002        4.1470859199762344E-002   1.6713632270693779E-002  -2.7007486671209335E-002   9.4873815774917603E-002
   1.3183000264689326E-003   18735.237260000002        4.4801715761423111E-002   1.8491197377443314E-002  -2.8457336127758026E-002  0.10556301474571228     
   1.7377999611198902E-003   18735.237260000002        4.8597160726785660E-002   2.0492650568485260E-002  -2.9673505574464798E-002  0.11726206541061401     
   2.2909000981599092E-003   18735.237260000002        5.2962537854909897E-002   2.2763935849070549E-002  -3.0532341450452805E-002  0.12998156249523163     
   3.0199999455362558E-003   18735.237260000002        5.8027494698762894E-002   2.5362180545926094E-002  -3.0875345692038536E-002  0.14368872344493866     
   3.9810999296605587E-003   18735.237260000002        6.3955083489418030E-002   2.8360879048705101E-002  -3.0504185706377029E-002  0.15830469131469727     
   5.2481000311672688E-003   18735.237260000002        7.0947758853435516E-002   3.1853910535573959E-002  -2.9174406081438065E-002  0.17368762195110321     
   6.9182999432086945E-003   18735.237260000002        7.9252265393733978E-002   3.5959891974925995E-002  -2.6590852066874504E-002  0.18961192667484283     
   9.1201001778244972E-003   18735.237260000002        8.9164763689041138E-002   4.0827907621860504E-002  -2.2405674681067467E-002  0.20574893057346344     
   1.2023000046610832E-002   18735.237260000002       0.10102982819080353        4.6642083674669266E-002  -1.6221717000007629E-002  0.22164066135883331     
   1.5848999843001366E-002   18735.237260000002       0.11522296071052551        5.3620513528585434E-002  -7.6098940335214138E-003  0.23666310310363770     
   2.0893000066280365E-002   18735.237260000002       0.13213318586349487        6.2017448246479034E-002   3.8682396989315748E-003  0.25000894069671631     
   2.7542000636458397E-002   18735.237260000002       0.15208804607391357        7.2100579738616943E-002   1.8598888069391251E-002  0.26063907146453857     
   3.6308001726865768E-002   18735.237260000002       0.17525111138820648        8.4117516875267029E-002   3.6833595484495163E-002  0.26726609468460083     
   4.7862999141216278E-002   18735.237260000002       0.20142182707786560        9.8212569952011108E-002   5.8544278144836426E-002  0.26834920048713684     
   6.3096001744270325E-002   18735.237260000002       0.22975906729698181       0.11429584026336670        8.3241127431392670E-002  0.26215961575508118     
   8.3176001906394958E-002   18735.237260000002       0.25836309790611267       0.13181030750274658       0.10971015691757202       0.24696470797061920     
  0.10000000149011612        18735.237260000002       0.27596098184585571       0.14365889132022858       0.12729303538799286       0.23113636672496796     
  0.12500000000000000        18735.237260000002       0.29326471686363220       0.15708449482917786       0.14694292843341827       0.20557408034801483     
  0.15000000596046448        18735.237260000002       0.30186116695404053       0.16611163318157196       0.16016323864459991       0.17976641654968262     
  0.17499999701976776        18735.237260000002       0.30344220995903015       0.17132218182086945       0.16814056038856506       0.15507577359676361     
  0.20000000298023224        18735.237260000002       0.29939591884613037       0.17323416471481323       0.17182767391204834       0.13221405446529388     
  0.22499999403953552        18735.237260000002       0.29088670015335083       0.17231875658035278       0.17200586199760437       0.11152471601963043     
  0.25000000000000000        18735.237260000002       0.27890315651893616       0.16900829970836639       0.16932785511016846        9.3129187822341919E-002
  0.27500000596046448        18735.237260000002       0.26428994536399841       0.16370065510272980       0.16434732079505920        7.7011264860630035E-002
  0.30000001192092896        18735.237260000002       0.24777026474475861       0.15676176548004150       0.15753950178623199        6.3069477677345276E-002
  0.32499998807907104        18735.237260000002       0.22996293008327484       0.14852754771709442       0.14931607246398926        5.1151208579540253E-002
  0.34999999403953552        18735.237260000002       0.21139574050903320       0.13930499553680420       0.14003571867942810        4.1075669229030609E-002
  0.37500000000000000        18735.237260000002       0.19251640141010284       0.12937331199645996       0.13001206517219543        3.2649628818035126E-002
  0.40000000596046448        18735.237260000002       0.17370150983333588       0.11898478865623474       0.11951953917741776        2.5678271427750587E-002
  0.42500001192092896        18735.237260000002       0.15526428818702698       0.10836553573608398       0.10879784822463989        1.9972546026110649E-002
  0.44999998807907104        18735.237260000002       0.13746133446693420        9.7716324031352997E-002   9.8055385053157806E-002   1.5354070812463760E-002
  0.47499999403953552        18735.237260000002       0.12049847096204758        8.7213315069675446E-002   8.7471976876258850E-002   1.1658208444714546E-002
  0.50000000000000000        18735.237260000002       0.10453599691390991        7.7008858323097229E-002   7.7201053500175476E-002   8.7357945740222931E-003
  0.52499997615814209        18735.237260000002        8.9693434536457062E-002   6.7232243716716766E-002   6.7371390759944916E-002   6.4538833685219288E-003
  0.55000001192092896        18735.237260000002        7.6053828001022339E-002   5.7990565896034241E-002   5.8088704943656921E-002   4.6957596205174923E-003
  0.57499998807907104        18735.237260000002        6.3667654991149902E-002   4.9369581043720245E-002   4.9436952918767929E-002   3.3604206983000040E-003
  0.60000002384185791        18735.237260000002        5.2556518465280533E-002   4.1434600949287415E-002   4.1479565203189850E-002   2.3616894613951445E-003
  0.62500000000000000        18735.237260000002        4.2716477066278458E-002   3.4231491386890411E-002   3.4260608255863190E-002   1.6270781634375453E-003
  0.64999997615814209        18735.237260000002        3.4121248871088028E-002   2.7787672355771065E-002   2.7805930003523827E-002   1.0964975226670504E-003
  0.67500001192092896        18735.237260000002        2.6725182309746742E-002   2.2113241255283356E-002   2.2124294191598892E-002   7.2089035529643297E-004
  0.69999998807907104        18735.237260000002        2.0466085523366928E-002   1.7202138900756836E-002   1.7208579927682877E-002   4.6084861969575286E-004
  0.72500002384185791        18735.237260000002        1.5267923474311829E-002   1.3033415190875530E-002   1.3037012889981270E-002   2.8526020469143987E-004
  0.75000000000000000        18735.237260000002        1.1043410748243332E-002   9.5725832507014275E-003   9.5745073631405830E-003   1.7002185632009059E-004
  0.77499997615814209        18735.237260000002        7.6965033076703548E-003   6.7730909213423729E-003   6.7740776576101780E-003   9.6844036306720227E-005
  0.80000001192092896        18735.237260000002        5.1248297095298767E-003   4.5778909698128700E-003   4.5783859677612782E-003   5.2165913075441495E-005
  0.82499998807907104        18735.237260000002        3.2220697030425072E-003   2.9211544897407293E-003   2.9214136302471161E-003   2.6191455617663451E-005
  0.85000002384185791        18735.237260000002        1.8803109414875507E-003   1.7301330808550119E-003   1.7302911728620529E-003   1.2051479643560015E-005
  0.87500000000000000        18735.237260000002        9.9242106080055237E-004   9.2720706015825272E-004   9.2732475604861975E-004   5.0910393838421442E-006
  0.89999997615814209        18735.237260000002        4.5448364107869565E-004   4.3217546772211790E-004   4.3226522393524647E-004   2.2769936549593695E-006
  0.92500001192092896        18735.237260000002        1.6838902956806123E-004   1.6487894754391164E-004   1.6492050781380385E-004   1.7168406429846073E-006
  0.94999998807907104        18735.237260000002        4.4741751480614766E-005   4.8333229642594233E-005   4.8282148782163858E-005   2.2769747829443077E-006
  0.97500002384185791        18735.237260000002        6.4266255321854260E-006   1.2746360880555585E-005   1.2541115211206488E-005   3.2864463719306514E-006
   1.0000000000000000        18735.237260000002       -6.1701161939708982E-006   1.4849848639642005E-006   1.0561467433944927E-006   4.3106383600388654E-006
   9.9999997171806854E-010   24022.488679999999        2.8645684942603111E-003  -9.0286711929365993E-004  -1.1055617360398173E-003  -8.1133231287822127E-004
   1.3183000246996812E-009   24022.488679999999        2.9993655625730753E-003  -9.0372061822563410E-004  -1.1378308990970254E-003  -7.8541523544117808E-004
   1.7378000150003459E-009   24022.488679999999        3.1411438249051571E-003  -9.0244394959881902E-004  -1.1718180030584335E-003  -7.5267266947776079E-004
   2.2908999142146058E-009   24022.488679999999        3.2903614919632673E-003  -8.9881249004974961E-004  -1.2077585561200976E-003  -7.1216415381059051E-004
   3.0200000278313155E-009   24022.488679999999        3.4474122803658247E-003  -8.9258409570902586E-004  -1.2458967976272106E-003  -6.6286697983741760E-004
   3.9810998941902653E-009   24022.488679999999        3.6127469502389431E-003  -8.8349706493318081E-004  -1.2865175958722830E-003  -6.0364080127328634E-004
   5.2481001766579993E-009   24022.488679999999        3.7868553772568703E-003  -8.7126804282888770E-004  -1.3299452839419246E-003  -5.3322158055379987E-004
   6.9183001549788514E-009   24022.488679999999        3.9702388457953930E-003  -8.5559196304529905E-004  -1.3765406329184771E-003  -4.5022275298833847E-004
   9.1201002305751899E-009   24022.488679999999        4.1634459048509598E-003  -8.3613861352205276E-004  -1.4267127262428403E-003  -3.5311412648297846E-004
   1.2023000373062587E-008   24022.488679999999        4.3670684099197388E-003  -8.1254990072920918E-004  -1.4809234999120235E-003  -2.4021067656576633E-004
   1.5849000334355878E-008   24022.488679999999        4.5816521160304546E-003  -7.8445038525387645E-004  -1.5396660892292857E-003  -1.0971954907290637E-004
   2.0892999330612838E-008   24022.488679999999        4.8079043626785278E-003  -7.5141951674595475E-004  -1.6035272274166346E-003   4.0389528294326738E-005
   2.7542000680114143E-008   24022.488679999999        5.0464887171983719E-003  -7.1301538264378905E-004  -1.6731350915506482E-003   2.1227261458989233E-004
   3.6307998385609608E-008   24022.488679999999        5.2981735207140446E-003  -6.6875229822471738E-004  -1.7492073820903897E-003   4.0831492515280843E-004
   4.7863000673942224E-008   24022.488679999999        5.5636935867369175E-003  -6.1812088824808598E-004  -1.8325163982808590E-003   6.3103920547291636E-004
   6.3096003088958241E-008   24022.488679999999        5.8439094573259354E-003  -5.6055898312479258E-004  -1.9239425892010331E-003   8.8323553791269660E-004
   8.3175997644957533E-008   24022.488679999999        6.1396816745400429E-003  -4.9547210801392794E-004  -2.0244433544576168E-003   1.1678708251565695E-003
   1.0965000285523274E-007   24022.488679999999        6.4520034939050674E-003  -4.2220306931994855E-004  -2.1351044997572899E-003   1.4882222749292850E-003
   1.4453999597208167E-007   24022.488679999999        6.7817573435604572E-003  -3.4008678630925715E-004  -2.2570623550564051E-003   1.8476389814168215E-003
   1.9054999711443088E-007   24022.488679999999        7.1302158758044243E-003  -2.4832447525113821E-004  -2.3916957434266806E-003   2.2500974591821432E-003
   2.5118998792095226E-007   24022.488679999999        7.4983253143727779E-003  -1.4616236148867756E-004  -2.5403676554560661E-003   2.6994238141924143E-003
   3.3112999631157436E-007   24022.488679999999        7.8873923048377037E-003  -3.2711646781535819E-005  -2.7046967297792435E-003   3.2000939827412367E-003
   4.3651999703797628E-007   24022.488679999999        8.2987472414970398E-003   9.2968184617348015E-005  -2.8864420019090176E-003   3.7568835541605949E-003
   5.7544002629583701E-007   24022.488679999999        8.7337205186486244E-003   2.3186086036730558E-004  -3.0874973163008690E-003   4.3748510070145130E-003
   7.5857997217099182E-007   24022.488679999999        9.1938627883791924E-003   3.8506416603922844E-004  -3.3100040163844824E-003   5.0596813671290874E-003
   9.9999999747524271E-007   24022.488679999999        9.6807479858398438E-003   5.5373238865286112E-004  -3.5562738776206970E-003   5.8174729347229004E-003
   1.3182999509808724E-006   24022.488679999999        1.0196183808147907E-002   7.3914875974878669E-004  -3.8289036601781845E-003   6.6551123745739460E-003
   1.7377999483869644E-006   24022.488679999999        1.0741833597421646E-002   9.4259442994371057E-004  -4.1305902414023876E-003   7.5797536410391331E-003
   2.2909000563231530E-006   24022.488679999999        1.1319927871227264E-002   1.1656109709292650E-003  -4.4645229354500771E-003   8.6000915616750717E-003
   3.0199998946045525E-006   24022.488679999999        1.1932521127164364E-002   1.4097288949415088E-003  -4.8339851200580597E-003   9.7252363339066505E-003
   3.9810997805034276E-006   24022.488679999999        1.2581974267959595E-002   1.6766508342698216E-003  -5.2426243200898170E-003   1.0965671390295029E-002
   5.2481000238913111E-006   24022.488679999999        1.3270903378725052E-002   1.9682366400957108E-003  -5.6944233365356922E-003   1.2333341874182224E-002
   6.9183001869532745E-006   24022.488679999999        1.4002102427184582E-002   2.2864742204546928E-003  -6.1936387792229652E-003   1.3841693289577961E-002
   9.1201000032015145E-006   24022.488679999999        1.4778704382479191E-002   2.6335476431995630E-003  -6.7448737099766731E-003   1.5506186522543430E-002
   1.2022999726468697E-005   24022.488679999999        1.5604217536747456E-002   3.0118573922663927E-003  -7.3530594818294048E-003   1.7344614490866661E-002
   1.5849000192247331E-005   24022.488679999999        1.6482202336192131E-002   3.4238630905747414E-003  -8.0231260508298874E-003   1.9376559183001518E-002
   2.0892999600619078E-005   24022.488679999999        1.7417186871170998E-002   3.8725053891539574E-003  -8.7605658918619156E-003   2.1625682711601257E-002
   2.7542000680114143E-005   24022.488679999999        1.8413903191685677E-002   4.3608471751213074E-003  -9.5707001164555550E-003   2.4118188768625259E-002
   3.6307999835116789E-005   24022.488679999999        1.9478015601634979E-002   4.8924004659056664E-003  -1.0458992794156075E-002   2.6884632185101509E-002
   4.7862999053904787E-005   24022.488679999999        2.0615668967366219E-002   5.4709003306925297E-003  -1.1430366896092892E-002   2.9958857223391533E-002
   6.3095998484641314E-005   24022.488679999999        2.1834339946508408E-002   6.1006913892924786E-003  -1.2489457614719868E-002   3.3380012959241867E-002
   8.3175997133366764E-005   24022.488679999999        2.3142529651522636E-002   6.7865508608520031E-003  -1.3639774173498154E-002   3.7191402167081833E-002
   1.0964999819407240E-004   24022.488679999999        2.4550639092922211E-002   7.5340932235121727E-003  -1.4883675612509251E-002   4.1442289948463440E-002
   1.4453999756369740E-004   24022.488679999999        2.6070246472954750E-002   8.3493255078792572E-003  -1.6220726072788239E-002   4.6184502542018890E-002
   1.9054999575018883E-004   24022.488679999999        2.7716910466551781E-002   9.2400675639510155E-003  -1.7648842185735703E-002   5.1479313522577286E-002
   2.5119000929407775E-004   24022.488679999999        2.9507471248507500E-002   1.0214400477707386E-002  -1.9160270690917969E-002   5.7386323809623718E-002
   3.3112999517470598E-004   24022.488679999999        3.1464103609323502E-002   1.1282722465693951E-002  -2.0742997527122498E-002   6.3972674310207367E-002
   4.3652000022120774E-004   24022.488679999999        3.3613815903663635E-002   1.2457331642508507E-002  -2.2377606481313705E-002   7.1306489408016205E-002
   5.7544000446796417E-004   24022.488679999999        3.5989642143249512E-002   1.3752887025475502E-002  -2.4035057052969933E-002   7.9453893005847931E-002
   7.5857999036088586E-004   24022.488679999999        3.8633573800325394E-002   1.5187781304121017E-002  -2.5674892589449883E-002   8.8479846715927124E-002
   1.0000000474974513E-003   24022.488679999999        4.1597746312618256E-002   1.6784559935331345E-002  -2.7241308242082596E-002   9.8440423607826233E-002
   1.3183000264689326E-003   24022.488679999999        4.4948481023311615E-002   1.8571851775050163E-002  -2.8660003095865250E-002  0.10938140749931335     
   1.7377999611198902E-003   24022.488679999999        4.8767335712909698E-002   2.0584750920534134E-002  -2.9832737520337105E-002  0.12132350355386734     
   2.2909000981599092E-003   24022.488679999999        5.3160145878791809E-002   2.2869503125548363E-002  -3.0633945018053055E-002  0.13426883518695831     
   3.0199999455362558E-003   24022.488679999999        5.8256983757019043E-002   2.5483546778559685E-002  -3.0903356149792671E-002  0.14817415177822113     
   3.9810999296605587E-003   24022.488679999999        6.4221203327178955E-002   2.8500679880380630E-002  -3.0441202223300934E-002  0.16294822096824646     
   5.2481000311672688E-003   24022.488679999999        7.1255281567573547E-002   3.2015029340982437E-002  -2.9002185910940170E-002  0.17843486368656158     
   6.9182999432086945E-003   24022.488679999999        7.9605527222156525E-002   3.6145329475402832E-002  -2.6291338726878166E-002  0.19439235329627991     
   9.1201001778244972E-003   24022.488679999999        8.9566811919212341E-002   4.1040495038032532E-002  -2.1962502971291542E-002  0.21047450602054596     
   1.2023000046610832E-002   24022.488679999999       0.10148122161626816        4.6884015202522278E-002  -1.5622383914887905E-002  0.22620509564876556     
   1.5848999843001366E-002   24022.488679999999       0.11571985483169556        5.3892556577920914E-002  -6.8487701937556267E-003  0.24094261229038239     
   2.0893000066280365E-002   24022.488679999999       0.13266468048095703        6.2317699193954468E-002   4.7862264327704906E-003  0.25386467576026917     
   2.7542000636458397E-002   24022.488679999999       0.15263254940509796        7.2422616183757782E-002   1.9653648138046265E-002  0.26392295956611633     
   3.6308001726865768E-002   24022.488679999999       0.17577183246612549        8.4447793662548065E-002   3.7984959781169891E-002  0.26983094215393066     
   4.7862999141216278E-002   24022.488679999999       0.20186176896095276        9.8526991903781891E-002   5.9727396816015244E-002  0.27006533741950989     
   6.3096001744270325E-002   24022.488679999999       0.23003683984279633       0.11455581337213516        8.4363795816898346E-002  0.26293894648551941     
   8.3176001906394958E-002   24022.488679999999       0.25837227702140808       0.13195927441120148       0.11065439879894257       0.24679306149482727     
  0.10000000149011612        24022.488679999999       0.27572262287139893       0.14369302988052368       0.12804384529590607       0.23037593066692352     
  0.12500000000000000        24022.488679999999       0.29265245795249939       0.15692849457263947       0.14737857878208160       0.20421560108661652     
  0.15000000596046448        24022.488679999999       0.30089297890663147       0.16575767099857330       0.16028308868408203       0.17806360125541687     
  0.17499999701976776        24022.488679999999       0.30215340852737427       0.17077474296092987       0.16796413064002991       0.15321347117424011     
  0.20000000298023224        24022.488679999999       0.29783144593238831       0.17250627279281616       0.17138493061065674       0.13032388687133789     
  0.22499999403953552        24022.488679999999       0.28909626603126526       0.17142924666404724       0.17133191227912903       0.10969730466604233     
  0.25000000000000000        24022.488679999999       0.27693790197372437       0.16797983646392822       0.16845981776714325        9.1423690319061279E-002
  0.27500000596046448        24022.488679999999       0.26220005750656128       0.16255813837051392       0.16332237422466278        7.5463004410266876E-002
  0.30000001192092896        24022.488679999999       0.24560347199440002       0.15553116798400879       0.15639373660087585        6.1695963144302368E-002
  0.32499998807907104        24022.488679999999       0.22776341438293457       0.14723488688468933       0.14808364212512970        4.9956962466239929E-002
  0.34999999403953552        24022.488679999999       0.20920343697071075       0.13797561824321747       0.13874837756156921        4.0056034922599792E-002
  0.37500000000000000        24022.488679999999       0.19036647677421570       0.12803126871585846       0.12869881093502045        3.1793791800737381E-002
  0.40000000596046448        24022.488679999999       0.17162422835826874       0.11765234172344208       0.11820643395185471        2.4971580132842064E-002
  0.42500001192092896        24022.488679999999       0.15328490734100342       0.10706281661987305       0.10750783234834671        1.9398314878344536E-002
  0.44999998807907104        24022.488679999999       0.13560019433498383        9.6461065113544464E-002   9.6808269619941711E-002   1.4894914813339710E-002
  0.47499999403953552        24022.488679999999       0.11877109855413437        8.6020670831203461E-002   8.6284421384334564E-002   1.1297016404569149E-002
  0.50000000000000000        24022.488679999999       0.10295341163873672        7.5891293585300446E-002   7.6086558401584625E-002   8.4564080461859703E-003
  0.52499997615814209        24022.488679999999        8.8262394070625305E-002   6.6199503839015961E-002   6.6340439021587372E-002   6.2415339052677155E-003
  0.55000001192092896        24022.488679999999        7.4777193367481232E-002   5.7049691677093506E-002   5.7148825377225876E-002   4.5373179018497467E-003
  0.57499998807907104        24022.488679999999        6.2544785439968109E-002   4.8524972051382065E-002   4.8592872917652130E-002   3.2445024698972702E-003
  0.60000002384185791        24022.488679999999        5.1583647727966309E-002   4.0688164532184601E-002   4.0733382105827332E-002   2.2786513436585665E-003
  0.62500000000000000        24022.488679999999        4.1887152940034866E-002   3.3582773059606552E-002   3.3612001687288284E-002   1.5689347637817264E-003
  0.64999997615814209        24022.488679999999        3.3426765352487564E-002   2.7234088629484177E-002   2.7252385392785072E-002   1.0567854624241590E-003
  0.67500001192092896        24022.488679999999        2.6155017316341400E-002   2.1650301292538643E-002   2.1661361679434776E-002   6.9449917646124959E-004
  0.69999998807907104        24022.488679999999        2.0008336752653122E-002   1.6823716461658478E-002   1.6830151900649071E-002   4.4383565546013415E-004
  0.72500002384185791        24022.488679999999        1.4909747987985611E-002   1.2732037343084812E-002   1.2735628522932529E-002   2.7466259780339897E-004
  0.75000000000000000        24022.488679999999        1.0771443136036396E-002   9.3397526070475578E-003   9.3416711315512657E-003   1.6367556236218661E-004
  0.77499997615814209        24022.488679999999        7.4972645379602909E-003   6.5996102057397366E-003   6.6005922853946686E-003   9.3216920504346490E-005
  0.80000001192092896        24022.488679999999        4.9851178191602230E-003   4.4542062096297741E-003   4.4546979479491711E-003   5.0209582695970312E-005
  0.82499998807907104        24022.488679999999        3.1293265055865049E-003   2.8377054259181023E-003   2.8379615396261215E-003   2.5214541892637499E-005
  0.85000002384185791        24022.488679999999        1.8229610286653042E-003   1.6777010168880224E-003   1.6778558492660522E-003   1.1615149560384452E-005
  0.87500000000000000        24022.488679999999        9.6017785836011171E-004   8.9725776342675090E-004   8.9737109374254942E-004   4.9262948778050486E-006
  0.89999997615814209        24022.488679999999        4.3861576705239713E-004   4.1718647116795182E-004   4.1727055213414133E-004   2.2222448023967445E-006
  0.92500001192092896        24022.488679999999        1.6193899500649422E-004   1.5864041051827371E-004   1.5867523325141519E-004   1.6735502867959440E-006
  0.94999998807907104        24022.488679999999        4.2681225750129670E-005   4.6204422687878832E-005   4.6146516979206353E-005   2.1808239125675755E-006
  0.97500002384185791        24022.488679999999        5.7224074225814547E-006   1.1836624253191985E-005   1.1626321793301031E-005   3.0913945465727011E-006
   1.0000000000000000        24022.488679999999       -6.6480474743002560E-006   6.8373810790944844E-007   2.5443975459893409E-007   3.9834485505707562E-006
   9.9999997171806854E-010   30801.849719999998        2.8672616463154554E-003  -9.0201705461367965E-004  -1.1081527918577194E-003  -8.2179607124999166E-004
   1.3183000246996812E-009   30801.849719999998        3.0022130813449621E-003  -9.0278277639299631E-004  -1.1409244034439325E-003  -7.9350348096340895E-004
   1.7378000150003459E-009   30801.849719999998        3.1441552564501762E-003  -9.0141122927889228E-004  -1.1754793813452125E-003  -7.5801147613674402E-004
   2.2908999142146058E-009   30801.849719999998        3.2935468479990959E-003  -8.9767726603895426E-004  -1.2120604515075684E-003  -7.1433663833886385E-004
   3.0200000278313155E-009   30801.849719999998        3.4507820382714272E-003  -8.9133821893483400E-004  -1.2509193038567901E-003  -6.6141143906861544E-004
   3.9810998941902653E-009   30801.849719999998        3.6163132172077894E-003  -8.8213174603879452E-004  -1.2923487229272723E-003  -5.9804640477523208E-004
   5.2481001766579993E-009   30801.849719999998        3.7906300276517868E-003  -8.6977391038089991E-004  -1.3366816565394402E-003  -5.2292400505393744E-004
   6.9183001549788514E-009   30801.849719999998        3.9742351509630680E-003  -8.5395888891071081E-004  -1.3842883054167032E-003  -4.3460054439492524E-004
   9.1201002305751899E-009   30801.849719999998        4.1676778346300125E-003  -8.3435571286827326E-004  -1.4355875318869948E-003  -3.3148381044156849E-004
   1.2023000373062587E-008   30801.849719999998        4.3715508654713631E-003  -8.1060559023171663E-004  -1.4910518657416105E-003  -2.1182167984079570E-004
   1.5849000334355878E-008   30801.849719999998        4.5864004641771317E-003  -7.8233209205791354E-004  -1.5511855017393827E-003  -7.3752278694882989E-005
   2.0892999330612838E-008   30801.849719999998        4.8129362985491753E-003  -7.4911379488185048E-004  -1.6165870474651456E-003   8.4833169239573181E-005
   2.7542000680114143E-008   30801.849719999998        5.0518224015831947E-003  -7.1050785481929779E-004  -1.6878977185115218E-003   2.6617170078679919E-004
   3.6307998385609608E-008   30801.849719999998        5.3038280457258224E-003  -6.6602736478671432E-004  -1.7658483702689409E-003   4.7273767995648086E-004
   4.7863000673942224E-008   30801.849719999998        5.5696903727948666E-003  -6.1516190180554986E-004  -1.8512256210669875E-003   7.0714630419388413E-004
   6.3096003088958241E-008   30801.849719999998        5.8502708561718464E-003  -5.5734801571816206E-004  -1.9449249375611544E-003   9.7228976665064692E-004
   8.3175997644957533E-008   30801.849719999998        6.1464319005608559E-003  -4.9198995111510158E-004  -2.0479199010878801E-003   1.2712426250800490E-003
   1.0965000285523274E-007   30801.849719999998        6.4591686241328716E-003  -4.1842891369014978E-004  -2.1613137796521187E-003   1.6074017621576786E-003
   1.4453999597208167E-007   30801.849719999998        6.7893653176724911E-003  -3.3599839662201703E-004  -2.2862595506012440E-003   1.9842367619276047E-003
   1.9054999711443088E-007   30801.849719999998        7.1382969617843628E-003  -2.4389772443100810E-004  -2.4241574574261904E-003   2.4058718699961901E-003
   2.5118998792095226E-007   30801.849719999998        7.5069121085107327E-003  -1.4137141988612711E-004  -2.5763891171664000E-003   2.8762726578861475E-003
   3.3112999631157436E-007   30801.849719999998        7.8965211287140846E-003  -2.7528540158527903E-005  -2.7445959858596325E-003   3.4000833984464407E-003
   4.3651999703797628E-007   30801.849719999998        8.3084562793374062E-003   9.8573713330551982E-005  -2.9305599164217710E-003   3.9822617545723915E-003
   5.7544002629583701E-007   30801.849719999998        8.7440526112914085E-003   2.3792145657353103E-004  -3.1361996661871672E-003   4.6280603855848312E-003
   7.5857997217099182E-007   30801.849719999998        9.2048645019531250E-003   3.9161526365205646E-004  -3.3636821899563074E-003   5.3433901630342007E-003
   9.9999999747524271E-007   30801.849719999998        9.6924714744091034E-003   5.6081247748807073E-004  -3.6153469700366259E-003   6.1345915310084820E-003
   1.3182999509808724E-006   30801.849719999998        1.0208684951066971E-002   7.4679974932223558E-004  -3.8938201032578945E-003   7.0088328793644905E-003
   1.7377999483869644E-006   30801.849719999998        1.0755175724625587E-002   9.5086178043857217E-004  -4.2018257081508636E-003   7.9735610634088516E-003
   2.2909000563231530E-006   30801.849719999998        1.1334181763231754E-002   1.1745447991415858E-003  -4.5425854623317719E-003   9.0378327295184135E-003
   3.0199998946045525E-006   30801.849719999998        1.1947765946388245E-002   1.4193839160725474E-003  -4.9194106832146645E-003   1.0211135260760784E-002
   3.9810997805034276E-006   30801.849719999998        1.2598300352692604E-002   1.6870873514562845E-003  -5.3359773010015488E-003   1.1504382826387882E-002
   5.2481000238913111E-006   30801.849719999998        1.3288413174450397E-002   1.9795212429016829E-003  -5.7962941937148571E-003   1.2930007651448250E-002
   6.9183001869532745E-006   30801.849719999998        1.4020912349224091E-002   2.2986810654401779E-003  -6.3046370632946491E-003   1.4501987025141716E-002
   9.1201000032015145E-006   30801.849719999998        1.4798948541283607E-002   2.6467593852430582E-003  -6.8656224757432938E-003   1.6236374154686928E-002
   1.2022999726468697E-005   30801.849719999998        1.5626052394509315E-002   3.0261664651334286E-003  -7.4841841123998165E-003   1.8151616677641869E-002
   1.5849000192247331E-005   30801.849719999998        1.6505807638168335E-002   3.4393738023936749E-003  -8.1652337685227394E-003   2.0267972722649574E-002
   2.0892999600619078E-005   30801.849719999998        1.7442774027585983E-002   3.8893364835530519E-003  -8.9142331853508949E-003   2.2609874606132507E-002
   2.7542000680114143E-005   30801.849719999998        1.8441725522279739E-002   4.3791327625513077E-003  -9.7364364191889763E-003   2.5204300880432129E-002
   3.6307999835116789E-005   30801.849719999998        1.9508363679051399E-002   4.9122963100671768E-003  -1.0637210682034492E-002   2.8082635253667831E-002
   4.7862999053904787E-005   30801.849719999998        2.0648894831538200E-002   5.4925843141973019E-003  -1.1621330864727497E-002   3.1279515475034714E-002
   6.3095998484641314E-005   30801.849719999998        2.1870862692594528E-002   6.1243721283972263E-003  -1.2693231925368309E-002   3.4834880381822586E-002
   8.3175997133366764E-005   30801.849719999998        2.3182846605777740E-002   6.8124700337648392E-003  -1.3856144621968269E-002   3.8792755454778671E-002
   1.0964999819407240E-004   30801.849719999998        2.4595346301794052E-002   7.5625358149409294E-003  -1.5112074092030525E-002   4.3203014880418777E-002
   1.4453999756369740E-004   30801.849719999998        2.6120061054825783E-002   8.3806272596120834E-003  -1.6460116952657700E-002   4.8117838799953461E-002
   1.9054999575018883E-004   30801.849719999998        2.7772696688771248E-002   9.2746289446949959E-003  -1.7897620797157288E-002   5.3598757833242416E-002
   2.5119000929407775E-004   30801.849719999998        2.9570261016488075E-002   1.0252694599330425E-002  -1.9416110590100288E-002   5.9705063700675964E-002
   3.3112999517470598E-004   30801.849719999998        3.1535141170024872E-002   1.1325317434966564E-002  -2.1002708002924919E-002   6.6503256559371948E-002
   4.3652000022120774E-004   30801.849719999998        3.3694583922624588E-002   1.2504907324910164E-002  -2.2636964917182922E-002   7.4060201644897461E-002
   5.7544000446796417E-004   30801.849719999998        3.6081921309232712E-002   1.3806255534291267E-002  -2.4288631975650787E-002   8.2439951598644257E-002
   7.5857999036088586E-004   30801.849719999998        3.8739476352930069E-002   1.5247919596731663E-002  -2.5915876030921936E-002   9.1704562306404114E-002
   1.0000000474974513E-003   30801.849719999998        4.1719764471054077E-002   1.6852630302309990E-002  -2.7461336925625801E-002  0.10190605372190475     
   1.3183000264689326E-003   30801.849719999998        4.5089531689882278E-002   1.8649244681000710E-002  -2.8849031776189804E-002  0.11308497190475464     
   1.7377999611198902E-003   30801.849719999998        4.8930775374174118E-002   2.0673105493187904E-002  -2.9978966340422630E-002  0.12525518238544464     
   2.2909000981599092E-003   30801.849719999998        5.3349796682596207E-002   2.2970741614699364E-002  -3.0723787844181061E-002  0.13841059803962708     
   3.0199999455362558E-003   30801.849719999998        5.8477055281400681E-002   2.5599882006645203E-002  -3.0921621248126030E-002  0.15249779820442200     
   3.9810999296605587E-003   30801.849719999998        6.4476177096366882E-002   2.8634609654545784E-002  -3.0371405184268951E-002  0.16741366684436798     
   5.2481000311672688E-003   30801.849719999998        7.1549646556377411E-002   3.2169278711080551E-002  -2.8827166184782982E-002  0.18298843502998352     
   6.9182999432086945E-003   30801.849719999998        7.9943299293518066E-002   3.6322709172964096E-002  -2.5994241237640381E-002  0.19896508753299713     
   9.1201001778244972E-003   30801.849719999998        8.9950785040855408E-002   4.1243646293878555E-002  -2.1528249606490135E-002  0.21498101949691772     
   1.2023000046610832E-002   30801.849719999998       0.10191175341606140        4.7114953398704529E-002  -1.5039745718240738E-002  0.23054315149784088     
   1.5848999843001366E-002   30801.849719999998       0.11619304865598679        5.4151888936758041E-002  -6.1132228001952171E-003  0.24499398469924927     
   2.0893000066280365E-002   30801.849719999998       0.13316990435123444        6.2603473663330078E-002   5.6690247729420662E-003  0.25749787688255310     
   2.7542000636458397E-002   30801.849719999998       0.15314894914627075        7.2728537023067474E-002   2.0663551986217499E-002  0.26699906587600708     
   3.6308001726865768E-002   30801.849719999998       0.17626413702964783        8.4760762751102448E-002   3.9082787930965424E-002  0.27221336960792542     
   4.7862999141216278E-002   30801.849719999998       0.20227555930614471        9.8823897540569305E-002   6.0850743204355240E-002  0.27163594961166382     
   6.3096001744270325E-002   30801.849719999998       0.23029474914073944       0.11479980498552322        8.5424758493900299E-002  0.26362067461013794     
   8.3176001906394958E-002   30801.849719999998       0.25837349891662598       0.13209660351276398       0.11154133826494217       0.24658018350601196     
  0.10000000149011612        30801.849719999998       0.27548825740814209       0.14372061192989349       0.12874475121498108       0.22961379587650299     
  0.12500000000000000        30801.849719999998       0.29206332564353943       0.15677507221698761       0.14777867496013641       0.20290118455886841     
  0.15000000596046448        30801.849719999998       0.29996716976165771       0.16541644930839539       0.16038347780704498       0.17643654346466064     
  0.17499999701976776        30801.849719999998       0.30092522501945496       0.17025050520896912       0.16778446733951569       0.15144687891006470     
  0.20000000298023224        30801.849719999998       0.29634413123130798       0.17181183397769928       0.17095442116260529       0.12854002416133881     
  0.22499999403953552        30801.849719999998       0.28739729523658752       0.17058281600475311       0.17068433761596680       0.10797954350709915     
  0.25000000000000000        30801.849719999998       0.27507588267326355       0.16700312495231628       0.16763061285018921        8.9825861155986786E-002
  0.27500000596046448        30801.849719999998       0.26022264361381531       0.16147492825984955       0.16234688460826874        7.4016653001308441E-002
  0.30000001192092896        30801.849719999998       0.24355581402778625       0.15436615049839020       0.15530614554882050        6.0416143387556076E-002
  0.32499998807907104        30801.849719999998       0.22568717598915100       0.14601272344589233       0.14691622555255890        4.8846762627363205E-002
  0.34999999403953552        30801.849719999998       0.20713616907596588       0.13672025501728058       0.13753105700016022        3.9110183715820312E-002
  0.37500000000000000        30801.849719999998       0.18834123015403748       0.12676538527011871       0.12745887041091919        3.1001459807157516E-002
  0.40000000596046448        30801.849719999998       0.16966931521892548       0.11639685928821564       0.11696828901767731        2.4318542331457138E-002
  0.42500001192092896        30801.849719999998       0.15142390131950378       0.10583662986755371       0.10629296302795410        1.8868606537580490E-002
  0.44999998807907104        30801.849719999998       0.13385197520256042        9.5280744135379791E-002   9.5635160803794861E-002   1.4472054317593575E-002
  0.47499999403953552        30801.849719999998       0.11715003103017807        8.4900349378585815E-002   8.5168547928333282E-002   1.0964890941977501E-002
  0.50000000000000000        30801.849719999998       0.10146956890821457        7.4842534959316254E-002   7.5040459632873535E-002   8.1998789682984352E-003
  0.52499997615814209        30801.849719999998        8.6921870708465576E-002   6.5231293439865112E-002   6.5373755991458893E-002   6.0468232259154320E-003
  0.55000001192092896        30801.849719999998        7.3582418262958527E-002   5.6168466806411743E-002   5.6268438696861267E-002   4.3922211043536663E-003
  0.57499998807907104        30801.849719999998        6.1494894325733185E-002   4.7734696418046951E-002   4.7803025692701340E-002   3.1384702306240797E-003
  0.60000002384185791        30801.849719999998        5.0674866884946823E-002   3.9990440011024475E-002   4.0035862475633621E-002   2.2027741651982069E-003
  0.62500000000000000        30801.849719999998        4.1113220155239105E-002   3.2977018505334854E-002   3.3006329089403152E-002   1.5158538008108735E-003
  0.64999997615814209        30801.849719999998        3.2779317349195480E-002   2.6717713102698326E-002   2.6736032217741013E-002   1.0205587605014443E-003
  0.67500001192092896        30801.849719999998        2.5624021887779236E-002   2.1218948066234589E-002   2.1230008453130722E-002   6.7043851595371962E-004
  0.69999998807907104        30801.849719999998        1.9582500681281090E-002   1.6471512615680695E-002   1.6477940604090691E-002   4.2833125917240977E-004
  0.72500002384185791        30801.849719999998        1.4576927758753300E-002   1.2451877817511559E-002   1.2455460615456104E-002   2.6500658714212477E-004
  0.75000000000000000        30801.849719999998        1.0519037023186684E-002   9.1235889121890068E-003   9.1254999861121178E-003   1.5789296594448388E-004
  0.77499997615814209        30801.849719999998        7.3126000352203846E-003   6.4387661404907703E-003   6.4397435635328293E-003   8.9911030954681337E-005
  0.80000001192092896        30801.849719999998        4.8558111302554607E-003   4.3397000990808010E-003   4.3401881121098995E-003   4.8425376007799059E-005
  0.82499998807907104        30801.849719999998        3.0436259694397449E-003   2.7605735231190920E-003   2.7608268428593874E-003   2.4322282115463167E-005
  0.85000002384185791        30801.849719999998        1.7700596945360303E-003   1.6293250955641270E-003   1.6294766683131456E-003   1.1214925507374573E-005
  0.87500000000000000        30801.849719999998        9.3049556016921997E-004   8.6968118557706475E-004   8.6979038314893842E-004   4.7727194214530755E-006
  0.89999997615814209        30801.849719999998        4.2404248961247504E-004   4.0341660496778786E-004   4.0349541814066470E-004   2.1678274606529158E-006
  0.92500001192092896        30801.849719999998        1.5603179053869098E-004   1.5292357420548797E-004   1.5295224147848785E-004   1.6286121535813436E-006
  0.94999998807907104        30801.849719999998        4.0800936403684318E-005   4.4257783883949742E-005   4.4193759094923735E-005   2.0875254449492786E-006
  0.97500002384185791        30801.849719999998        5.0849857871071436E-006   1.1006957720383070E-005   1.0792336979648098E-005   2.9094180717947893E-006
   1.0000000000000000        30801.849719999998       -7.0694750320399180E-006  -3.7297152033488601E-008  -4.6646491114188393E-007   3.6850751712336205E-006
   9.9999997171806854E-010   39494.407030000002        2.8697762172669172E-003  -9.0124475536867976E-004  -1.1107026366516948E-003  -8.3089421968907118E-004
   1.3183000246996812E-009   39494.407030000002        3.0048715416342020E-003  -9.0192956849932671E-004  -1.1439542286098003E-003  -8.0030178651213646E-004
   1.7378000150003459E-009   39494.407030000002        3.1469662208110094E-003  -9.0047065168619156E-004  -1.1790511198341846E-003  -7.6215289300307631E-004
   2.2908999142146058E-009   39494.407030000002        3.2965196296572685E-003  -8.9664221741259098E-004  -1.2162426719442010E-003  -7.1542343357577920E-004
   3.0200000278313155E-009   39494.407030000002        3.4539271146059036E-003  -8.9020113227888942E-004  -1.2557872105389833E-003  -6.5900350455194712E-004
   3.9810998941902653E-009   39494.407030000002        3.6196408327668905E-003  -8.8088464690372348E-004  -1.2979854363948107E-003  -5.9165718266740441E-004
   5.2481001766579993E-009   39494.407030000002        3.7941518239676952E-003  -8.6840795120224357E-004  -1.3431782135739923E-003  -5.1201635506004095E-004
   6.9183001549788514E-009   39494.407030000002        3.9779632352292538E-003  -8.5246475646272302E-004  -1.3917441247031093E-003  -4.1858328040689230E-004
   9.1201002305751899E-009   39494.407030000002        4.1716252453625202E-003  -8.3272339543327689E-004  -1.4441115781664848E-003  -3.0970716034062207E-004
   1.2023000373062587E-008   39494.407030000002        4.3757311068475246E-003  -8.0882420297712088E-004  -1.5007627662271261E-003  -1.8357252702116966E-004
   1.5849000334355878E-008   39494.407030000002        4.5908289030194283E-003  -7.8039010986685753E-004  -1.5622121281921864E-003  -3.8252310332609341E-005
   2.0892999330612838E-008   39494.407030000002        4.8176283016800880E-003  -7.4699881952255964E-004  -1.6290695639327168E-003   1.2843636795878410E-004
   2.7542000680114143E-008   39494.407030000002        5.0567956641316414E-003  -7.0820644032210112E-004  -1.7019879305735230E-003   3.1880702590569854E-004
   3.6307998385609608E-008   39494.407030000002        5.3091002628207207E-003  -6.6352519206702709E-004  -1.7817110056057572E-003   5.3541833767667413E-004
   4.7863000673942224E-008   39494.407030000002        5.5752806365489960E-003  -6.1244348762556911E-004  -1.8690379802137613E-003   7.8097265213727951E-004
   6.3096003088958241E-008   39494.407030000002        5.8562005870044231E-003  -5.5439682910218835E-004  -1.9648789893835783E-003   1.0584589326754212E-003
   8.3175997644957533E-008   39494.407030000002        6.1527229845523834E-003  -4.8878812231123447E-004  -2.0702218171209097E-003   1.3710535131394863E-003
   1.0965000285523274E-007   39494.407030000002        6.4658457413315773E-003  -4.1495720506645739E-004  -2.1861866116523743E-003   1.7222664318978786E-003
   1.4453999597208167E-007   39494.407030000002        6.7964540794491768E-003  -3.3223626087419689E-004  -2.3139419499784708E-003   2.1156810689717531E-003
   1.9054999711443088E-007   39494.407030000002        7.1458262391388416E-003  -2.3982273705769330E-004  -2.4549074005335569E-003   2.5555624160915613E-003
   2.5118998792095226E-007   39494.407030000002        7.5149121694266796E-003  -1.3695967209059745E-004  -2.6104822754859924E-003   3.0460073612630367E-003
   3.3112999631157436E-007   39494.407030000002        7.9050250351428986E-003  -2.2754089513910003E-005  -2.7823289856314659E-003   3.5918203648179770E-003
   4.3651999703797628E-007   39494.407030000002        8.3175003528594971E-003   1.0373888653703034E-004  -2.9722510371357203E-003   4.1981316171586514E-003
   5.7544002629583701E-007   39494.407030000002        8.7536759674549103E-003   2.4350763123948127E-004  -3.1821893062442541E-003   4.8703784123063087E-003
   7.5857997217099182E-007   39494.407030000002        9.2151109129190445E-003   3.9765529800206423E-004  -3.4143354278057814E-003   5.6146839633584023E-003
   9.9999999747524271E-007   39494.407030000002        9.7033884376287460E-003   5.6734203826636076E-004  -3.6710540298372507E-003   6.4376206137239933E-003
   1.3182999509808724E-006   39494.407030000002        1.0220325551927090E-002   7.5385766103863716E-004  -3.9549982175230980E-003   7.3466217145323753E-003
   1.7377999483869644E-006   39494.407030000002        1.0767598636448383E-002   9.5849036006256938E-004  -4.2689167894423008E-003   8.3494121208786964E-003
   2.2909000563231530E-006   39494.407030000002        1.1347453109920025E-002   1.1827903799712658E-003  -4.6160616911947727E-003   9.4553884118795395E-003
   3.0199998946045525E-006   39494.407030000002        1.1961959302425385E-002   1.4282973716035485E-003  -4.9997693859040737E-003   1.0674393735826015E-002
   3.9810997805034276E-006   39494.407030000002        1.2613499537110329E-002   1.6967245610430837E-003  -5.4237404838204384E-003   1.2017749249935150E-002
   5.2481000238913111E-006   39494.407030000002        1.3304712250828743E-002   1.9899441394954920E-003  -5.8920066803693771E-003   1.3498339802026749E-002
   6.9183001869532745E-006   39494.407030000002        1.4038421213626862E-002   2.3099582176655531E-003  -6.4088609069585800E-003   1.5130642801523209E-002
   9.1201000032015145E-006   39494.407030000002        1.4817791990935802E-002   2.6589678600430489E-003  -6.9789285771548748E-003   1.6931263729929924E-002
   1.2022999726468697E-005   39494.407030000002        1.5646373853087425E-002   3.0393921770155430E-003  -7.6071433722972870E-003   1.8919251859188080E-002
   1.5849000192247331E-005   39494.407030000002        1.6527777537703514E-002   3.4537133760750294E-003  -8.2983970642089844E-003   2.1115493029356003E-002
   2.0892999600619078E-005   39494.407030000002        1.7466589808464050E-002   3.9048995822668076E-003  -9.0581160038709641E-003   2.3545127362012863E-002
   2.7542000680114143E-005   39494.407030000002        1.8467616289854050E-002   4.3960451148450375E-003  -9.8914913833141327E-003   2.6235839352011681E-002
   3.6307999835116789E-005   39494.407030000002        1.9536605104804039E-002   4.9307015724480152E-003  -1.0803791694343090E-002   2.9219763353466988E-002
   4.7862999053904787E-005   39494.407030000002        2.0679812878370285E-002   5.5126487277448177E-003  -1.1799649335443974E-002   3.2532248646020889E-002
   6.3095998484641314E-005   39494.407030000002        2.1904842928051949E-002   6.1462880112230778E-003  -1.2883303686976433E-002   3.6213941872119904E-002
   8.3175997133366764E-005   39494.407030000002        2.3220352828502655E-002   6.8364623002707958E-003  -1.4057722873985767E-002   4.0309477597475052E-002
   1.0964999819407240E-004   39494.407030000002        2.4636933580040932E-002   7.5888689607381821E-003  -1.5324570238590240E-002   4.4869251549243927E-002
   1.4453999756369740E-004   39494.407030000002        2.6166392490267754E-002   8.4096128121018410E-003  -1.6682505607604980E-002   4.9945712089538574E-002
   1.9054999575018883E-004   39494.407030000002        2.7824569493532181E-002   9.3066375702619553E-003  -1.8128333613276482E-002   5.5600542575120926E-002
   2.5119000929407775E-004   39494.407030000002        2.9628634452819824E-002   1.0288164950907230E-002  -1.9652904942631721E-002   6.1892643570899963E-002
   3.3112999517470598E-004   39494.407030000002        3.1601160764694214E-002   1.1364776641130447E-002  -2.1242536604404449E-002   6.8887837231159210E-002
   4.3652000022120774E-004   39494.407030000002        3.3769629895687103E-002   1.2548983097076416E-002  -2.2875821217894554E-002   7.6651677489280701E-002
   5.7544000446796417E-004   39494.407030000002        3.6167629063129425E-002   1.3855699449777603E-002  -2.4521391838788986E-002   8.5246190428733826E-002
   7.5857999036088586E-004   39494.407030000002        3.8837797939777374E-002   1.5303632244467735E-002  -2.6136141270399094E-002   9.4730585813522339E-002
   1.0000000474974513E-003   39494.407030000002        4.1832990944385529E-002   1.6915688291192055E-002  -2.7661293745040894E-002  0.10515300184488297     
   1.3183000264689326E-003   39494.407030000002        4.5220348984003067E-002   1.8720924854278564E-002  -2.9019324108958244E-002  0.11654897779226303     
   1.7377999611198902E-003   39494.407030000002        4.9082268029451370E-002   2.0754916593432426E-002  -3.0108651146292686E-002  0.12892593443393707     
   2.2909000981599092E-003   39494.407030000002        5.3525462746620178E-002   2.3064449429512024E-002  -3.0800331383943558E-002  0.14227002859115601     
   3.0199999455362558E-003   39494.407030000002        5.8680750429630280E-002   2.5707518681883812E-002  -3.0931057408452034E-002  0.15651844441890717     
   3.9810999296605587E-003   39494.407030000002        6.4711987972259521E-002   2.8758458793163300E-002  -3.0298663303256035E-002  0.17155706882476807     
   5.2481000311672688E-003   39494.407030000002        7.1821644902229309E-002   3.2311826944351196E-002  -2.8656648471951485E-002  0.18720355629920959     
   6.9182999432086945E-003   39494.407030000002        8.0255098640918732E-002   3.6486506462097168E-002  -2.5710755959153175E-002  0.20318700373172760     
   9.1201001778244972E-003   39494.407030000002        9.0304836630821228E-002   4.1431076824665070E-002  -2.1118370816111565E-002  0.21912997961044312     
   1.2023000046610832E-002   39494.407030000002       0.10230822861194611        4.7327794134616852E-002  -1.4493728056550026E-002  0.23452429473400116     
   1.5848999843001366E-002   39494.407030000002       0.11662819981575012        5.4390605539083481E-002  -5.4276273585855961E-003  0.24869844317436218     
   2.0893000066280365E-002   39494.407030000002       0.13363371789455414        6.2866143882274628E-002   6.4881704747676849E-003  0.26080542802810669     
   2.7542000636458397E-002   39494.407030000002       0.15362201631069183        7.3009222745895386E-002   2.1596862003207207E-002  0.26978376507759094     
   3.6308001726865768E-002   39494.407030000002       0.17671377956867218        8.5047252476215363E-002   4.0093448013067245E-002  0.27435281872749329     
   4.7862999141216278E-002   39494.407030000002       0.20265164971351624        9.9094763398170471E-002   6.1880838125944138E-002  0.27302607893943787     
   6.3096001744270325E-002   39494.407030000002       0.23052623867988586       0.11502110958099365        8.6393386125564575E-002  0.26419648528099060     
   8.3176001906394958E-002   39494.407030000002       0.25836822390556335       0.13221898674964905       0.11234647035598755       0.24634295701980591     
  0.10000000149011612        39494.407030000002       0.27526640892028809       0.14374175667762756       0.12937729060649872       0.22888135910034180     
  0.12500000000000000        39494.407030000002       0.29151627421379089       0.15662980079650879       0.14813403785228729       0.20167548954486847     
  0.15000000596046448        39494.407030000002       0.29911249876022339       0.16509908437728882       0.16046412289142609       0.17493623495101929     
  0.17499999701976776        39494.407030000002       0.29979500174522400       0.16976591944694519       0.16760939359664917       0.14982861280441284     
  0.20000000298023224        39494.407030000002       0.29497843980789185       0.17117211222648621       0.17055101692676544       0.12691357731819153     
  0.22499999403953552        39494.407030000002       0.28583994507789612       0.16980493068695068       0.17008394002914429       0.10641912370920181     
  0.25000000000000000        39494.407030000002       0.27337154746055603       0.16610720753669739       0.16686590015888214        8.8378831744194031E-002
  0.27500000596046448        39494.407030000002       0.25841495394706726       0.16048285365104675       0.16145032644271851        7.2710298001766205E-002
  0.30000001192092896        39494.407030000002       0.24168604612350464       0.15330058336257935       0.15430900454521179        5.9262931346893311E-002
  0.32499998807907104        39494.407030000002       0.22379331290721893       0.14489626884460449       0.14584796130657196        4.7848541289567947E-002
  0.34999999403953552        39494.407030000002       0.20525236427783966       0.13557477295398712       0.13641892373561859        3.8261417299509048E-002
  0.37500000000000000        39494.407030000002       0.18649744987487793       0.12561151385307312       0.12632763385772705        3.0291758477687836E-002
  0.40000000596046448        39494.407030000002       0.16789118945598602       0.11525363475084305       0.11584009975194931        2.3734614253044128E-002
  0.42500001192092896        39494.407030000002       0.14973269402980804       0.10472115129232407       0.10518725216388702        1.8395720049738884E-002
  0.44999998807907104        39494.407030000002       0.13226462900638580        9.4208016991615295E-002   9.4568602740764618E-002   1.4095127582550049E-002
  0.47499999403953552        39494.407030000002       0.11567939817905426        8.3883084356784821E-002   8.4155067801475525E-002   1.0669266805052757E-002
  0.50000000000000000        39494.407030000002       0.10012457519769669        7.3891118168830872E-002   7.4091278016567230E-002   7.9718502238392830E-003
  0.52499997615814209        39494.407030000002        8.5707820951938629E-002   6.4353756606578827E-002   6.4497485756874084E-002   5.8739613741636276E-003
  0.55000001192092896        39494.407030000002        7.2501294314861298E-002   5.5370502173900604E-002   5.5471148341894150E-002   4.2635551653802395E-003
  0.57499998807907104        39494.407030000002        6.0545697808265686E-002   4.7019749879837036E-002   4.7088410705327988E-002   3.0445451848208904E-003
  0.60000002384185791        39494.407030000002        4.9853984266519547E-002   3.9359819144010544E-002   3.9405386894941330E-002   2.1356248762458563E-003
  0.62500000000000000        39494.407030000002        4.0414772927761078E-002   3.2430041581392288E-002   3.2459404319524765E-002   1.4689175877720118E-003
  0.64999997615814209        39494.407030000002        3.2195568084716797E-002   2.6251900941133499E-002   2.6270231232047081E-002   9.8854769021272659E-004
  0.67500001192092896        39494.407030000002        2.5145735591650009E-002   2.0830230787396431E-002   2.0841281861066818E-002   6.4918905263766646E-004
  0.69999998807907104        39494.407030000002        1.9199328497052193E-002   1.6154460608959198E-002   1.6160877421498299E-002   4.1464326204732060E-004
  0.72500002384185791        39494.407030000002        1.4277773909270763E-002   1.2199960649013519E-002   1.2203533202409744E-002   2.5648321025073528E-004
  0.75000000000000000        39494.407030000002        1.0292422957718372E-002   8.9294463396072388E-003   8.9313499629497528E-003   1.5278844512067735E-004
  0.77499997615814209        39494.407030000002        7.1470090188086033E-003   6.2944912351667881E-003   6.2954635359346867E-003   8.6992018623277545E-005
  0.80000001192092896        39494.407030000002        4.7400151379406452E-003   4.2371302843093872E-003   4.2376150377094746E-003   4.6849025238770992E-005
  0.82499998807907104        39494.407030000002        2.9669927898794413E-003   2.6915862690657377E-003   2.6918367948383093E-003   2.3532906197942793E-005
  0.85000002384185791        39494.407030000002        1.7228336073458195E-003   1.5861297724768519E-003   1.5862784348428249E-003   1.0859464055101853E-005
  0.87500000000000000        39494.407030000002        9.0404745424166322E-004   8.4510439774021506E-004   8.4520987002179027E-004   4.6343411668203771E-006
  0.89999997615814209        39494.407030000002        4.1108563891611993E-004   3.9117093547247350E-004   3.9124503382481635E-004   2.1161624772503274E-006
  0.92500001192092896        39494.407030000002        1.5079362492542714E-004   1.4785147504881024E-004   1.4787469990551472E-004   1.5846309224798460E-006
  0.94999998807907104        39494.407030000002        3.9139402360888198E-005   4.2534247768344358E-005   4.2464918806217611E-005   2.0008496903756168E-006
  0.97500002384185791        39494.407030000002        4.5262863750394899E-006   1.0274479791405611E-005   1.0056298378913198E-005   2.7458333988761296E-006
   1.0000000000000000        39494.407030000002       -7.4292729550506920E-006  -6.6559226752360701E-007  -1.0941748769255355E-006   3.4222200611111475E-006
   9.9999997171806854E-010   50640.081729999998        2.8722926508635283E-003  -9.0049119899049401E-004  -1.1133797233924270E-003  -8.3934981375932693E-004
   1.3183000246996812E-009   50640.081729999998        3.0075313989073038E-003  -9.0109609300270677E-004  -1.1471222387626767E-003  -8.0637575592845678E-004
   1.7378000150003459E-009   50640.081729999998        3.1497783493250608E-003  -8.9955073781311512E-004  -1.1827726848423481E-003  -7.6548015931621194E-004
   2.2908999142146058E-009   50640.081729999998        3.2994938082993031E-003  -8.9562888024374843E-004  -1.2205870589241385E-003  -7.1559776552021503E-004
   3.0200000278313155E-009   50640.081729999998        3.4570728894323111E-003  -8.8908697944134474E-004  -1.2608306715264916E-003  -6.5557565540075302E-004
   3.9810998941902653E-009   50640.081729999998        3.6229691468179226E-003  -8.7966152932494879E-004  -1.3038115575909615E-003  -5.8413069928064942E-004
   5.2481001766579993E-009   50640.081729999998        3.7976736202836037E-003  -8.6706725414842367E-004  -1.3498787302523851E-003  -4.9984367797151208E-004
   6.9183001549788514E-009   50640.081729999998        3.9816913194954395E-003  -8.5099722491577268E-004  -1.3994195032864809E-003  -4.0116204763762653E-004
   9.1201002305751899E-009   50640.081729999998        4.1755717247724533E-003  -8.3111901767551899E-004  -1.4528713654726744E-003  -2.8637575451284647E-004
   1.2023000373062587E-008   50640.081729999998        4.3799104169011116E-003  -8.0707226879894733E-004  -1.5107264043763280E-003  -1.5360520046669990E-004
   1.5849000334355878E-008   50640.081729999998        4.5952559448778629E-003  -7.7847921056672931E-004  -1.5735090710222721E-003  -8.5731824128743028E-007
   2.0892999330612838E-008   50640.081729999998        4.8223184421658516E-003  -7.4491644045338035E-004  -1.6418407903984189E-003   1.7412580200470984E-004
   2.7542000680114143E-008   50640.081729999998        5.0617656670510769E-003  -7.0593942655250430E-004  -1.7163858283311129E-003   3.7373506347648799E-004
   3.6307998385609608E-008   50640.081729999998        5.3143682889640331E-003  -6.6105922451242805E-004  -1.7979006515815854E-003   6.0061446856707335E-004
   4.7863000673942224E-008   50640.081729999998        5.5808667093515396E-003  -6.0976331587880850E-004  -1.8871976062655449E-003   8.5755466716364026E-004
   6.3096003088958241E-008   50640.081729999998        5.8621247299015522E-003  -5.5148592218756676E-004  -1.9852006807923317E-003   1.1476426152512431E-003
   8.3175997644957533E-008   50640.081729999998        6.1590080149471760E-003  -4.8562869778834283E-004  -2.0929127931594849E-003   1.4741577906534076E-003
   1.0965000285523274E-007   50640.081729999998        6.4725158736109734E-003  -4.1153022903017700E-004  -2.2114699240773916E-003   1.8407250754535198E-003
   1.4453999597208167E-007   50640.081729999998        6.8035353906452656E-003  -3.2852121512405574E-004  -2.3420564830303192E-003   2.2510432172566652E-003
   1.9054999711443088E-007   50640.081729999998        7.1533462032675743E-003  -2.3579744447488338E-004  -2.4861118290573359E-003   2.7095200493931770E-003
   2.5118998792095226E-007   50640.081729999998        7.5229015201330185E-003  -1.3260031118988991E-004  -2.6450522709637880E-003   3.2203861046582460E-003
   3.3112999631157436E-007   50640.081729999998        7.9135168343782425E-003  -1.8034921595244668E-005  -2.8205611743032932E-003   3.7886083591729403E-003
   4.3651999703797628E-007   50640.081729999998        8.3265313878655434E-003   1.0884574294323102E-004  -3.0144639313220978E-003   4.4194916263222694E-003
   5.7544002629583701E-007   50640.081729999998        8.7632853537797928E-003   2.4903228040784597E-004  -3.2287233043462038E-003   5.1186620257794857E-003
   7.5857997217099182E-007   50640.081729999998        9.2253405600786209E-003   4.0363040170632303E-004  -3.4655553754419088E-003   5.8924574404954910E-003
   9.9999999747524271E-007   50640.081729999998        9.7142877057194710E-003   5.7380303042009473E-004  -3.7273492198437452E-003   6.7476858384907246E-003
   1.3182999509808724E-006   50640.081729999998        1.0231946595013142E-002   7.6084327884018421E-004  -4.0167849510908127E-003   7.6920487917959690E-003
   1.7377999483869644E-006   50640.081729999998        1.0780000127851963E-002   9.6604251302778721E-004  -4.3366365134716034E-003   8.7335528805851936E-003
   2.2909000563231530E-006   50640.081729999998        1.1360700242221355E-002   1.1909552849829197E-003  -4.6901837922632694E-003   9.8819388076663017E-003
   3.0199998946045525E-006   50640.081729999998        1.1976126581430435E-002   1.4371256111189723E-003  -5.0807879306375980E-003   1.1147407814860344E-002
   3.9810997805034276E-006   50640.081729999998        1.2628669850528240E-002   1.7062717815861106E-003  -5.5121746845543385E-003   1.2541689909994602E-002
   5.2481000238913111E-006   50640.081729999998        1.3320980593562126E-002   2.0002720411866903E-003  -5.9883953072130680E-003   1.4078127220273018E-002
   6.9183001869532745E-006   50640.081729999998        1.4055894687771797E-002   2.3211352527141571E-003  -6.5137585625052452E-003   1.5771692618727684E-002
   9.1201000032015145E-006   50640.081729999998        1.4836596325039864E-002   2.6710701640695333E-003  -7.0928968489170074E-003   1.7639545723795891E-002
   1.2022999726468697E-005   50640.081729999998        1.5666654333472252E-002   3.0525054316967726E-003  -7.7307410538196564E-003   1.9701337441802025E-002
   1.5849000192247331E-005   50640.081729999998        1.6549700871109962E-002   3.4679342061281204E-003  -8.4321592003107071E-003   2.1978566423058510E-002
   2.0892999600619078E-005   50640.081729999998        1.7490351572632790E-002   3.9203371852636337E-003  -9.2025399208068848E-003   2.4497073143720627E-002
   2.7542000680114143E-005   50640.081729999998        1.8493449315428734E-002   4.4128242880105972E-003  -1.0047004558146000E-002   2.7285235002636909E-002
   3.6307999835116789E-005   50640.081729999998        1.9564783200621605E-002   4.9489662051200867E-003  -1.0970720089972019E-002   3.0375914648175240E-002
   4.7862999053904787E-005   50640.081729999998        2.0710658282041550E-002   5.5325631983578205E-003  -1.1978168971836567E-002   3.3805135637521744E-002
   6.3095998484641314E-005   50640.081729999998        2.1938743069767952E-002   6.1680441722273827E-003  -1.3073388487100601E-002   3.7614230066537857E-002
   8.3175997133366764E-005   50640.081729999998        2.3257765918970108E-002   6.8602846004068851E-003  -1.4259078539907932E-002   4.1848383843898773E-002
   1.0964999819407240E-004   50640.081729999998        2.4678412824869156E-002   7.6150204986333847E-003  -1.5536556020379066E-002   4.6558473259210587E-002
   1.4453999756369740E-004   50640.081729999998        2.6212595403194427E-002   8.4384027868509293E-003  -1.6904033720493317E-002   5.1797136664390564E-002
   1.9054999575018883E-004   50640.081729999998        2.7876291424036026E-002   9.3384347856044769E-003  -1.8357774242758751E-002   5.7626131922006607E-002
   2.5119000929407775E-004   50640.081729999998        2.9686825349926949E-002   1.0323406197130680E-002  -1.9887950271368027E-002   6.4103901386260986E-002
   3.3112999517470598E-004   50640.081729999998        3.1666960567235947E-002   1.1403983458876610E-002  -2.1480070427060127E-002   7.1295469999313354E-002
   4.3652000022120774E-004   50640.081729999998        3.3844400197267532E-002   1.2592779472470284E-002  -2.3111769929528236E-002   7.9264998435974121E-002
   5.7544000446796417E-004   50640.081729999998        3.6252997815608978E-002   1.3904831372201443E-002  -2.4750579148530960E-002   8.8072344660758972E-002
   7.5857999036088586E-004   50640.081729999998        3.8935683667659760E-002   1.5358991920948029E-002  -2.6352129876613617E-002   9.7773790359497070E-002
   1.0000000474974513E-003   50640.081729999998        4.1945669800043106E-002   1.6978338360786438E-002  -2.7856253087520599E-002  0.10841346532106400     
   1.3183000264689326E-003   50640.081729999998        4.5350465923547745E-002   1.8792133778333664E-002  -2.9183920472860336E-002  0.12002182006835938     
   1.7377999611198902E-003   50640.081729999998        4.9232866615056992E-002   2.0836170762777328E-002  -3.0232006683945656E-002  0.13259975612163544     
   2.2909000981599092E-003   50640.081729999998        5.3699985146522522E-002   2.3157490417361259E-002  -3.0870035290718079E-002  0.14612568914890289     
   3.0199999455362558E-003   50640.081729999998        5.8882977813482285E-002   2.5814345106482506E-002  -3.0933346599340439E-002  0.16052733361721039     
   3.9810999296605587E-003   50640.081729999998        6.4945921301841736E-002   2.8881313279271126E-002  -3.0218757688999176E-002  0.17567971348762512     
   5.2481000311672688E-003   50640.081729999998        7.2091244161128998E-002   3.2453138381242752E-002  -2.8479335829615593E-002  0.19138811528682709     
   6.9182999432086945E-003   50640.081729999998        8.0563858151435852E-002   3.6648768931627274E-002  -2.5421338155865669E-002  0.20736806094646454     
   9.1201001778244972E-003   50640.081729999998        9.0655066072940826E-002   4.1616592556238174E-002  -2.0704019814729691E-002  0.22322767972946167     
   1.2023000046610832E-002   50640.081729999998       0.10269998013973236        4.7538250684738159E-002  -1.3945380225777626E-002  0.23844432830810547     
   1.5848999843001366E-002   50640.081729999998       0.11705756932497025        5.4626371711492538E-002  -4.7425623051822186E-003  0.25233328342437744     
   2.0893000066280365E-002   50640.081729999998       0.13409061729907990        6.3125200569629669E-002   7.3032360523939133E-003  0.26403722167015076     
   2.7542000636458397E-002   50640.081729999998       0.15408708155155182        7.3285572230815887E-002   2.2522006183862686E-002  0.27248999476432800     
   3.6308001726865768E-002   50640.081729999998       0.17715457081794739        8.5328690707683563E-002   4.1091624647378922E-002  0.27641576528549194     
   4.7862999141216278E-002   50640.081729999998       0.20301857590675354        9.9360011518001556E-002   6.2894433736801147E-002  0.27434736490249634     
   6.3096001744270325E-002   50640.081729999998       0.23074930906295776       0.11523659527301788        8.7342523038387299E-002  0.26471748948097229     
   8.3176001906394958E-002   50640.081729999998       0.25835701823234558       0.13233612477779388       0.11313109099864960       0.24607092142105103     
  0.10000000149011612        50640.081729999998       0.27504155039787292       0.14375868439674377       0.12999022006988525       0.22812990844249725     
  0.12500000000000000        50640.081729999998       0.29097154736518860       0.15648256242275238       0.14847300946712494       0.20045097172260284     
  0.15000000596046448        50640.081729999998       0.29826602339744568       0.16478261351585388       0.16053287684917450       0.17345263063907623     
  0.17499999701976776        50640.081729999998       0.29867899417877197       0.16928541660308838       0.16742753982543945       0.14823809266090393     
  0.20000000298023224        50640.081729999998       0.29363274574279785       0.17053982615470886       0.17014606297016144       0.12532196938991547     
  0.22499999403953552        50640.081729999998       0.28430786728858948       0.16903783380985260       0.16948704421520233       0.10489738732576370     
  0.25000000000000000        50640.081729999998       0.27169719338417053       0.16522523760795593       0.16610936820507050        8.6971737444400787E-002
  0.27500000596046448        50640.081729999998       0.25664117932319641       0.15950769186019897       0.16056616604328156        7.1443155407905579E-002
  0.30000001192092896        50640.081729999998       0.23985332250595093       0.15225452184677124       0.15332791209220886        5.8146830648183823E-002
  0.32499998807907104        50640.081729999998       0.22193883359432220       0.14380149543285370       0.14479880034923553        4.6884398907423019E-002
  0.34999999403953552        50640.081729999998       0.20340944826602936       0.13445274531841278       0.13532832264900208        3.7443149834871292E-002
  0.37500000000000000        50640.081729999998       0.18469531834125519       0.12448240071535110       0.12521976232528687        2.9608743265271187E-002
  0.40000000596046448        50640.081729999998       0.16615471243858337       0.11413599550724030       0.11473650485277176        2.3173550143837929E-002
  0.42500001192092896        50640.081729999998       0.14808247983455658       0.10363165289163589       0.10410680621862411        1.7942039296030998E-002
  0.44999998807907104        50640.081729999998       0.13071705400943756        9.3161210417747498E-002   9.3527466058731079E-002   1.3734026812016964E-002
  0.47499999403953552        50640.081729999998       0.11424677073955536        8.2891277968883514E-002   8.3166703581809998E-002   1.0386435315012932E-002
  0.50000000000000000        50640.081729999998        9.8815403878688812E-002   7.2964318096637726E-002   7.3166497051715851E-002   7.7539631165564060E-003
  0.52499997615814209        50640.081729999998        8.4527060389518738E-002   6.3499666750431061E-002   6.3644513487815857E-002   5.7089817710220814E-003
  0.55000001192092896        50640.081729999998        7.1450673043727875E-002   5.4594535380601883E-002   5.4695762693881989E-002   4.1408897377550602E-003
  0.57499998807907104        50640.081729999998        5.9624049812555313E-002   4.6325121074914932E-002   4.6394057571887970E-002   2.9550893232226372E-003
  0.60000002384185791        50640.081729999998        4.9057591706514359E-002   3.8747660815715790E-002   3.8793344050645828E-002   2.0717273000627756E-003
  0.62500000000000000        50640.081729999998        3.9737753570079803E-002   3.1899563968181610E-002   3.1928956508636475E-002   1.4242883771657944E-003
  0.64999997615814209        50640.081729999998        3.1630232930183411E-002   2.5800563395023346E-002   2.5818889960646629E-002   9.5812929794192314E-004
  0.67500001192092896        50640.081729999998        2.4682965129613876E-002   2.0453955978155136E-002   2.0464994013309479E-002   6.2900653574615717E-004
  0.69999998807907104        50640.081729999998        1.8828945234417915E-002   1.5847867354750633E-002   1.5854267403483391E-002   4.0164674283005297E-004
  0.72500002384185791        50640.081729999998        1.3988899998366833E-002   1.1956611648201942E-002   1.1960172094404697E-002   2.4839153047651052E-004
  0.75000000000000000        50640.081729999998        1.0073834098875523E-002   8.7421173229813576E-003   8.7440125644207001E-003   1.4794223534408957E-004
  0.77499997615814209        50640.081729999998        6.9874678738415241E-003   6.1554471030831337E-003   6.1564142815768719E-003   8.4219995187595487E-005
  0.80000001192092896        50640.081729999998        4.6285917051136494E-003   4.1384077630937099E-003   4.1388892568647861E-003   4.5351214794209227E-005
  0.82499998807907104        50640.081729999998        2.8933566063642502E-003   2.6252816896885633E-003   2.6255294214934111E-003   2.2781916413805448E-005
  0.85000002384185791        50640.081729999998        1.6775252297520638E-003   1.5446803299710155E-003   1.5448259655386209E-003   1.0520058822294232E-005
  0.87500000000000000        50640.081729999998        8.7871868163347244E-004   8.2156324060633779E-004   8.2166504580527544E-004   4.5004790081293322E-006
  0.89999997615814209        50640.081729999998        3.9870306500233710E-004   3.7946517113596201E-004   3.7953475839458406E-004   2.0639420199586311E-006
  0.92500001192092896        50640.081729999998        1.4580023707821965E-004   1.4301385090220720E-004   1.4303190982900560E-004   1.5391817669296870E-006
  0.94999998807907104        50640.081729999998        3.7560868804575875E-005   4.0893752156989649E-005   4.0819479181664065E-005   1.9149911167914979E-006
  0.97500002384185791        50640.081729999998        3.9998531065066345E-006   9.5794193839537911E-006   9.3580983957508579E-006   2.5883425678330241E-006
   1.0000000000000000        50640.081729999998       -7.7593258538399823E-006  -1.2540815532702254E-006  -1.6816717334222631E-006   3.1737517929286696E-006
   9.9999997171806854E-010   64931.165450000000        2.8748097829520702E-003  -8.9975551236420870E-004  -1.1161825386807323E-003  -8.4715714910998940E-004
   1.3183000246996812E-009   64931.165450000000        3.0101919546723366E-003  -9.0028141858056188E-004  -1.1504266876727343E-003  -8.1171962665393949E-004
   1.7378000150003459E-009   64931.165450000000        3.1525909435003996E-003  -8.9865061454474926E-004  -1.1866420973092318E-003  -7.6798757072538137E-004
   2.2908999142146058E-009   64931.165450000000        3.3024677541106939E-003  -8.9463643962517381E-004  -1.2250916333869100E-003  -7.1485392982140183E-004
   3.0200000278313155E-009   64931.165450000000        3.4602181985974312E-003  -8.8799471268430352E-004  -1.2660472420975566E-003  -6.5112212905660272E-004
   3.9810998941902653E-009   64931.165450000000        3.6262962967157364E-003  -8.7846146197989583E-004  -1.3098246417939663E-003  -5.7546142488718033E-004
   5.2481001766579993E-009   64931.165450000000        3.8011942524462938E-003  -8.6575082968920469E-004  -1.3567807618528605E-003  -4.8640058957971632E-004
   6.9183001549788514E-009   64931.165450000000        3.9854170754551888E-003  -8.4955524653196335E-004  -1.4073115307837725E-003  -3.8233175291679800E-004
   9.1201002305751899E-009   64931.165450000000        4.1795163415372372E-003  -8.2954159006476402E-004  -1.4618637505918741E-003  -2.6148481993004680E-004
   1.2023000373062587E-008   64931.165450000000        4.3840869329869747E-003  -8.0534873995929956E-004  -1.5209392877295613E-003  -1.2191524729132652E-004
   1.5849000334355878E-008   64931.165450000000        4.5996792614459991E-003  -7.7659811358898878E-004  -1.5850726049393415E-003   3.8436719478340819E-005
   2.0892999330612838E-008   64931.165450000000        4.8270043917000294E-003  -7.4286560993641615E-004  -1.6548965359106660E-003   2.2190494928508997E-004
   2.7542000680114143E-008   64931.165450000000        5.0667310133576393E-003  -7.0370564935728908E-004  -1.7310868715867400E-003   4.3095866567455232E-004
   3.6307998385609608E-008   64931.165450000000        5.3196311928331852E-003  -6.5862823976203799E-004  -1.8144128844141960E-003   6.6832831362262368E-004
   4.7863000673942224E-008   64931.165450000000        5.5864462628960609E-003  -6.0711998958140612E-004  -1.9056993769481778E-003   9.3689380446448922E-004
   6.3096003088958241E-008   64931.165450000000        5.8680418878793716E-003  -5.4861383978277445E-004  -2.0058848895132542E-003   1.2398415710777044E-003
   8.3175997644957533E-008   64931.165450000000        6.1652851291000843E-003  -4.8251033877022564E-004  -2.1159870084375143E-003   1.5805553412064910E-003
   1.0965000285523274E-007   64931.165450000000        6.4791766926646233E-003  -4.0814653038978577E-004  -2.2371574304997921E-003   1.9627765286713839E-003
   1.4453999597208167E-007   64931.165450000000        6.8106059916317463E-003  -3.2485189149156213E-004  -2.3705968633294106E-003   2.3903213441371918E-003
   1.9054999711443088E-007   64931.165450000000        7.1608549915254116E-003  -2.3182037693914026E-004  -2.5177639909088612E-003   2.8677419759333134E-003
   2.5118998792095226E-007   64931.165450000000        7.5308782979846001E-003  -1.2829188199248165E-004  -2.6800921186804771E-003   3.3994046971201897E-003
   3.3112999631157436E-007   64931.165450000000        7.9219946637749672E-003  -1.3369502084970009E-005  -2.8592853341251612E-003   3.9904410950839520E-003
   4.3651999703797628E-007   64931.165450000000        8.3355456590652466E-003   1.1389584688004106E-004  -3.0571909155696630E-003   4.6463347971439362E-003
   5.7544002629583701E-007   64931.165450000000        8.7728761136531830E-003   2.5449696113355458E-004  -3.2757935114204884E-003   5.3729019127786160E-003
   7.5857997217099182E-007   64931.165450000000        9.2355515807867050E-003   4.0954220457933843E-004  -3.5173331853002310E-003   6.1766994185745716E-003
   9.9999999747524271E-007   64931.165450000000        9.7251655533909798E-003   5.8019720017910004E-004  -3.7842236924916506E-003   7.0647732354700565E-003
   1.3182999509808724E-006   64931.165450000000        1.0243544355034828E-002   7.6775823254138231E-004  -4.0791719220578671E-003   8.0450978130102158E-003
   1.7377999483869644E-006   64931.165450000000        1.0792375542223454E-002   9.7352004377171397E-004  -4.4049746356904507E-003   9.1259628534317017E-003
   2.2909000563231530E-006   64931.165450000000        1.1373920366168022E-002   1.1990413768216968E-003  -4.7649410553276539E-003   1.0317457839846611E-002
   3.0199998946045525E-006   64931.165450000000        1.1990263126790524E-002   1.4458704972639680E-003  -5.1624560728669167E-003   1.1630144901573658E-002
   3.9810997805034276E-006   64931.165450000000        1.2643806636333466E-002   1.7157308757305145E-003  -5.6012673303484917E-003   1.3076165691018105E-002
   5.2481000238913111E-006   64931.165450000000        1.3337211683392525E-002   2.0105068106204271E-003  -6.0854470357298851E-003   1.4669317752122879E-002
   6.9183001869532745E-006   64931.165450000000        1.4073329046368599E-002   2.3322135675698519E-003  -6.6193155944347382E-003   1.6425076872110367E-002
   9.1201000032015145E-006   64931.165450000000        1.4855357818305492E-002   2.6830681599676609E-003  -7.2075119242072105E-003   1.8361143767833710E-002
   1.2022999726468697E-005   64931.165450000000        1.5686888247728348E-002   3.0655085574835539E-003  -7.8549599274992943E-003   2.0497774705290794E-002
   1.5849000192247331E-005   64931.165450000000        1.6571572050452232E-002   3.4820381551980972E-003  -8.5665015503764153E-003   2.2857073694467545E-002
   2.0892999600619078E-005   64931.165450000000        1.7514059320092201E-002   3.9356513880193233E-003  -9.3474835157394409E-003   2.5465564802289009E-002
   2.7542000680114143E-005   64931.165450000000        1.8519220873713493E-002   4.4294730760157108E-003  -1.0202952660620213E-002   2.8352305293083191E-002
   3.6307999835116789E-005   64931.165450000000        1.9592892378568649E-002   4.9670911394059658E-003  -1.1137969791889191E-002   3.1550861895084381E-002
   4.7862999053904787E-005   64931.165450000000        2.0741427317261696E-002   5.5523295886814594E-003  -1.2156859971582890E-002   3.5097911953926086E-002
   6.3095998484641314E-005   64931.165450000000        2.1972553804516792E-002   6.1896429397165775E-003  -1.3263456523418427E-002   3.9035417139530182E-002
   8.3175997133366764E-005   64931.165450000000        2.3295078426599503E-002   6.8839387968182564E-003  -1.4460181817412376E-002   4.3409094214439392E-002
   1.0964999819407240E-004   64931.165450000000        2.4719774723052979E-002   7.6409913599491119E-003  -1.5748001635074615E-002   4.8270225524902344E-002
   1.4453999756369740E-004   64931.165450000000        2.6258664205670357E-002   8.4669990465044975E-003  -1.7124675214290619E-002   5.3671579807996750E-002
   1.9054999575018883E-004   64931.165450000000        2.7927855029702187E-002   9.3700224533677101E-003  -1.8585918471217155E-002   5.9674926102161407E-002
   2.5119000929407775E-004   64931.165450000000        2.9744824394583702E-002   1.0358419269323349E-002  -2.0121224224567413E-002   6.6338151693344116E-002
   3.3112999517470598E-004   64931.165450000000        3.1732529401779175E-002   1.1442939750850201E-002  -2.1715290844440460E-002   7.3725387454032898E-002
   4.3652000022120774E-004   64931.165450000000        3.3918887376785278E-002   1.2636299245059490E-002  -2.3344809189438820E-002   8.1899307668209076E-002
   5.7544000446796417E-004   64931.165450000000        3.6338012665510178E-002   1.3953653164207935E-002  -2.4976205080747604E-002   9.0917505323886871E-002
   7.5857999036088586E-004   64931.165450000000        3.9033133536577225E-002   1.5413999557495117E-002  -2.6563867926597595E-002  0.10083319991827011     
   1.0000000474974513E-003   64931.165450000000        4.2057797312736511E-002   1.7040586099028587E-002  -2.8046267107129097E-002  0.11168645322322845     
   1.3183000264689326E-003   64931.165450000000        4.5479882508516312E-002   1.8862871453166008E-002  -2.9342895373702049E-002  0.12350250035524368     
   1.7377999611198902E-003   64931.165450000000        4.9382571130990982E-002   2.0916869863867760E-002  -3.0349140986800194E-002  0.13627570867538452     
   2.2909000981599092E-003   64931.165450000000        5.3873363882303238E-002   2.3249866440892220E-002  -3.0933041125535965E-002  0.14997664093971252     
   3.0199999455362558E-003   64931.165450000000        5.9083744883537292E-002   2.5920365005731583E-002  -3.0928665772080421E-002  0.16452367603778839     
   3.9810999296605587E-003   64931.165450000000        6.5177984535694122E-002   2.9003180563449860E-002  -3.0131895095109940E-002  0.17978103458881378     
   5.2481000311672688E-003   64931.165450000000        7.2358474135398865E-002   3.2593235373497009E-002  -2.8295466676354408E-002  0.19554181396961212     
   6.9182999432086945E-003   64931.165450000000        8.0869622528553009E-002   3.6809518933296204E-002  -2.5126246735453606E-002  0.21150824427604675     
   9.1201001778244972E-003   64931.165450000000        9.1001555323600769E-002   4.1800223290920258E-002  -2.0285457372665405E-002  0.22727453708648682     
   1.2023000046610832E-002   64931.165450000000       0.10308707505464554        4.7746360301971436E-002  -1.3394941575825214E-002  0.24230414628982544     
   1.5848999843001366E-002   64931.165450000000       0.11748127639293671        5.4859239608049393E-002  -4.0582204237580299E-003  0.25589993596076965     
   2.0893000066280365E-002   64931.165450000000       0.13454076647758484        6.3380725681781769E-002   8.1141125410795212E-003  0.26719516515731812     
   2.7542000636458397E-002   64931.165450000000       0.15454435348510742        7.3557689785957336E-002   2.3438990116119385E-002  0.27512016892433167     
   3.6308001726865768E-002   64931.165450000000       0.17758674919605255        8.5605204105377197E-002   4.2077489197254181E-002  0.27840495109558105     
   4.7862999141216278E-002   64931.165450000000       0.20337663590908051        9.9619798362255096E-002   6.3891857862472534E-002  0.27560275793075562     
   6.3096001744270325E-002   64931.165450000000       0.23096427321434021       0.11544644832611084        8.8272690773010254E-002  0.26518645882606506     
   8.3176001906394958E-002   64931.165450000000       0.25834009051322937       0.13244819641113281       0.11389586329460144       0.24576634168624878     
  0.10000000149011612        64931.165450000000       0.27481386065483093       0.14377154409885406       0.13058425486087799       0.22736123204231262     
  0.12500000000000000        64931.165450000000       0.29042920470237732       0.15633349120616913       0.14879627525806427       0.19922859966754913     
  0.15000000596046448        64931.165450000000       0.29742765426635742       0.16446705162525177       0.16059033572673798       0.17198595404624939     
  0.17499999701976776        64931.165450000000       0.29757687449455261       0.16880895197391510       0.16723930835723877       0.14667491614818573     
  0.20000000298023224        64931.165450000000       0.29230648279190063       0.16991482675075531       0.16973979771137238       0.12376432120800018     
  0.22499999403953552        64931.165450000000       0.28280037641525269       0.16828124225139618       0.16889372467994690       0.10341307520866394     
  0.25000000000000000        64931.165450000000       0.27005186676979065       0.16435685753822327       0.16536095738410950        8.5603088140487671E-002
  0.27500000596046448        64931.165450000000       0.25490021705627441       0.15854892134666443       0.15969413518905640        7.0213638246059418E-002
  0.30000001192092896        64931.165450000000       0.23805642127990723       0.15122734010219574       0.15236243605613708        5.7066224515438080E-002
  0.32499998807907104        64931.165450000000       0.22012236714363098       0.14272771775722504       0.14376816153526306        4.5952759683132172E-002
  0.34999999403953552        64931.165450000000       0.20160600543022156       0.13335336744785309       0.13425855338573456        3.6653909832239151E-002
  0.37500000000000000        64931.165450000000       0.18293331563472748       0.12337717413902283       0.12413445115089417        2.8951069340109825E-002
  0.40000000596046448        64931.165450000000       0.16445836424827576       0.11304304748773575       0.11365664005279541        2.2634156048297882E-002
  0.42500001192092896        64931.165450000000       0.14647172391414642       0.10256718099117279       0.10305072367191315        1.7506524920463562E-002
  0.44999998807907104        64931.165450000000       0.12920770049095154        9.2139340937137604E-002   9.2510826885700226E-002   1.3387867249548435E-002
  0.47499999403953552        64931.165450000000       0.11285064369440079        8.1923939287662506E-002   8.2202501595020294E-002   1.0115661658346653E-002
  0.50000000000000000        64931.165450000000        9.7540602087974548E-002   7.2061166167259216E-002   7.2265148162841797E-002   7.5456206686794758E-003
  0.52499997615814209        64931.165450000000        8.3378225564956665E-002   6.2668070197105408E-002   6.2813900411128998E-002   5.5514099076390266E-003
  0.55000001192092896        64931.165450000000        7.0429280400276184E-002   5.3839650005102158E-002   5.3941380232572556E-002   4.0238550864160061E-003
  0.57499998807907104        64931.165450000000        5.8728761970996857E-002   4.5649949461221695E-002   4.5719113200902939E-002   2.8698213864117861E-003
  0.60000002384185791        64931.165450000000        4.8284620046615601E-002   3.8153175264596939E-002   3.8198936730623245E-002   2.0108730532228947E-003
  0.62500000000000000        64931.165450000000        3.9081204682588577E-002   3.1384859234094620E-002   3.1414266675710678E-002   1.3818161096423864E-003
  0.64999997615814209        64931.165450000000        3.1082471832633018E-002   2.5363048538565636E-002   2.5381360203027725E-002   9.2919857706874609E-004
  0.67500001192092896        64931.165450000000        2.4234989657998085E-002   2.0089551806449890E-002   2.0100569352507591E-002   6.0981995193287730E-004
  0.69999998807907104        64931.165450000000        1.8470743671059608E-002   1.5551240183413029E-002   1.5557622537016869E-002   3.8929516449570656E-004
  0.72500002384185791        64931.165450000000        1.3709807768464088E-002   1.1721419170498848E-002   1.1724966578185558E-002   2.4070237122941762E-004
  0.75000000000000000        64931.165450000000        9.8628737032413483E-003   8.5612684488296509E-003   8.5631543770432472E-003   1.4333683066070080E-004
  0.77499997615814209        64931.165450000000        6.8336720578372478E-003   6.0213715769350529E-003   6.0223331674933434E-003   8.1585043517407030E-005
  0.80000001192092896        64931.165450000000        4.5213145203888416E-003   4.0433355607092381E-003   4.0438133291900158E-003   4.3926691432716325E-005
  0.82499998807907104        64931.165450000000        2.8225581627339125E-003   2.5615184567868710E-003   2.5617633946239948E-003   2.2066797100706026E-005
  0.85000002384185791        64931.165450000000        1.6340302536264062E-003   1.5048818895593286E-003   1.5050247311592102E-003   1.0195734830631409E-005
  0.87500000000000000        64931.165450000000        8.5444643627852201E-004   7.9899973934516311E-004   7.9909805208444595E-004   4.3709883357223589E-006
  0.89999997615814209        64931.165450000000        3.8686141488142312E-004   3.6826808354817331E-004   3.6833330523222685E-004   2.0114457583986223E-006
  0.92500001192092896        64931.165450000000        1.4103687135502696E-004   1.3839671737514436E-004   1.3840988685842603E-004   1.4927124993846519E-006
  0.94999998807907104        64931.165450000000        3.6060213460586965E-005   3.9331291191047058E-005   3.9252419810509309E-005   1.8303501292393776E-006
  0.97500002384185791        64931.165450000000        3.5036887311434839E-006   8.9196291810367256E-006   8.6955596998450346E-006   2.4370515347982291E-006
   1.0000000000000000        64931.165450000000       -8.0617037383490242E-006  -1.8052594441542169E-006  -2.2314857233141083E-006   2.9391746920737205E-006
   9.9999997171806854E-010   83255.320739999996        2.8773269150406122E-003  -8.9903693879023194E-004  -1.1191094527021050E-003  -8.5431081242859364E-004
   1.3183000246996812E-009   83255.320739999996        3.0128518119454384E-003  -8.9948473032563925E-004  -1.1538660619407892E-003  -8.1632786896079779E-004
   1.7378000150003459E-009   83255.320739999996        3.1554026063531637E-003  -8.9776946697384119E-004  -1.1906578438356519E-003  -7.6966959750279784E-004
   2.2908999142146058E-009   83255.320739999996        3.3054405357688665E-003  -8.9366390602663159E-004  -1.2297545326873660E-003  -7.1318633854389191E-004
   3.0200000278313155E-009   83255.320739999996        3.4633618779480457E-003  -8.8692345889285207E-004  -1.2714349431917071E-003  -6.4563751220703125E-004
   3.9810998941902653E-009   83255.320739999996        3.6296218167990446E-003  -8.7728357175365090E-004  -1.3160222442820668E-003  -5.6564388796687126E-004
   5.2481001766579993E-009   83255.320739999996        3.8047125563025475E-003  -8.6445780470967293E-004  -1.3638816308230162E-003  -4.7168188029900193E-004
   6.9183001549788514E-009   83255.320739999996        3.9891405031085014E-003  -8.4813783178105950E-004  -1.4154175296425819E-003  -3.6208739038556814E-004
   9.1201002305751899E-009   83255.320739999996        4.1834572330117226E-003  -8.2799006486311555E-004  -1.4710857067257166E-003  -2.3502962721977383E-004
   1.2023000373062587E-008   83255.320739999996        4.3882597237825394E-003  -8.0365245230495930E-004  -1.5313981566578150E-003  -8.8498374680057168E-005
   1.5849000334355878E-008   83255.320739999996        4.6040979214012623E-003  -7.7474582940340042E-004  -1.5968992374837399E-003   7.9633631685283035E-005
   2.0892999330612838E-008   83255.320739999996        4.8316847532987595E-003  -7.4084510561078787E-004  -1.6682331915944815E-003   2.7177712763659656E-004
   2.7542000680114143E-008   83255.320739999996        5.0716898404061794E-003  -7.0150382816791534E-004  -1.7460871022194624E-003   4.9048056825995445E-004
   3.6307998385609608E-008   83255.320739999996        5.3248866461217403E-003  -6.5623107366263866E-004  -1.8312430474907160E-003   7.3856191011145711E-004
   4.7863000673942224E-008   83255.320739999996        5.5920179001986980E-003  -6.0451234458014369E-004  -1.9245386356487870E-003   1.0189914610236883E-003
   6.3096003088958241E-008   83255.320739999996        5.8739501982927322E-003  -5.4577947594225407E-004  -2.0269267261028290E-003   1.3350562658160925E-003
   8.3175997644957533E-008   83255.320739999996        6.1715519987046719E-003  -4.7943170648068190E-004  -2.1394388750195503E-003   1.6902459319680929E-003
   1.0965000285523274E-007   83255.320739999996        6.4858263358473778E-003  -4.0480479947291315E-004  -2.2632437758147717E-003   2.0884200930595398E-003
   1.4453999597208167E-007   83255.320739999996        6.8176640197634697E-003  -3.2122689299285412E-004  -2.3995570372790098E-003   2.5335131213068962E-003
   1.9054999711443088E-007   83255.320739999996        7.1683498099446297E-003  -2.2789015201851726E-004  -2.5498571339994669E-003   3.0302244704216719E-003
   2.5118998792095226E-007   83255.320739999996        7.5388397090137005E-003  -1.2403291475493461E-004  -2.7155946008861065E-003   3.5830584820359945E-003
   3.3112999631157436E-007   83255.320739999996        7.9304557293653488E-003  -8.7563612396479584E-006  -2.8984944801777601E-003   4.1973139159381390E-003
   4.3651999703797628E-007   83255.320739999996        8.3445422351360321E-003   1.1889069719472900E-004  -3.1004247721284628E-003   4.8786541447043419E-003
   5.7544002629583701E-007   83255.320739999996        8.7824473157525063E-003   2.5990328867919743E-004  -3.3233922440558672E-003   5.6330892257392406E-003
   7.5857997217099182E-007   83255.320739999996        9.2457402497529984E-003   4.1539227822795510E-004  -3.5696611739695072E-003   6.4673991873860359E-003
   9.9999999747524271E-007   83255.320739999996        9.7360191866755486E-003   5.8652606094256043E-004  -3.8416692987084389E-003   7.3888693004846573E-003
   1.3182999509808724E-006   83255.320739999996        1.0255116038024426E-002   7.7460421016439795E-004  -4.1421493515372276E-003   8.4057515487074852E-003
   1.7377999483869644E-006   83255.320739999996        1.0804723016917706E-002   9.8092469852417707E-004  -4.4739223085343838E-003   9.5266215503215790E-003
   2.2909000563231530E-006   83255.320739999996        1.1387108825147152E-002   1.2070502853021026E-003  -4.8403237015008926E-003   1.0761920362710953E-002
   3.0199998946045525E-006   83255.320739999996        1.2004366144537926E-002   1.4545338926836848E-003  -5.2447626367211342E-003   1.2122573330998421E-002
   3.9810997805034276E-006   83255.320739999996        1.2658906169235706E-002   1.7251038225367665E-003  -5.6910072453320026E-003   1.3621134683489799E-002
   5.2481000238913111E-006   83255.320739999996        1.3353403657674789E-002   2.0206500776112080E-003  -6.1831488274037838E-003   1.5271862968802452E-002
   6.9183001869532745E-006   83255.320739999996        1.4090720564126968E-002   2.3431954905390739E-003  -6.7255184985697269E-003   1.7090726643800735E-002
   9.1201000032015145E-006   83255.320739999996        1.4874072745442390E-002   2.6949639432132244E-003  -7.3227584362030029E-003   1.9095979630947113E-002
   1.2022999726468697E-005   83255.320739999996        1.5707070007920265E-002   3.0784034170210361E-003  -7.9797832295298576E-003   2.1308466792106628E-002
   1.5849000192247331E-005   83255.320739999996        1.6593389213085175E-002   3.4960275515913963E-003  -8.7014054879546165E-003   2.3750890046358109E-002
   2.0892999600619078E-005   83255.320739999996        1.7537703737616539E-002   3.9508440531790257E-003  -9.4929262995719910E-003   2.6450451463460922E-002
   2.7542000680114143E-005   83255.320739999996        1.8544925376772881E-002   4.4459919445216656E-003  -1.0359313338994980E-002   2.9436863958835602E-002
   3.6307999835116789E-005   83255.320739999996        1.9620925188064575E-002   4.9850796349346638E-003  -1.1305514723062515E-002   3.2744381576776505E-002
   4.7862999053904787E-005   83255.320739999996        2.0772110670804977E-002   5.5719502270221710E-003  -1.2335697188973427E-002   3.6410301923751831E-002
   6.3095998484641314E-005   83255.320739999996        2.2006271407008171E-002   6.2110866419970989E-003  -1.3453479856252670E-002   4.0477186441421509E-002
   8.3175997133366764E-005   83255.320739999996        2.3332284763455391E-002   6.9074267521500587E-003  -1.4661002904176712E-002   4.4991225004196167E-002
   1.0964999819407240E-004   83255.320739999996        2.4761015549302101E-002   7.6667848043143749E-003  -1.5958875417709351E-002   5.0004065036773682E-002
   1.4453999756369740E-004   83255.320739999996        2.6304591447114944E-002   8.4954034537076950E-003  -1.7344400286674500E-002   5.5568531155586243E-002
   1.9054999575018883E-004   83255.320739999996        2.7979250997304916E-002   9.4014024361968040E-003  -1.8812740221619606E-002   6.1746336519718170E-002
   2.5119000929407775E-004   83255.320739999996        2.9802627861499786E-002   1.0393206961452961E-002  -2.0352702587842941E-002   6.8594723939895630E-002
   3.3112999517470598E-004   83255.320739999996        3.1797859817743301E-002   1.1481648311018944E-002  -2.1948186680674553E-002   7.6176851987838745E-002
   4.3652000022120774E-004   83255.320739999996        3.3993083983659744E-002   1.2679543346166611E-002  -2.3574931547045708E-002   8.4553793072700500E-002
   5.7544000446796417E-004   83255.320739999996        3.6422669887542725E-002   1.4002167619764805E-002  -2.5198277086019516E-002   9.3780785799026489E-002
   7.5857999036088586E-004   83255.320739999996        3.9130136370658875E-002   1.5468659810721874E-002  -2.6771387085318565E-002  0.10390789061784744     
   1.0000000474974513E-003   83255.320739999996        4.2169362306594849E-002   1.7102433368563652E-002  -2.8231384232640266E-002  0.11497098952531815     
   1.3183000264689326E-003   83255.320739999996        4.5608591288328171E-002   1.8933143466711044E-002  -2.9496328905224800E-002  0.12699006497859955     
   1.7377999611198902E-003   83255.320739999996        4.9531377851963043E-002   2.0997017621994019E-002  -3.0460156500339508E-002  0.13995282351970673     
   2.2909000981599092E-003   83255.320739999996        5.4045602679252625E-002   2.3341584950685501E-002  -3.0989492312073708E-002  0.15382204949855804     
   3.0199999455362558E-003   83255.320739999996        5.9283062815666199E-002   2.6025589555501938E-002  -3.0917188152670860E-002  0.16850677132606506     
   3.9810999296605587E-003   83255.320739999996        6.5408207476139069E-002   2.9124073684215546E-002  -3.0038284137845039E-002  0.18386049568653107     
   5.2481000311672688E-003   83255.320739999996        7.2623364627361298E-002   3.2732129096984863E-002  -2.8105271980166435E-002  0.19966436922550201     
   6.9182999432086945E-003   83255.320739999996        8.1172436475753784E-002   3.6968778818845749E-002  -2.4825727567076683E-002  0.21560762822628021     
   9.1201001778244972E-003   83255.320739999996        9.1344341635704041E-002   4.1981998831033707E-002  -1.9862931221723557E-002  0.23127098381519318     
   1.2023000046610832E-002   83255.320739999996       0.10346961021423340        4.7952171415090561E-002  -1.2842640280723572E-002  0.24610462784767151     
   1.5848999843001366E-002   83255.320739999996       0.11789943277835846        5.5089272558689117E-002  -3.3747809939086437E-003  0.25939977169036865     
   2.0893000066280365E-002   83255.320739999996       0.13498432934284210        6.3632793724536896E-002   8.9207002893090248E-003  0.27028110623359680     
   2.7542000636458397E-002   83255.320739999996       0.15499402582645416        7.3825679719448090E-002   2.4347836151719093E-002  0.27767655253410339     
   3.6308001726865768E-002   83255.320739999996       0.17801055312156677        8.5876926779747009E-002   4.3051198124885559E-002  0.28032299876213074     
   4.7862999141216278E-002   83255.320739999996       0.20372606813907623        9.9874272942543030E-002   6.4873464405536652E-002  0.27679499983787537     
   6.3096001744270325E-002   83255.320739999996       0.23117138445377350       0.11565084755420685        8.9184388518333435E-002  0.26560598611831665     
   8.3176001906394958E-002   83255.320739999996       0.25831767916679382       0.13255536556243896       0.11464140564203262       0.24543139338493347     
  0.10000000149011612        83255.320739999996       0.27458354830741882       0.14378052949905396       0.13116005063056946       0.22657701373100281     
  0.12500000000000000        83255.320739999996       0.28988927602767944       0.15618267655372620       0.14910447597503662       0.19800923764705658     
  0.15000000596046448        83255.320739999996       0.29659721255302429       0.16415248811244965       0.16063703596591949       0.17053635418415070     
  0.17499999701976776        83255.320739999996       0.29648831486701965       0.16833649575710297       0.16704516112804413       0.14513865113258362     
  0.20000000298023224        83255.320739999996       0.29099920392036438       0.16929697990417480       0.16933250427246094       0.12223973125219345     
  0.22499999403953552        83255.320739999996       0.28131672739982605       0.16753491759300232       0.16830408573150635       0.10196498781442642     
  0.25000000000000000        83255.320739999996       0.26843470335006714       0.16350169479846954       0.16462054848670959        8.4271475672721863E-002
  0.27500000596046448        83255.320739999996       0.25319105386734009       0.15760606527328491       0.15883399546146393        6.9020234048366547E-002
  0.30000001192092896        83255.320739999996       0.23629416525363922       0.15021847188472748       0.15141220390796661        5.6019581854343414E-002
  0.32499998807907104        83255.320739999996       0.21834266185760498       0.14167425036430359       0.14275553822517395        4.5052144676446915E-002
  0.34999999403953552        83255.320739999996       0.19984063506126404       0.13227589428424835       0.13320900499820709        3.5892304033041000E-002
  0.37500000000000000        83255.320739999996       0.18121001124382019       0.12229502946138382       0.12307098507881165        2.8317470103502274E-002
  0.40000000596046448        83255.320739999996       0.16280065476894379       0.11197389662265778       0.11259970813989639        2.2115306928753853E-002
  0.42500001192092896        83255.320739999996       0.14489893615245819       0.10152682662010193       0.10201814025640488        1.7088208347558975E-002
  0.44999998807907104        83255.320739999996       0.12773509323596954        9.1141492128372192E-002   9.1517768800258636E-002   1.3055828399956226E-002
  0.47499999403953552        83255.320739999996       0.11148959398269653        8.0980144441127777E-002   8.1261552870273590E-002   9.8562631756067276E-003
  0.50000000000000000        83255.320739999996        9.6298806369304657E-002   7.1180731058120728E-002   7.1386322379112244E-002   7.3462696745991707E-003
  0.52499997615814209        83255.320739999996        8.2259997725486755E-002   6.1858076602220535E-002   6.2004771083593369E-002   5.4008048027753830E-003
  0.55000001192092896        83255.320739999996        6.9435887038707733E-002   5.3104992955923080E-002   5.3207144141197205E-002   3.9121094159781933E-003
  0.57499998807907104        83255.320739999996        5.7858724147081375E-002   4.4993422925472260E-002   4.5062765479087830E-002   2.7884824667125940E-003
  0.60000002384185791        83255.320739999996        4.7534063458442688E-002   3.7575602531433105E-002   3.7621419876813889E-002   1.9528706325218081E-003
  0.62500000000000000        83255.320739999996        3.8444228470325470E-002   3.0885241925716400E-002   3.0914647504687309E-002   1.3413628330454230E-003
  0.64999997615814209        83255.320739999996        3.0551498755812645E-002   2.4938743561506271E-002   2.4957032874226570E-002   9.0165896108374000E-004
  0.67500001192092896        83255.320739999996        2.3801133036613464E-002   1.9736481830477715E-002   1.9747475162148476E-002   5.9156381757929921E-004
  0.69999998807907104        83255.320739999996        1.8124157562851906E-002   1.5264120884239674E-002   1.5270482748746872E-002   3.7754586082883179E-004
  0.72500002384185791        83255.320739999996        1.3440034352242947E-002   1.1493998579680920E-002   1.1497532017529011E-002   2.3338895698543638E-004
  0.75000000000000000        83255.320739999996        9.6591711044311523E-003   8.3865858614444733E-003   8.3884624764323235E-003   1.3895619485992938E-004
  0.77499997615814209        83255.320739999996        6.6853356547653675E-003   5.8920187875628471E-003   5.8929747901856899E-003   7.9078054113779217E-005
  0.80000001192092896        83255.320739999996        4.4179731048643589E-003   3.9517283439636230E-003   3.9522028528153896E-003   4.2570631194394082E-005
  0.82499998807907104        83255.320739999996        2.7544493786990643E-003   2.5001645553857088E-003   2.5004064664244652E-003   2.1385241780080833E-005
  0.85000002384185791        83255.320739999996        1.5922512393444777E-003   1.4666462084278464E-003   1.4667862560600042E-003   9.8855953183374368E-006
  0.87500000000000000        83255.320739999996        8.3117227768525481E-004   7.7735993545502424E-004   7.7745487214997411E-004   4.2457299969100859E-006
  0.89999997615814209        83255.320739999996        3.7552975118160248E-004   3.5755068529397249E-004   3.5761174513027072E-004   1.9589160729083233E-006
  0.92500001192092896        83255.320739999996        1.3648989261128008E-004   1.3398709415923804E-004   1.3399560702964664E-004   1.4456078361035907E-006
  0.94999998807907104        83255.320739999996        3.4632685128599405E-005   3.7842230085516348E-005   3.7759087717859074E-005   1.7472523268224904E-006
  0.97500002384185791        83255.320739999996        3.0359381071320968E-006   8.2931064753211103E-006   8.0666541180107743E-006   2.2920003175386228E-006
   1.0000000000000000        83255.320739999996       -8.3383210949250497E-006  -2.3214461180032231E-006  -2.7459705052024219E-006   2.7179639801033773E-006
   9.9999997171806854E-010   106750.71640000000        2.8798424173146486E-003  -8.9833477977663279E-004  -1.1221590684726834E-003  -8.6080556502565742E-004
   1.3183000246996812E-009   106750.71640000000        3.0155102722346783E-003  -8.9870527153834701E-004  -1.1574384989216924E-003  -8.2019518595188856E-004
   1.7378000150003459E-009   106750.71640000000        3.1582124065607786E-003  -8.9690648019313812E-004  -1.1948179453611374E-003  -7.7052076812833548E-004
   2.2908999142146058E-009   106750.71640000000        3.3084107562899590E-003  -8.9271052274852991E-004  -1.2345737777650356E-003  -7.1058957837522030E-004
   3.0200000278313155E-009   106750.71640000000        3.4665029961615801E-003  -8.8587234495207667E-004  -1.2769916793331504E-003  -6.3911639153957367E-004
   3.9810998941902653E-009   106750.71640000000        3.6329438444226980E-003  -8.7612692732363939E-004  -1.3224022695794702E-003  -5.5467296624556184E-004
   5.2481001766579993E-009   106750.71640000000        3.8082271348685026E-003  -8.6318713147193193E-004  -1.3711790088564157E-003  -4.5568251516669989E-004
   6.9183001549788514E-009   106750.71640000000        3.9928592741489410E-003  -8.4674410754814744E-004  -1.4237347058951855E-003  -3.4042421611957252E-004
   9.1201002305751899E-009   106750.71640000000        4.1873930022120476E-003  -8.2646345254033804E-004  -1.4805344399064779E-003  -2.0700575259979814E-004
   1.2023000373062587E-008   106750.71640000000        4.3924264609813690E-003  -8.0198253272101283E-004  -1.5420999843627214E-003  -5.3350493544712663E-005
   1.5849000334355878E-008   106750.71640000000        4.6085100620985031E-003  -7.7292136847972870E-004  -1.6089855926111341E-003   1.2273709580767900E-004
   2.0892999330612838E-008   106750.71640000000        4.8363585956394672E-003  -7.3885393794625998E-004  -1.6818467993289232E-003   3.2374553848057985E-004
   2.7542000680114143E-008   106750.71640000000        5.0766412168741226E-003  -6.9933303166180849E-004  -1.7613824456930161E-003   5.5230344878509641E-004
   3.6307998385609608E-008   106750.71640000000        5.3301337175071239E-003  -6.5386662026867270E-004  -1.8483869498595595E-003   8.1131723709404469E-004
   4.7863000673942224E-008   106750.71640000000        5.5975797586143017E-003  -6.0193921672180295E-004  -1.9437107257544994E-003   1.1038489174097776E-003
   6.3096003088958241E-008   106750.71640000000        5.8798473328351974E-003  -5.4298155009746552E-004  -2.0483208354562521E-003   1.4332873979583383E-003
   8.3175997644957533E-008   106750.71640000000        6.1778072267770767E-003  -4.7639160766266286E-004  -2.1632635034620762E-003   1.8032292136922479E-003
   1.0965000285523274E-007   106750.71640000000        6.4924634061753750E-003  -4.0150384302251041E-004  -2.2897231392562389E-003   2.2176539059728384E-003
   1.4453999597208167E-007   106750.71640000000        6.8247080780565739E-003  -3.1764493905939162E-004  -2.4289311841130257E-003   2.6806164532899857E-003
   1.9054999711443088E-007   106750.71640000000        7.1758287958800793E-003  -2.2400543093681335E-004  -2.5823856703937054E-003   3.1969649717211723E-003
   2.5118998792095226E-007   106750.71640000000        7.5467843562364578E-003  -1.1982206342509016E-004  -2.7515538968145847E-003   3.7713432684540749E-003
   3.3112999631157436E-007   106750.71640000000        7.9388981685042381E-003  -4.1940920709748752E-006  -2.9381816275417805E-003   4.4092200696468353E-003
   4.3651999703797628E-007   106750.71640000000        8.3535183221101761E-003   1.2383174907881767E-004  -3.1441585160791874E-003   5.1164422184228897E-003
   5.7544002629583701E-007   106750.71640000000        8.7919961661100388E-003   2.6525268913246691E-004  -3.3715125173330307E-003   5.8992155827581882E-003
   7.5857997217099182E-007   106750.71640000000        9.2559047043323517E-003   4.2118213605135679E-004  -3.6225316580384970E-003   6.7645451053977013E-003
   9.9999999747524271E-007   106750.71640000000        9.7468467429280281E-003   5.9279130073264241E-004  -3.8996778894215822E-003   7.7199605293571949E-003
   1.3182999509808724E-006   106750.71640000000        1.0266658850014210E-002   7.8138278331607580E-004  -4.2057093232870102E-003   8.7739927694201469E-003
   1.7377999483869644E-006   106750.71640000000        1.0817038826644421E-002   9.8825793247669935E-004  -4.5434697531163692E-003   9.9355066195130348E-003
   2.2909000563231530E-006   106750.71640000000        1.1400262825191021E-002   1.2149837566539645E-003  -4.9163224175572395E-003   1.1215298436582088E-002
   3.0199998946045525E-006   106750.71640000000        1.2018431909382343E-002   1.4631173107773066E-003  -5.3276973776519299E-003   1.2624659575521946E-002
   3.9810997805034276E-006   106750.71640000000        1.2673967517912388E-002   1.7343921354040504E-003  -5.7813837192952633E-003   1.4176556840538979E-002
   5.2481000238913111E-006   106750.71640000000        1.3369552791118622E-002   2.0307041704654694E-003  -6.2814885750412941E-003   1.5885708853602409E-002
   6.9183001869532745E-006   106750.71640000000        1.4108065515756607E-002   2.3540824186056852E-003  -6.8323542363941669E-003   1.7768582329154015E-002
   9.1201000032015145E-006   106750.71640000000        1.4892737381160259E-002   2.7067596092820168E-003  -7.4386214837431908E-003   1.9843973219394684E-002
   1.2022999726468697E-005   106750.71640000000        1.5727195888757706E-002   3.0911921057850122E-003  -8.1051941961050034E-003   2.2133311256766319E-002
   1.5849000192247331E-005   106750.71640000000        1.6615144908428192E-002   3.5099042579531670E-003  -8.8368523865938187E-003   2.4659892544150352E-002
   2.0892999600619078E-005   106750.71640000000        1.7561282962560654E-002   3.9659165777266026E-003  -9.6388468518853188E-003   2.7451580390334129E-002
   2.7542000680114143E-005   106750.71640000000        1.8570555374026299E-002   4.4623841531574726E-003  -1.0516063310205936E-002   3.0538728460669518E-002
   3.6307999835116789E-005   106750.71640000000        1.9648879766464233E-002   5.0029326230287552E-003  -1.1473332531750202E-002   3.3956248313188553E-002
   4.7862999053904787E-005   106750.71640000000        2.0802706480026245E-002   5.5914274416863918E-003  -1.2514654546976089E-002   3.7742037326097488E-002
   6.3095998484641314E-005   106750.71640000000        2.2039890289306641E-002   6.2323766760528088E-003  -1.3643429614603519E-002   4.1939213871955872E-002
   8.3175997133366764E-005   106750.71640000000        2.3369379341602325E-002   6.9307503290474415E-003  -1.4861513860523701E-002   4.6594399958848953E-002
   1.0964999819407240E-004   106750.71640000000        2.4802129715681076E-002   7.6924017630517483E-003  -1.6169149428606033E-002   5.1759548485279083E-002
   1.4453999756369740E-004   106750.71640000000        2.6350371539592743E-002   8.5236178711056709E-003  -1.7563180997967720E-002   5.7487484067678452E-002
   1.9054999575018883E-004   106750.71640000000        2.8030477464199066E-002   9.4325765967369080E-003  -1.9038211554288864E-002   6.3839785754680634E-002
   2.5119000929407775E-004   106750.71640000000        2.9860226437449455E-002   1.0427769273519516E-002  -2.0582370460033417E-002   7.0872969925403595E-002
   3.3112999517470598E-004   106750.71640000000        3.1862944364547729E-002   1.1520111002027988E-002  -2.2178746759891510E-002   7.8649140894412994E-002
   4.3652000022120774E-004   106750.71640000000        3.4066986292600632E-002   1.2722515501081944E-002  -2.3802137002348900E-002   8.7227664887905121E-002
   5.7544000446796417E-004   106750.71640000000        3.6506962031126022E-002   1.4050376601517200E-002  -2.5416810065507889E-002   9.6661344170570374E-002
   7.5857999036088586E-004   106750.71640000000        3.9226692169904709E-002   1.5522972680628300E-002  -2.6974715292453766E-002  0.10699698328971863     
   1.0000000474974513E-003   106750.71640000000        4.2280368506908417E-002   1.7163883894681931E-002  -2.8411658480763435E-002  0.11826618015766144     
   1.3183000264689326E-003   106750.71640000000        4.5736595988273621E-002   1.9002955406904221E-002  -2.9644295573234558E-002  0.13048358261585236     
   1.7377999611198902E-003   106750.71640000000        4.9679290503263474E-002   2.1076621487736702E-002  -3.0565164983272552E-002  0.14363025128841400     
   2.2909000981599092E-003   106750.71640000000        5.4216708987951279E-002   2.3432653397321701E-002  -3.1039521098136902E-002  0.15766113996505737     
   3.0199999455362558E-003   106750.71640000000        5.9480939060449600E-002   2.6130026206374168E-002  -3.0899083241820335E-002  0.17247594892978668     
   3.9810999296605587E-003   106750.71640000000        6.5636597573757172E-002   2.9244003817439079E-002  -2.9938120394945145E-002  0.18791761994361877     
   5.2481000311672688E-003   106750.71640000000        7.2885937988758087E-002   3.2869834452867508E-002  -2.7908971533179283E-002  0.20375555753707886     
   6.9182999432086945E-003   106750.71640000000        8.1472344696521759E-002   3.7126567214727402E-002  -2.4520017206668854E-002  0.21966630220413208     
   9.1201001778244972E-003   106750.71640000000        9.1683506965637207E-002   4.2161948978900909E-002  -1.9436679780483246E-002  0.23521749675273895     
   1.2023000046610832E-002   106750.71640000000       0.10384767502546310        4.8155725002288818E-002  -1.2288692407310009E-002  0.24984666705131531     
   1.5848999843001366E-002   106750.71640000000       0.11831215769052505        5.5316526442766190E-002  -2.6924121193587780E-003  0.26283410191535950     
   2.0893000066280365E-002   106750.71640000000       0.13542144000530243        6.3881479203701019E-002   9.7229108214378357E-003  0.27329686284065247     
   2.7542000636458397E-002   106750.71640000000       0.15543626248836517        7.4089631438255310E-002   2.5248566642403603E-002  0.28016138076782227     
   3.6308001726865768E-002   106750.71640000000       0.17842619121074677        8.6143977940082550E-002   4.4012926518917084E-002  0.28217241168022156     
   4.7862999141216278E-002   106750.71640000000       0.20406715571880341       0.10012359172105789        6.5839566290378571E-002  0.27792665362358093     
   6.3096001744270325E-002   106750.71640000000       0.23137091100215912       0.11584994941949844        9.0078093111515045E-002  0.26597857475280762     
   8.3176001906394958E-002   106750.71640000000       0.25829005241394043       0.13265781104564667       0.11536832153797150       0.24506808817386627     
  0.10000000149011612        106750.71640000000       0.27435076236724854       0.14378577470779419       0.13171824812889099       0.22577875852584839     
  0.12500000000000000        106750.71640000000       0.28935176134109497       0.15603025257587433       0.14939820766448975       0.19679369032382965     
  0.15000000596046448        106750.71640000000       0.29577460885047913       0.16383893787860870       0.16067351400852203       0.16910398006439209     
  0.17499999701976776        106750.71640000000       0.29541304707527161       0.16786798834800720       0.16684545576572418       0.14362886548042297     
  0.20000000298023224        106750.71640000000       0.28971034288406372       0.16868612170219421       0.16892440617084503       0.12074734270572662     
  0.22499999403953552        106750.71640000000       0.27985626459121704       0.16679859161376953       0.16771817207336426       0.10055195540189743     
  0.25000000000000000        106750.71640000000       0.26684489846229553       0.16265939176082611       0.16388806700706482        8.2975551486015320E-002
  0.27500000596046448        106750.71640000000       0.25151267647743225       0.15667867660522461       0.15798550844192505        6.7861512303352356E-002
  0.30000001192092896        106750.71640000000       0.23456543684005737       0.14922735095024109       0.15047682821750641        5.5005460977554321E-002
  0.32499998807907104        106750.71640000000       0.21659845113754272       0.14064045250415802       0.14176040887832642        4.4181160628795624E-002
  0.34999999403953552        106750.71640000000       0.19811205565929413       0.13121962547302246       0.13217905163764954        3.5157032310962677E-002
  0.37500000000000000        106750.71640000000       0.17952406406402588       0.12123518437147141       0.12202865630388260        2.7706764638423920E-002
  0.40000000596046448        106750.71640000000       0.16118019819259644       0.11092773079872131       0.11156491935253143        2.1615959703922272E-002
  0.42500001192092896        106750.71640000000       0.14336273074150085       0.10050971806049347       0.10100822895765305        1.6686180606484413E-002
  0.44999998807907104        106750.71640000000       0.12629787623882294        9.0166777372360229E-002   9.0547449886798859E-002   1.2737141922116280E-002
  0.47499999403953552        106750.71640000000       0.11016227304935455        8.0058999359607697E-002   8.0342993140220642E-002   9.6076065674424171E-003
  0.50000000000000000        106750.71640000000        9.5088712871074677E-002   7.0322141051292419E-002   7.0529177784919739E-002   7.1553955785930157E-003
  0.52499997615814209        106750.71640000000        8.1171169877052307E-002   6.1068832874298096E-002   6.1216276139020920E-002   5.2567594684660435E-003
  0.55000001192092896        106750.71640000000        6.8469360470771790E-002   5.2389748394489288E-002   5.2492249757051468E-002   3.8053370080888271E-003
  0.57499998807907104        106750.71640000000        5.7012882083654404E-002   4.4354785233736038E-002   4.4424258172512054E-002   2.7108329813927412E-003
  0.60000002384185791        106750.71640000000        4.6804968267679214E-002   3.7014245986938477E-002   3.7060085684061050E-002   1.8975429702550173E-003
  0.62500000000000000        106750.71640000000        3.7825971841812134E-002   3.0400069430470467E-002   3.0429456382989883E-002   1.3028011890128255E-003
  0.64999997615814209        106750.71640000000        3.0036570504307747E-002   2.4527072906494141E-002   2.4545332416892052E-002   8.7542162509635091E-004
  0.67500001192092896        106750.71640000000        2.3380758240818977E-002   1.9394241273403168E-002   1.9405204802751541E-002   5.7417817879468203E-004
  0.69999998807907104        106750.71640000000        1.7788654193282127E-002   1.4986076392233372E-002   1.4992414973676205E-002   3.6635965807363391E-004
  0.72500002384185791        106750.71640000000        1.3179141096770763E-002   1.1273989453911781E-002   1.1277507059276104E-002   2.2642670955974609E-004
  0.75000000000000000        106750.71640000000        9.4623779878020287E-003   8.2177771255373955E-003   8.2196444272994995E-003   1.3478563050739467E-004
  0.77499997615814209        106750.71640000000        6.5421909093856812E-003   5.7671596296131611E-003   5.7681095786392689E-003   7.6690681453328580E-005
  0.80000001192092896        106750.71640000000        4.3183690868318081E-003   3.8634133525192738E-003   3.8638839032500982E-003   4.1278606659034267E-005
  0.82499998807907104        106750.71640000000        2.6888917200267315E-003   2.4410958867520094E-003   2.4413352366536856E-003   2.0735133148264140E-005
  0.85000002384185791        106750.71640000000        1.5520973829552531E-003   1.4298909809440374E-003   1.4300281181931496E-003   9.5888126452337019E-006
  0.87500000000000000        106750.71640000000        8.0884166527539492E-004   7.5659371213987470E-004   7.5668527279049158E-004   4.1245689317292999E-006
  0.89999997615814209        106750.71640000000        3.6467926111072302E-004   3.4728599712252617E-004   3.4734304063022137E-004   1.9065608967139269E-006
  0.92500001192092896        106750.71640000000        1.3214664068073034E-004   1.2977293226867914E-004   1.2977702135685831E-004   1.3981971278553829E-006
  0.94999998807907104        106750.71640000000        3.3273885492235422E-005   3.6422272387426347E-005   3.6335160984890535E-005   1.6659602124491357E-006
  0.97500002384185791        106750.71640000000        2.5948761503968854E-006   7.6979813457001001E-006   7.4694848990475293E-006   2.1531752736336784E-006
   1.0000000000000000        106750.71640000000       -8.5909496192471124E-006  -2.8048011699866038E-006  -3.2273162560159108E-006   2.5095782802964095E-006
   9.9999997171806854E-010   136876.72279999999        2.8823560569435358E-003  -8.9764822041615844E-004  -1.1253299890086055E-003  -8.6663622641935945E-004
   1.3183000246996812E-009   136876.72279999999        3.0181661713868380E-003  -8.9794234372675419E-004  -1.1611428344622254E-003  -8.2331628073006868E-004
   1.7378000150003459E-009   136876.72279999999        3.1610191799700260E-003  -8.9606083929538727E-004  -1.1991210049018264E-003  -7.7053590212017298E-004
   2.2908999142146058E-009   136876.72279999999        3.3113779500126839E-003  -8.9177547488361597E-004  -1.2395476223900914E-003  -7.0705852704122663E-004
   3.0200000278313155E-009   136876.72279999999        3.4696401562541723E-003  -8.8484061416238546E-004  -1.2827154714614153E-003  -6.3155376119539142E-004
   3.9810998941902653E-009   136876.72279999999        3.6362616810947657E-003  -8.7499065557494760E-004  -1.3289626222103834E-003  -5.4254365386441350E-004
   5.2481001766579993E-009   136876.72279999999        3.8117368239909410E-003  -8.6193799506872892E-004  -1.3786704512313008E-003  -4.3839772115461528E-004
   6.9183001549788514E-009   136876.72279999999        3.9965729229152203E-003  -8.4537308430299163E-004  -1.4322604984045029E-003  -3.1733760260976851E-004
   9.1201002305751899E-009   136876.72279999999        4.1913231834769249E-003  -8.2496087998151779E-004  -1.4902070397511125E-003  -1.7740890325512737E-004
   1.2023000373062587E-008   136876.72279999999        4.3965866789221764E-003  -8.0033793346956372E-004  -1.5530415112152696E-003  -1.6467674868181348E-005
   1.5849000334355878E-008   136876.72279999999        4.6129152178764343E-003  -7.7112362487241626E-004  -1.6213281778618693E-003   1.6775057883933187E-004
   2.0892999330612838E-008   136876.72279999999        4.8410235904157162E-003  -7.3689111741259694E-004  -1.6957339830696583E-003   3.7781312130391598E-004
   2.7542000680114143E-008   136876.72279999999        5.0815837457776070E-003  -6.9719209568575025E-004  -1.7769690603017807E-003   6.1642960645258427E-004
   3.6307998385609608E-008   136876.72279999999        5.3353710100054741E-003  -6.5153377363458276E-004  -1.8658404005691409E-003   8.8659609900787473E-004
   4.7863000673942224E-008   136876.72279999999        5.6031309068202972E-003  -5.9939950006082654E-004  -1.9632114563137293E-003   1.1914672795683146E-003
   6.3096003088958241E-008   136876.72279999999        5.8857328258454800E-003  -5.4021895630285144E-004  -2.0700627937912941E-003   1.5345350839197636E-003
   8.3175997644957533E-008   136876.72279999999        6.1840489506721497E-003  -4.7338890726678073E-004  -2.1874555386602879E-003   1.9195047207176685E-003
   1.0965000285523274E-007   136876.72279999999        6.4990855753421783E-003  -3.9824238047003746E-004  -2.3165903985500336E-003   2.3504770360887051E-003
   1.4453999597208167E-007   136876.72279999999        6.8317358382046223E-003  -3.1410480733029544E-004  -2.4587139487266541E-003   2.8316287789493799E-003
   1.9054999711443088E-007   136876.72279999999        7.1832905523478985E-003  -2.2016493312548846E-004  -2.6153435464948416E-003   3.3679595217108727E-003
   2.5118998792095226E-007   136876.72279999999        7.5547094456851482E-003  -1.1565801833057776E-004  -2.7879639528691769E-003   3.9642541669309139E-003
   3.3112999631157436E-007   136876.72279999999        7.9473201185464859E-003   3.1864959737504250E-007  -2.9783407226204872E-003   4.6261539682745934E-003
   4.3651999703797628E-007   136876.72279999999        8.3624720573425293E-003   1.2872039224021137E-004  -3.1883853953331709E-003   5.3596915677189827E-003
   5.7544002629583701E-007   136876.72279999999        8.8015208020806313E-003   2.7054661768488586E-004  -3.4201468806713820E-003   6.1712712049484253E-003
   7.5857997217099182E-007   136876.72279999999        9.2660430818796158E-003   4.2691329144872725E-004  -3.6759371869266033E-003   7.0681259967386723E-003
   9.9999999747524271E-007   136876.72279999999        9.7576454281806946E-003   5.9899431653320789E-004  -3.9582415483891964E-003   8.0580329522490501E-003
   1.3182999509808724E-006   136876.72279999999        1.0278169997036457E-002   7.8809558181092143E-004  -4.2698434554040432E-003   9.1498037800192833E-003
   1.7377999483869644E-006   136876.72279999999        1.0829322040081024E-002   9.9552155006676912E-004  -4.6136090531945229E-003   1.0352597571909428E-002
   2.2909000563231530E-006   136876.72279999999        1.1413381434977055E-002   1.2228434206917882E-003  -4.9929274246096611E-003   1.1677565984427929E-002
   3.0199998946045525E-006   136876.72279999999        1.2032459490001202E-002   1.4716226141899824E-003  -5.4112495854496956E-003   1.3136369176208973E-002
   3.9810997805034276E-006   136876.72279999999        1.2688985094428062E-002   1.7435975605621934E-003  -5.8723846450448036E-003   1.4742389321327209E-002
   5.2481000238913111E-006   136876.72279999999        1.3385655358433723E-002   2.0406702533364296E-003  -6.3804546371102333E-003   1.6510805115103722E-002
   6.9183001869532745E-006   136876.72279999999        1.4125360175967216E-002   2.3648764472454786E-003  -6.9398083724081516E-003   1.8458576872944832E-002
   9.1201000032015145E-006   136876.72279999999        1.4911347068846226E-002   2.7184563223272562E-003  -7.5550861656665802E-003   2.0605038851499557E-002
   1.2022999726468697E-005   136876.72279999999        1.5747264027595520E-002   3.1038760207593441E-003  -8.2311769947409630E-003   2.2972207516431808E-002
   1.5849000192247331E-005   136876.72279999999        1.6636835411190987E-002   3.5236699040979147E-003  -8.9728245511651039E-003   2.5583956390619278E-002
   2.0892999600619078E-005   136876.72279999999        1.7584793269634247E-002   3.9808717556297779E-003  -9.7852265462279320E-003   2.8468796983361244E-002
   2.7542000680114143E-005   136876.72279999999        1.8596110865473747E-002   4.4786515645682812E-003  -1.0673181153833866E-002   3.1657710671424866E-002
   3.6307999835116789E-005   136876.72279999999        1.9676748663187027E-002   5.0206524319946766E-003  -1.1641398072242737E-002   3.5186242312192917E-002
   4.7862999053904787E-005   136876.72279999999        2.0833211019635201E-002   5.6107621639966965E-003  -1.2693705037236214E-002   3.9092849940061569E-002
   6.3095998484641314E-005   136876.72279999999        2.2073404863476753E-002   6.2535149045288563E-003  -1.3833280652761459E-002   4.3421182781457901E-002
   8.3175997133366764E-005   136876.72279999999        2.3406358435750008E-002   6.9539118558168411E-003  -1.5061686746776104E-002   4.8218242824077606E-002
   1.0964999819407240E-004   136876.72279999999        2.4843109771609306E-002   7.7178445644676685E-003  -1.6378797590732574E-002   5.3536240011453629E-002
   1.4453999756369740E-004   136876.72279999999        2.6395998895168304E-002   8.5516450926661491E-003  -1.7780991271138191E-002   5.9427935630083084E-002
   1.9054999575018883E-004   136876.72279999999        2.8081525117158890E-002   9.4635477289557457E-003  -1.9262313842773438E-002   6.5954700112342834E-002
   2.5119000929407775E-004   136876.72279999999        2.9917618259787560E-002   1.0462110862135887E-002  -2.0810205489397049E-002   7.3172248899936676E-002
   3.3112999517470598E-004   136876.72279999999        3.1927783042192459E-002   1.1558329686522484E-002  -2.2406956180930138E-002   8.1141546368598938E-002
   4.3652000022120774E-004   136876.72279999999        3.4140586853027344E-002   1.2765216641128063E-002  -2.4026427417993546E-002   8.9920170605182648E-002
   5.7544000446796417E-004   136876.72279999999        3.6590889096260071E-002   1.4098281972110271E-002  -2.5631815195083618E-002   9.9558360874652863E-002
   7.5857999036088586E-004   136876.72279999999        3.9322793483734131E-002   1.5576942823827267E-002  -2.7173884212970734E-002  0.11009959876537323     
   1.0000000474974513E-003   136876.72279999999        4.2390808463096619E-002   1.7224941402673721E-002  -2.8587142005562782E-002  0.12157113105058670     
   1.3183000264689326E-003   136876.72279999999        4.5863892883062363E-002   1.9072307273745537E-002  -2.9786875471472740E-002  0.13398219645023346     
   1.7377999611198902E-003   136876.72279999999        4.9826312810182571E-002   2.1155685186386108E-002  -3.0664267018437386E-002  0.14730715751647949     
   2.2909000981599092E-003   136876.72279999999        5.4386686533689499E-002   2.3523075506091118E-002  -3.1083265319466591E-002  0.16149313747882843     
   3.0199999455362558E-003   136876.72279999999        5.9677381068468094E-002   2.6233682408928871E-002  -3.0874514952301979E-002  0.17643058300018311     
   3.9810999296605587E-003   136876.72279999999        6.5863184630870819E-002   2.9362982138991356E-002  -2.9831595718860626E-002  0.19195199012756348     
   5.2481000311672688E-003   136876.72279999999        7.3146231472492218E-002   3.3006370067596436E-002  -2.7706785127520561E-002  0.20781518518924713     
   6.9182999432086945E-003   136876.72279999999        8.1769384443759918E-002   3.7282906472682953E-002  -2.4209344759583473E-002  0.22368438541889191     
   9.1201001778244972E-003   136876.72279999999        9.2019096016883850E-002   4.2340107262134552E-002  -1.9006926566362381E-002  0.23911456763744354     
   1.2023000046610832E-002   136876.72279999999       0.10422133654356003        4.8357054591178894E-002  -1.1733301915228367E-002  0.25353118777275085     
   1.5848999843001366E-002   136876.72279999999       0.11871956288814545        5.5541049689054489E-002  -2.0112700294703245E-003  0.26620426774024963     
   2.0893000066280365E-002   136876.72279999999       0.13585224747657776        6.4126856625080109E-002   1.0520666837692261E-002  0.27624416351318359     
   2.7542000636458397E-002   136876.72279999999       0.15587127208709717        7.4349641799926758E-002   2.6141211390495300E-002  0.28257673978805542     
   3.6308001726865768E-002   136876.72279999999       0.17883388698101044        8.6406484246253967E-002   4.4962834566831589E-002  0.28395563364028931     
   4.7862999141216278E-002   136876.72279999999       0.20440010726451874       0.10036788135766983        6.6790491342544556E-002  0.27900028228759766     
   6.3096001744270325E-002   136876.72279999999       0.23156309127807617       0.11604392528533936        9.0954281389713287E-002  0.26630651950836182     
   8.3176001906394958E-002   136876.72279999999       0.25825735926628113       0.13275571167469025       0.11607719212770462       0.24467833340167999     
  0.10000000149011612        136876.72279999999       0.27411562204360962       0.14378745853900909       0.13225944340229034       0.22496789693832397     
  0.12500000000000000        136876.72279999999       0.28881672024726868       0.15587632358074188       0.14967806637287140       0.19558268785476685     
  0.15000000596046448        136876.72279999999       0.29495969414710999       0.16352646052837372       0.16070024669170380       0.16768890619277954     
  0.17499999701976776        136876.72279999999       0.29435071349143982       0.16740338504314423       0.16664057970046997       0.14214511215686798     
  0.20000000298023224        136876.72279999999       0.28843945264816284       0.16808213293552399       0.16851571202278137       0.11928631365299225     
  0.22499999403953552        136876.72279999999       0.27841836214065552       0.16607202589511871       0.16713607311248779        9.9172860383987427E-002
  0.25000000000000000        136876.72279999999       0.26528158783912659       0.16182962059974670       0.16316342353820801        8.1714034080505371E-002
  0.27500000596046448        136876.72279999999       0.24986413121223450       0.15576632320880890       0.15714843571186066        6.6736102104187012E-002
  0.30000001192092896        136876.72279999999       0.23286916315555573       0.14825345575809479       0.14955590665340424        5.4022490978240967E-002
  0.32499998807907104        136876.72279999999       0.21488861739635468       0.13962571322917938       0.14078229665756226        4.3338481336832047E-002
  0.34999999403953552        136876.72279999999       0.19641900062561035       0.13018386065959930       0.13116808235645294        3.4446865320205688E-002
  0.37500000000000000        136876.72279999999       0.17787414789199829       0.12019688636064529       0.12100678682327271        2.7117839083075523E-002
  0.40000000596046448        136876.72279999999       0.15959566831588745       0.10990375280380249       0.11055155098438263        2.1135129034519196E-002
  0.42500001192092896        136876.72279999999       0.14186176657676697        9.9515043199062347E-002  0.10002020746469498        1.6299596056342125E-002
  0.44999998807907104        136876.72279999999       0.12489470094442368        8.9214362204074860E-002   8.9599065482616425E-002   1.2431093491613865E-002
  0.47499999403953552        136876.72279999999       0.10886738449335098        7.9159669578075409E-002   7.9445995390415192E-002   9.3690995126962662E-003
  0.50000000000000000        136876.72279999999        9.3909092247486115E-002   6.9484569132328033E-002   6.9692879915237427E-002   6.9725192151963711E-003
  0.52499997615814209        136876.72279999999        8.0110572278499603E-002   6.0299534350633621E-002   6.0447622090578079E-002   5.1188948564231396E-003
  0.55000001192092896        136876.72279999999        6.7528620362281799E-002   5.1693152636289597E-002   5.1795933395624161E-002   3.7032437976449728E-003
  0.57499998807907104        136876.72279999999        5.6190244853496552E-002   4.3733306229114532E-002   4.3802872300148010E-002   2.6366510428488255E-003
  0.60000002384185791        136876.72279999999        4.6096432954072952E-002   3.6468427628278732E-002   3.6514271050691605E-002   1.8447265028953552E-003
  0.62500000000000000        136876.72279999999        3.7225641310214996E-002   2.9928732663393021E-002   2.9958087950944901E-002   1.2660137144848704E-003
  0.64999997615814209        136876.72279999999        2.9536990448832512E-002   2.4127492681145668E-002   2.4145713075995445E-002   8.5040467092767358E-004
  0.67500001192092896        136876.72279999999        2.2973271086812019E-002   1.9062355160713196E-002   1.9073285162448883E-002   5.5760756367817521E-004
  0.69999998807907104        136876.72279999999        1.7463730648159981E-002   1.4716698788106441E-002   1.4723013155162334E-002   3.5570046748034656E-004
  0.72500002384185791        136876.72279999999        1.2926719151437283E-002   1.1061050929129124E-002   1.1064551770687103E-002   2.1979304437991232E-004
  0.75000000000000000        136876.72279999999        9.2721693217754364E-003   8.0545665696263313E-003   8.0564226955175400E-003   1.3081160432193428E-004
  0.77499997615814209        136876.72279999999        6.4039868302643299E-003   5.6465775705873966E-003   5.6475210003554821E-003   7.4415249400772154E-005
  0.80000001192092896        136876.72279999999        4.2223185300827026E-003   3.7782283034175634E-003   3.7786948960274458E-003   4.0046557842288166E-005
  0.82499998807907104        136876.72279999999        2.6257559657096863E-003   2.3841976653784513E-003   2.3844339884817600E-003   2.0114521248615347E-005
  0.85000002384185791        136876.72279999999        1.5134838176891208E-003   1.3945390237495303E-003   1.3946734834462404E-003   9.3046237452654168E-006
  0.87500000000000000        136876.72279999999        7.8740384196862578E-004   7.3665409581735730E-004   7.3674245504662395E-004   4.0073728087008931E-006
  0.89999997615814209        136876.72279999999        3.5428319824859500E-004   3.3744893153198063E-004   3.3750213333405554E-004   1.8545588318374939E-006
  0.92500001192092896        136876.72279999999        1.2799538671970367E-004   1.2574302672874182E-004   1.2574295396916568E-004   1.3507611811292008E-006
  0.94999998807907104        136876.72279999999        3.1979736377252266E-005   3.5067423596046865E-005   3.4976630558958277E-005   1.5866812645981554E-006
  0.97500002384185791        136876.72279999999        2.1788976027892204E-006   7.1325048338621855E-006   6.9022812567709479E-006   2.0205186501698336E-006
   1.0000000000000000        136876.72279999999       -8.8212327682413161E-006  -3.2573361750110053E-006  -3.6775631997443270E-006   2.3134659841161920E-006
   9.9999997171806854E-010   175504.55750000000        2.8848669026046991E-003  -8.9697662042453885E-004  -1.1286210501566529E-003  -8.7179784895852208E-004
   1.3183000246996812E-009   175504.55750000000        3.0208190437406301E-003  -8.9719519019126892E-004  -1.1649774387478828E-003  -8.2568626385182142E-004
   1.7378000150003459E-009   175504.55750000000        3.1638226937502623E-003  -8.9523196220397949E-004  -1.2035651598125696E-003  -7.6970999361947179E-004
   2.2908999142146058E-009   175504.55750000000        3.3143411856144667E-003  -8.9085806393995881E-004  -1.2446743203327060E-003  -7.0258817868307233E-004
   3.0200000278313155E-009   175504.55750000000        3.4727728925645351E-003  -8.8382750982418656E-004  -1.2886044569313526E-003  -6.2294461531564593E-004
   3.9810998941902653E-009   175504.55750000000        3.6395746283233166E-003  -8.7387411622330546E-004  -1.3357010902836919E-003  -5.2925117779523134E-004
   5.2481001766579993E-009   175504.55750000000        3.8152409251779318E-003  -8.6070963880047202E-004  -1.3863538624718785E-003  -4.1982281254604459E-004
   6.9183001549788514E-009   175504.55750000000        4.0002800524234772E-003  -8.4402400534600019E-004  -1.4409925788640976E-003  -2.9282321338541806E-004
   9.1201002305751899E-009   175504.55750000000        4.1952463798224926E-003  -8.2348147407174110E-004  -1.5001008287072182E-003  -1.4623496099375188E-004
   1.2023000373062587E-008   175504.55750000000        4.4007394462823868E-003  -7.9871789785102010E-004  -1.5642200596630573E-003   2.2153837562655099E-005
   1.5849000334355878E-008   175504.55750000000        4.6173115260899067E-003  -7.6935184188187122E-004  -1.6339240828529000E-003   2.1467744954861701E-004
   2.0892999330612838E-008   175504.55750000000        4.8456797376275063E-003  -7.3495559627190232E-004  -1.7098913667723536E-003   4.3398275738582015E-004
   2.7542000680114143E-008   175504.55750000000        5.0865155644714832E-003  -6.9508014712482691E-004  -1.7928433371707797E-003   6.8286148598417640E-004
   3.6307998385609608E-008   175504.55750000000        5.3405966609716415E-003  -6.4923154423013330E-004  -1.8835996743291616E-003   9.6440030029043555E-004
   4.7863000673942224E-008   175504.55750000000        5.6086694821715355E-003  -5.9689220506697893E-004  -1.9830362871289253E-003   1.2818475952371955E-003
   6.3096003088958241E-008   175504.55750000000        5.8916048146784306E-003  -5.3749064682051539E-004  -2.0921481773257256E-003   1.6387997893616557E-003
   8.3175997644957533E-008   175504.55750000000        6.1902762390673161E-003  -4.7042247024364769E-004  -2.2120107896625996E-003   2.0390721037983894E-003
   1.0965000285523274E-007   175504.55750000000        6.5056914463639259E-003  -3.9501930586993694E-004  -2.3438406642526388E-003   2.4868880864232779E-003
   1.4453999597208167E-007   175504.55750000000        6.8387463688850403E-003  -3.1060530454851687E-004  -2.4888999760150909E-003   2.9865482356399298E-003
   1.9054999711443088E-007   175504.55750000000        7.1907332167029381E-003  -2.1636745077557862E-004  -2.6487254071980715E-003   3.5432048607617617E-003
   2.5118998792095226E-007   175504.55750000000        7.5626145116984844E-003  -1.1153951345477253E-004  -2.8248184826225042E-003   4.1617872193455696E-003
   3.3112999631157436E-007   175504.55750000000        7.9557197168469429E-003   4.7831540541665163E-006  -3.0189654789865017E-003   4.8481100238859653E-003
   4.3651999703797628E-007   175504.55750000000        8.3714015781879425E-003   1.3355794362723827E-004  -3.2330988906323910E-003   5.6083947420120239E-003
   5.7544002629583701E-007   175504.55750000000        8.8110193610191345E-003   2.7578644221648574E-004  -3.4692888148128986E-003   6.4492467790842056E-003
   7.5857997217099182E-007   175504.55750000000        9.2761525884270668E-003   4.3258711230009794E-004  -3.7298707757145166E-003   7.3781297542154789E-003
   9.9999999747524271E-007   175504.55750000000        9.7684133797883987E-003   6.0513662174344063E-004  -4.0173530578613281E-003   8.4030702710151672E-003
   1.3182999509808724E-006   175504.55750000000        1.0289648547768593E-002   7.9474400263279676E-004  -4.3345438316464424E-003   9.5331659540534019E-003
   1.7377999483869644E-006   175504.55750000000        1.0841568000614643E-002   1.0027169482782483E-003  -4.6843308955430984E-003   1.0777870193123817E-002
   2.2909000563231530E-006   175504.55750000000        1.1426460929214954E-002   1.2306307908147573E-003  -5.0701294094324112E-003   1.2148695066571236E-002
   3.0199998946045525E-006   175504.55750000000        1.2046444229781628E-002   1.4800511999055743E-003  -5.4954104125499725E-003   1.3657667674124241E-002
   3.9810997805034276E-006   175504.55750000000        1.2703957967460155E-002   1.7527218442410231E-003  -5.9639997780323029E-003   1.5318588353693485E-002
   5.2481000238913111E-006   175504.55750000000        1.3401709496974945E-002   2.0505504216998816E-003  -6.4800344407558441E-003   1.7147094011306763E-002
   6.9183001869532745E-006   175504.55750000000        1.4142602682113647E-002   2.3755792062729597E-003  -7.0478683337569237E-003   1.9160639494657516E-002
   9.1201000032015145E-006   175504.55750000000        1.4929900877177715E-002   2.7300564106553793E-003  -7.6721380464732647E-003   2.1379096433520317E-002
   1.2022999726468697E-005   175504.55750000000        1.5767270699143410E-002   3.1164570245891809E-003  -8.3577157929539680E-003   2.3825053125619888E-002
   1.5849000192247331E-005   175504.55750000000        1.6658460721373558E-002   3.5373263526707888E-003  -9.1093042865395546E-003   2.6522954925894737E-002
   2.0892999600619078E-005   175504.55750000000        1.7608229070901871E-002   3.9957109838724136E-003  -9.9320458248257637E-003   2.9501950368285179E-002
   2.7542000680114143E-005   175504.55750000000        1.8621588125824928E-002   4.4947951100766659E-003  -1.0830645449459553E-002   3.2793622463941574E-002
   3.6307999835116789E-005   175504.55750000000        1.9704531878232956E-002   5.0382413901388645E-003  -1.1809688061475754E-002   3.6434132605791092E-002
   4.7862999053904787E-005   175504.55750000000        2.0863616839051247E-002   5.6299571879208088E-003  -1.2872825376689434E-002   4.0462475270032883E-002
   6.3095998484641314E-005   175504.55750000000        2.2106813266873360E-002   6.2745041213929653E-003  -1.4023005962371826E-002   4.4922780245542526E-002
   8.3175997133366764E-005   175504.55750000000        2.3443214595317841E-002   6.9769136607646942E-003  -1.5261494554579258E-002   4.9862388521432877E-002
   1.0964999819407240E-004   175504.55750000000        2.4883953854441643E-002   7.7431150712072849E-003  -1.6587791964411736E-002   5.5333718657493591E-002
   1.4453999756369740E-004   175504.55750000000        2.6441469788551331E-002   8.5794860497117043E-003  -1.7997806891798973E-002   6.1389401555061340E-002
   1.9054999575018883E-004   175504.55750000000        2.8132390230894089E-002   9.4943176954984665E-003  -1.9485021010041237E-002   6.8090535700321198E-002
   2.5119000929407775E-004   175504.55750000000        2.9974794015288353E-002   1.0496231727302074E-002  -2.1036192774772644E-002   7.5491957366466522E-002
   3.3112999517470598E-004   175504.55750000000        3.1992364674806595E-002   1.1596306227147579E-002  -2.2632809355854988E-002   8.3653390407562256E-002
   4.3652000022120774E-004   175504.55750000000        3.4213881939649582E-002   1.2807650491595268E-002  -2.4247800931334496E-002   9.2630550265312195E-002
   5.7544000446796417E-004   175504.55750000000        3.6674443632364273E-002   1.4145887456834316E-002  -2.5843311101198196E-002  0.10247104614973068     
   7.5857999036088586E-004   175504.55750000000        3.9418436586856842E-002   1.5630573034286499E-002  -2.7368925511837006E-002  0.11321491748094559     
   1.0000000474974513E-003   175504.55750000000        4.2500678449869156E-002   1.7285605892539024E-002  -2.8757885098457336E-002  0.12488500028848648     
   1.3183000264689326E-003   175504.55750000000        4.5990478247404099E-002   1.9141204655170441E-002  -2.9924144968390465E-002  0.13748507201671600     
   1.7377999611198902E-003   175504.55750000000        4.9972444772720337E-002   2.1234214305877686E-002  -3.0757568776607513E-002  0.15098275244235992     
   2.2909000981599092E-003   175504.55750000000        5.4555539041757584E-002   2.3612858727574348E-002  -3.1120853498578072E-002  0.16531734168529510     
   3.0199999455362558E-003   175504.55750000000        5.9872411191463470E-002   2.6336569339036942E-002  -3.0843643471598625E-002  0.18037010729312897     
   3.9810999296605587E-003   175504.55750000000        6.6087976098060608E-002   2.9481019824743271E-002  -2.9718900099396706E-002  0.19596320390701294     
   5.2481000311672688E-003   175504.55750000000        7.3404267430305481E-002   3.3141750842332840E-002  -2.7498915791511536E-002  0.21184313297271729     
   6.9182999432086945E-003   175504.55750000000        8.2063600420951843E-002   3.7437818944454193E-002  -2.3893930017948151E-002  0.22766202688217163     
   9.1201001778244972E-003   175504.55750000000        9.2351183295249939E-002   4.2516499757766724E-002  -1.8573889508843422E-002  0.24296270310878754     
   1.2023000046610832E-002   175504.55750000000       0.10459069162607193        4.8556208610534668E-002  -1.1176661588251591E-002  0.25715905427932739     
   1.5848999843001366E-002   175504.55750000000       0.11912175267934799        5.5762898176908493E-002  -1.3315004762262106E-003  0.26951161026954651     
   2.0893000066280365E-002   175504.55750000000       0.13627688586711884        6.4368985593318939E-002   1.1313895694911480E-002  0.27912479639053345     
   2.7542000636458397E-002   175504.55750000000       0.15629921853542328        7.4605800211429596E-002   2.7025805786252022E-002  0.28492477536201477     
   3.6308001726865768E-002   175504.55750000000       0.17923386394977570        8.6664542555809021E-002   4.5901089906692505E-002  0.28567489981651306     
   4.7862999141216278E-002   175504.55750000000       0.20472519099712372       0.10060729086399078        6.7726545035839081E-002  0.28001821041107178     
   6.3096001744270325E-002   175504.55750000000       0.23174817860126495       0.11623293161392212        9.1813400387763977E-002  0.26659208536148071     
   8.3176001906394958E-002   175504.55750000000       0.25821986794471741       0.13284921646118164       0.11676857620477676       0.24426387250423431     
  0.10000000149011612        175504.55750000000       0.27387830615043640       0.14378571510314941       0.13278424739837646       0.22414577007293701     
  0.12500000000000000        175504.55750000000       0.28828418254852295       0.15572099387645721       0.14994461834430695       0.19437687098979950     
  0.15000000596046448        175504.55750000000       0.29415234923362732       0.16321508586406708       0.16071771085262299       0.16629114747047424     
  0.17499999701976776        175504.55750000000       0.29330104589462280       0.16694265604019165       0.16643084585666656       0.14068692922592163     
  0.20000000298023224        175504.55750000000       0.28718611598014832       0.16748487949371338       0.16810663044452667       0.11785582453012466     
  0.22499999403953552        175504.55750000000       0.27700236439704895       0.16535501182079315       0.16655781865119934        9.7826622426509857E-002
  0.25000000000000000        175504.55750000000       0.26374408602714539       0.16101203858852386       0.16244651377201080        8.0485679209232330E-002
  0.27500000596046448        175504.55750000000       0.24824455380439758       0.15486858785152435       0.15632253885269165        6.5642707049846649E-002
  0.30000001192092896        175504.55750000000       0.23120433092117310       0.14729627966880798       0.14864912629127502        5.3069371730089188E-002
  0.32499998807907104        175504.55750000000       0.21321199834346771       0.13862945139408112       0.13982072472572327        4.2522862553596497E-002
  0.34999999403953552        175504.55750000000       0.19476029276847839       0.12916795909404755       0.13017556071281433        3.3760644495487213E-002
  0.37500000000000000        175504.55750000000       0.17625904083251953       0.11917942762374878       0.12000473588705063        2.6549648493528366E-002
  0.40000000596046448        175504.55750000000       0.15804581344127655       0.10890121012926102       0.10955889523029327        2.0671894773840904E-002
  0.42500001192092896        175504.55750000000       0.14039477705955505        9.8542019724845886E-002   9.9053330719470978E-002   1.5927659347653389E-002
  0.44999998807907104        175504.55750000000       0.12352433800697327        8.8283449411392212E-002   8.8671825826168060E-002   1.2137013487517834E-002
  0.47499999403953552        175504.55750000000       0.10760372877120972        7.8281357884407043E-002   7.8569784760475159E-002   9.1401915997266769E-003
  0.50000000000000000        175504.55750000000        9.2758782207965851E-002   6.8667225539684296E-002   6.8876661360263824E-002   6.7971958778798580E-003
  0.52499997615814209        175504.55750000000        7.9077102243900299E-002   5.9549424797296524E-002   5.9698056429624557E-002   4.9868584610521793E-003
  0.55000001192092896        175504.55750000000        6.6612631082534790E-002   5.1014471799135208E-002   5.1117476075887680E-002   3.6055583041161299E-003
  0.57499998807907104        175504.55750000000        5.5389866232872009E-002   4.3128304183483124E-002   4.3197926133871078E-002   2.5657312944531441E-003
  0.60000002384185791        175504.55750000000        4.5407611876726151E-002   3.5937517881393433E-002   3.5983342677354813E-002   1.7942698905244470E-003
  0.62500000000000000        175504.55750000000        3.6642480641603470E-002   2.9470654204487801E-002   2.9499966651201248E-002   1.2308920267969370E-003
  0.64999997615814209        175504.55750000000        2.9052099213004112E-002   2.3739490658044815E-002   2.3757664486765862E-002   8.2653248682618141E-004
  0.67500001192092896        175504.55750000000        2.2578103467822075E-002   1.8740374594926834E-002   1.8751265481114388E-002   5.4180104052647948E-004
  0.69999998807907104        175504.55750000000        1.7148915678262711E-002   1.4455606229603291E-002   1.4461892656981945E-002   3.4553505247458816E-004
  0.72500002384185791        175504.55750000000        1.2682380154728889E-002   1.0854863561689854E-002   1.0858346708118916E-002   2.1346716675907373E-004
  0.75000000000000000        175504.55750000000        9.0882377699017525E-003   7.8966952860355377E-003   7.8985411673784256E-003   1.2702165986411273E-004
  0.77499997615814209        175504.55750000000        6.2704887241125107E-003   5.5300705134868622E-003   5.5310074239969254E-003   7.2244707553181797E-005
  0.80000001192092896        175504.55750000000        4.1296472772955894E-003   3.6960213910788298E-003   3.6964840255677700E-003   3.8870733988005668E-005
  0.82499998807907104        175504.55750000000        2.5649205781519413E-003   2.3293613921850920E-003   2.3295949213206768E-003   1.9521607100614347E-005
  0.85000002384185791        175504.55750000000        1.4763313811272383E-003   1.3605185085907578E-003   1.3606502907350659E-003   9.0323201220599003E-006
  0.87500000000000000        175504.55750000000        7.6681154314428568E-004   7.1749748894944787E-004   7.1758270496502519E-004   3.8940142985666171E-006
  0.89999997615814209        175504.55750000000        3.4431662061251700E-004   3.2801608904264867E-004   3.2806562376208603E-004   1.8030623323284090E-006
  0.92500001192092896        175504.55750000000        1.2402518768794835E-004   1.2188701657578349E-004   1.2188297841930762E-004   1.3035380561632337E-006
  0.94999998807907104        175504.55750000000        3.0746450647711754E-005   3.3773969335015863E-005   3.3679771149763837E-005   1.5095762364580878E-006
  0.97500002384185791        175504.55750000000        1.7865072550193872E-006   6.5950425778282806E-006   6.3633860918343998E-006   1.8939372239401564E-006
   1.0000000000000000        175504.55750000000       -9.0306921265437268E-006  -3.6809258290304570E-006  -4.0986119529407006E-006   2.1290738914103713E-006
   9.9999997171806854E-010   225033.51250000001        2.8873742558062077E-003  -8.9631945593282580E-004  -1.1320308549329638E-003  -8.7628560140728951E-004
   1.3183000246996812E-009   225033.51250000001        3.0234677251428366E-003  -8.9646328706294298E-004  -1.1689410312101245E-003  -8.2730018766596913E-004
   1.7378000150003459E-009   225033.51250000001        3.1666215509176254E-003  -8.9441903401166201E-004  -1.2081492459401488E-003  -7.6803809497505426E-004
   2.2908999142146058E-009   225033.51250000001        3.3172992989420891E-003  -8.8995759142562747E-004  -1.2499523581936955E-003  -6.9717364385724068E-004
   3.0200000278313155E-009   225033.51250000001        3.4759002737700939E-003  -8.8283227523788810E-004  -1.2946568895131350E-003  -6.1328418087214231E-004
   3.9810998941902653E-009   225033.51250000001        3.6428815219551325E-003  -8.7277643615379930E-004  -1.3426159275695682E-003  -5.1479076500982046E-004
   5.2481001766579993E-009   225033.51250000001        3.8187385071069002E-003  -8.5950124775990844E-004  -1.3942270306870341E-003  -3.9995333645492792E-004
   6.9183001549788514E-009   225033.51250000001        4.0039801970124245E-003  -8.4269605576992035E-004  -1.4499286189675331E-003  -2.6687674107961357E-004
   9.1201002305751899E-009   225033.51250000001        4.1991616599261761E-003  -8.2202441990375519E-004  -1.5102134784683585E-003  -1.1347996769472957E-004
   1.2023000373062587E-008   225033.51250000001        4.4048833660781384E-003  -7.9712143633514643E-004  -1.5756327193230391E-003   6.2517647165805101E-005
   1.5849000334355878E-008   225033.51250000001        4.6216985210776329E-003  -7.6760502997785807E-004  -1.6467702807858586E-003   2.6352089480496943E-004
   2.0892999330612838E-008   225033.51250000001        4.8503251746296883E-003  -7.3304661782458425E-004  -1.7243156908079982E-003   4.9225718248635530E-004
   2.7542000680114143E-008   225033.51250000001        5.0914362072944641E-003  -6.9299619644880295E-004  -1.8090019002556801E-003   7.5160124106332660E-004
   3.6307998385609608E-008   225033.51250000001        5.3458102047443390E-003  -6.4695900073274970E-004  -1.9016610458493233E-003   1.0447313543409109E-003
   4.7863000673942224E-008   225033.51250000001        5.6141945533454418E-003  -5.9441634221002460E-004  -2.0031817257404327E-003   1.3749907957389951E-003
   6.3096003088958241E-008   225033.51250000001        5.8974619023501873E-003  -5.3479557391256094E-004  -2.1145727951079607E-003   1.7460817471146584E-003
   8.3175997644957533E-008   225033.51250000001        6.1964872293174267E-003  -4.6749121975153685E-004  -2.2369243670254946E-003   2.1619305480271578E-003
   1.0965000285523274E-007   225033.51250000001        6.5122805535793304E-003  -3.9183351327665150E-004  -2.3714688140898943E-003   2.6268854271620512E-003
   1.4453999597208167E-007   225033.51250000001        6.8457382731139660E-003  -3.0714529566466808E-004  -2.5194839108735323E-003   3.1453720293939114E-003
   1.9054999711443088E-007   225033.51250000001        7.1981558576226234E-003  -2.1261183428578079E-004  -2.6825258973985910E-003   3.7226977292448282E-003
   2.5118998792095226E-007   225033.51250000001        7.5704972259700298E-003  -1.0746537009254098E-004  -2.8621121309697628E-003   4.3639368377625942E-003
   3.3112999631157436E-007   225033.51250000001        7.9640951007604599E-003   9.2006575869163498E-006  -3.0600503087043762E-003   5.0750817172229290E-003
   4.3651999703797628E-007   225033.51250000001        8.3803050220012665E-003   1.3834566925652325E-004  -3.2782929483801126E-003   5.8625438250601292E-003
   5.7544002629583701E-007   225033.51250000001        8.8204899802803993E-003   2.8097344329580665E-004  -3.5189318004995584E-003   6.7331320606172085E-003
   7.5857997217099182E-007   225033.51250000001        9.2862322926521301E-003   4.3820496648550034E-004  -3.7843254394829273E-003   7.6945442706346512E-003
   9.9999999747524271E-007   225033.51250000001        9.7791496664285660E-003   6.1121961334720254E-004  -4.0770042687654495E-003   8.7550589814782143E-003
   1.3182999509808724E-006   225033.51250000001        1.0301092639565468E-002   8.0132950097322464E-004  -4.3998025357723236E-003   9.9240625277161598E-003
   1.7377999483869644E-006   225033.51250000001        1.0853777639567852E-002   1.0098456405103207E-003  -4.7556273639202118E-003   1.1211303062736988E-002
   2.2909000563231530E-006   225033.51250000001        1.1439499445259571E-002   1.2383474968373775E-003  -5.1479199901223183E-003   1.2628655880689621E-002
   3.0199998946045525E-006   225033.51250000001        1.2060385197401047E-002   1.4884049305692315E-003  -5.5801691487431526E-003   1.4188519679009914E-002
   3.9810997805034276E-006   225033.51250000001        1.2718883343040943E-002   1.7617666162550449E-003  -6.0562184080481529E-003   1.5905110165476799E-002
   5.2481000238913111E-006   225033.51250000001        1.3417712412774563E-002   2.0603460725396872E-003  -6.5802163444459438E-003   1.7794523388147354E-002
   6.9183001869532745E-006   225033.51250000001        1.4159789308905602E-002   2.3861923255026340E-003  -7.1565210819244385E-003   1.9874705001711845E-002
   9.1201000032015145E-006   225033.51250000001        1.4948394149541855E-002   2.7415612712502480E-003  -7.7897631563246250E-003   2.2166058421134949E-002
   1.2022999726468697E-005   225033.51250000001        1.5787214040756226E-002   3.1289372127503157E-003  -8.4847928956151009E-003   2.4691741913557053E-002
   1.5849000192247331E-005   225033.51250000001        1.6680017113685608E-002   3.5508756991475821E-003  -9.2462738975882530E-003   2.7476759627461433E-002
   2.0892999600619078E-005   225033.51250000001        1.7631590366363525E-002   4.0104361250996590E-003  -1.0079284198582172E-002   3.0550882220268250E-002
   2.7542000680114143E-005   225033.51250000001        1.8646979704499245E-002   4.5108175836503506E-003  -1.0988435707986355E-002   3.3946279436349869E-002
   3.6307999835116789E-005   225033.51250000001        1.9732223823666573E-002   5.0557004287838936E-003  -1.1978180147707462E-002   3.7699703127145767E-002
   4.7862999053904787E-005   225033.51250000001        2.0893923938274384E-002   5.6490143761038780E-003  -1.3051990419626236E-002   4.1850645095109940E-002
   6.3095998484641314E-005   225033.51250000001        2.2140108048915863E-002   6.2953457236289978E-003  -1.4212580397725105E-002   4.6443689614534378E-002
   8.3175997133366764E-005   225033.51250000001        2.3479947820305824E-002   6.9997571408748627E-003  -1.5460911206901073E-002   5.1526471972465515E-002
   1.0964999819407240E-004   225033.51250000001        2.4924658238887787E-002   7.7682156115770340E-003  -1.6796106472611427E-002   5.7151559740304947E-002
   1.4453999756369740E-004   225033.51250000001        2.6486778631806374E-002   8.6071435362100601E-003  -1.8213601782917976E-002   6.3371397554874420E-002
   1.9054999575018883E-004   225033.51250000001        2.8183069080114365E-002   9.5248883590102196E-003  -1.9706314429640770E-002   7.0246733725070953E-002
   2.5119000929407775E-004   225033.51250000001        3.0031753703951836E-002   1.0530135594308376E-002  -2.1260315552353859E-002   7.7831469476222992E-002
   3.3112999517470598E-004   225033.51250000001        3.2056689262390137E-002   1.1634044349193573E-002  -2.2856295108795166E-002   8.6184002459049225E-002
   4.3652000022120774E-004   225033.51250000001        3.4286867827177048E-002   1.2849817983806133E-002  -2.4466261267662048E-002   9.5358096063137054E-002
   5.7544000446796417E-004   225033.51250000001        3.6757625639438629E-002   1.4193194918334484E-002  -2.6051308959722519E-002  0.10539862513542175     
   7.5857999036088586E-004   225033.51250000001        3.9513617753982544E-002   1.5683865174651146E-002  -2.7559872716665268E-002  0.11634214967489243     
   1.0000000474974513E-003   225033.51250000001        4.2609982192516327E-002   1.7345884814858437E-002  -2.8923941776156425E-002  0.12820699810981750     
   1.3183000264689326E-003   225033.51250000001        4.6116355806589127E-002   1.9209651276469231E-002  -3.0056176707148552E-002  0.14099141955375671     
   1.7377999611198902E-003   225033.51250000001        5.0117686390876770E-002   2.1312212571501732E-002  -3.0845168977975845E-002  0.15465630590915680     
   2.2909000981599092E-003   225033.51250000001        5.4723273962736130E-002   2.3702010512351990E-002  -3.1152417883276939E-002  0.16913311183452606     
   3.0199999455362558E-003   225033.51250000001        6.0066029429435730E-002   2.6438692584633827E-002  -3.0806625261902809E-002  0.18429401516914368     
   3.9810999296605587E-003   225033.51250000001        6.6311001777648926E-002   2.9598129913210869E-002  -2.9600210487842560E-002  0.19995093345642090     
   5.2481000311672688E-003   225033.51250000001        7.3660083115100861E-002   3.3275991678237915E-002  -2.7285564690828323E-002  0.21583926677703857     
   6.9182999432086945E-003   225033.51250000001        8.2355029881000519E-002   3.7591326981782913E-002  -2.3573979735374451E-002  0.23159942030906677     
   9.1201001778244972E-003   225033.51250000001        9.2679813504219055E-002   4.2691152542829514E-002  -1.8137773498892784E-002  0.24676240980625153     
   1.2023000046610832E-002   225033.51250000001       0.10495580732822418        4.8753216862678528E-002  -1.0618953965604305E-002  0.26073116064071655     
   1.5848999843001366E-002   225033.51250000001       0.11951883137226105        5.5982124060392380E-002  -6.5323925809934735E-004  0.27275741100311279     
   2.0893000066280365E-002   225033.51250000001       0.13669548928737640        6.4607948064804077E-002   1.2102537788450718E-002  0.28194034099578857     
   2.7542000636458397E-002   225033.51250000001       0.15672026574611664        7.4858203530311584E-002   2.7902388945221901E-002  0.28720742464065552     
   3.6308001726865768E-002   225033.51250000001       0.17962628602981567        8.6918272078037262E-002   4.6827860176563263E-002  0.28733247518539429     
   4.7862999141216278E-002   225033.51250000001       0.20504260063171387       0.10084194689989090        6.8648040294647217E-002  0.28098276257514954     
   6.3096001744270325E-002   225033.51250000001       0.23192641139030457       0.11641710251569748        9.2655889689922333E-002  0.26683735847473145     
   8.3176001906394958E-002   225033.51250000001       0.25817775726318359       0.13293847441673279       0.11744300276041031       0.24382638931274414     
  0.10000000149011612        225033.51250000001       0.27363896369934082       0.14378067851066589       0.13329321146011353       0.22331358492374420     
  0.12500000000000000        225033.51250000001       0.28775411844253540       0.15556436777114868       0.15019837021827698       0.19317680597305298     
  0.15000000596046448        225033.51250000001       0.29335245490074158       0.16290482878684998       0.16072633862495422       0.16491073369979858     
  0.17499999701976776        225033.51250000001       0.29226377606391907       0.16648575663566589       0.16621659696102142       0.13925386965274811     
  0.20000000298023224        225033.51250000001       0.28594982624053955       0.16689421236515045       0.16769734025001526       0.11645505577325821     
  0.22499999403953552        225033.51250000001       0.27560773491859436       0.16464732587337494       0.16598346829414368        9.6512205898761749E-002
  0.25000000000000000        225033.51250000001       0.26223155856132507       0.16020633280277252       0.16173726320266724        7.9289317131042480E-002
  0.27500000596046448        225033.51250000001       0.24665305018424988       0.15398503839969635       0.15550759434700012        6.4580082893371582E-002
  0.30000001192092896        225033.51250000001       0.22956997156143188       0.14635533094406128       0.14775609970092773        5.2144866436719894E-002
  0.32499998807907104        225033.51250000001       0.21156756579875946       0.13765111565589905       0.13887523114681244        4.1733130812644958E-002
  0.34999999403953552        225033.51250000001       0.19313479959964752       0.12817128002643585       0.12920092046260834        3.3097278326749802E-002
  0.37500000000000000        225033.51250000001       0.17467756569385529       0.11818213760852814       0.11902188509702682        2.6001211255788803E-002
  0.40000000596046448        225033.51250000001       0.15652941167354584       0.10791939496994019       0.10858628153800964        2.0225392654538155E-002
  0.42500001192092896        225033.51250000001       0.13896055519580841        9.7589910030364990E-002   9.8106883466243744E-002   1.5569630078971386E-002
  0.44999998807907104        225033.51250000001       0.12218559533357620        8.7373279035091400E-002   8.7765015661716461E-002   1.1854277923703194E-002
  0.47499999403953552        225033.51250000001       0.10637014359235764        7.7423304319381714E-002   7.7713623642921448E-002   8.9203668758273125E-003
  0.50000000000000000        225033.51250000001        9.1636680066585541E-002   6.7869372665882111E-002   6.8079791963100433E-002   6.6290111280977726E-003
  0.52499997615814209        225033.51250000001        7.8069716691970825E-002   5.8817774057388306E-002   5.8966860175132751E-002   4.8603238537907600E-003
  0.55000001192092896        225033.51250000001        6.5720431506633759E-002   5.0353020429611206E-002   5.0456192344427109E-002   3.5120276734232903E-003
  0.57499998807907104        225033.51250000001        5.4610859602689743E-002   4.2539130896329880E-002   4.2608775198459625E-002   2.4978830479085445E-003
  0.60000002384185791        225033.51250000001        4.4737696647644043E-002   3.5420916974544525E-002   3.5466704517602921E-002   1.7460330855101347E-003
  0.62500000000000000        225033.51250000001        3.6075774580240250E-002   2.9025293886661530E-002   2.9054548591375351E-002   1.1973356595262885E-003
  0.64999997615814209        225033.51250000001        2.8581276535987854E-002   2.3362580686807632E-002   2.3380702361464500E-002   8.0373522359877825E-004
  0.67500001192092896        225033.51250000001        2.2194724529981613E-002   1.8427874892950058E-002   1.8438724800944328E-002   5.2671157754957676E-004
  0.69999998807907104        225033.51250000001        1.6843762248754501E-002   1.4202434569597244E-002   1.4208693057298660E-002   3.3583276672288775E-004
  0.72500002384185791        225033.51250000001        1.2445760890841484E-002   1.0655126534402370E-002   1.0658590123057365E-002   2.0742988272104412E-004
  0.75000000000000000        225033.51250000001        8.9102946221828461E-003   7.7439192682504654E-003   7.7457535080611706E-003   1.2340434477664530E-004
  0.77499997615814209        225033.51250000001        6.1414749361574650E-003   5.4174480028450489E-003   5.4183783940970898E-003   7.0172543928492814E-005
  0.80000001192092896        225033.51250000001        4.0401928126811981E-003   3.6166498903185129E-003   3.6171085666865110E-003   3.7747689930256456E-005
  0.82499998807907104        225033.51250000001        2.5062721688300371E-003   2.2764857858419418E-003   2.2767162881791592E-003   1.8954733604914509E-005
  0.85000002384185791        225033.51250000001        1.4405658002942801E-003   1.3277621474117041E-003   1.3278912520036101E-003   8.7712469394318759E-006
  0.87500000000000000        225033.51250000001        7.4702041456475854E-004   6.9908297155052423E-004   6.9916521897539496E-004   3.7843685731786536E-006
  0.89999997615814209        225033.51250000001        3.3475627424195409E-004   3.1896572909317911E-004   3.1901171314530075E-004   1.7522002053738106E-006
  0.92500001192092896        225033.51250000001        1.2022589362459257E-004   1.1819519568234682E-004   1.1818740313174203E-004   1.2567288649734110E-006
  0.94999998807907104        225033.51250000001        2.9570506740128621E-005   3.2538453524466604E-005   3.2441104849567637E-005   1.4347664318847819E-006
  0.97500002384185791        225033.51250000001        1.4163118748911074E-006   6.0840634432679508E-006   5.8512482610240113E-006   1.7733095774019603E-006
   1.0000000000000000        225033.51250000001       -9.2207401394261979E-006  -4.0773188629827928E-006  -4.4922362576471642E-006   1.9558517578843748E-006
   9.9999997171806854E-010   288539.98119999998        2.8898774180561304E-003  -8.9567602844908834E-004  -1.1355584720149636E-003  -8.8009476894512773E-004
   1.3183000246996812E-009   288539.98119999998        3.0261119827628136E-003  -8.9574587764218450E-004  -1.1730323312804103E-003  -8.2815339555963874E-004
   1.7378000150003459E-009   288539.98119999998        3.1694152858108282E-003  -8.9362153084948659E-004  -1.2128717498853803E-003  -7.6551554957404733E-004
   2.2908999142146058E-009   288539.98119999998        3.3202520571649075E-003  -8.8907335884869099E-004  -1.2553802225738764E-003  -6.9081020774319768E-004
   3.0200000278313155E-009   288539.98119999998        3.4790216013789177E-003  -8.8185421191155910E-004  -1.3008711393922567E-003  -6.0256780125200748E-004
   3.9810998941902653E-009   288539.98119999998        3.6461816634982824E-003  -8.7169697508215904E-004  -1.3497050385922194E-003  -4.9915804993361235E-004
   5.2481001766579993E-009   288539.98119999998        3.8222286384552717E-003  -8.5831218166276813E-004  -1.4022878604009748E-003  -3.7878498551435769E-004
   6.9183001549788514E-009   288539.98119999998        4.0076719596982002E-003  -8.4138853708282113E-004  -1.4590664068236947E-003  -2.3949412570800632E-004
   9.1201002305751899E-009   288539.98119999998        4.2030680924654007E-003  -8.2058890257030725E-004  -1.5205424278974533E-003  -7.9140139860101044E-005
   1.2023000373062587E-008   288539.98119999998        4.4090175069868565E-003  -7.9554785043001175E-004  -1.5872770454734564E-003   1.0462719365023077E-004
   1.5849000334355878E-008   288539.98119999998        4.6260752715170383E-003  -7.6588243246078491E-004  -1.6598639776930213E-003   3.1428394140675664E-004
   2.0892999330612838E-008   288539.98119999998        4.8549594357609749E-003  -7.3116319254040718E-004  -1.7390039283782244E-003   5.5263901595026255E-004
   2.7542000680114143E-008   288539.98119999998        5.0963442772626877E-003  -6.9093942875042558E-004  -1.8254412570968270E-003   8.2265085075050592E-004
   3.6307998385609608E-008   288539.98119999998        5.3510097786784172E-003  -6.4471515361219645E-004  -1.9200207898393273E-003   1.1275906581431627E-003
   4.7863000673942224E-008   288539.98119999998        5.6197047233581543E-003  -5.9197086375206709E-004  -2.0236435811966658E-003   1.4708976959809661E-003
   6.3096003088958241E-008   288539.98119999998        5.9033031575381756E-003  -5.3213280625641346E-004  -2.1373324561864138E-003   1.8563809571787715E-003
   8.3175997644957533E-008   288539.98119999998        6.2026814557611942E-003  -4.6459419536404312E-004  -2.2621920797973871E-003   2.2880795877426863E-003
   1.0965000285523274E-007   288539.98119999998        6.5188505686819553E-003  -3.8868398405611515E-004  -2.3994708899408579E-003   2.7704678941518068E-003
   1.4453999597208167E-007   288539.98119999998        6.8527096882462502E-003  -3.0372373294085264E-004  -2.5504615623503923E-003   3.3080975990742445E-003
   1.9054999711443088E-007   288539.98119999998        7.2055561468005180E-003  -2.0889696315862238E-004  -2.7167396619915962E-003   3.9064344018697739E-003
   2.5118998792095226E-007   288539.98119999998        7.5783561915159225E-003  -1.0343442409066483E-004  -2.8998395428061485E-003   4.5706988312304020E-003
   3.3112999631157436E-007   288539.98119999998        7.9724444076418877E-003   1.3572347597801127E-005  -3.1015891581773758E-003   5.3070629946887493E-003
   4.3651999703797628E-007   288539.98119999998        8.3891814574599266E-003   1.4308482059277594E-004  -3.3239617478102446E-003   6.1221309006214142E-003
   5.7544002629583701E-007   288539.98119999998        8.8299307972192764E-003   2.8610893059521914E-004  -3.5690695513039827E-003   7.0229177363216877E-003
   7.5857997217099182E-007   288539.98119999998        9.2962803319096565E-003   4.4376816367730498E-004  -3.8392944261431694E-003   8.0173574388027191E-003
   9.9999999747524271E-007   288539.98119999998        9.7898505628108978E-003   6.1724457191303372E-004  -4.1371895931661129E-003   9.1139841824769974E-003
   1.3182999509808724E-006   288539.98119999998        1.0312499478459358E-002   8.0785347381606698E-004  -4.4656116515398026E-003   1.0322472080588341E-002
   1.7377999483869644E-006   288539.98119999998        1.0865946300327778E-002   1.0169090237468481E-003  -4.8274905420839787E-003   1.1652871035039425E-002
   2.2909000563231530E-006   288539.98119999998        1.1452496051788330E-002   1.2459948193281889E-003  -5.2262893877923489E-003   1.3117419555783272E-002
   3.0199998946045525E-006   288539.98119999998        1.2074281461536884E-002   1.4966849703341722E-003  -5.6655164808034897E-003   1.4728887006640434E-002
   3.9810997805034276E-006   288539.98119999998        1.2733759358525276E-002   1.7707332735881209E-003  -6.1490302905440331E-003   1.6501907259225845E-002
   5.2481000238913111E-006   288539.98119999998        1.3433662243187428E-002   2.0700588356703520E-003  -6.6809896379709244E-003   1.8453033640980721E-002
   6.9183001869532745E-006   288539.98119999998        1.4176919125020504E-002   2.3967174347490072E-003  -7.2657545097172260E-003   2.0600702613592148E-002
   9.1201000032015145E-006   288539.98119999998        1.4966825954616070E-002   2.7529727667570114E-003  -7.9079465940594673E-003   2.2965840995311737E-002
   1.2022999726468697E-005   288539.98119999998        1.5807090327143669E-002   3.1413182150572538E-003  -8.6123943328857422E-003   2.5572171434760094E-002
   1.5849000192247331E-005   288539.98119999998        1.6701499000191689E-002   3.5643193405121565E-003  -9.3837147578597069E-003   2.8445245698094368E-002
   2.0892999600619078E-005   288539.98119999998        1.7654873430728912E-002   4.0250485762953758E-003  -1.0226923041045666E-002   3.1615439802408218E-002
   2.7542000680114143E-005   288539.98119999998        1.8672287464141846E-002   4.5267203822731972E-003  -1.1146529577672482E-002   3.5115499049425125E-002
   3.6307999835116789E-005   288539.98119999998        1.9759822636842728E-002   5.0730323418974876E-003  -1.2146851047873497E-002   3.8982726633548737E-002
   4.7862999053904787E-005   288539.98119999998        2.0924126729369164E-002   5.6679355911910534E-003  -1.3231175951659679E-002   4.3257094919681549E-002
   6.3095998484641314E-005   288539.98119999998        2.2173291072249413E-002   6.3160415738821030E-003  -1.4401977881789207E-002   4.7983601689338684E-002
   8.3175997133366764E-005   288539.98119999998        2.3516552522778511E-002   7.0224441587924957E-003  -1.5659911558032036E-002   5.3210131824016571E-002
   1.0964999819407240E-004   288539.98119999998        2.4965217337012291E-002   7.7931485138833523E-003  -1.7003716900944710E-002   5.8989346027374268E-002
   1.4453999756369740E-004   288539.98119999998        2.6531923562288284E-002   8.6346203461289406E-003  -1.8428355455398560E-002   6.5373450517654419E-002
   1.9054999575018883E-004   288539.98119999998        2.8233559802174568E-002   9.5552615821361542E-003  -1.9926173612475395E-002   7.2422780096530914E-002
   2.5119000929407775E-004   288539.98119999998        3.0088489875197411E-002   1.0563824325799942E-002  -2.1482560783624649E-002   8.0190204083919525E-002
   3.3112999517470598E-004   288539.98119999998        3.2120753079652786E-002   1.1671544983983040E-002  -2.3077409714460373E-002   8.8732734322547913E-002
   4.3652000022120774E-004   288539.98119999998        3.4359540790319443E-002   1.2891722843050957E-002  -2.4681810289621353E-002   9.8102100193500519E-002
   5.7544000446796417E-004   288539.98119999998        3.6840427666902542E-002   1.4240208081901073E-002  -2.6255829259753227E-002  0.10834037512540817     
   7.5857999036088586E-004   288539.98119999998        3.9608340710401535E-002   1.5736822038888931E-002  -2.7746755629777908E-002  0.11948052793741226     
   1.0000000474974513E-003   288539.98119999998        4.2718719691038132E-002   1.7405778169631958E-002  -2.9085366055369377E-002  0.13153633475303650     
   1.3183000264689326E-003   288539.98119999998        4.6241525560617447E-002   1.9277652725577354E-002  -3.0183048918843269E-002  0.14450047910213470     
   1.7377999611198902E-003   288539.98119999998        5.0262045115232468E-002   2.1389685571193695E-002  -3.0927170068025589E-002  0.15832708775997162     
   2.2909000981599092E-003   288539.98119999998        5.4889902472496033E-002   2.3790534585714340E-002  -3.1178083270788193E-002  0.17293982207775116     
   3.0199999455362558E-003   288539.98119999998        6.0258254408836365E-002   2.6540061458945274E-002  -3.0763611197471619E-002  0.18820179998874664     
   3.9810999296605587E-003   288539.98119999998        6.6532269120216370E-002   2.9714321717619896E-002  -2.9475705698132515E-002  0.20391488075256348     
   5.2481000311672688E-003   288539.98119999998        7.3913700878620148E-002   3.3409103751182556E-002  -2.7066927403211594E-002  0.21980352699756622     
   6.9182999432086945E-003   288539.98119999998        8.2643717527389526E-002   3.7743449211120605E-002  -2.3249696940183640E-002  0.23549674451351166     
   9.1201001778244972E-003   288539.98119999998        9.3005046248435974E-002   4.2864099144935608E-002  -1.7698774114251137E-002  0.25051420927047729     
   1.2023000046610832E-002   288539.98119999998       0.10531677305698395        4.8948124051094055E-002  -1.0060352273285389E-002  0.26424840092658997     
   1.5848999843001366E-002   288539.98119999998       0.11991090327501297        5.6198779493570328E-002   2.3386879547615536E-005  0.27594289183616638     
   2.0893000066280365E-002   288539.98119999998       0.13710820674896240        6.4843803644180298E-002   1.2886538170278072E-002  0.28469249606132507     
   2.7542000636458397E-002   288539.98119999998       0.15713457763195038        7.5106918811798096E-002   2.8771007433533669E-002  0.28942662477493286     
   3.6308001726865768E-002   288539.98119999998       0.18001139163970947        8.7167777121067047E-002   4.7743313014507294E-002  0.28893047571182251     
   4.7862999141216278E-002   288539.98119999998       0.20535257458686829       0.10107198357582092        6.9555275142192841E-002  0.28189605474472046     
   6.3096001744270325E-002   288539.98119999998       0.23209798336029053       0.11659660190343857        9.3482181429862976E-002  0.26704430580139160     
   8.3176001906394958E-002   288539.98119999998       0.25813117623329163       0.13302363455295563       0.11810099333524704       0.24336743354797363     
  0.10000000149011612        288539.98119999998       0.27339771389961243       0.14377246797084808       0.13378685712814331       0.22247248888015747     
  0.12500000000000000        288539.98119999998       0.28722661733627319       0.15540650486946106       0.15043982863426208       0.19198301434516907     
  0.15000000596046448        288539.98119999998       0.29255989193916321       0.16259574890136719       0.16072654724121094       0.16354764997959137     
  0.17499999701976776        288539.98119999998       0.29123863577842712       0.16603262722492218       0.16599813103675842       0.13784547150135040     
  0.20000000298023224        288539.98119999998       0.28473022580146790       0.16631002724170685       0.16728803515434265       0.11508323252201080     
  0.22499999403953552        288539.98119999998       0.27423384785652161       0.16394872963428497       0.16541305184364319        9.5228597521781921E-002
  0.25000000000000000        288539.98119999998       0.26074340939521790       0.15941222012042999       0.16103553771972656        7.8123807907104492E-002
  0.27500000596046448        288539.98119999998       0.24508880078792572       0.15311533212661743       0.15470336377620697        6.3547052443027496E-002
  0.30000001192092896        288539.98119999998       0.22796514630317688       0.14543016254901886       0.14687651395797729        5.1247816532850266E-002
  0.32499998807907104        288539.98119999998       0.20995429158210754       0.13669013977050781       0.13794538378715515        4.0968168526887894E-002
  0.34999999403953552        288539.98119999998       0.19154144823551178       0.12719322741031647       0.12824365496635437        3.2455738633871078E-002
  0.37500000000000000        288539.98119999998       0.17312860488891602       0.11720436811447144       0.11805765330791473        2.5471599772572517E-002
  0.40000000596046448        288539.98119999998       0.15504533052444458       0.10695760697126389       0.10763306170701981        1.9794810563325882E-002
  0.42500001192092896        288539.98119999998       0.13755796849727631        9.6657991409301758E-002   9.7180195152759552E-002   1.5224811621010303E-002
  0.44999998807907104        288539.98119999998       0.12087734043598175        8.6483135819435120E-002   8.6877927184104919E-002   1.1582302860915661E-002
  0.47499999403953552        288539.98119999998       0.10516553372144699        7.6584793627262115E-002   7.6876789331436157E-002   8.7091466411948204E-003
  0.50000000000000000        288539.98119999998        9.0541727840900421E-002   6.7090295255184174E-002   6.7301563918590546E-002   6.4675780013203621E-003
  0.52499997615814209        288539.98119999998        7.7087424695491791E-002   5.8103896677494049E-002   5.8253359049558640E-002   4.7389855608344078E-003
  0.55000001192092896        288539.98119999998        6.4851090312004089E-002   4.9708139151334763E-002   4.9811426550149918E-002   3.4224172122776508E-003
  0.57499998807907104        288539.98119999998        5.3852383047342300E-002   4.1965171694755554E-002   4.2034808546304703E-002   2.4329298175871372E-003
  0.60000002384185791        288539.98119999998        4.4085934758186340E-002   3.4918062388896942E-002   3.4963790327310562E-002   1.6998861683532596E-003
  0.62500000000000000        288539.98119999998        3.5524852573871613E-002   2.8592135757207870E-002   2.8621323406696320E-002   1.1652517132461071E-003
  0.64999997615814209        288539.98119999998        2.8123931959271431E-002   2.2996306419372559E-002   2.3014370352029800E-002   7.8194821253418922E-004
  0.67500001192092896        288539.98119999998        2.1822633221745491E-002   1.8124457448720932E-002   1.8135264515876770E-002   5.1229551900178194E-004
  0.69999998807907104        288539.98119999998        1.6547851264476776E-002   1.3956844806671143E-002   1.3963072560727596E-002   3.2656532130204141E-004
  0.72500002384185791        288539.98119999998        1.2216520495712757E-002   1.0461554862558842E-002   1.0464999824762344E-002   2.0166351168882102E-004
  0.75000000000000000        288539.98119999998        8.7380688637495041E-003   7.5960094109177589E-003   7.5978320091962814E-003   1.1994905798928812E-004
  0.77499997615814209        288539.98119999998        6.0167377814650536E-003   5.3085307590663433E-003   5.3094541653990746E-003   6.8192748585715890E-005
  0.80000001192092896        288539.98119999998        3.9538028649985790E-003   3.5399799235165119E-003   3.5404346417635679E-003   3.6674231523647904E-005
  0.82499998807907104        288539.98119999998        2.4497043341398239E-003   2.2254753857851028E-003   2.2257033269852400E-003   1.8412365534459241E-005
  0.85000002384185791        288539.98119999998        1.4061176916584373E-003   1.2962067266926169E-003   1.2963332701474428E-003   8.5207939264364541E-006
  0.87500000000000000        288539.98119999998        7.2798912879079580E-004   6.8137241760268807E-004   6.8145169643685222E-004   3.6783148971153423E-006
  0.89999997615814209        288539.98119999998        3.2558047678321600E-004   3.1027747900225222E-004   3.1032005790621042E-004   1.7020811355905607E-006
  0.92500001192092896        288539.98119999998        1.1658803850878030E-004   1.1465854913694784E-004   1.1464719864306971E-004   1.2105023188269115E-006
  0.94999998807907104        288539.98119999998        2.8448630473576486E-005   3.1357652915176004E-005   3.1257397495210171E-005   1.3623387076222571E-006
  0.97500002384185791        288539.98119999998        1.0670116807887098E-006   5.5981349760259036E-006   5.3644148465537000E-006   1.6584921240792028E-006
   1.0000000000000000        288539.98119999998       -9.3926901172380894E-006  -4.4481475924840197E-006  -4.8600904847262427E-006   1.7932562741407310E-006
   9.9999997171806854E-010   369968.54300000001        2.8923756908625364E-003  -8.9504581410437822E-004  -1.1392025044187903E-003  -8.8322086958214641E-004
   1.3183000246996812E-009   369968.54300000001        3.0287508852779865E-003  -8.9504243806004524E-004  -1.1772501748055220E-003  -8.2824117271229625E-004
   1.7378000150003459E-009   369968.54300000001        3.1722034327685833E-003  -8.9283881243318319E-004  -1.2177312746644020E-003  -7.6213770080357790E-004
   2.2908999142146058E-009   369968.54300000001        3.3231985289603472E-003  -8.8820478413254023E-004  -1.2609561672434211E-003  -6.8349338835105300E-004
   3.0200000278313155E-009   369968.54300000001        3.4821359440684319E-003  -8.8089273776859045E-004  -1.3072453439235687E-003  -5.9079111088067293E-004
   3.9810998941902653E-009   369968.54300000001        3.6494743544608355E-003  -8.7063503451645374E-004  -1.3569667935371399E-003  -4.8234857968054712E-004
   5.2481001766579993E-009   369968.54300000001        3.8257106207311153E-003  -8.5714162560179830E-004  -1.4105343725532293E-003  -3.5631359787657857E-004
   6.9183001549788514E-009   369968.54300000001        4.0113553404808044E-003  -8.4010063437744975E-004  -1.4684036141261458E-003  -2.1067145280539989E-004
   9.1201002305751899E-009   369968.54300000001        4.2069647461175919E-003  -8.1917428178712726E-004  -1.5310853486880660E-003  -4.3211835873080418E-005
   1.2023000373062587E-008   369968.54300000001        4.4131414033472538E-003  -7.9399638343602419E-004  -1.5991503605619073E-003   1.4848579303361475E-004
   1.5849000334355878E-008   369968.54300000001        4.6304403804242611E-003  -7.6418323442339897E-004  -1.6732022631913424E-003   3.6696949973702431E-004
   2.0892999330612838E-008   369968.54300000001        4.8595811240375042E-003  -7.2930462192744017E-004  -1.7539530526846647E-003   6.1513058608397841E-004
   2.7542000680114143E-008   369968.54300000001        5.1012393087148666E-003  -6.8890885449945927E-004  -1.8421583808958530E-003   8.9601235231384635E-004
   3.6307998385609608E-008   369968.54300000001        5.3561953827738762E-003  -6.4249918796122074E-004  -1.9386755302548409E-003   1.2129797833040357E-003
   4.7863000673942224E-008   369968.54300000001        5.6251995265483856E-003  -5.8955495478585362E-004  -2.0444183610379696E-003   1.5695691108703613E-003
   6.3096003088958241E-008   369968.54300000001        5.9091276489198208E-003  -5.2950135432183743E-004  -2.1604234352707863E-003   1.9696976523846388E-003
   8.3175997644957533E-008   369968.54300000001        6.2088570557534695E-003  -4.6173037844710052E-004  -2.2878099698573351E-003   2.4175185244530439E-003
   1.0965000285523274E-007   369968.54300000001        6.5254010260105133E-003  -3.8556972867809236E-004  -2.4278417695313692E-003   2.9176333919167519E-003
   1.4453999597208167E-007   369968.54300000001        6.8596601486206055E-003  -3.0033953953534365E-004  -2.5818278081715107E-003   3.4747228492051363E-003
   1.9054999711443088E-007   369968.54300000001        7.2129340842366219E-003  -2.0522177510429174E-004  -2.7513620443642139E-003   4.0944111533463001E-003
   2.5118998792095226E-007   369968.54300000001        7.5861909426748753E-003  -9.9445584055501968E-005  -2.9379958286881447E-003   4.7820685431361198E-003
   3.3112999631157436E-007   369968.54300000001        7.9807685688138008E-003   1.7899361409945413E-005  -3.1435766723006964E-003   5.5440478026866913E-003
   4.3651999703797628E-007   369968.54300000001        8.3980290219187737E-003   1.4777656178921461E-004  -3.3700992353260517E-003   6.3871475867927074E-003
   5.7544002629583701E-007   369968.54300000001        8.8393408805131912E-003   2.9119406826794147E-004  -3.6196962464600801E-003   7.3185935616493225E-003
   7.5857997217099182E-007   369968.54300000001        9.3062948435544968E-003   4.4927792623639107E-004  -3.8947714492678642E-003   8.3465566858649254E-003
   9.9999999747524271E-007   369968.54300000001        9.8005160689353943E-003   6.2321289442479610E-004  -4.1979006491601467E-003   9.4798281788825989E-003
   1.3182999509808724E-006   369968.54300000001        1.0323867201805115E-002   8.1431725993752480E-004  -4.5319646596908569E-003   1.0728376917541027E-002
   1.7377999483869644E-006   369968.54300000001        1.0878074914216995E-002   1.0239086113870144E-003  -4.8999125137925148E-003   1.2102550826966763E-002
   2.2909000563231530E-006   369968.54300000001        1.1465447954833508E-002   1.2535743881016970E-003  -5.3052301518619061E-003   1.3614955358207226E-002
   3.0199998946045525E-006   369968.54300000001        1.2088128365576267E-002   1.5048930654302239E-003  -5.7514430955052376E-003   1.5278733335435390E-002
   3.9810997805034276E-006   369968.54300000001        1.2748585082590580E-002   1.7796234460547566E-003  -6.2424247153103352E-003   1.7108935862779617E-002
   5.2481000238913111E-006   369968.54300000001        1.3449557125568390E-002   2.0796903409063816E-003  -6.7823417484760284E-003   1.9122570753097534E-002
   6.9183001869532745E-006   369968.54300000001        1.4193990267813206E-002   2.4071563966572285E-003  -7.3755551129579544E-003   2.1338561549782753E-002
   9.1201000032015145E-006   369968.54300000001        1.4985194429755211E-002   2.7642925269901752E-003  -8.0266753211617470E-003   2.3778358474373817E-002
   1.2022999726468697E-005   369968.54300000001        1.5826895833015442E-002   3.1536014284938574E-003  -8.7405052036046982E-003   2.6466235518455505E-002
   1.5849000192247331E-005   369968.54300000001        1.6722908243536949E-002   3.5776593722403049E-003  -9.5216119661927223E-003   2.9428280889987946E-002
   2.0892999600619078E-005   369968.54300000001        1.7678074538707733E-002   4.0395511314272881E-003  -1.0374943725764751E-002   3.2695472240447998E-002
   2.7542000680114143E-005   369968.54300000001        1.8697507679462433E-002   4.5425053685903549E-003  -1.1304907500743866E-002   3.6301087588071823E-002
   3.6307999835116789E-005   369968.54300000001        1.9787322729825974E-002   5.0902389921247959E-003  -1.2315680272877216E-002   4.0282979607582092E-002
   4.7862999053904787E-005   369968.54300000001        2.0954223349690437E-002   5.6867222301661968E-003  -1.3410358689725399E-002   4.4681567698717117E-002
   6.3095998484641314E-005   369968.54300000001        2.2206354886293411E-002   6.3365940004587173E-003  -1.4591175131499767E-002   4.9542214721441269E-002
   8.3175997133366764E-005   369968.54300000001        2.3553026840090752E-002   7.0449775084853172E-003  -1.5858471393585205E-002   5.4913014173507690E-002
   1.0964999819407240E-004   369968.54300000001        2.5005627423524857E-002   7.8179156407713890E-003  -1.7210600897669792E-002   6.0846675187349319E-002
   1.4453999756369740E-004   369968.54300000001        2.6576900854706764E-002   8.6619164794683456E-003  -1.8642045557498932E-002   6.7395098507404327E-002
   1.9054999575018883E-004   369968.54300000001        2.8283856809139252E-002   9.5854401588439941E-003  -2.0144579932093620E-002   7.4618145823478699E-002
   2.5119000929407775E-004   369968.54300000001        3.0145002529025078E-002   1.0597299784421921E-002  -2.1702915430068970E-002   8.2567587494850159E-002
   3.3112999517470598E-004   369968.54300000001        3.2184552401304245E-002   1.1708810925483704E-002  -2.3296147584915161E-002   9.1298960149288177E-002
   4.3652000022120774E-004   369968.54300000001        3.4431897103786469E-002   1.2933366931974888E-002  -2.4894455447793007E-002  0.10086188465356827     
   5.7544000446796417E-004   369968.54300000001        3.6922845989465714E-002   1.4286927878856659E-002  -2.6456888765096664E-002  0.11129556596279144     
   7.5857999036088586E-004   369968.54300000001        3.9702598005533218E-002   1.5789449214935303E-002  -2.7929613366723061E-002  0.12262931466102600     
   1.0000000474974513E-003   369968.54300000001        4.2826883494853973E-002   1.7465293407440186E-002  -2.9242210090160370E-002  0.13487227261066437     
   1.3183000264689326E-003   369968.54300000001        4.6365987509489059E-002   1.9345212727785110E-002  -3.0304834246635437E-002  0.14801155030727386     
   1.7377999611198902E-003   369968.54300000001        5.0405524671077728E-002   2.1466638892889023E-002  -3.1003670766949654E-002  0.16199445724487305     
   2.2909000981599092E-003   369968.54300000001        5.5055428296327591E-002   2.3878442123532295E-002  -3.1197974458336830E-002  0.17673690617084503     
   3.0199999455362558E-003   369968.54300000001        6.0449101030826569E-002   2.6640685275197029E-002  -3.0714754015207291E-002  0.19209301471710205     
   3.9810999296605587E-003   369968.54300000001        6.6751800477504730E-002   2.9829608276486397E-002  -2.9345555230975151E-002  0.20785476267337799     
   5.2481000311672688E-003   369968.54300000001        7.4165143072605133E-002   3.3541113138198853E-002  -2.6843188330531120E-002  0.22373588383197784     
   6.9182999432086945E-003   369968.54300000001        8.2929708063602448E-002   3.7894204258918762E-002  -2.2921275347471237E-002  0.23935426771640778     
   9.1201001778244972E-003   369968.54300000001        9.3326941132545471E-002   4.3035361915826797E-002  -1.7257079482078552E-002  0.25421869754791260     
   1.2023000046610832E-002   369968.54300000001       0.10567365586757660        4.9140963703393936E-002  -9.5010204240679741E-003  0.26771169900894165     
   1.5848999843001366E-002   369968.54300000001       0.12029807269573212        5.6412909179925919E-002   6.9826008984819055E-004  0.27906936407089233     
   2.0893000066280365E-002   369968.54300000001       0.13751514256000519        6.5076611936092377E-002   1.3665849342942238E-002  0.28738278150558472     
   2.7542000636458397E-002   369968.54300000001       0.15754231810569763        7.5352042913436890E-002   2.9631705954670906E-002  0.29158422350883484     
   3.6308001726865768E-002   369968.54300000001       0.18038932979106903        8.7413161993026733E-002   4.8647612333297729E-002  0.29047095775604248     
   4.7862999141216278E-002   369968.54300000001       0.20565532147884369       0.10129752010107040        7.0448532700538635E-002  0.28276017308235168     
   6.3096001744270325E-002   369968.54300000001       0.23226311802864075       0.11677155643701553        9.4292677938938141E-002  0.26721480488777161     
   8.3176001906394958E-002   369968.54300000001       0.25808033347129822       0.13310484588146210       0.11874302476644516       0.24288848042488098     
  0.10000000149011612        369968.54300000001       0.27315467596054077       0.14376123249530792       0.13426570594310760       0.22162352502346039     
  0.12500000000000000        369968.54300000001       0.28670164942741394       0.15524752438068390       0.15066948533058167       0.19079597294330597     
  0.15000000596046448        369968.54300000001       0.29177454113960266       0.16228786110877991       0.16071875393390656       0.16220182180404663     
  0.17499999701976776        369968.54300000001       0.29022535681724548       0.16558325290679932       0.16577574610710144       0.13646125793457031     
  0.20000000298023224        369968.54300000001       0.28352686762809753       0.16573217511177063       0.16687884926795959       0.11373959481716156     
  0.22499999403953552        369968.54300000001       0.27288019657135010       0.16325904428958893       0.16484659910202026        9.3974843621253967E-002
  0.25000000000000000        369968.54300000001       0.25927886366844177       0.15862938761711121       0.16034127771854401        7.6988086104393005E-002
  0.27500000596046448        369968.54300000001       0.24355101585388184       0.15225906670093536       0.15390965342521667        6.2542498111724854E-002
  0.30000001192092896        369968.54300000001       0.22638897597789764       0.14452029764652252       0.14601004123687744        5.0377104431390762E-002
  0.32499998807907104        369968.54300000001       0.20837119221687317       0.13574604690074921       0.13703076541423798        4.0226921439170837E-002
  0.34999999403953552        369968.54300000001       0.18997921049594879       0.12623324990272522       0.12730327248573303        3.1835056841373444E-002
  0.37500000000000000        369968.54300000001       0.17161108553409576       0.11624549329280853       0.11711145937442780        2.4959944188594818E-002
  0.40000000596046448        369968.54300000001       0.15359248220920563       0.10601521283388138       0.10669862478971481        1.9379388540983200E-002
  0.42500001192092896        369968.54300000001       0.13618589937686920        9.5745600759983063E-002   9.6272617578506470E-002   1.4892549254000187E-002
  0.44999998807907104        369968.54300000001       0.11959850043058395        8.5612326860427856E-002   8.6009889841079712E-002   1.1320540681481361E-002
  0.47499999403953552        369968.54300000001       0.10398886352777481        7.5765132904052734E-002   7.6058633625507355E-002   8.5060810670256615E-003
  0.50000000000000000        369968.54300000001        8.9472934603691101E-002   6.6329322755336761E-002   6.6541321575641632E-002   6.3125351443886757E-003
  0.52499997615814209        369968.54300000001        7.6129287481307983E-002   5.7407140731811523E-002   5.7556897401809692E-002   4.6225604601204395E-003
  0.55000001192092896        369968.54300000001        6.4003743231296539E-002   4.9079209566116333E-002   4.9182564020156860E-002   3.3365080598741770E-003
  0.57499998807907104        369968.54300000001        5.3113635629415512E-002   4.1405841708183289E-002   4.1475441306829453E-002   2.3707069922238588E-003
  0.60000002384185791        369968.54300000001        4.3451596051454544E-002   3.4428410232067108E-002   3.4474067389965057E-002   1.6557084163650870E-003
  0.62500000000000000        369968.54300000001        3.4989073872566223E-002   2.8170691803097725E-002   2.8199804946780205E-002   1.1345539242029190E-003
  0.64999997615814209        369968.54300000001        2.7679512277245522E-002   2.2640233859419823E-002   2.2658234462141991E-002   7.6111167436465621E-004
  0.67500001192092896        369968.54300000001        2.1461354568600655E-002   1.7829744145274162E-002   1.7840504646301270E-002   4.9851270159706473E-004
  0.69999998807907104        369968.54300000001        1.6260785982012749E-002   1.3718512840569019E-002   1.3724709860980511E-002   3.1770658097229898E-004
  0.72500002384185791        369968.54300000001        1.1994334869086742E-002   1.0273881256580353E-002   1.0277305729687214E-002   1.9615169730968773E-004
  0.75000000000000000        369968.54300000001        8.5713043808937073E-003   7.4527496472001076E-003   7.4545601382851601E-003   1.1664603516692296E-004
  0.77499997615814209        369968.54300000001        5.8960812166333199E-003   5.2031502127647400E-003   5.2040666341781616E-003   6.6299784521106631E-005
  0.80000001192092896        369968.54300000001        3.8703330792486668E-003   3.4658857621252537E-003   3.4663362894207239E-003   3.5647415643325076E-005
  0.82499998807907104        369968.54300000001        2.3951167240738869E-003   2.1762414835393429E-003   2.1764666307717562E-003   1.7893085896503180E-005
  0.85000002384185791        369968.54300000001        1.3729218626394868E-003   1.2657933402806520E-003   1.2659172061830759E-003   8.2803944678744301E-006
  0.87500000000000000        369968.54300000001        7.0967897772789001E-004   6.6433002939447761E-004   6.6440651426091790E-004   3.5757352634391282E-006
  0.89999997615814209        369968.54300000001        3.1676897197030485E-004   3.0193233396857977E-004   3.0197165324352682E-004   1.6527952766409726E-006
  0.92500001192092896        369968.54300000001        1.1310280387988314E-004   1.1126865865662694E-004   1.1125395394628868E-004   1.1649985935946461E-006
  0.94999998807907104        369968.54300000001        2.7377769583836198E-005   3.0228564355638810E-005   3.0125633202260360E-005   1.2923514987051021E-006
  0.97500002384185791        369968.54300000001        7.3739317940635374E-007   5.1359124881855678E-006   4.9015247896022629E-006   1.5493241107833455E-006
   1.0000000000000000        369968.54300000001       -9.5477580543956719E-006  -4.7949361032806337E-006  -5.2037198656762484E-006   1.6407559542130912E-006
   9.9999997171806854E-010   474376.97289999999        2.8948688413947821E-003  -8.9442828902974725E-004  -1.1429620208218694E-003  -8.8565942132845521E-004
   1.3183000246996812E-009   474376.97289999999        3.0313841998577118E-003  -8.9435244444757700E-004  -1.1815932812169194E-003  -8.2755915354937315E-004
   1.7378000150003459E-009   474376.97289999999        3.1749852932989597E-003  -8.9207035489380360E-004  -1.2227265397086740E-003  -7.5790018308907747E-004
   2.2908999142146058E-009   474376.97289999999        3.3261380158364773E-003  -8.8735128520056605E-004  -1.2666790280491114E-003  -6.7521876189857721E-004
   3.0200000278313155E-009   474376.97289999999        3.4852428361773491E-003  -8.7994727073237300E-004  -1.3137782225385308E-003  -5.7794974418357015E-004
   3.9810998941902653E-009   474376.97289999999        3.6527588963508606E-003  -8.6959003238007426E-004  -1.3643995625898242E-003  -4.6435827971436083E-004
   5.2481001766579993E-009   474376.97289999999        3.8291837554425001E-003  -8.5598905570805073E-004  -1.4189649373292923E-003  -3.3253515721298754E-004
   6.9183001549788514E-009   474376.97289999999        4.0150289423763752E-003  -8.3883176557719707E-004  -1.4779383782297373E-003  -1.8040493887383491E-004
   9.1201002305751899E-009   474376.97289999999        4.2108511552214622E-003  -8.1777980085462332E-004  -1.5418400289490819E-003  -5.6915496315923519E-006
   1.2023000373062587E-008   474376.97289999999        4.4172541238367558E-003  -7.9246622044593096E-004  -1.6112502198666334E-003   1.9409660308156163E-004
   1.5849000334355878E-008   474376.97289999999        4.6347933821380138E-003  -7.6250667916610837E-004  -1.6867825761437416E-003   4.2158036376349628E-004
   2.0892999330612838E-008   474376.97289999999        4.8641897737979889E-003  -7.2747003287076950E-004  -1.7691601533442736E-003   6.7973433760926127E-004
   2.7542000680114143E-008   474376.97289999999        5.1061199046671391E-003  -6.8690383341163397E-004  -1.8591502448543906E-003   9.7168749198317528E-004
   3.6307998385609608E-008   474376.97289999999        5.3613656200468540E-003  -6.4031028887256980E-004  -1.9576221238821745E-003   1.3008997775614262E-003
   4.7863000673942224E-008   474376.97289999999        5.6306780315935612E-003  -5.8716774219647050E-004  -2.0655023399740458E-003   1.6710055060684681E-003
   6.3096003088958241E-008   474376.97289999999        5.9149344451725483E-003  -5.2690034499391913E-004  -2.1838420070707798E-003   2.0860314834862947E-003
   8.3175997644957533E-008   474376.97289999999        6.2150135636329651E-003  -4.5889889588579535E-004  -2.3137738462537527E-003   2.5502461940050125E-003
   1.0965000285523274E-007   474376.97289999999        6.5319309942424297E-003  -3.8248975761234760E-004  -2.4565779604017735E-003   3.0683805234730244E-003
   1.4453999597208167E-007   474376.97289999999        6.8665882572531700E-003  -2.9699178412556648E-004  -2.6135782245546579E-003   3.6452445201575756E-003
   1.9054999711443088E-007   474376.97289999999        7.2202878072857857E-003  -2.0158523693680763E-004  -2.7863881550729275E-003   4.2866240255534649E-003
   2.5118998792095226E-007   474376.97289999999        7.5939996168017387E-003  -9.5497780421283096E-005  -2.9765756335109472E-003   4.9980399198830128E-003
   3.3112999631157436E-007   474376.97289999999        7.9890638589859009E-003   2.2182794054970145E-005  -3.1860077288001776E-003   5.7860286906361580E-003
   4.3651999703797628E-007   474376.97289999999        8.4068467840552330E-003   1.5242201334331185E-004  -3.4167000558227301E-003   6.6575864329934120E-003
   5.7544002629583701E-007   474376.97289999999        8.8487183675169945E-003   2.9623007867485285E-004  -3.6708055995404720E-003   7.6201488263905048E-003
   7.5857997217099182E-007   474376.97289999999        9.3162748962640762E-003   4.5473550562746823E-004  -3.9507504552602768E-003   8.6821280419826508E-003
   9.9999999747524271E-007   474376.97289999999        9.8111452534794807E-003   6.2912568682804704E-004  -4.2591323144733906E-003   9.8525760695338249E-003
   1.3182999509808724E-006   474376.97289999999        1.0335195809602737E-002   8.2072213990613818E-004  -4.5988541096448898E-003   1.1141755618155003E-002
   1.7377999483869644E-006   474376.97289999999        1.0890159755945206E-002   1.0308455675840378E-003  -4.9728848971426487E-003   1.2560317292809486E-002
   2.2909000563231530E-006   474376.97289999999        1.1478354223072529E-002   1.2610874837264419E-003  -5.3847334347665310E-003   1.4121233485639095E-002
   3.0199998946045525E-006   474376.97289999999        1.2101926840841770E-002   1.5130306128412485E-003  -5.8379406109452248E-003   1.5838021412491798E-002
   3.9810997805034276E-006   474376.97289999999        1.2763356789946556E-002   1.7884385306388140E-003  -6.3363919034600258E-003   1.7726147547364235E-002
   5.2481000238913111E-006   474376.97289999999        1.3465395197272301E-002   2.0892422180622816E-003  -6.8842628970742226E-003   1.9803075119853020E-002
   6.9183001869532745E-006   474376.97289999999        1.4210999943315983E-002   2.4175103753805161E-003  -7.4859112501144409E-003   2.2088211029767990E-002
   9.1201000032015145E-006   474376.97289999999        1.5003496780991554E-002   2.7755221817642450E-003  -8.1459349021315575E-003   2.4603521451354027E-002
   1.2022999726468697E-005   474376.97289999999        1.5846632421016693E-002   3.1657889485359192E-003  -8.8691087439656258E-003   2.7373826131224632E-002
   1.5849000192247331E-005   474376.97289999999        1.6744239255785942E-002   3.5908971913158894E-003  -9.6599478274583817E-003   3.0425738543272018E-002
   2.0892999600619078E-005   474376.97289999999        1.7701193690299988E-002   4.0539447218179703E-003  -1.0523327626287937E-002   3.3790815621614456E-002
   2.7542000680114143E-005   474376.97289999999        1.8722636625170708E-002   4.5581748709082603E-003  -1.1463548988103867E-002   3.7502862513065338E-002
   3.6307999835116789E-005   474376.97289999999        1.9814725965261459E-002   5.1073213107883930E-003  -1.2484645470976830E-002   4.1600249707698822E-002
   4.7862999053904787E-005   474376.97289999999        2.0984211936593056E-002   5.7053770869970322E-003  -1.3589517213404179E-002   4.6123798936605453E-002
   6.3095998484641314E-005   474376.97289999999        2.2239299491047859E-002   6.3570044003427029E-003  -1.4780149795114994E-002   5.1119215786457062E-002
   8.3175997133366764E-005   474376.97289999999        2.3589367046952248E-002   7.0673585869371891E-003  -1.6056567430496216E-002   5.6634765118360519E-002
   1.0964999819407240E-004   474376.97289999999        2.5045888498425484E-002   7.8425183892250061E-003  -1.7416734248399734E-002   6.2723137438297272E-002
   1.4453999756369740E-004   474376.97289999999        2.6621706783771515E-002   8.6890365928411484E-003  -1.8854649737477303E-002   6.9435887038707733E-002
   1.9054999575018883E-004   474376.97289999999        2.8333956375718117E-002   9.6154259517788887E-003  -2.0361520349979401E-002   7.6832316815853119E-002
   2.5119000929407775E-004   474376.97289999999        3.0201287940144539E-002   1.0630563832819462E-002  -2.1921366453170776E-002   8.4963046014308929E-002
   3.3112999517470598E-004   474376.97289999999        3.2248083502054214E-002   1.1745844967663288E-002  -2.3512501269578934E-002   9.3882068991661072E-002
   4.3652000022120774E-004   474376.97289999999        3.4503936767578125E-002   1.2974753044545650E-002  -2.5104202330112457E-002  0.10363680869340897     
   5.7544000446796417E-004   474376.97289999999        3.7004884332418442E-002   1.4333358965814114E-002  -2.6654506102204323E-002  0.11426351964473724     
   7.5857999036088586E-004   474376.97289999999        3.9796393364667892E-002   1.5841746702790260E-002  -2.8108477592468262E-002  0.12578779458999634     
   1.0000000474974513E-003   474376.97289999999        4.2934477329254150E-002   1.7524430528283119E-002  -2.9394527897238731E-002  0.13821411132812500     
   1.3183000264689326E-003   474376.97289999999        4.6489749103784561E-002   1.9412335008382797E-002  -3.0421610921621323E-002  0.15152391791343689     
   1.7377999611198902E-003   474376.97289999999        5.0548125058412552E-002   2.1543078124523163E-002  -3.1074767932295799E-002  0.16565777361392975     
   2.2909000981599092E-003   474376.97289999999        5.5219858884811401E-002   2.3965736851096153E-002  -3.1212212517857552E-002  0.18052381277084351     
   3.0199999455362558E-003   474376.97289999999        6.0638576745986938E-002   2.6740571483969688E-002  -3.0660193413496017E-002  0.19596727192401886     
   3.9810999296605587E-003   474376.97289999999        6.6969625651836395E-002   2.9943998903036118E-002  -2.9209924861788750E-002  0.21177034080028534     
   5.2481000311672688E-003   474376.97289999999        7.4414446949958801E-002   3.3672023564577103E-002  -2.6614530012011528E-002  0.22763629257678986     
   6.9182999432086945E-003   474376.97289999999        8.3213031291961670E-002   3.8043618202209473E-002  -2.2588903084397316E-002  0.24317221343517303     
   9.1201001778244972E-003   474376.97289999999        9.3645550310611725E-002   4.3204970657825470E-002  -1.6812870278954506E-002  0.25787636637687683     
   1.2023000046610832E-002   474376.97289999999       0.10602653771638870        4.9331769347190857E-002  -8.9411130174994469E-003  0.27112188935279846     
   1.5848999843001366E-002   474376.97289999999       0.12068042904138565        5.6624565273523331E-002   1.3712706277146935E-003  0.28213796019554138     
   2.0893000066280365E-002   474376.97289999999       0.13791644573211670        6.5306439995765686E-002   1.4440430328249931E-002  0.29001277685165405     
   2.7542000636458397E-002   474376.97289999999       0.15794363617897034        7.5593650341033936E-002   3.0484540387988091E-002  0.29368206858634949     
   3.6308001726865768E-002   474376.97289999999       0.18076032400131226        8.7654531002044678E-002   4.9540918320417404E-002  0.29195582866668701     
   4.7862999141216278E-002   474376.97289999999       0.20595103502273560       0.10151867568492889        7.1328110992908478E-002  0.28357711434364319     
   6.3096001744270325E-002   474376.97289999999       0.23242203891277313       0.11694209277629852        9.5087781548500061E-002  0.26735067367553711     
   8.3176001906394958E-002   474376.97289999999       0.25802540779113770       0.13318221271038055       0.11936958879232407       0.24239087104797363     
  0.10000000149011612        474376.97289999999       0.27290996909141541       0.14374707639217377       0.13473024964332581       0.22076769173145294     
  0.12500000000000000        474376.97289999999       0.28617921471595764       0.15508750081062317       0.15088777244091034       0.18961608409881592     
  0.15000000596046448        474376.97289999999       0.29099628329277039       0.16198119521141052       0.16070330142974854       0.16087317466735840     
  0.17499999701976776        474376.97289999999       0.28922370076179504       0.16513755917549133       0.16554968059062958       0.13510079681873322     
  0.20000000298023224        474376.97289999999       0.28233939409255981       0.16516056656837463       0.16646994650363922       0.11242339015007019     
  0.22499999403953552        474376.97289999999       0.27154624462127686       0.16257804632186890       0.16428413987159729        9.2750005424022675E-002
  0.25000000000000000        474376.97289999999       0.25783732533454895       0.15785756707191467       0.15965436398983002        7.5881116092205048E-002
  0.27500000596046448        474376.97289999999       0.24203893542289734       0.15141588449478149       0.15312625467777252        6.1565350741147995E-002
  0.30000001192092896        474376.97289999999       0.22484059631824493       0.14362533390522003       0.14515635371208191        4.9531683325767517E-002
  0.32499998807907104        474376.97289999999       0.20681737363338470       0.13481831550598145       0.13613097369670868        3.9508391171693802E-002
  0.34999999403953552        474376.97289999999       0.18844708800315857       0.12529078125953674       0.12637926638126373        3.1234310939908028E-002
  0.37500000000000000        474376.97289999999       0.17012397944927216       0.11530493944883347       0.11618278175592422        2.4465423077344894E-002
  0.40000000596046448        474376.97289999999       0.15216982364654541       0.10509157925844193       0.10578238964080811        1.8978405743837357E-002
  0.42500001192092896        474376.97289999999       0.13484334945678711        9.4852082431316376E-002   9.5383532345294952E-002   1.4572232030332088E-002
  0.44999998807907104        474376.97289999999       0.11834805458784103        8.4760196506977081E-002   8.5160277783870697E-002   1.1068478226661682E-002
  0.47499999403953552        474376.97289999999       0.10283912718296051        7.4963673949241638E-002   7.5258493423461914E-002   8.3107491955161095E-003
  0.50000000000000000        474376.97289999999        8.8429354131221771E-002   6.5585806965827942E-002   6.5798424184322357E-002   6.1635454185307026E-003
  0.52499997615814209        474376.97289999999        7.5194410979747772E-002   5.6726887822151184E-002   5.6876868009567261E-002   4.5107826590538025E-003
  0.55000001192092896        474376.97289999999        6.3177563250064850E-002   4.8465643078088760E-002   4.8569019883871078E-002   3.2540967222303152E-003
  0.57499998807907104        474376.97289999999        5.2393861114978790E-002   4.0860593318939209E-002   4.0930125862360001E-002   2.3110618349164724E-003
  0.60000002384185791        474376.97289999999        4.2834009975194931E-002   3.3951453864574432E-002   3.3997021615505219E-002   1.6133878380060196E-003
  0.62500000000000000        474376.97289999999        3.4467831254005432E-002   2.7760501950979233E-002   2.7789529412984848E-002   1.1051623150706291E-003
  0.64999997615814209        474376.97289999999        2.7247490361332893E-002   2.2293953225016594E-002   2.2311884909868240E-002   7.4117013718932867E-004
  0.67500001192092896        474376.97289999999        2.1110437810420990E-002   1.7543377354741096E-002   1.7554087564349174E-002   4.8532581422477961E-004
  0.69999998807907104        474376.97289999999        1.5982192009687424E-002   1.3487135991454124E-002   1.3493299484252930E-002   3.0923227313905954E-004
  0.72500002384185791        474376.97289999999        1.1778898537158966E-002   1.0091853328049183E-002   1.0095257312059402E-002   1.9087929103989154E-004
  0.75000000000000000        474376.97289999999        8.4097599610686302E-003   7.3139355517923832E-003   7.3157344013452530E-003   1.1348622501827776E-004
  0.77499997615814209        474376.97289999999        5.7793217711150646E-003   5.1011475734412670E-003   5.1020574755966663E-003   6.4488507632631809E-005
  0.80000001192092896        474376.97289999999        3.7896491121500731E-003   3.3942484296858311E-003   3.3946949988603592E-003   3.4664517443161458E-005
  0.82499998807907104        474376.97289999999        2.3424155078828335E-003   2.1287000272423029E-003   2.1289221476763487E-003   1.7395577742718160E-005
  0.85000002384185791        474376.97289999999        1.3409174280241132E-003   1.2364662252366543E-003   1.2365876464173198E-003   8.0495210568187758E-006
  0.87500000000000000        474376.97289999999        6.9205369800329208E-004   6.4792239572852850E-004   6.4799608662724495E-004   3.4765150758175878E-006
  0.89999997615814209        474376.97289999999        3.0830281320959330E-004   2.9391251155175269E-004   2.9394871671684086E-004   1.6044173207774293E-006
  0.92500001192092896        474376.97289999999        1.0976195335388184E-004   1.0801768803503364E-004   1.0799978917930275E-004   1.1203334224774153E-006
  0.94999998807907104        474376.97289999999        2.6355080990470015E-005   2.9148384783184156E-005   2.9042994356132112E-005   1.2248387974977959E-006
  0.97500002384185791        474376.97289999999        4.2632311192392081E-007   4.6961363295849878E-006   4.4613007048610598E-006   1.4456321650868631E-006
   1.0000000000000000        474376.97289999999       -9.6870790002867579E-006  -5.1191091188229620E-006  -5.5245677685888950E-006   1.4978322724346071E-006
   9.9999997171806854E-010   608250.39500000002        2.8973561711609364E-003  -8.9382298756390810E-004  -1.1468360899016261E-003  -8.8740617502480745E-004
   1.3183000246996812E-009   608250.39500000002        3.0340112280100584E-003  -8.9367537293583155E-004  -1.1860604863613844E-003  -8.2610308891162276E-004
   1.7378000150003459E-009   608250.39500000002        3.1777604017406702E-003  -8.9131557615473866E-004  -1.2278562644496560E-003  -7.5279863085597754E-004
   2.2908999142146058E-009   608250.39500000002        3.3290702849626541E-003  -8.8651233818382025E-004  -1.2725474080070853E-003  -6.6598202101886272E-004
   3.0200000278313155E-009   608250.39500000002        3.4883418120443821E-003  -8.7901717051863670E-004  -1.3204680290073156E-003  -5.6403951020911336E-004
   3.9810998941902653E-009   608250.39500000002        3.6560348235070705E-003  -8.6856132838875055E-004  -1.3720014831051230E-003  -4.4518307549878955E-004
   5.2481001766579993E-009   608250.39500000002        3.8326475769281387E-003  -8.5485377348959446E-004  -1.4275774592533708E-003  -3.0744579271413386E-004
   6.9183001549788514E-009   608250.39500000002        4.0186922997236252E-003  -8.3758129039779305E-004  -1.4876687200739980E-003  -1.4869094593450427E-004
   9.1201002305751899E-009   608250.39500000002        4.2147263884544373E-003  -8.1640481948852539E-004  -1.5528042567893863E-003   3.3424075809307396E-005
   1.2023000373062587E-008   608250.39500000002        4.4213547371327877E-003  -7.9095677938312292E-004  -1.6235744114965200E-003   2.4146265059243888E-004
   1.5849000334355878E-008   608250.39500000002        4.6391338109970093E-003  -7.6085206819698215E-004  -1.7006023554131389E-003   4.7811918193474412E-004
   2.0892999330612838E-008   608250.39500000002        4.8687849193811417E-003  -7.2565878508612514E-004  -1.7846226692199707E-003   7.4645242420956492E-004
   2.7542000680114143E-008   608250.39500000002        5.1109855994582176E-003  -6.8492355057969689E-004  -1.8764137057587504E-003   1.0496780741959810E-003
   3.6307998385609608E-008   608250.39500000002        5.3665195591747761E-003  -6.3814758323132992E-004  -1.9768571946769953E-003   1.3913518050685525E-003
   4.7863000673942224E-008   608250.39500000002        5.6361388415098190E-003  -5.8480841107666492E-004  -2.0868924912065268E-003   1.7752074636518955E-003
   6.3096003088958241E-008   608250.39500000002        5.9207226149737835E-003  -5.2432890515774488E-004  -2.2075842134654522E-003   2.2053823340684175E-003
   8.3175997644957533E-008   608250.39500000002        6.2211500480771065E-003  -4.5609884546138346E-004  -2.3400797508656979E-003   2.6862616650760174E-003
   1.0965000285523274E-007   608250.39500000002        6.5384390763938427E-003  -3.7944316864013672E-004  -2.4856750387698412E-003   3.2227071933448315E-003
   1.4453999597208167E-007   608250.39500000002        6.8734930828213692E-003  -2.9367947718128562E-004  -2.6457088533788919E-003   3.8196600507944822E-003
   1.9054999711443088E-007   608250.39500000002        7.2276163846254349E-003  -1.9798637367784977E-004  -2.8218138031661510E-003   4.4830697588622570E-003
   2.5118998792095226E-007   608250.39500000002        7.6017812825739384E-003  -9.1590009105857462E-005  -3.0155740678310394E-003   5.2186087705194950E-003
   3.3112999631157436E-007   608250.39500000002        7.9973312094807625E-003   2.6423698727739975E-005  -3.2288774382323027E-003   6.0329991392791271E-003
   4.3651999703797628E-007   608250.39500000002        8.4156338125467300E-003   1.5702228120062500E-004  -3.4637588541954756E-003   6.9334381259977818E-003
   5.7544002629583701E-007   608250.39500000002        8.8580632582306862E-003   3.0121806776151061E-004  -3.7223920226097107E-003   7.9275723546743393E-003
   7.5857997217099182E-007   608250.39500000002        9.3262195587158203E-003   4.6014206600375473E-004  -4.0072249248623848E-003   9.0240603312849998E-003
   9.9999999747524271E-007   608250.39500000002        9.8217353224754333E-003   6.3498428789898753E-004  -4.3208766728639603E-003   1.0232212021946907E-002
   1.3182999509808724E-006   608250.39500000002        1.0346483439207077E-002   8.2706939429044724E-004  -4.6662730164825916E-003   1.1562587693333626E-002
   1.7377999483869644E-006   608250.39500000002        1.0902200825512409E-002   1.0377212893217802E-003  -5.0464011728763580E-003   1.3026145286858082E-002
   2.2909000563231530E-006   608250.39500000002        1.1491212993860245E-002   1.2685353867709637E-003  -5.4647913202643394E-003   1.4636222273111343E-002
   3.0199998946045525E-006   608250.39500000002        1.2115675024688244E-002   1.5210987767204642E-003  -5.9249987825751305E-003   1.6406711190938950E-002
   3.9810997805034276E-006   608250.39500000002        1.2778074480593204E-002   1.7971800407394767E-003  -6.4309220761060715E-003   1.8353493884205818E-002
   5.2481000238913111E-006   608250.39500000002        1.3481175526976585E-002   2.0987156312912703E-003  -6.9867414422333241E-003   2.0494488999247551E-002
   6.9183001869532745E-006   608250.39500000002        1.4227946288883686E-002   2.4277812335640192E-003  -7.5968103483319283E-003   2.2849578410387039E-002
   9.1201000032015145E-006   608250.39500000002        1.5021731145679951E-002   2.7866631280630827E-003  -8.2657122984528542E-003   2.5441242381930351E-002
   1.2022999726468697E-005   608250.39500000002        1.5866294503211975E-002   3.1778821721673012E-003  -8.9981900528073311E-003   2.8294837102293968E-002
   1.5849000192247331E-005   608250.39500000002        1.6765493899583817E-002   3.6040346603840590E-003  -9.7987055778503418E-003   3.1437490135431290E-002
   2.0892999600619078E-005   608250.39500000002        1.7724227160215378E-002   4.0682312101125717E-003  -1.0672057978808880E-002   3.4901317209005356E-002
   2.7542000680114143E-005   608250.39500000002        1.8747672438621521E-002   4.5737298205494881E-003  -1.1622436344623566E-002   3.8720637559890747E-002
   3.6307999835116789E-005   608250.39500000002        1.9842028617858887E-002   5.1242820918560028E-003  -1.2653725221753120E-002   4.2934305965900421E-002
   4.7862999053904787E-005   608250.39500000002        2.1014090627431870E-002   5.7239010930061340E-003  -1.3768629170954227E-002   4.7583527863025665E-002
   6.3095998484641314E-005   608250.39500000002        2.2272121161222458E-002   6.3772755675017834E-003  -1.4968877658247948E-002   5.2714314311742783E-002
   8.3175997133366764E-005   608250.39500000002        2.3625571280717850E-002   7.0895897224545479E-003  -1.6254177317023277E-002   5.8375038206577301E-002
   1.0964999819407240E-004   608250.39500000002        2.5085996836423874E-002   7.8669590875506401E-003  -1.7622096464037895E-002   6.4618349075317383E-002
   1.4453999756369740E-004   608250.39500000002        2.6666339486837387E-002   8.7159806862473488E-003  -1.9066151231527328E-002   7.1495369076728821E-002
   1.9054999575018883E-004   608250.39500000002        2.8383858501911163E-002   9.6452208235859871E-003  -2.0576972514390945E-002   7.9064808785915375E-002
   2.5119000929407775E-004   608250.39500000002        3.0257344245910645E-002   1.0663620196282864E-002  -2.2137904539704323E-002   8.7376043200492859E-002
   3.3112999517470598E-004   608250.39500000002        3.2311346381902695E-002   1.1782648041844368E-002  -2.3726472631096840E-002   9.6481464803218842E-002
   4.3652000022120774E-004   608250.39500000002        3.4575656056404114E-002   1.3015883974730968E-002  -2.5311056524515152E-002  0.10642622411251068     
   5.7544000446796417E-004   608250.39500000002        3.7086542695760727E-002   1.4379503205418587E-002  -2.6848699897527695E-002  0.11724355816841125     
   7.5857999036088586E-004   608250.39500000002        3.9889719337224960E-002   1.5893720090389252E-002  -2.8283383697271347E-002  0.12895528972148895     
   1.0000000474974513E-003   608250.39500000002        4.3041504919528961E-002   1.7583195120096207E-002  -2.9542371630668640E-002  0.14156116545200348     
   1.3183000264689326E-003   608250.39500000002        4.6612806618213654E-002   1.9479023292660713E-002  -3.0533449724316597E-002  0.15503697097301483     
   1.7377999611198902E-003   608250.39500000002        5.0689857453107834E-002   2.1619006991386414E-002  -3.1140560284256935E-002  0.16931644082069397     
   2.2909000981599092E-003   608250.39500000002        5.5383205413818359E-002   2.4052424356341362E-002  -3.1220918521285057E-002  0.18430003523826599     
   3.0199999455362558E-003   608250.39500000002        6.0826696455478668E-002   2.6839731261134148E-002  -3.0600074678659439E-002  0.19982416927814484     
   3.9810999296605587E-003   608250.39500000002        6.7185752093791962E-002   3.0057506635785103E-002  -2.9068974778056145E-002  0.21566140651702881     
   5.2481000311672688E-003   608250.39500000002        7.4661642313003540E-002   3.3801857382059097E-002  -2.6381125673651695E-002  0.23150476813316345     
   6.9182999432086945E-003   608250.39500000002        8.3493731915950775E-002   3.8191705942153931E-002  -2.2252758964896202E-002  0.24695084989070892     
   9.1201001778244972E-003   608250.39500000002        9.3960933387279510E-002   4.3372955173254013E-002  -1.6366316005587578E-002  0.26148778200149536     
   1.2023000046610832E-002   608250.39500000002       0.10637547820806503        4.9520585685968399E-002  -8.3807762712240219E-003  0.27447986602783203     
   1.5848999843001366E-002   608250.39500000002       0.12105807662010193        5.6833792477846146E-002   2.0423163659870625E-003  0.28514996170997620     
   2.0893000066280365E-002   608250.39500000002       0.13831222057342529        6.5533354878425598E-002   1.5210245735943317E-002  0.29258394241333008     
   2.7542000636458397E-002   608250.39500000002       0.15833869576454163        7.5831815600395203E-002   3.1329564750194550E-002  0.29572185873985291     
   3.6308001726865768E-002   608250.39500000002       0.18112450838088989        8.7891973555088043E-002   5.0423398613929749E-002  0.29338702559471130     
   4.7862999141216278E-002   608250.39500000002       0.20623992383480072       0.10173555463552475        7.2194278240203857E-002  0.28434869647026062     
   6.3096001744270325E-002   608250.39500000002       0.23257490992546082       0.11710835248231888        9.5867872238159180E-002  0.26745358109474182     
   8.3176001906394958E-002   608250.39500000002       0.25796657800674438       0.13325589895248413       0.11998113244771957       0.24187593162059784     
  0.10000000149011612        608250.39500000002       0.27266368269920349       0.14373013377189636       0.13518095016479492       0.21990589797496796     
  0.12500000000000000        608250.39500000002       0.28565937280654907       0.15492649376392365       0.15109515190124512       0.18844373524188995     
  0.15000000596046448        608250.39500000002       0.29022499918937683       0.16167575120925903       0.16068057715892792       0.15956164896488190     
  0.17499999701976776        608250.39500000002       0.28823339939117432       0.16469551622867584       0.16532021760940552       0.13376361131668091     
  0.20000000298023224        608250.39500000002       0.28116741776466370       0.16459505259990692       0.16606146097183228       0.11113389581441879     
  0.22499999403953552        608250.39500000002       0.27023148536682129       0.16190555691719055       0.16372567415237427        9.1553188860416412E-002
  0.25000000000000000        608250.39500000002       0.25641816854476929       0.15709649026393890       0.15897470712661743        7.4801899492740631E-002
  0.27500000596046448        608250.39500000002       0.24055182933807373       0.15058545768260956       0.15235292911529541        6.0614585876464844E-002
  0.30000001192092896        608250.39500000002       0.22331918776035309       0.14274485409259796       0.14431516826152802        4.8710551112890244E-002
  0.32499998807907104        608250.39500000002       0.20529191195964813       0.13390649855136871       0.13524560630321503        3.8811631500720978E-002
  0.34999999403953552        608250.39500000002       0.18694415688514709       0.12436531484127045       0.12547118961811066        3.0652636662125587E-002
  0.37500000000000000        608250.39500000002       0.16866631805896759       0.11438212543725967       0.11527109146118164        2.3987263441085815E-002
  0.40000000596046448        608250.39500000002       0.15077637135982513       0.10418611019849777       0.10488378256559372        1.8591187894344330E-002
  0.42500001192092896        608250.39500000002       0.13352929055690765        9.3976832926273346E-002   9.4512335956096649E-002   1.4263282530009747E-002
  0.44999998807907104        608250.39500000002       0.11712502688169479        8.3926133811473846E-002   8.4328472614288330E-002   1.0825634934008121E-002
  0.47499999403953552        608250.39500000002       0.10171539336442947        7.4179790914058685E-002   7.4475765228271484E-002   8.1227580085396767E-003
  0.50000000000000000        608250.39500000002        8.7410084903240204E-002   6.4859144389629364E-002   6.5072268247604370E-002   6.0202935710549355E-003
  0.52499997615814209        608250.39500000002        7.4281953275203705E-002   5.6062545627355576E-002   5.6212682276964188E-002   4.4034053571522236E-003
  0.55000001192092896        608250.39500000002        6.2371753156185150E-002   4.7866873443126678E-002   4.7970231622457504E-002   3.1749934423714876E-003
  0.57499998807907104        608250.39500000002        5.1692336797714233E-002   4.0328897535800934E-002   4.0398340672254562E-002   2.2538516204804182E-003
  0.60000002384185791        608250.39500000002        4.2232520878314972E-002   3.3486712723970413E-002   3.3532172441482544E-002   1.5728202415630221E-003
  0.62500000000000000        608250.39500000002        3.3960558474063873E-002   2.7361128479242325E-002   2.7390062808990479E-002   1.0770026128739119E-003
  0.64999997615814209        608250.39500000002        2.6827367022633553E-002   2.1957073360681534E-002   2.1974934265017509E-002   7.2207202902063727E-004
  0.67500001192092896        608250.39500000002        2.0769460126757622E-002   1.7265018075704575E-002   1.7275677993893623E-002   4.7270022332668304E-004
  0.69999998807907104        608250.39500000002        1.5711715444922447E-002   1.3262425549328327E-002   1.3268554583191872E-002   3.0111995874904096E-004
  0.72500002384185791        608250.39500000002        1.1569924652576447E-002   9.9152317270636559E-003   9.9186142906546593E-003   1.8583229393698275E-004
  0.75000000000000000        608250.39500000002        8.2532083615660667E-003   7.1793752722442150E-003   7.1811615489423275E-003   1.1046125291613862E-004
  0.77499997615814209        608250.39500000002        5.6662848219275475E-003   5.0023738294839859E-003   5.0032767467200756E-003   6.2754166719969362E-005
  0.80000001192092896        608250.39500000002        3.7116236053407192E-003   3.3249568659812212E-003   3.3253992442041636E-003   3.3723008527886122E-005
  0.82499998807907104        608250.39500000002        2.2915124427527189E-003   2.0827718544751406E-003   2.0829914137721062E-003   1.6918618712224998E-005
  0.85000002384185791        608250.39500000002        1.3100468786433339E-003   1.2081734603270888E-003   1.2082924367859960E-003   7.8276807471411303E-006
  0.87500000000000000        608250.39500000002        6.7507935455068946E-004   6.3211802626028657E-004   6.3218909781426191E-004   3.3805426937760785E-006
  0.89999997615814209        608250.39500000002        3.0016424716450274E-004   2.8620139346458018E-004   2.8623460093513131E-004   1.5570077493975987E-006
  0.92500001192092896        608250.39500000002        1.0655780351953581E-004   1.0489828127902001E-004   1.0487737745279446E-004   1.0766008244900149E-006
  0.94999998807907104        608250.39500000002        2.5377914425916970E-005   2.8114494853070937E-005   2.8006848879158497E-005   1.1598141327340272E-006
  0.97500002384185791        608250.39500000002        1.3274167542931536E-007   4.2776237023645081E-006   4.0425438783131540E-006   1.3472335922415368E-006
   1.0000000000000000        608250.39500000002       -9.8117052402812988E-006  -5.4219981393544003E-006  -5.8239838836016133E-006   1.3639823919220362E-006
   9.9999997171806854E-010   779904.09349999996        2.8998374473303556E-003  -8.9322938583791256E-004  -1.1508234310895205E-003  -8.8845693971961737E-004
   1.3183000246996812E-009   779904.09349999996        3.0366315040737391E-003  -8.9301075786352158E-004  -1.1906508589163423E-003  -8.2386867143213749E-004
   1.7378000150003459E-009   779904.09349999996        3.1805280596017838E-003  -8.9057395234704018E-004  -1.2331192847341299E-003  -7.4682891136035323E-004
   2.2908999142146058E-009   779904.09349999996        3.3319946378469467E-003  -8.8568736100569367E-004  -1.2785599101334810E-003  -6.5577909117564559E-004
   3.0200000278313155E-009   779904.09349999996        3.4914321731775999E-003  -8.7810191325843334E-004  -1.3273135991767049E-003  -5.4905639262869954E-004
   3.9810998941902653E-009   779904.09349999996        3.6593016702681780E-003  -8.6754845688119531E-004  -1.3797710416838527E-003  -4.2481900891289115E-004
   5.2481001766579993E-009   779904.09349999996        3.8361016195267439E-003  -8.5373519686982036E-004  -1.4363704249262810E-003  -2.8104180819354951E-004
   6.9183001549788514E-009   779904.09349999996        4.0223449468612671E-003  -8.3634851034730673E-004  -1.4975926605984569E-003  -1.1552594514796510E-004
   9.1201002305751899E-009   779904.09349999996        4.2185904458165169E-003  -8.1504869740456343E-004  -1.5639760531485081E-003   7.4138275522273034E-005
   1.2023000373062587E-008   779904.09349999996        4.4254432432353497E-003  -7.8946730354800820E-004  -1.6361206071451306E-003   2.9058684594929218E-004
   1.5849000334355878E-008   779904.09349999996        4.6434607356786728E-003  -7.5921870302408934E-004  -1.7146592726930976E-003   5.3658842807635665E-004
   2.0892999330612838E-008   779904.09349999996        4.8733651638031006E-003  -7.2387006366625428E-004  -1.8003379227593541E-003   8.1528694136068225E-004
   2.7542000680114143E-008   779904.09349999996        5.1158359274268150E-003  -6.8296724930405617E-004  -1.8939460860565305E-003   1.1299855541437864E-003
   3.6307998385609608E-008   779904.09349999996        5.3716572001576424E-003  -6.3601043075323105E-004  -1.9963781815022230E-003   1.4843370299786329E-003
   4.7863000673942224E-008   779904.09349999996        5.6415819562971592E-003  -5.8247620472684503E-004  -2.1085855551064014E-003   1.8821753328666091E-003
   6.3096003088958241E-008   779904.09349999996        5.9264912270009518E-003  -5.2178627811372280E-004  -2.2316470276564360E-003   2.3277499713003635E-003
   8.3175997644957533E-008   779904.09349999996        6.2272660434246063E-003  -4.5332938316278160E-004  -2.3667244240641594E-003   2.8255642391741276E-003
   1.0965000285523274E-007   779904.09349999996        6.5449248068034649E-003  -3.7642908864654601E-004  -2.5151290465146303E-003   3.3806117717176676E-003
   1.4453999597208167E-007   779904.09349999996        6.8803741596639156E-003  -2.9040174558758736E-004  -2.6782152708619833E-003   3.9979666471481323E-003
   1.9054999711443088E-007   779904.09349999996        7.2349193505942822E-003  -1.9442423945292830E-004  -2.8576345648616552E-003   4.6837432309985161E-003
   2.5118998792095226E-007   779904.09349999996        7.6095354743301868E-003  -8.7721287854947150E-005  -3.0549871735274792E-003   5.4437685757875443E-003
   3.3112999631157436E-007   779904.09349999996        8.0055678263306618E-003   3.0623083148384467E-005  -3.2721806783229113E-003   6.2849530950188637E-003
   4.3651999703797628E-007   779904.09349999996        8.4243891760706902E-003   1.6157839854713529E-004  -3.5112705081701279E-003   7.2146938182413578E-003
   5.7544002629583701E-007   779904.09349999996        8.8673736900091171E-003   3.0615914147347212E-004  -3.7744501605629921E-003   8.2408543676137924E-003
   7.5857997217099182E-007   779904.09349999996        9.3361269682645798E-003   4.6549868420697749E-004  -4.0641892701387405E-003   9.3723377212882042E-003
   9.9999999747524271E-007   779904.09349999996        9.8322862759232521E-003   6.4078986179083586E-004  -4.3831281363964081E-003   1.0618717409670353E-002
   1.3182999509808724E-006   779904.09349999996        1.0357728227972984E-002   8.3336024545133114E-004  -4.7342143952846527E-003   1.1990853585302830E-002
   1.7377999483869644E-006   779904.09349999996        1.0914197191596031E-002   1.0445369407534599E-003  -5.1204529590904713E-003   1.3500007800757885E-002
   2.2909000563231530E-006   779904.09349999996        1.1504023335874081E-002   1.2759194942191243E-003  -5.5453949607908726E-003   1.5159890055656433E-002
   3.0199998946045525E-006   779904.09349999996        1.2129371054470539E-002   1.5290991868823767E-003  -6.0126096941530704E-003   1.6984762623906136E-002
   3.9810997805034276E-006   779904.09349999996        1.2792736291885376E-002   1.8058493733406067E-003  -6.5260049887001514E-003   1.8990926444530487E-002
   5.2481000238913111E-006   779904.09349999996        1.3496895320713520E-002   2.1081124432384968E-003  -7.0897662080824375E-003   2.1196750923991203E-002
   6.9183001869532745E-006   779904.09349999996        1.4244829304516315E-002   2.4379701353609562E-003  -7.7082412317395210E-003   2.3622591048479080E-002
   9.1201000032015145E-006   779904.09349999996        1.5039897523820400E-002   2.7977169957011938E-003  -8.3859944716095924E-003   2.6291433721780777E-002
   1.2022999726468697E-005   779904.09349999996        1.5885883942246437E-002   3.1898824963718653E-003  -9.1277360916137695E-003   2.9229158535599709E-002
   1.5849000192247331E-005   779904.09349999996        1.6786666586995125E-002   3.6170734092593193E-003  -9.9378693848848343E-003   3.2463401556015015E-002
   2.0892999600619078E-005   779904.09349999996        1.7747173085808754E-002   4.0824124589562416E-003  -1.0821116156876087E-002   3.6026820540428162E-002
   2.7542000680114143E-005   779904.09349999996        1.8772615119814873E-002   4.5891725458204746E-003  -1.1781548149883747E-002   3.9954226464033127E-002
   3.6307999835116789E-005   779904.09349999996        1.9869228824973106E-002   5.1411227323114872E-003  -1.2822899967432022E-002   4.4284936040639877E-002
   4.7862999053904787E-005   779904.09349999996        2.1043855696916580E-002   5.7422970421612263E-003  -1.3947672210633755E-002   4.9060504883527756E-002
   6.3095998484641314E-005   779904.09349999996        2.2304819896817207E-002   6.3974084332585335E-003  -1.5157338231801987E-002   5.4327204823493958E-002
   8.3175997133366764E-005   779904.09349999996        2.3661637678742409E-002   7.1116723120212555E-003  -1.6451278701424599E-002   6.0133494436740875E-002
   1.0964999819407240E-004   779904.09349999996        2.5125950574874878E-002   7.8912405297160149E-003  -1.7826665192842484E-002   6.6531904041767120E-002
   1.4453999756369740E-004   779904.09349999996        2.6710798963904381E-002   8.7427515536546707E-003  -1.9276529550552368E-002   7.3573097586631775E-002
   1.9054999575018883E-004   779904.09349999996        2.8433561325073242E-002   9.6748275682330132E-003  -2.0790927112102509E-002   8.1315115094184875E-002
   2.5119000929407775E-004   779904.09349999996        3.0313167721033096E-002   1.0696469806134701E-002  -2.2352522239089012E-002   8.9806035161018372E-002
   3.3112999517470598E-004   779904.09349999996        3.2374337315559387E-002   1.1819224804639816E-002  -2.3938057944178581E-002   9.9096558988094330E-002
   4.3652000022120774E-004   779904.09349999996        3.4647054970264435E-002   1.3056762516498566E-002  -2.5515027344226837E-002  0.10922951251268387     
   5.7544000446796417E-004   779904.09349999996        3.7167813628911972E-002   1.4425363391637802E-002  -2.7039494365453720E-002  0.12023505568504333     
   7.5857999036088586E-004   779904.09349999996        3.9982583373785019E-002   1.5945371240377426E-002  -2.8454367071390152E-002  0.13213114440441132     
   1.0000000474974513E-003   779904.09349999996        4.3147962540388107E-002   1.7641590908169746E-002  -2.9685793444514275E-002  0.14491277933120728     
   1.3183000264689326E-003   779904.09349999996        4.6735163778066635E-002   1.9545283168554306E-002  -3.0640425160527229E-002  0.15855005383491516     
   1.7377999611198902E-003   779904.09349999996        5.0830725580453873E-002   2.1694432944059372E-002  -3.1201137229800224E-002  0.17296990752220154     
   2.2909000981599092E-003   779904.09349999996        5.5545479059219360E-002   2.4138515815138817E-002  -3.1224206089973450E-002  0.18806509673595428     
   3.0199999455362558E-003   779904.09349999996        6.1013475060462952E-002   2.6938172057271004E-002  -3.0534533783793449E-002  0.20366337895393372     
   3.9810999296605587E-003   779904.09349999996        6.7400209605693817E-002   3.0170144513249397E-002  -2.8922859579324722E-002  0.21952781081199646     
   5.2481000311672688E-003   779904.09349999996        7.4906751513481140E-002   3.3930625766515732E-002  -2.6143142953515053E-002  0.23534135520458221     
   6.9182999432086945E-003   779904.09349999996        8.3771854639053345E-002   3.8338489830493927E-002  -2.1913014352321625E-002  0.25069046020507812     
   9.1201001778244972E-003   779904.09349999996        9.4273142516613007E-002   4.3539334088563919E-002  -1.5917580574750900E-002  0.26505351066589355     
   1.2023000046610832E-002   779904.09349999996       0.10672055929899216        4.9707438796758652E-002  -7.8201508149504662E-003  0.27778646349906921     
   1.5848999843001366E-002   779904.09349999996       0.12143109738826752        5.7040635496377945E-002   2.7113026008009911E-003  0.28810647130012512     
   2.0893000066280365E-002   779904.09349999996       0.13870258629322052        6.5757408738136292E-002   1.5975266695022583E-002  0.29509773850440979     
   2.7542000636458397E-002   779904.09349999996       0.15872761607170105        7.6066620647907257E-002   3.2166834920644760E-002  0.29770526289939880     
   3.6308001726865768E-002   779904.09349999996       0.18148207664489746        8.8125579059123993E-002   5.1295209676027298E-002  0.29476636648178101     
   4.7862999141216278E-002   779904.09349999996       0.20652216672897339       0.10194828361272812        7.3047317564487457E-002  0.28507676720619202     
   6.3096001744270325E-002   779904.09349999996       0.23272193968296051       0.11727044731378555        9.6633329987525940E-002  0.26752513647079468     
   8.3176001906394958E-002   779904.09349999996       0.25790393352508545       0.13332599401473999       0.12057810276746750       0.24134485423564911     
  0.10000000149011612        779904.09349999996       0.27241599559783936       0.14371049404144287       0.13561826944351196       0.21903899312019348     
  0.12500000000000000        779904.09349999996       0.28514212369918823       0.15476459264755249       0.15129202604293823       0.18727923929691315     
  0.15000000596046448        779904.09349999996       0.28946062922477722       0.16137158870697021       0.16065089404582977       0.15826709568500519     
  0.17499999701976776        779904.09349999996       0.28725424408912659       0.16425709426403046       0.16508758068084717       0.13244925439357758     
  0.20000000298023224        779904.09349999996       0.28001055121421814       0.16403554379940033       0.16565351188182831       0.10987041890621185     
  0.22499999403953552        779904.09349999996       0.26893541216850281       0.16124139726161957       0.16317123174667358        9.0383537113666534E-002
  0.25000000000000000        779904.09349999996       0.25502076745033264       0.15634588897228241       0.15830220282077789        7.3749490082263947E-002
  0.27500000596046448        779904.09349999996       0.23908901214599609       0.14976745843887329       0.15158949792385101        5.9689234942197800E-002
  0.30000001192092896        779904.09349999996       0.22182396054267883       0.14187845587730408       0.14348617196083069        4.7912754118442535E-002
  0.32499998807907104        779904.09349999996       0.20379397273063660       0.13301013410091400       0.13437432050704956        3.8135748356580734E-002
  0.34999999403953552        779904.09349999996       0.18546950817108154       0.12345633655786514       0.12457861006259918        3.0089210718870163E-002
  0.37500000000000000        779904.09349999996       0.16723717749118805       0.11347652226686478       0.11437588930130005        2.3524733260273933E-002
  0.40000000596046448        779904.09349999996       0.14941118657588959       0.10329823940992355       0.10400227457284927        1.8217099830508232E-002
  0.42500001192092896        779904.09349999996       0.13224279880523682        9.3119256198406219E-002   9.3658484518527985E-002   1.3965160585939884E-002
  0.44999998807907104        779904.09349999996       0.11592848598957062        8.3109527826309204E-002   8.3513900637626648E-002   1.0591558180749416E-002
  0.47499999403953552        779904.09349999996       0.10061675310134888        7.3412887752056122E-002   7.3709875345230103E-002   7.9417387023568153E-003
  0.50000000000000000        779904.09349999996        8.6414255201816559E-002   6.4148738980293274E-002   6.4362287521362305E-002   5.8824848383665085E-003
  0.52499997615814209        779904.09349999996        7.3391102254390717E-002   5.5413551628589630E-002   5.5563785135746002E-002   4.3001971207559109E-003
  0.55000001192092896        779904.09349999996        6.1585571616888046E-002   4.7282367944717407E-002   4.7385670244693756E-002   3.0990210361778736E-003
  0.57499998807907104        779904.09349999996        5.1008384674787521E-002   3.9810251444578171E-002   3.9879586547613144E-002   2.1989438682794571E-003
  0.60000002384185791        779904.09349999996        4.1646517813205719E-002   3.3033721148967743E-002   3.3079065382480621E-002   1.5339084202423692E-003
  0.62500000000000000        779904.09349999996        3.3466711640357971E-002   2.6972154155373573E-002   2.7000989764928818E-002   1.0500056669116020E-003
  0.64999997615814209        779904.09349999996        2.6418672874569893E-002   2.1629227325320244E-002   2.1647013723850250E-002   7.0376956136897206E-004
  0.67500001192092896        779904.09349999996        2.0438021048903465E-002   1.6994347795844078E-002   1.7004953697323799E-002   4.6060385648161173E-004
  0.69999998807907104        779904.09349999996        1.5449021011590958E-002   1.3044108636677265E-002   1.3050203211605549E-002   2.9334879945963621E-004
  0.72500002384185791        779904.09349999996        1.1367140337824821E-002   9.7437901422381401E-003   9.7471512854099274E-003   1.8099768203683197E-004
  0.75000000000000000        779904.09349999996        8.1014353781938553E-003   7.0488872006535530E-003   7.0506604388356209E-003   1.0756334813777357E-004
  0.77499997615814209        779904.09349999996        5.5568069219589233E-003   4.9066874198615551E-003   4.9075828865170479E-003   6.1092359828762710E-005
  0.80000001192092896        779904.09349999996        3.6361366510391235E-003   3.2579055987298489E-003   3.2583437860012054E-003   3.2820542401168495E-005
  0.82499998807907104        779904.09349999996        2.2423244081437588E-003   2.0383829250931740E-003   2.0385996904224157E-003   1.6461077393614687E-005
  0.85000002384185791        779904.09349999996        1.2802563142031431E-003   1.1808660347014666E-003   1.1809825664386153E-003   7.6144151535117999E-006
  0.87500000000000000        779904.09349999996        6.5872393315657973E-004   6.1688758432865143E-004   6.1695603653788567E-004   3.2877101148187649E-006
  0.89999997615814209        779904.09349999996        2.9233668465167284E-004   2.7878338005393744E-004   2.7881373534910381E-004   1.5106147657206748E-006
  0.92500001192092896        779904.09349999996        1.0348315845476463E-004   1.0190358443651348E-004   1.0187983571086079E-004   1.0338761740058544E-006
  0.94999998807907104        779904.09349999996        2.4443788788630627E-005   2.7124446205561981E-005   2.7014733859687112E-005   1.0972738664349890E-006
  0.97500002384185791        779904.09349999996       -1.4434236561555736E-007   3.8792632039985619E-006   3.6441279007703997E-006   1.2539395584099111E-006
   1.0000000000000000        779904.09349999996       -9.9226172096678056E-006  -5.7048496273637284E-006  -6.1032314988551661E-006   1.2387203014441184E-006
   9.9999997171806854E-010   1000000.0000000000        2.9023117385804653E-003  -8.9264701819047332E-004  -1.1549234623089433E-003  -8.8880764087662101E-004
   1.3183000246996812E-009   1000000.0000000000        3.0392445623874664E-003  -8.9235807536169887E-004  -1.1953632347285748E-003  -8.2085188478231430E-004
   1.7378000150003459E-009   1000000.0000000000        3.1832882668823004E-003  -8.8984507601708174E-004  -1.2385145528241992E-003  -7.3998695006594062E-004
   2.2908999142146058E-009   1000000.0000000000        3.3349106088280678E-003  -8.8487582979723811E-004  -1.2847152538597584E-003  -6.4460595604032278E-004
   3.0200000278313155E-009   1000000.0000000000        3.4945136867463589E-003  -8.7720097508281469E-004  -1.3343133032321930E-003  -5.3299649152904749E-004
   3.9810998941902653E-009   1000000.0000000000        3.6625587381422520E-003  -8.6655071936547756E-004  -1.3877068413421512E-003  -4.0326238377019763E-004
   5.2481001766579993E-009   1000000.0000000000        3.8395451847463846E-003  -8.5263280197978020E-004  -1.4453420881181955E-003  -2.5331959477625787E-004
   6.9183001549788514E-009   1000000.0000000000        4.0259864181280136E-003  -8.3513295976445079E-004  -1.5077084535732865E-003  -8.0906589573714882E-005
   9.1201002305751899E-009   1000000.0000000000        4.2224423959851265E-003  -8.1371079431846738E-004  -1.5753533225506544E-003   1.1645413906080648E-004
   1.2023000373062587E-008   1000000.0000000000        4.4295187108218670E-003  -7.8799726907163858E-004  -1.6488867113366723E-003   3.4147195401601493E-004
   1.5849000334355878E-008   1000000.0000000000        4.6477736905217171E-003  -7.5760600157082081E-004  -1.7289509996771812E-003   5.9699051780626178E-004
   2.0892999330612838E-008   1000000.0000000000        4.8779309727251530E-003  -7.2210334474220872E-004  -1.8163033528253436E-003   8.8623980991542339E-004
   2.7542000680114143E-008   1000000.0000000000        5.1206699572503567E-003  -6.8103423109278083E-004  -1.9117445917800069E-003   1.2126114452257752E-003
   3.6307998385609608E-008   1000000.0000000000        5.3767771460115910E-003  -6.3389801653102040E-004  -2.0161815918982029E-003   1.5798561507835984E-003
   4.7863000673942224E-008   1000000.0000000000        5.6470064446330070E-003  -5.8017030823975801E-004  -2.1305782720446587E-003   1.9919094629585743E-003
   6.3096003088958241E-008   1000000.0000000000        5.9322398155927658E-003  -5.1927170716226101E-004  -2.2560269571840763E-003   2.4531341623514891E-003
   8.3175997644957533E-008   1000000.0000000000        6.2333601526916027E-003  -4.5058969408273697E-004  -2.3937039077281952E-003   2.9681525193154812E-003
   1.0965000285523274E-007   1000000.0000000000        6.5513877198100090E-003  -3.7344670272432268E-004  -2.5449364911764860E-003   3.5420919302850962E-003
   1.4453999597208167E-007   1000000.0000000000        6.8872300907969475E-003  -2.8715768712572753E-004  -2.7110935188829899E-003   4.1801612824201584E-003
   1.9054999711443088E-007   1000000.0000000000        7.2421957738697529E-003  -1.9089794659521431E-004  -2.8938457835465670E-003   4.8886411823332310E-003
   2.5118998792095226E-007   1000000.0000000000        7.6172612607479095E-003  -8.3890685345977545E-005  -3.0948098283261061E-003   5.6735151447355747E-003
   3.3112999631157436E-007   1000000.0000000000        8.0137746408581734E-003   3.4781925933202729E-005  -3.3159127924591303E-003   6.5418826416134834E-003
   4.3651999703797628E-007   1000000.0000000000        8.4331110119819641E-003   1.6609139856882393E-004  -3.5592301283031702E-003   7.5013455934822559E-003
   5.7544002629583701E-007   1000000.0000000000        8.8766487315297127E-003   3.1105428934097290E-004  -3.8269746582955122E-003   8.5599832236766815E-003
   7.5857997217099182E-007   1000000.0000000000        9.3459980562329292E-003   4.7080652439035475E-004  -4.1216379031538963E-003   9.7269471734762192E-003
   9.9999999747524271E-007   1000000.0000000000        9.8427971825003624E-003   6.4654345624148846E-004  -4.4458806514739990E-003   1.1012076400220394E-002
   1.3182999509808724E-006   1000000.0000000000        1.0368931107223034E-002   8.3959579933434725E-004  -4.8026721924543381E-003   1.2426530942320824E-002
   1.7377999483869644E-006   1000000.0000000000        1.0926146991550922E-002   1.0512938024476171E-003  -5.1950337365269661E-003   1.3981879688799381E-002
   2.2909000563231530E-006   1000000.0000000000        1.1516783386468887E-002   1.2832410866394639E-003  -5.6265373714268208E-003   1.5692202374339104E-002
   3.0199998946045525E-006   1000000.0000000000        1.2143013998866081E-002   1.5370328910648823E-003  -6.1007640324532986E-003   1.7572138458490372E-002
   3.9810997805034276E-006   1000000.0000000000        1.2807342223823071E-002   1.8144478090107441E-003  -6.6216317936778069E-003   1.9638398662209511E-002
   5.2481000238913111E-006   1000000.0000000000        1.3512553647160530E-002   2.1174335852265358E-003  -7.1933274157345295E-003   2.1909803152084351E-002
   6.9183001869532745E-006   1000000.0000000000        1.4261646196246147E-002   2.4480789434164762E-003  -7.8201908618211746E-003   2.4407176300883293E-002
   9.1201000032015145E-006   1000000.0000000000        1.5057993121445179E-002   2.8086854144930840E-003  -8.5067674517631531E-003   2.7154002338647842E-002
   1.2022999726468697E-005   1000000.0000000000        1.5905397012829781E-002   3.2017917837947607E-003  -9.2577310279011726E-003   3.0176686123013496E-002
   1.5849000192247331E-005   1000000.0000000000        1.6807757318019867E-002   3.6300148349255323E-003  -1.0077423416078091E-002   3.3503346145153046E-002
   2.0892999600619078E-005   1000000.0000000000        1.7770031467080116E-002   4.0964903309941292E-003  -1.0970484465360641E-002   3.7167176604270935E-002
   2.7542000680114143E-005   1000000.0000000000        1.8797460943460464E-002   4.6045049093663692E-003  -1.1940867640078068E-002   4.1203446686267853E-002
   3.6307999835116789E-005   1000000.0000000000        1.9896322861313820E-002   5.1578450947999954E-003  -1.2992150150239468E-002   4.5651923865079880E-002
   4.7862999053904787E-005   1000000.0000000000        2.1073507145047188E-002   5.7605658657848835E-003  -1.4126625843346119E-002   5.0554472953081131E-002
   6.3095998484641314E-005   1000000.0000000000        2.2337391972541809E-002   6.4174057915806770E-003  -1.5345508232712746E-002   5.5957600474357605E-002
   8.3175997133366764E-005   1000000.0000000000        2.3697564378380775E-002   7.1336086839437485E-003  -1.6647851094603539E-002   6.1909794807434082E-002
   1.0964999819407240E-004   1000000.0000000000        2.5165747851133347E-002   7.9153636470437050E-003  -1.8030421808362007E-002   6.8463437259197235E-002
   1.4453999756369740E-004   1000000.0000000000        2.6755079627037048E-002   8.7693519890308380E-003  -1.9485767930746078E-002   7.5668662786483765E-002
   1.9054999575018883E-004   1000000.0000000000        2.8483061119914055E-002   9.7042480483651161E-003  -2.1003367379307747E-002   8.3582773804664612E-002
   2.5119000929407775E-004   1000000.0000000000        3.0368758365511894E-002   1.0729115456342697E-002  -2.2565206512808800E-002   9.2252500355243683E-002
   3.3112999517470598E-004   1000000.0000000000        3.2437052577733994E-002   1.1855577118694782E-002  -2.4147253483533859E-002  0.10172679275274277     
   4.3652000022120774E-004   1000000.0000000000        3.4718133509159088E-002   1.3097389601171017E-002  -2.5716124102473259E-002  0.11204608529806137     
   5.7544000446796417E-004   1000000.0000000000        3.7248697131872177E-002   1.4470943249762058E-002  -2.7226906269788742E-002  0.12323737144470215     
   7.5857999036088586E-004   1000000.0000000000        4.0074981749057770E-002   1.5996703878045082E-002  -2.8621464967727661E-002  0.13531473278999329     
   1.0000000474974513E-003   1000000.0000000000        4.3253853917121887E-002   1.7699619755148888E-002  -2.9824851080775261E-002  0.14826835691928864     
   1.3183000264689326E-003   1000000.0000000000        4.6856828033924103E-002   1.9611120223999023E-002  -3.0742608010768890E-002  0.16206258535385132     
   1.7377999611198902E-003   1000000.0000000000        5.0970733165740967E-002   2.1769361570477486E-002  -3.1256597489118576E-002  0.17661762237548828     
   2.2909000981599092E-003   1000000.0000000000        5.5706679821014404E-002   2.4224013090133667E-002  -3.1222190707921982E-002  0.19181858003139496     
   3.0199999455362558E-003   1000000.0000000000        6.1198923736810684E-002   2.7035901322960854E-002  -3.0463706701993942E-002  0.20748458802700043     
   3.9810999296605587E-003   1000000.0000000000        6.7613005638122559E-002   3.0281919986009598E-002  -2.8771733865141869E-002  0.22336937487125397     
   5.2481000311672688E-003   1000000.0000000000        7.5149804353713989E-002   3.4058343619108200E-002  -2.5900745764374733E-002  0.23914608359336853     
   6.9182999432086945E-003   1000000.0000000000        8.4047436714172363E-002   3.8483988493680954E-002  -2.1569833159446716E-002  0.25439131259918213     
   9.1201001778244972E-003   1000000.0000000000        9.4582229852676392E-002   4.3704140931367874E-002  -1.5466822311282158E-002  0.26857414841651917     
   1.2023000046610832E-002   1000000.0000000000       0.10706185549497604        4.9892365932464600E-002  -7.2593661025166512E-003  0.28104257583618164     
   1.5848999843001366E-002   1000000.0000000000       0.12179958820343018        5.7245142757892609E-002   3.3781407400965691E-003  0.29100865125656128     
   2.0893000066280365E-002   1000000.0000000000       0.13908764719963074        6.5978661179542542E-002   1.6735469922423363E-002  0.29755559563636780     
   2.7542000636458397E-002   1000000.0000000000       0.15911056101322174        7.6298139989376068E-002   3.2996408641338348E-002  0.29963394999504089     
   3.6308001726865768E-002   1000000.0000000000       0.18183319270610809        8.8355451822280884E-002   5.2156515419483185E-002  0.29609552025794983     
   4.7862999141216278E-002   1000000.0000000000       0.20679794251918793       0.10215695947408676        7.3887482285499573E-002  0.28576302528381348     
   6.3096001744270325E-002   1000000.0000000000       0.23286329209804535       0.11742850393056870        9.7384512424468994E-002  0.26756685972213745     
   8.3176001906394958E-002   1000000.0000000000       0.25783768296241760       0.13339263200759888       0.12116091698408127       0.24079880118370056     
  0.10000000149011612        1000000.0000000000       0.27216693758964539       0.14368826150894165       0.13604263961315155       0.21816775202751160     
  0.12500000000000000        1000000.0000000000       0.28462743759155273       0.15460185706615448       0.15147878229618073       0.18612290918827057     
  0.15000000596046448        1000000.0000000000       0.28870299458503723       0.16106869280338287       0.16061459481716156       0.15698939561843872     
  0.17499999701976776        1000000.0000000000       0.28628599643707275       0.16382221877574921       0.16485199332237244       0.13115726411342621     
  0.20000000298023224        1000000.0000000000       0.27886846661567688       0.16348193585872650       0.16524621844291687       0.10863226652145386     
  0.22499999403953552        1000000.0000000000       0.26765757799148560       0.16058535873889923       0.16262082755565643        8.9240208268165588E-002
  0.25000000000000000        1000000.0000000000       0.25364458560943604       0.15560552477836609       0.15763674676418304        7.2722986340522766E-002
  0.27500000596046448        1000000.0000000000       0.23764978349208832       0.14896154403686523       0.15083576738834381        5.8788370341062546E-002
  0.30000001192092896        1000000.0000000000       0.22035418450832367       0.14102576673030853       0.14266909658908844        4.7137390822172165E-002
  0.32499998807907104        1000000.0000000000       0.20232275128364563       0.13212877511978149       0.13351671397686005        3.7479888647794724E-002
  0.34999999403953552        1000000.0000000000       0.18402227759361267       0.12256336212158203       0.12370108067989349        2.9543261975049973E-002
  0.37500000000000000        1000000.0000000000       0.16583566367626190       0.11258760839700699       0.11349670588970184        2.3077141493558884E-002
  0.40000000596046448        1000000.0000000000       0.14807333052158356       0.10242741554975510       0.10313735157251358        1.7855541780591011E-002
  0.42500001192092896        1000000.0000000000       0.13098298013210297        9.2278793454170227E-002   9.2821419239044189E-002   1.3677353970706463E-002
  0.44999998807907104        1000000.0000000000       0.11475754529237747        8.2309812307357788E-002   8.2716010510921478E-002   1.0365825146436691E-002
  0.47499999403953552        1000000.0000000000        9.9542357027530670E-002   7.2662405669689178E-002   7.2960257530212402E-002   7.7673448249697685E-003
  0.50000000000000000        1000000.0000000000        8.5441067814826965E-002   6.3454054296016693E-002   6.3667923212051392E-002   5.7498426176607609E-003
  0.52499997615814209        1000000.0000000000        7.2521090507507324E-002   5.4779373109340668E-002   5.4929643869400024E-002   4.2009414173662663E-003
  0.55000001192092896        1000000.0000000000        6.0818310827016830E-002   4.6711619943380356E-002   4.6814832836389542E-002   3.0260137282311916E-003
  0.57499998807907104        1000000.0000000000        5.0341352820396423E-002   3.9304189383983612E-002   3.9373390376567841E-002   2.1462144795805216E-003
  0.60000002384185791        1000000.0000000000        4.1075412184000015E-002   3.2592047005891800E-002   3.2637260854244232E-002   1.4965621521696448E-003
  0.62500000000000000        1000000.0000000000        3.2985769212245941E-002   2.6593185961246490E-002   2.6621915400028229E-002   1.0241070995107293E-003
  0.64999997615814209        1000000.0000000000        2.6020960882306099E-002   2.1310066804289818E-002   2.1327773109078407E-002   6.8621814716607332E-004
  0.67500001192092896        1000000.0000000000        2.0115738734602928E-002   1.6731061041355133E-002   1.6741611063480377E-002   4.4900679495185614E-004
  0.69999998807907104        1000000.0000000000        1.5193792991340160E-002   1.2831927277147770E-002   1.2837985530495644E-002   2.8589947032742202E-004
  0.72500002384185791        1000000.0000000000        1.1170288547873497E-002   9.5773153007030487E-003   9.5806550234556198E-003   1.7636342090554535E-004
  0.75000000000000000        1000000.0000000000        7.9542361199855804E-003   6.9222985766828060E-003   6.9240597076714039E-003   1.0478529293322936E-004
  0.77499997615814209        1000000.0000000000        5.4507339373230934E-003   4.8139546997845173E-003   4.8148427158594131E-003   5.9498983318917453E-005
  0.80000001192092896        1000000.0000000000        3.5630755592137575E-003   3.1929954420775175E-003   3.1934294383972883E-003   3.1954939913703129E-005
  0.82499998807907104        1000000.0000000000        2.1947731729596853E-003   1.9954631570726633E-003   1.9956771284341812E-003   1.6021895135054365E-005
  0.85000002384185791        1000000.0000000000        1.2514950940385461E-003   1.1544978478923440E-003   1.1546120513230562E-003   7.4092927206947934E-006
  0.87500000000000000        1000000.0000000000        6.4295763149857521E-004   6.0220324667170644E-004   6.0226925415918231E-004   3.1979113828128902E-006
  0.89999997615814209        1000000.0000000000        2.8480458422563970E-004   2.7164389030076563E-004   2.7167148073203862E-004   1.4652756590294302E-006
  0.92500001192092896        1000000.0000000000        1.0053129517473280E-004   9.9027172836940736E-005   9.9000739282928407E-005   9.9221858818054898E-007
  0.94999998807907104        1000000.0000000000        2.3550390324089676E-005   2.6175943276030011E-005   2.6064348276122473E-005   1.0371999223934836E-006
  0.97500002384185791        1000000.0000000000       -4.0585698002360004E-007   3.5000105071958387E-006   3.2649954846419860E-006   1.1655575917757233E-006
   1.0000000000000000        1000000.0000000000       -1.0020728041126858E-005  -5.9688309193006717E-006  -6.3634915932198055E-006   1.1215780659767915E-006


==> anc/PolNNLOM <==
 ***** POL NNLO MSbar scheme *****
   9.9999997171806854E-010   4.0000000000000000        2.8292597271502018E-003  -9.8338350653648376E-004  -1.1695320717990398E-003   3.6870025262036865E-012
   1.3183000246996812E-009   4.0000000000000000        2.9609112534672022E-003  -9.8900625016540289E-004  -1.1949102627113461E-003   5.3730921621697458E-012
   1.7378000150003459E-009   4.0000000000000000        3.0993022955954075E-003  -9.9279708229005337E-004  -1.2205477105453610E-003   7.8308175915919875E-012
   2.2908999142146058E-009   4.0000000000000000        3.2448719721287489E-003  -9.9455320741981268E-004  -1.2464728206396103E-003   1.1414849100666036E-011
   3.0200000278313155E-009   4.0000000000000000        3.3979958388954401E-003  -9.9405238870531321E-004  -1.2727044522762299E-003   1.6640390454458753E-011
   3.9810998941902653E-009   4.0000000000000000        3.5591043997555971E-003  -9.9105515982955694E-004  -1.2992752017453313E-003   2.4259306369289746E-011
   5.2481001766579993E-009   4.0000000000000000        3.7286644801497459E-003  -9.8530238028615713E-004  -1.3262287247925997E-003   3.5368569184512921E-011
   6.9183001549788514E-009   4.0000000000000000        3.9071543142199516E-003  -9.7651436226442456E-004  -1.3536169426515698E-003   5.1566705766559195E-011
   9.1201002305751899E-009   4.0000000000000000        4.0950961410999298E-003  -9.6438825130462646E-004  -1.3815067941322923E-003   7.5185913051001307E-011
   1.2023000373062587E-008   4.0000000000000000        4.2930538766086102E-003  -9.4859593082219362E-004  -1.4099818654358387E-003   1.0963007585074180E-010
   1.5849000334355878E-008   4.0000000000000000        4.5015453360974789E-003  -9.2879059957340360E-004  -1.4391314471140504E-003   1.5984390200340926E-010
   2.0892999330612838E-008   4.0000000000000000        4.7212429344654083E-003  -9.0458733029663563E-004  -1.4690820826217532E-003   2.3306692686908548E-010
   2.7542000680114143E-008   4.0000000000000000        4.9527767114341259E-003  -8.7557907681912184E-004  -1.4999719569459558E-003   3.3983091340950011E-010
   3.6307998385609608E-008   4.0000000000000000        5.1968749612569809E-003  -8.4131967741996050E-004  -1.5319734811782837E-003   4.9552362213489687E-010
   4.7863000673942224E-008   4.0000000000000000        5.4542319849133492E-003  -8.0133927986025810E-004  -1.5652796719223261E-003   7.2252881455625584E-010
   6.3096003088958241E-008   4.0000000000000000        5.7256622239947319E-003  -7.5512105831876397E-004  -1.6001277836039662E-003   1.0535455841065300E-009
   8.3175997644957533E-008   4.0000000000000000        6.0119759291410446E-003  -7.0211710408329964E-004  -1.6367878997698426E-003   1.5361896199550529E-009
   1.0965000285523274E-007   4.0000000000000000        6.3141100108623505E-003  -6.4172362908720970E-004  -1.6755854012444615E-003   2.2400454824378357E-009
   1.4453999597208167E-007   4.0000000000000000        6.6328882239758968E-003  -5.7332590222358704E-004  -1.7168750055134296E-003   3.2660800730610617E-009
   1.9054999711443088E-007   4.0000000000000000        6.9695082493126392E-003  -4.9619341734796762E-004  -1.7611111979931593E-003   4.7627075616674119E-009
   2.5118998792095226E-007   4.0000000000000000        7.3248459957540035E-003  -4.0962910861708224E-004  -1.8087642965838313E-003   6.9445449391025704E-009
   3.3112999631157436E-007   4.0000000000000000        7.7001187019050121E-003  -3.1281865085475147E-004  -1.8604160286486149E-003   1.0125994265308691E-008
   4.3651999703797628E-007   4.0000000000000000        8.0965571105480194E-003  -2.0489977032411844E-004  -1.9167260034009814E-003   1.4765378253400741E-008
   5.7544002629583701E-007   4.0000000000000000        8.5153812542557716E-003  -8.4970633906777948E-005  -1.9784374162554741E-003   2.1529714899770624E-008
   7.5857997217099182E-007   4.0000000000000000        8.9580100029706955E-003   4.7970937885111198E-005  -2.0464190747588873E-003   3.1393476263019693E-008
   9.9999999747524271E-007   4.0000000000000000        9.4258682802319527E-003   1.9497734319884330E-004  -2.1216501481831074E-003   4.5775884416343615E-008
   1.3182999509808724E-006   4.0000000000000000        9.9205840378999710E-003   3.5721325548365712E-004  -2.2052654530853033E-003   6.6750615701494098E-008
   1.7377999483869644E-006   4.0000000000000000        1.0443623177707195E-002   5.3583993576467037E-004  -2.2985104005783796E-003   9.7327252035483980E-008
   2.2909000563231530E-006   4.0000000000000000        1.0996960103511810E-002   7.3224352672696114E-004  -2.4028744082897902E-003   1.4191937225405127E-007
   3.0199998946045525E-006   4.0000000000000000        1.1582361534237862E-002   9.4779516803100705E-004  -2.5199856609106064E-003   2.0693835267593386E-007
   3.9810997805034276E-006   4.0000000000000000        1.2201838195323944E-002   1.1840083170682192E-003  -2.6517112273722887E-003   3.0174032872309908E-007
   5.2481000238913111E-006   4.0000000000000000        1.2857579626142979E-002   1.4425230911001563E-003  -2.8001742903143167E-003   4.3997593479616626E-007
   6.9183001869532745E-006   4.0000000000000000        1.3551863841712475E-002   1.7250748351216316E-003  -2.9677592683583498E-003   6.4153618950513192E-007
   9.1201000032015145E-006   4.0000000000000000        1.4287194237112999E-002   2.0335486624389887E-003  -3.1571707222610712E-003   9.3544031187775545E-007
   1.2022999726468697E-005   4.0000000000000000        1.5066302381455898E-002   2.3699880111962557E-003  -3.3714699093252420E-003   1.3640399174619233E-006
   1.5849000192247331E-005   4.0000000000000000        1.5891816467046738E-002   2.7364469133317471E-003  -3.6140070296823978E-003   1.9888534552592319E-006
   2.0892999600619078E-005   4.0000000000000000        1.6767075285315514E-002   3.1353484373539686E-003  -3.8886866532266140E-003   2.8999402275076136E-006
   2.7542000680114143E-005   4.0000000000000000        1.7695376649498940E-002   3.5691498778760433E-003  -4.1997833177447319E-003   4.2282977119612042E-006
   3.6307999835116789E-005   4.0000000000000000        1.8680570647120476E-002   4.0406119078397751E-003  -4.5521571300923824E-003   6.1652908698306419E-006
   4.7862999053904787E-005   4.0000000000000000        1.9726594910025597E-002   4.5525669120252132E-003  -4.9511110410094261E-003   8.9892228061216883E-006
   6.3095998484641314E-005   4.0000000000000000        2.0838145166635513E-002   5.1082288846373558E-003  -5.4026478901505470E-003   1.3106527148920577E-005
   8.3175997133366764E-005   4.0000000000000000        2.2020287811756134E-002   5.7109897024929523E-003  -5.9133176691830158E-003   1.9108805645373650E-005
   1.0964999819407240E-004   4.0000000000000000        2.3279124870896339E-002   6.3647190108895302E-003  -6.4904578030109406E-003   2.7860152840730734E-005
   1.4453999756369740E-004   4.0000000000000000        2.4620981886982918E-002   7.0733074098825455E-003  -7.1417326107621193E-003   4.0613496821606532E-005
   1.9054999575018883E-004   4.0000000000000000        2.6054712012410164E-002   7.8418133780360222E-003  -7.8760767355561256E-003   5.9208872698945925E-005
   2.5119000929407775E-004   4.0000000000000000        2.7589116245508194E-002   8.6750136688351631E-003  -8.7021542713046074E-003   8.6303814896382391E-005
   3.3112999517470598E-004   4.0000000000000000        2.9236249625682831E-002   9.5790568739175797E-003  -9.6295997500419617E-003   1.2578532914631069E-004
   4.3652000022120774E-004   4.0000000000000000        3.1010717153549194E-002   1.0560944676399231E-002  -1.0668032802641392E-002   1.8330772581975907E-004
   5.7544000446796417E-004   4.0000000000000000        3.2930500805377960E-002   1.1628764681518078E-002  -1.1826474219560623E-002   2.6707703364081681E-004
   7.5857999036088586E-004   4.0000000000000000        3.5019200295209885E-002   1.2792665511369705E-002  -1.3113149441778660E-002   3.8903785753063858E-004
   1.0000000474974513E-003   4.0000000000000000        3.7306983023881912E-002   1.4065020717680454E-002  -1.4533846639096737E-002   5.6650175247341394E-004
   1.3183000264689326E-003   4.0000000000000000        3.9833992719650269E-002   1.5461875125765800E-002  -1.6090771183371544E-002   8.2460185512900352E-004
   1.7377999611198902E-003   4.0000000000000000        4.2651887983083725E-002   1.7003240063786507E-002  -1.7778892070055008E-002   1.1995019158348441E-003
   2.2909000981599092E-003   4.0000000000000000        4.5832008123397827E-002   1.8716922029852867E-002  -1.9584396854043007E-002   1.7436500638723373E-003
   3.0199999455362558E-003   4.0000000000000000        4.9467805773019791E-002   2.0639091730117798E-002  -2.1477064117789268E-002   2.5320909917354584E-003
   3.9810999296605587E-003   4.0000000000000000        5.3685631603002548E-002   2.2819379344582558E-002  -2.3404123261570930E-002   3.6721820943057537E-003
   5.2481000311672688E-003   4.0000000000000000        5.8655526489019394E-002   2.5325981900095940E-002  -2.5279302150011063E-002   5.3164488635957241E-003
   6.9182999432086945E-003   4.0000000000000000        6.4604789018630981E-002   2.8252568095922470E-002  -2.6967648416757584E-002   7.6793381012976170E-003
   9.1201001778244972E-003   4.0000000000000000        7.1836628019809723E-002   3.1728569418191910E-002  -2.8265647590160370E-002   1.1059010401368141E-002
   1.2023000046610832E-002   4.0000000000000000        8.0751419067382812E-002   3.5932254046201706E-002  -2.8874279931187630E-002   1.5863031148910522E-002
   1.5848999843001366E-002   4.0000000000000000        9.1864444315433502E-002   4.1104938834905624E-002  -2.8365368023514748E-002   2.2631730884313583E-002
   2.0893000066280365E-002   4.0000000000000000       0.10583489388227463        4.7574877738952637E-002  -2.6142120361328125E-002   3.2062482088804245E-002
   2.7542000636458397E-002   4.0000000000000000       0.12346183508634567        5.5772475898265839E-002  -2.1398598328232765E-002   4.4997479766607285E-002
   3.6308001726865768E-002   4.0000000000000000       0.14566577970981598        6.6248469054698944E-002  -1.3089604675769806E-002   6.2364242970943451E-002
   4.7862999141216278E-002   4.0000000000000000       0.17338144779205322        7.9662837088108063E-002   5.5855365644674748E-005   8.4985069930553436E-002
   6.3096001744270325E-002   4.0000000000000000       0.20734509825706482        9.6736311912536621E-002   1.9440365955233574E-002  0.11320115625858307     
   8.3176001906394958E-002   4.0000000000000000       0.24763420224189758       0.11808709055185318        4.6319287270307541E-002  0.14617076516151428     
  0.10000000149011612        4.0000000000000000       0.27743119001388550       0.13481839001178741        6.8727873265743256E-002  0.16941012442111969     
  0.12500000000000000        4.0000000000000000       0.31506842374801636       0.15747000277042389       0.10036726295948029       0.19614906609058380     
  0.15000000596046448        4.0000000000000000       0.34495538473129272       0.17723135650157928       0.12894350290298462       0.21381768584251404     
  0.17499999701976776        4.0000000000000000       0.36744299530982971       0.19392696022987366       0.15379258990287781       0.22319911420345306     
  0.20000000298023224        4.0000000000000000       0.38298898935317993       0.20747511088848114       0.17461244761943817       0.22536146640777588     
  0.22499999403953552        4.0000000000000000       0.39212083816528320       0.21787029504776001       0.19132643938064575       0.22148819267749786     
  0.25000000000000000        4.0000000000000000       0.39540904760360718       0.22516874969005585       0.20400449633598328       0.21277503669261932     
  0.27500000596046448        4.0000000000000000       0.39344742894172668       0.22947694361209869       0.21281418204307556       0.20036609470844269     
  0.30000001192092896        4.0000000000000000       0.38683891296386719       0.23094229400157928       0.21798838675022125       0.18531450629234314     
  0.32499998807907104        4.0000000000000000       0.37618434429168701       0.22974541783332825       0.21980346739292145       0.16855973005294800     
  0.34999999403953552        4.0000000000000000       0.36207410693168640       0.22609362006187439       0.21856379508972168       0.15091614425182343     
  0.37500000000000000        4.0000000000000000       0.34508165717124939       0.22021521627902985       0.21459062397480011       0.13306948542594910     
  0.40000000596046448        4.0000000000000000       0.32575818896293640       0.21235463023185730       0.20821392536163330       0.11557909846305847     
  0.42500001192092896        4.0000000000000000       0.30462872982025146       0.20276781916618347       0.19976630806922913        9.8884083330631256E-002
  0.44999998807907104        4.0000000000000000       0.28218865394592285       0.19171825051307678       0.18957826495170593        8.3312213420867920E-002
  0.47499999403953552        4.0000000000000000       0.25890135765075684       0.17947322130203247       0.17797443270683289        6.9090671837329865E-002
  0.50000000000000000        4.0000000000000000       0.23519596457481384       0.16630022227764130       0.16527062654495239        5.6357882916927338E-002
  0.52499997615814209        4.0000000000000000       0.21146595478057861       0.15246376395225525       0.15177129209041595        4.5175950974225998E-002
  0.55000001192092896        4.0000000000000000       0.18806780874729156       0.13822224736213684       0.13776721060276031        3.5543110221624374E-002
  0.57499998807907104        4.0000000000000000       0.16532009840011597       0.12382497638463974       0.12353355437517166        2.7405994012951851E-002
  0.60000002384185791        4.0000000000000000       0.14350290596485138       0.10950928926467896       0.10932793468236923        2.0671326667070389E-002
  0.62500000000000000        4.0000000000000000       0.12285731732845306        9.5497876405715942E-002   9.5388598740100861E-002   1.5216883271932602E-002
  0.64999997615814209        4.0000000000000000       0.10358523577451706        8.1996098160743713E-002   8.1932619214057922E-002   1.0901484638452530E-002
  0.67500001192092896        4.0000000000000000        8.5849337279796600E-002   6.9189451634883881E-002   6.9154076278209686E-002   7.5739384628832340E-003
  0.69999998807907104        4.0000000000000000        6.9773174822330475E-002   5.7241074740886688E-002   5.7222295552492142E-002   5.0807795487344265E-003
  0.72500002384185791        4.0000000000000000        5.5441483855247498E-002   4.6289443969726562E-002   4.6280015259981155E-002   3.2727778889238834E-003
  0.75000000000000000        4.0000000000000000        4.2900569736957550E-002   3.6446046084165573E-002   3.6441616714000702E-002   2.0101543050259352E-003
  0.77499997615814209        4.0000000000000000        3.2158896327018738E-002   2.7793275192379951E-002   2.7791349217295647E-002   1.1665199417620897E-003
  0.80000001192092896        4.0000000000000000        2.3187777027487755E-002   2.0382350310683250E-002   2.0381595939397812E-002   6.3157128170132637E-004
  0.82499998807907104        4.0000000000000000        1.5922173857688904E-002   1.4231394976377487E-002   1.4231149107217789E-002   3.1261614640243351E-004
  0.85000002384185791        4.0000000000000000        1.0261596180498600E-002   9.3235615640878677E-003   9.3235336244106293E-003   1.3504081289283931E-004
  0.87500000000000000        4.0000000000000000        6.0710352845489979E-003   5.6052436120808125E-003   5.6053274311125278E-003   4.1863386286422610E-005
  0.89999997615814209        4.0000000000000000        3.1819024588912725E-003   2.9842599760740995E-003   2.9844308737665415E-003  -7.4535196290526073E-006
  0.92500001192092896        4.0000000000000000        1.3928818516433239E-003   1.3279658742249012E-003   1.3282244326546788E-003  -3.8736390706617385E-005
  0.94999998807907104        4.0000000000000000        4.7055556206032634E-004   4.6110333641991019E-004   4.6144853695295751E-004  -6.5179767261724919E-005
  0.97500002384185791        4.0000000000000000        1.4954282960388809E-004   1.6308906197082251E-004   1.6350265650544316E-004  -8.9583314547780901E-005
   1.0000000000000000        4.0000000000000000        1.3125852274242789E-004   1.6374306869693100E-004   1.6417981532867998E-004  -1.0661062697181478E-004
   9.9999997171806854E-010   5.1288357549999999        2.8493134304881096E-003  -9.8322436679154634E-004  -1.1669938685372472E-003  -3.9581253076903522E-005
   1.3183000246996812E-009   5.1288357549999999        2.9820136260241270E-003  -9.8851497750729322E-004  -1.1922878911718726E-003  -4.0444243495585397E-005
   1.7378000150003459E-009   5.1288357549999999        3.1215134076774120E-003  -9.9193968344479799E-004  -1.2178453616797924E-003  -4.1315870475955307E-005
   2.2908999142146058E-009   5.1288357549999999        3.2682560849934816E-003  -9.9329254589974880E-004  -1.2436970137059689E-003  -4.2194231355097145E-005
   3.0200000278313155E-009   5.1288357549999999        3.4226207062602043E-003  -9.9234841763973236E-004  -1.2698640348389745E-003  -4.3076011934317648E-005
   3.9810998941902653E-009   5.1288357549999999        3.5850421991199255E-003  -9.8886468913406134E-004  -1.2963827466592193E-003  -4.3957032175967470E-005
   5.2481001766579993E-009   5.1288357549999999        3.7559918127954006E-003  -9.8257872741669416E-004  -1.3233006466180086E-003  -4.4831842387793586E-005
   6.9183001549788514E-009   5.1288357549999999        3.9359531365334988E-003  -9.7320723580196500E-004  -1.3506745453923941E-003  -4.5693268475588411E-005
   9.1201002305751899E-009   5.1288357549999999        4.1254526004195213E-003  -9.6044340170919895E-004  -1.3785774353891611E-003  -4.6532222768291831E-005
   1.2023000373062587E-008   5.1288357549999999        4.3250606395304203E-003  -9.4395462656393647E-004  -1.4071000041440129E-003  -4.7337249270640314E-005
   1.5849000334355878E-008   5.1288357549999999        4.5353001914918423E-003  -9.2338985996320844E-004  -1.4363400405272841E-003  -4.8093712393892929E-005
   2.0892999330612838E-008   5.1288357549999999        4.7568511217832565E-003  -8.9835899416357279E-004  -1.4664345653727651E-003  -4.8784015234559774E-005
   2.7542000680114143E-008   5.1288357549999999        4.9903495237231255E-003  -8.6844980251044035E-004  -1.4975336380302906E-003  -4.9386202590540051E-005
   3.6307998385609608E-008   5.1288357549999999        5.2365306764841080E-003  -8.3321024430915713E-004  -1.5298241050913930E-003  -4.9873731768457219E-005
   4.7863000673942224E-008   5.1288357549999999        5.4960981942713261E-003  -7.9216447193175554E-004  -1.5635158633813262E-003  -5.0214363000122830E-005
   6.3096003088958241E-008   5.1288357549999999        5.7698739692568779E-003  -7.4478896567597985E-004  -1.5988659579306841E-003  -5.0369610107736662E-005
   8.3175997644957533E-008   5.1288357549999999        6.0586775653064251E-003  -6.9052877370268106E-004  -1.6361676389351487E-003  -5.0293598178541288E-005
   1.0965000285523274E-007   5.1288357549999999        6.3634566031396389E-003  -6.2877213349565864E-004  -1.6757730627432466E-003  -4.9932081310544163E-005
   1.4453999597208167E-007   5.1288357549999999        6.6850446164608002E-003  -5.5889645591378212E-004  -1.7180679133161902E-003  -4.9221678636968136E-005
   1.9054999711443088E-007   5.1288357549999999        7.0246527902781963E-003  -4.8016148502938449E-004  -1.7635426484048367E-003  -4.8087786126416177E-005
   2.5118998792095226E-007   5.1288357549999999        7.3831686750054359E-003  -3.9186127833090723E-004  -1.8127080984413624E-003  -4.6445245970971882E-005
   3.3112999631157436E-007   5.1288357549999999        7.7618239447474480E-003  -2.9317045118659735E-004  -1.8661927897483110E-003  -4.4195327063789591E-005
   4.3651999703797628E-007   5.1288357549999999        8.1618651747703552E-003  -1.8321524839848280E-004  -1.9247093005105853E-003  -4.1225513996323571E-005
   5.7544002629583701E-007   5.1288357549999999        8.5845300927758217E-003  -6.1081598687451333E-005  -1.9890600815415382E-003  -3.7409216020023450E-005
   7.5857997217099182E-007   5.1288357549999999        9.0312557294964790E-003   7.4246505391784012E-005  -2.0601809956133366E-003  -3.2603311410639435E-005
   9.9999999747524271E-007   5.1288357549999999        9.5034902915358543E-003   2.2383619216270745E-004  -2.1391254849731922E-003  -2.6649153369362466E-005
   1.3182999509808724E-006   5.1288357549999999        1.0002885013818741E-002   3.8886885158717632E-004  -2.2271117195487022E-003  -1.9369994333828799E-005
   1.7377999483869644E-006   5.1288357549999999        1.0530930943787098E-002   5.7052262127399445E-004  -2.3254731204360723E-003  -1.0576338354439940E-005
   2.2909000563231530E-006   5.1288357549999999        1.1089636012911797E-002   7.7020470052957535E-004  -2.4358010850846767E-003  -5.5592298764395309E-008
   3.0199998946045525E-006   5.1288357549999999        1.1680802330374718E-002   9.8930741660296917E-004  -2.5598283391445875E-003   1.2415680430422071E-005
   3.9810997805034276E-006   5.1288357549999999        1.2306479737162590E-002   1.2293688487261534E-003  -2.6995381340384483E-003   2.7078516723122448E-005
   5.2481000238913111E-006   5.1288357549999999        1.2968904338777065E-002   1.4920562971383333E-003  -2.8571756556630135E-003   4.4190321204951033E-005
   6.9183001869532745E-006   5.1288357549999999        1.3670410960912704E-002   1.7791360151022673E-003  -3.0352543108165264E-003   6.4022322476375848E-005
   9.1201000032015145E-006   5.1288357549999999        1.4413564465939999E-002   2.0925276912748814E-003  -3.2366137020289898E-003   8.6863459728192538E-005
   1.2022999726468697E-005   5.1288357549999999        1.5201172791421413E-002   2.4343153927475214E-003  -3.4644550178200006E-003   1.1302359780529514E-004
   1.5849000192247331E-005   5.1288357549999999        1.6035951673984528E-002   2.8065962251275778E-003  -3.7222651299089193E-003   1.4282655320130289E-004
   2.0892999600619078E-005   5.1288357549999999        1.6921347007155418E-002   3.2118472736328840E-003  -4.0140948258340359E-003   1.7664869665168226E-004
   2.7542000680114143E-005   5.1288357549999999        1.7860783264040947E-002   3.6525861360132694E-003  -4.3443571776151657E-003   2.1490971266757697E-004
   3.6307999835116789E-005   5.1288357549999999        1.8858266994357109E-002   4.1316454298794270E-003  -4.7180484980344772E-003   2.5812353123910725E-004
   4.7862999053904787E-005   5.1288357549999999        1.9917916506528854E-002   4.6519404277205467E-003  -5.1405974663794041E-003   3.0692192376591265E-004
   6.3095998484641314E-005   5.1288357549999999        2.1044652909040451E-002   5.2167857065796852E-003  -5.6181224063038826E-003   3.6214970168657601E-004
   8.3175997133366764E-005   5.1288357549999999        2.2243816405534744E-002   5.8296918869018555E-003  -6.1572687700390816E-003   4.2494374793022871E-004
   1.0964999819407240E-004   5.1288357549999999        2.3521846160292625E-002   6.4946748316287994E-003  -6.7654503509402275E-003   4.9690558807924390E-004
   1.4453999756369740E-004   5.1288357549999999        2.4885468184947968E-002   7.2157946415245533E-003  -7.4503561481833458E-003   5.8025139151141047E-004
   1.9054999575018883E-004   5.1288357549999999        2.6344055309891701E-002   7.9983314499258995E-003  -8.2209259271621704E-003   6.7822751589119434E-004
   2.5119000929407775E-004   5.1288357549999999        2.7907010167837143E-002   8.8473157957196236E-003  -9.0857148170471191E-003   7.9532724339514971E-004
   3.3112999517470598E-004   5.1288357549999999        2.9587153345346451E-002   9.7692245617508888E-003  -1.0054170154035091E-002   9.3803531490266323E-004
   4.3652000022120774E-004   5.1288357549999999        3.1400024890899658E-002   1.0771458037197590E-002  -1.1135559529066086E-002   1.1155108222737908E-003
   5.7544000446796417E-004   5.1288357549999999        3.3364735543727875E-002   1.1862596496939659E-002  -1.2338309548795223E-002   1.3406146317720413E-003
   7.5857999036088586E-004   5.1288357549999999        3.5506285727024078E-002   1.3053406961262226E-002  -1.3669729232788086E-002   1.6314499080181122E-003
   1.0000000474974513E-003   5.1288357549999999        3.7856519222259521E-002   1.4357022009789944E-002  -1.5134188346564770E-002   2.0132360514253378E-003
   1.3183000264689326E-003   5.1288357549999999        4.0457613766193390E-002   1.5790432691574097E-002  -1.6731793060898781E-002   2.5211386382579803E-003
   1.7377999611198902E-003   5.1288357549999999        4.3363597244024277E-002   1.7374793067574501E-002  -1.8454428762197495E-002   3.2035307958722115E-003
   2.2909000981599092E-003   5.1288357549999999        4.6648636460304260E-002   1.9139328971505165E-002  -2.0283907651901245E-002   4.1277175769209862E-003
   3.0199999455362558E-003   5.1288357549999999        5.0409328192472458E-002   2.1121893078088760E-002  -2.2183867171406746E-002   5.3856964223086834E-003
   3.9810999296605587E-003   5.1288357549999999        5.4775461554527283E-002   2.3374095559120178E-002  -2.4093169718980789E-002   7.1035623550415039E-003
   5.2481000311672688E-003   5.1288357549999999        5.9920597821474075E-002   2.5966385379433632E-002  -2.5914432480931282E-002   9.4531131908297539E-003
   6.9182999432086945E-003   5.1288357549999999        6.6075146198272705E-002   2.8994858264923096E-002  -2.7498487383127213E-002   1.2666240334510803E-002
   9.1201001778244972E-003   5.1288357549999999        7.3544315993785858E-002   3.2591331750154495E-002  -2.8624378144741058E-002   1.7053071409463882E-002
   1.2023000046610832E-002   5.1288357549999999        8.2728043198585510E-002   3.6935992538928986E-002  -2.8973015025258064E-002   2.3021768778562546E-002
   1.5848999843001366E-002   5.1288357549999999        9.4136558473110199E-002   4.2270716279745102E-002  -2.8095463290810585E-002   3.1092509627342224E-002
   2.0893000066280365E-002   5.1288357549999999       0.10841644555330276        4.8921763896942139E-002  -2.5377027690410614E-002   4.1910585016012192E-002
   2.7542000636458397E-002   5.1288357549999999       0.12634168565273285        5.7312596589326859E-002  -2.0003875717520714E-002   5.6216660887002945E-002
   3.6308001726865768E-002   5.1288357549999999       0.14878889918327332        6.7978665232658386E-002  -1.0943600907921791E-002   7.4768975377082825E-002
   4.7862999141216278E-002   5.1288357549999999       0.17662186920642853        8.1551060080528259E-002   3.0253711156547070E-003   9.8134458065032959E-002
   6.3096001744270325E-002   5.1288357549999999       0.21047049760818481        9.8701134324073792E-002   2.3200996220111847E-002  0.12630839645862579     
   8.3176001906394958E-002   5.1288357549999999       0.25026541948318481       0.11996905505657196        5.0661042332649231E-002  0.15804187953472137     
  0.10000000149011612        5.1288357549999999       0.27943408489227295       0.13650226593017578        7.3217526078224182E-002  0.17960548400878906     
  0.12500000000000000        5.1288357549999999       0.31589913368225098       0.15869259834289551       0.10463324189186096       0.20330311357975006     
  0.15000000596046448        5.1288357549999999       0.34444493055343628       0.17784486711025238       0.13259798288345337       0.21772263944149017     
  0.17499999701976776        5.1288357549999999       0.36552068591117859       0.19383181631565094       0.15657883882522583       0.22397893667221069     
  0.20000000298023224        5.1288357549999999       0.37965780496597290       0.20661218464374542       0.17637707293033600       0.22334256768226624     
  0.22499999403953552        5.1288357549999999       0.38743948936462402       0.21621479094028473       0.19199638068675995       0.21711027622222900     
  0.25000000000000000        5.1288357549999999       0.38947796821594238       0.22272503376007080       0.20356836915016174       0.20652829110622406     
  0.27500000596046448        5.1288357549999999       0.38639768958091736       0.22627404332160950       0.21130734682083130       0.19274690747261047     
  0.30000001192092896        5.1288357549999999       0.37882298231124878       0.22702984511852264       0.21548095345497131       0.17679499089717865     
  0.32499998807907104        5.1288357549999999       0.36736854910850525       0.22518992424011230       0.21639063954353333       0.15956747531890869     
  0.34999999403953552        5.1288357549999999       0.35263228416442871       0.22097501158714294       0.21435812115669250       0.14182189106941223     
  0.37500000000000000        5.1288357549999999       0.33518967032432556       0.21462368965148926       0.20971573889255524       0.12418098002672195     
  0.40000000596046448        5.1288357549999999       0.31558954715728760       0.20638750493526459       0.20279949903488159       0.10713940113782883     
  0.42500001192092896        5.1288357549999999       0.29435065388679504       0.19652682542800903       0.19394390285015106        9.1073475778102875E-002
  0.44999998807907104        5.1288357549999999       0.27195897698402405       0.18530689179897308       0.18347795307636261        7.6252542436122894E-002
  0.47499999403953552        5.1288357549999999       0.24886581301689148       0.17299421131610870       0.17172203958034515        6.2851473689079285E-002
  0.50000000000000000        5.1288357549999999       0.22548624873161316       0.15985335409641266       0.15898539125919342        5.0963599234819412E-002
  0.52499997615814209        5.1288357549999999       0.20219789445400238       0.14614373445510864       0.14556391537189484        4.0613673627376556E-002
  0.55000001192092896        5.1288357549999999       0.17934021353721619       0.13211679458618164       0.13173834979534149        3.1770505011081696E-002
  0.57499998807907104        5.1288357549999999       0.15721389651298523       0.11801318079233170       0.11777243763208389        2.4358965456485748E-002
  0.60000002384185791        5.1288357549999999       0.13608063757419586       0.10406013578176498       0.10391131043434143        1.8271209672093391E-002
  0.62500000000000000        5.1288357549999999       0.11616298556327820        9.0468958020210266E-002   9.0379871428012848E-002   1.3376915827393532E-002
  0.64999997615814209        5.1288357549999999        9.7644492983818054E-002   7.7432639896869659E-002   7.7381223440170288E-002   9.5324320718646049E-003
  0.67500001192092896        5.1288357549999999        8.0669946968555450E-002   6.5123528242111206E-002   6.5095059573650360E-002   6.5887533128261566E-003
  0.69999998807907104        5.1288357549999999        6.5345801413059235E-002   5.3691152483224869E-002   5.3676139563322067E-002   4.3982728384435177E-003
  0.72500002384185791        5.1288357549999999        5.1740735769271851E-002   4.3260175734758377E-002   4.3252691626548767E-002   2.8202831745147705E-003
  0.75000000000000000        5.1288357549999999        3.9886359125375748E-002   3.3928405493497849E-002   3.3924918621778488E-002   1.7252338584512472E-003
  0.77499997615814209        5.1288357549999999        2.9778067022562027E-002   2.5765007361769676E-002   2.5763511657714844E-002   9.9778932053595781E-004
  0.80000001192092896        5.1288357549999999        2.1376004442572594E-002   1.8808798864483833E-002   1.8808230757713318E-002   5.3874519653618336E-004
  0.82499998807907104        5.1288357549999999        1.4606170356273651E-002   1.3066723942756653E-002   1.3066560029983521E-002   2.6590621564537287E-004
  0.85000002384185791        5.1288357549999999        9.3616079539060593E-003   8.5124252364039421E-003   8.5124447941780090E-003   1.1404634278733283E-004
  0.87500000000000000        5.1288357549999999        5.5036963894963264E-003   5.0849565304815769E-003   5.0850841216742992E-003   3.4103031794074923E-005
  0.89999997615814209        5.1288357549999999        2.8634855989366770E-003   2.6875738985836506E-003   2.6877978816628456E-003  -8.2275291788391769E-006
  0.92500001192092896        5.1288357549999999        1.2430649949237704E-003   1.1865897104144096E-003   1.1869156733155251E-003  -3.4314569347770885E-005
  0.94999998807907104        5.1288357549999999        4.1691830847412348E-004   4.1023889207281172E-004   4.1066171252168715E-004  -5.4660198657074943E-005
  0.97500002384185791        5.1288357549999999        1.3324254541657865E-004   1.4750254922546446E-004   1.4798983465880156E-004  -7.1054848376661539E-005
   1.0000000000000000        5.1288357549999999        1.1523141438374296E-004   1.4684708730783314E-004   1.4732709678355604E-004  -7.8717239375691861E-005
   9.9999997171806854E-010   6.5762390499999999        2.8682071715593338E-003  -9.8303495906293392E-004  -1.1648511281237006E-003  -7.8859295172151178E-005
   1.3183000246996812E-009   6.5762390499999999        3.0018961988389492E-003  -9.8801066633313894E-004  -1.1900849640369415E-003  -8.0534278822597116E-005
   1.7378000150003459E-009   6.5762390499999999        3.1424416229128838E-003  -9.9108810536563396E-004  -1.2155898148193955E-003  -8.2215861766599119E-005
   2.2908999142146058E-009   6.5762390499999999        3.2902902457863092E-003  -9.9205854348838329E-004  -1.2413988588377833E-003  -8.3898114098701626E-005
   3.0200000278313155E-009   6.5762390499999999        3.4458246082067490E-003  -9.9069427233189344E-004  -1.2675370089709759E-003  -8.5571977251674980E-005
   3.9810998941902653E-009   6.5762390499999999        3.6094840615987778E-003  -9.8674965556710958E-004  -1.2940443120896816E-003  -8.7226289906539023E-005
   5.2481001766579993E-009   6.5762390499999999        3.7817442789673805E-003  -9.7995868418365717E-004  -1.3209730386734009E-003  -8.8846914877649397E-005
   6.9183001549788514E-009   6.5762390499999999        3.9630928076803684E-003  -9.7003445262089372E-004  -1.3483861694112420E-003  -9.0415880549699068E-005
   9.1201002305751899E-009   6.5762390499999999        4.1540618985891342E-003  -9.5666653942316771E-004  -1.3763633323833346E-003  -9.1910893388558179E-005
   1.2023000373062587E-008   6.5762390499999999        4.3552266433835030E-003  -9.3951832968741655E-004  -1.4050034806132317E-003  -9.3304413894657046E-005
   1.5849000334355878E-008   6.5762390499999999        4.5671151019632816E-003  -9.1823446564376354E-004  -1.4344140654429793E-003  -9.4562135927844793E-005
   2.0892999330612838E-008   6.5762390499999999        4.7904141247272491E-003  -8.9242006652057171E-004  -1.4647433999925852E-003  -9.5643204986117780E-005
   2.7542000680114143E-008   6.5762390499999999        5.0257653929293156E-003  -8.6165795801207423E-004  -1.4961551642045379E-003  -9.6497642516624182E-005
   3.6307998385609608E-008   6.5762390499999999        5.2739125676453114E-003  -8.2549056969583035E-004  -1.5288518043234944E-003  -9.7065734735224396E-005
   4.7863000673942224E-008   6.5762390499999999        5.5355657823383808E-003  -7.8343640780076385E-004  -1.5630612615495920E-003  -9.7276104497723281E-005
   6.3096003088958241E-008   6.5762390499999999        5.8115548454225063E-003  -7.3496554978191853E-004  -1.5990615356713533E-003  -9.7044423455372453E-005
   8.3175997644957533E-008   6.5762390499999999        6.1027086339890957E-003  -6.7951640812680125E-004  -1.6371702076867223E-003  -9.6271476650144905E-005
   1.0965000285523274E-007   6.5762390499999999        6.4099840819835663E-003  -6.1646959511563182E-004  -1.6777672572061419E-003  -9.4841088866814971E-005
   1.4453999597208167E-007   6.5762390499999999        6.7342245019972324E-003  -5.4519536206498742E-004  -1.7212695674970746E-003  -9.2619367933366448E-005
   1.9054999711443088E-007   6.5762390499999999        7.0766541175544262E-003  -4.6494379057548940E-004  -1.7682047327980399E-003  -8.9449582446832210E-005
   2.5118998792095226E-007   6.5762390499999999        7.4381707236170769E-003  -3.7500073085539043E-004  -1.8191235139966011E-003  -8.5155581473372877E-005
   3.3112999631157436E-007   6.5762390499999999        7.8200213611125946E-003  -2.7453037910163403E-004  -1.8747008871287107E-003  -7.9534402175340801E-005
   4.3651999703797628E-007   6.5762390499999999        8.2234665751457214E-003  -1.6264789155684412E-004  -1.9357008859515190E-003  -7.2357106546405703E-005
   5.7544002629583701E-007   6.5762390499999999        8.6497599259018898E-003  -3.8427740946644917E-005  -2.0029833540320396E-003  -6.3368781411554664E-005
   7.5857997217099182E-007   6.5762390499999999        9.1003589332103729E-003   9.9159311503171921E-005  -2.0775480661541224E-003  -5.2283510740380734E-005
   9.9999999747524271E-007   6.5762390499999999        9.5767304301261902E-003   2.5119437486864626E-004  -2.1605184301733971E-003  -3.8787489756941795E-005
   1.3182999509808724E-006   6.5762390499999999        1.0080550797283649E-002   4.1887481347657740E-004  -2.2531901486217976E-003  -2.2533820811077021E-005
   1.7377999483869644E-006   6.5762390499999999        1.0613334365189075E-002   6.0339475749060512E-004  -2.3569790646433830E-003  -3.1550016501569189E-006
   2.2909000563231530E-006   6.5762390499999999        1.1177121661603451E-002   8.0618151696398854E-004  -2.4735685437917709E-003   1.9759558199439198E-005
   3.0199998946045525E-006   6.5762390499999999        1.1773745529353619E-002   1.0286476463079453E-003  -2.6047881692647934E-003   4.6636054321425036E-005
   3.9810997805034276E-006   6.5762390499999999        1.2405297718942165E-002   1.2723545078188181E-003  -2.7527238707989454E-003   7.7930897532496601E-005
   5.2481000238913111E-006   6.5762390499999999        1.3074058108031750E-002   1.5389960026368499E-003  -2.9197318945080042E-003   1.1412758613005280E-004
   6.9183001869532745E-006   6.5762390499999999        1.3782413676381111E-002   1.8303673714399338E-003  -3.1084401998668909E-003   1.5573074051644653E-004
   9.1201000032015145E-006   6.5762390499999999        1.4532991684973240E-002   2.1484219469130039E-003  -3.3218085300177336E-003   2.0327365200500935E-004
   1.2022999726468697E-005   6.5762390499999999        1.5328673645853996E-002   2.4952818639576435E-003  -3.5631635691970587E-003   2.5732326321303844E-004
   1.5849000192247331E-005   6.5762390499999999        1.6172256320714951E-002   2.8730866033583879E-003  -3.8361134938895702E-003   3.1846330966800451E-004
   2.0892999600619078E-005   6.5762390499999999        1.7067294567823410E-002   3.2843647059053183E-003  -4.1448413394391537E-003   3.8736936403438449E-004
   2.7542000680114143E-005   6.5762390499999999        1.8017331138253212E-002   3.7316915113478899E-003  -4.4938838109374046E-003   4.6478112926706672E-004
   3.6307999835116789E-005   6.5762390499999999        1.9026519730687141E-002   4.2179692536592484E-003  -4.8883655108511448E-003   5.5159354815259576E-004
   4.7862999053904787E-005   6.5762390499999999        2.0099159330129623E-002   4.7461921349167824E-003  -5.3338287398219109E-003   6.4888305496424437E-004
   6.3095998484641314E-005   6.5762390499999999        2.1240383386611938E-002   5.3197722882032394E-003  -5.8365040458738804E-003   7.5806613313034177E-004
   8.3175997133366764E-005   6.5762390499999999        2.2455798462033272E-002   5.9423339553177357E-003  -6.4031281508505344E-003   8.8100595166906714E-004
   1.0964999819407240E-004   6.5762390499999999        2.3752165958285332E-002   6.6180331632494926E-003  -7.0411888882517815E-003   1.0202777339145541E-003
   1.4453999756369740E-004   6.5762390499999999        2.5136595591902733E-002   7.3510943911969662E-003  -7.7583990059792995E-003   1.1793517041951418E-003
   1.9054999575018883E-004   6.5762390499999999        2.6618955656886101E-002   8.1470087170600891E-003  -8.5636973381042480E-003   1.3632316840812564E-003
   2.5119000929407775E-004   6.5762390499999999        2.8209224343299866E-002   9.0110516175627708E-003  -9.4655193388462067E-003   1.5786377480253577E-003
   3.3112999517470598E-004   6.5762390499999999        2.9920946806669235E-002   9.9500101059675217E-003  -1.0473102331161499E-002   1.8350762547925115E-003
   4.3652000022120774E-004   6.5762390499999999        3.1770549714565277E-002   1.0971667245030403E-002  -1.1595318093895912E-002   2.1456303074955940E-003
   5.7544000446796417E-004   6.5762390499999999        3.3778220415115356E-002   1.2085071764886379E-002  -1.2839931063354015E-002   2.5281780399382114E-003
   7.5857999036088586E-004   6.5762390499999999        3.5970263183116913E-002   1.3301573693752289E-002  -1.4213230460882187E-002   3.0072247609496117E-003
   1.0000000474974513E-003   6.5762390499999999        3.8380101323127747E-002   1.4635023660957813E-002  -1.5718033537268639E-002   3.6159178707748652E-003
   1.3183000264689326E-003   6.5762390499999999        4.1051805019378662E-002   1.6103301197290421E-002  -1.7352180555462837E-002   4.3991389684379101E-003
   1.7377999611198902E-003   6.5762390499999999        4.4041600078344345E-002   1.7728626728057861E-002  -1.9104272127151489E-002   5.4166424088180065E-003
   2.2909000981599092E-003   6.5762390499999999        4.7426249831914902E-002   1.9541550427675247E-002  -2.0951563492417336E-002   6.7491070367395878E-003
   3.0199999455362558E-003   6.5762390499999999        5.1305219531059265E-002   2.1581470966339111E-002  -2.2851416841149330E-002   8.5031008347868919E-003
   3.9810999296605587E-003   6.5762390499999999        5.5811394006013870E-002   2.3901807144284248E-002  -2.4734325706958771E-002   1.0819992981851101E-002
   5.2481000311672688E-003   6.5762390499999999        6.1121407896280289E-002   2.6575049385428429E-002  -2.6492066681385040E-002   1.3886112719774246E-002
   6.9182999432086945E-003   6.5762390499999999        6.7468315362930298E-002   2.9699444770812988E-002  -2.7961909770965576E-002   1.7944661900401115E-002
   9.1201001778244972E-003   6.5762390499999999        7.5158774852752686E-002   3.3408869057893753E-002  -2.8906743973493576E-002   2.3310236632823944E-002
   1.2023000046610832E-002   6.5762390499999999        8.4591753780841827E-002   3.7885040044784546E-002  -2.8989493846893311E-002   3.0383020639419556E-002
   1.5848999843001366E-002   6.5762390499999999        9.6272014081478119E-002   4.3369997292757034E-002  -2.7743548154830933E-002   3.9654176682233810E-002
   2.0893000066280365E-002   6.5762390499999999       0.11083343625068665        5.0187639892101288E-002  -2.4540385231375694E-002   5.1709156483411789E-002
   2.7542000636458397E-002   6.5762390499999999       0.12902544438838959        5.8754276484251022E-002  -1.8563089892268181E-002   6.7183047533035278E-002
   3.6308001726865768E-002   6.5762390499999999       0.15168252587318420        6.9590270519256592E-002  -8.7967533618211746E-003   8.6668320000171661E-002
   4.7862999141216278E-002   6.5762390499999999       0.17960131168365479        8.3298854529857635E-002   5.9278872795403004E-003  0.11049339175224304     
   6.3096001744270325E-002   6.5762390499999999       0.21331232786178589       0.10050453990697861        2.6805864647030830E-002  0.13834454119205475     
   8.3176001906394958E-002   6.5762390499999999       0.25261089205741882       0.12167447805404663        5.4747514426708221E-002  0.16862882673740387     
  0.10000000149011612        6.5762390499999999       0.28116929531097412       0.13800694048404694        7.7390104532241821E-002  0.18845528364181519     
  0.12500000000000000        6.5762390499999999       0.31651559472084045       0.15974706411361694       0.10852867364883423       0.20917256176471710     
  0.15000000596046448        6.5762390499999999       0.34379774332046509       0.17831672728061676       0.13587044179439545       0.22053220868110657     
  0.17499999701976776        6.5762390499999999       0.36355578899383545       0.19363421201705933       0.15900638699531555       0.22392968833446503     
  0.20000000298023224        6.5762390499999999       0.37638863921165466       0.20569606125354767       0.17783322930335999       0.22079728543758392     
  0.22499999403953552        6.5762390499999999       0.38292986154556274       0.21456286311149597       0.19242750108242035       0.21251383423805237     
  0.25000000000000000        6.5762390499999999       0.38382893800735474       0.22034677863121033       0.20297592878341675       0.20035326480865479     
  0.27500000596046448        6.5762390499999999       0.37973716855049133       0.22320130467414856       0.20973382890224457       0.18545657396316528     
  0.30000001192092896        6.5762390499999999       0.37129715085029602       0.22331297397613525       0.21299888193607330       0.16881871223449707     
  0.32499998807907104        6.5762390499999999       0.35913497209548950       0.22089420258998871       0.21309381723403931       0.15128538012504578     
  0.34999999403953552        6.5762390499999999       0.34385392069816589       0.21617740392684937       0.21035462617874146       0.13355639576911926     
  0.37500000000000000        6.5762390499999999       0.32603016495704651       0.20940980315208435       0.20512239634990692       0.11619346588850021     
  0.40000000596046448        6.5762390499999999       0.30620896816253662       0.20084881782531738       0.19773736596107483        9.9630773067474365E-002
  0.42500001192092896        6.5762390499999999       0.28490224480628967       0.19075806438922882       0.18853463232517242        8.4187418222427368E-002
  0.44999998807907104        6.5762390499999999       0.26258632540702820       0.17940360307693481       0.17784085869789124        7.0080742239952087E-002
  0.47499999403953552        6.5762390499999999       0.23970058560371399       0.16705057024955750       0.16597166657447815        5.7440038770437241E-002
  0.50000000000000000        6.5762390499999999       0.21664632856845856       0.15396006405353546       0.15322954952716827        4.6320222318172455E-002
  0.52499997615814209        6.5762390499999999       0.19378608465194702       0.14038625359535217       0.13990199565887451        3.6714989691972733E-002
  0.55000001192092896        6.5762390499999999       0.17144320905208588       0.12657359242439270       0.12625999748706818        2.8569372370839119E-002
  0.57499998807907104        6.5762390499999999       0.14990168809890747       0.11275431513786316       0.11255641281604767        2.1791342645883560E-002
  0.60000002384185791        6.5762390499999999       0.12940612435340881        9.9145993590354919E-002   9.9024653434753418E-002   1.6262447461485863E-002
  0.62500000000000000        6.5762390499999999       0.11016208678483963        8.5949219763278961E-002   8.5877187550067902E-002   1.1847290210425854E-002
  0.64999997615814209        6.5762390499999999        9.2336356639862061E-002   7.3345437645912170E-002   7.3304221034049988E-002   8.4018390625715256E-003
  0.67500001192092896        6.5762390499999999        7.6057575643062592E-002   6.1494901776313782E-002   6.1472292989492416E-002   5.7804957032203674E-003
  0.69999998807907104        6.5762390499999999        6.1416856944561005E-002   5.0534721463918686E-002   5.0522916018962860E-002   3.8419412449002266E-003
  0.72500002384185791        6.5762390499999999        4.8468638211488724E-002   4.0577080100774765E-002   4.0571261197328568E-002   2.4537469726055861E-003
  0.75000000000000000        6.5762390499999999        3.7231639027595520E-002   3.1707558780908585E-002   3.1704884022474289E-002   1.4958103420212865E-003
  0.77499997615814209        6.5762390499999999        2.7689926326274872E-002   2.3983621969819069E-002   2.3982500657439232E-002   8.6266937432810664E-004
  0.80000001192092896        6.5762390499999999        1.9794153049588203E-002   1.7433276399970055E-002   1.7432872205972672E-002   4.6478549484163523E-004
  0.82499998807907104        6.5762390499999999        1.3462894596159458E-002   1.2053869664669037E-002   1.2053778395056725E-002   2.2890826221555471E-004
  0.85000002384185791        6.5762390499999999        8.5841007530689240E-003   7.8110657632350922E-003   7.8111249022185802E-003   9.7651776741258800E-005
  0.87500000000000000        6.5762390499999999        5.0166719593107700E-003   4.6379971317946911E-003   4.6381582506000996E-003   2.8432599719963036E-005
  0.89999997615814209        6.5762390499999999        2.5921310298144817E-003   2.4345736019313335E-003   2.4348348379135132E-003  -8.0707295637694187E-006
  0.92500001192092896        6.5762390499999999        1.1164101306349039E-003   1.0669679613783956E-003   1.0673364158719778E-003  -2.9773720598313957E-005
  0.94999998807907104        6.5762390499999999        3.7179313949309289E-004   3.6732619628310204E-004   3.6779104266315699E-004  -4.5203509216662496E-005
  0.97500002384185791        6.5762390499999999        1.1917019583052024E-004   1.3384065823629498E-004   1.3435664004646242E-004  -5.5549218814121559E-005
   1.0000000000000000        6.5762390499999999        1.0126581764779985E-004   1.3185194984544069E-004   1.3232625497039407E-004  -5.6666562159080058E-005
   9.9999997171806854E-010   8.4321124930000000        2.8860797174274921E-003  -9.8282028920948505E-004  -1.1630519293248653E-003  -1.1782049114117399E-004
   1.3183000246996812E-009   8.4321124930000000        3.0207047238945961E-003  -9.8749622702598572E-004  -1.1882494436576962E-003  -1.2024812167510390E-004
   1.7378000150003459E-009   8.4321124930000000        3.1622396782040596E-003  -9.9024327937513590E-004  -1.2137286830693483E-003  -1.2266867270227522E-004
   2.2908999142146058E-009   8.4321124930000000        3.3111353404819965E-003  -9.9085003603249788E-004  -1.2395262019708753E-003  -1.2507002975326031E-004
   3.0200000278313155E-009   8.4321124930000000        3.4677775111049414E-003  -9.8908611107617617E-004  -1.2656707549467683E-003  -1.2743499246425927E-004
   3.9810998941902653E-009   8.4321124930000000        3.6326090339571238E-003  -9.8470307420939207E-004  -1.2922069290652871E-003  -1.2974269338883460E-004
   5.2481001766579993E-009   8.4321124930000000        3.8061097729951143E-003  -9.7743177320808172E-004  -1.3191928155720234E-003  -1.3196723011787981E-004
   6.9183001549788514E-009   8.4321124930000000        3.9887721650302410E-003  -9.6698210109025240E-004  -1.3466975651681423E-003  -1.3407637015916407E-004
   9.1201002305751899E-009   8.4321124930000000        4.1811321862041950E-003  -9.5303996931761503E-004  -1.3748088385909796E-003  -1.3603073603007942E-004
   1.2023000373062587E-008   8.4321124930000000        4.3837712146341801E-003  -9.3526492128148675E-004  -1.4036344364285469E-003  -1.3778246648143977E-004
   1.5849000334355878E-008   8.4321124930000000        4.5972215011715889E-003  -9.1329764109104872E-004  -1.4332926366478205E-003  -1.3927301915828139E-004
   2.0892999330612838E-008   8.4321124930000000        4.8221759498119354E-003  -8.8673870777711272E-004  -1.4639439759775996E-003  -1.4043315604794770E-004
   2.7542000680114143E-008   8.4321124930000000        5.0592827610671520E-003  -8.5516611579805613E-004  -1.4957664534449577E-003  -1.4117952378001064E-004
   3.6307998385609608E-008   8.4321124930000000        5.3092916496098042E-003  -8.1811717245727777E-004  -1.5289792791008949E-003  -1.4141348947305232E-004
   4.7863000673942224E-008   8.4321124930000000        5.5729201994836330E-003  -7.7510491246357560E-004  -1.5638291370123625E-003  -1.4101860870141536E-004
   6.3096003088958241E-008   8.4321124930000000        5.8510061353445053E-003  -7.2559341788291931E-004  -1.6006161458790302E-003  -1.3985851546749473E-004
   8.3175997644957533E-008   8.4321124930000000        6.1443867161870003E-003  -6.6901475656777620E-004  -1.6396825667470694E-003  -1.3777449203189462E-004
   1.0965000285523274E-007   8.4321124930000000        6.4540281891822815E-003  -6.0474238125607371E-004  -1.6814370173960924E-003  -1.3458219473250210E-004
   1.4453999597208167E-007   8.4321124930000000        6.7807827144861221E-003  -5.3213944192975760E-004  -1.7263278132304549E-003  -1.3007159577682614E-004
   1.9054999711443088E-007   8.4321124930000000        7.1258866228163242E-003  -4.5044725993648171E-004  -1.7749193357303739E-003  -1.2399793195072562E-004
   2.5118998792095226E-007   8.4321124930000000        7.4902484193444252E-003  -3.5894356551580131E-004  -1.8278019269928336E-003  -1.1608979548327625E-004
   3.3112999631157436E-007   8.4321124930000000        7.8751277178525925E-003  -2.5678265956230462E-004  -1.8856960814446211E-003  -1.0603590635582805E-004
   4.3651999703797628E-007   8.4321124930000000        8.2818018272519112E-003  -1.4306926459539682E-004  -1.9494158914312720E-003  -9.3488204583991319E-005
   5.7544002629583701E-007   8.4321124930000000        8.7115382775664330E-003  -1.6866813894012012E-005  -2.0198759157210588E-003  -7.8062454122118652E-005
   7.5857997217099182E-007   8.4321124930000000        9.1658122837543488E-003   1.2286650598980486E-004  -2.0981368143111467E-003  -5.9330253861844540E-005
   9.9999999747524271E-007   8.4321124930000000        9.6461102366447449E-003   2.7722519007511437E-004  -2.1853884682059288E-003  -3.6825142160523683E-005
   1.3182999509808724E-006   8.4321124930000000        1.0154131799936295E-002   4.4742174213752151E-004  -2.2829987574368715E-003  -1.0034224942501169E-005
   1.7377999483869644E-006   8.4321124930000000        1.0691415518522263E-002   6.3466577557846904E-004  -2.3924596607685089E-003   2.1581043256446719E-005
   2.2909000563231530E-006   8.4321124930000000        1.1260030791163445E-002   8.4040360525250435E-004  -2.5155404582619667E-003   5.8621717471396551E-005
   3.0199998946045525E-006   8.4321124930000000        1.1861843988299370E-002   1.0660674888640642E-003  -2.6541582774370909E-003   1.0170682071475312E-004
   3.9810997805034276E-006   8.4321124930000000        1.2498982250690460E-002   1.3132408494129777E-003  -2.8104942757636309E-003   1.5149795217439532E-004
   5.2481000238913111E-006   8.4321124930000000        1.3173771090805531E-002   1.5836430247873068E-003  -2.9870048165321350E-003   2.0869506988674402E-004
   6.9183001869532745E-006   8.4321124930000000        1.3888647779822350E-002   1.8790971953421831E-003  -3.1864221673458815E-003   2.7402859996072948E-004
   9.1201000032015145E-006   8.4321124930000000        1.4646298252046108E-002   2.2015890572220087E-003  -3.4118162002414465E-003   3.4827284980565310E-004
   1.2022999726468697E-005   8.4321124930000000        1.5449675731360912E-002   2.5532776489853859E-003  -3.6666267551481724E-003   4.3225582339800894E-004
   1.5849000192247331E-005   8.4321124930000000        1.6301656141877174E-002   2.9363424982875586E-003  -3.9545744657516479E-003   5.2683486137539148E-004
   2.0892999600619078E-005   8.4321124930000000        1.7205897718667984E-002   3.3533624373376369E-003  -4.2799627408385277E-003   6.3301390036940575E-004
   2.7542000680114143E-005   8.4321124930000000        1.8166059628129005E-002   3.8069682195782661E-003  -4.6474458649754524E-003   7.5190071947872639E-004
   3.6307999835116789E-005   8.4321124930000000        1.9186438992619514E-002   4.3001286685466766E-003  -5.0622676499187946E-003   8.8484393199905753E-004
   4.7862999053904787E-005   8.4321124930000000        2.0271502435207367E-002   4.8359152860939503E-003  -5.5300793610513210E-003   1.0334663093090057E-003
   6.3095998484641314E-005   8.4321124930000000        2.1426599472761154E-002   5.4178331047296524E-003  -6.0572181828320026E-003   1.1998928384855390E-003
   8.3175997133366764E-005   8.4321124930000000        2.2657582536339760E-002   6.0496167279779911E-003  -6.6505088470876217E-003   1.3868878595530987E-003
   1.0964999819407240E-004   8.4321124930000000        2.3971524089574814E-002   6.7355572246015072E-003  -7.3175090365111828E-003   1.5982161276042461E-003
   1.4453999756369740E-004   8.4321124930000000        2.5375910103321075E-002   7.4800355359911919E-003  -8.0659464001655579E-003   1.8388547468930483E-003
   1.9054999575018883E-004   8.4321124930000000        2.6881074532866478E-002   8.2887485623359680E-003  -8.9047467336058617E-003   2.1158563904464245E-003
   2.5119000929407775E-004   8.4321124930000000        2.8497550636529922E-002   9.1672027483582497E-003  -9.8422067239880562E-003   2.4384730495512486E-003
   3.3112999517470598E-004   8.4321124930000000        3.0239574611186981E-002   1.0122485458850861E-002  -1.0887312702834606E-002   2.8195418417453766E-003
   4.3652000022120774E-004   8.4321124930000000        3.2124418765306473E-002   1.1162744835019112E-002  -1.2048488482832909E-002   3.2763448543846607E-003
   5.7544000446796417E-004   8.4321124930000000        3.4173280000686646E-002   1.2297474779188633E-002  -1.3332757167518139E-002   3.8319679442793131E-003
   7.5857999036088586E-004   8.4321124930000000        3.6413703113794327E-002   1.3538580387830734E-002  -1.4745283871889114E-002   4.5173661783337593E-003
   1.0000000474974513E-003   8.4321124930000000        3.8880597800016403E-002   1.4900591224431992E-002  -1.6287200152873993E-002   5.3734299726784229E-003
   1.3183000264689326E-003   8.4321124930000000        4.1619800031185150E-002   1.6402225941419601E-002  -1.7953919246792793E-002   6.4542405307292938E-003
   1.7377999611198902E-003   8.4321124930000000        4.4689577072858810E-002   1.8066700547933578E-002  -1.9730607047677040E-002   7.8299436718225479E-003
   2.2909000981599092E-003   8.4321124930000000        4.8169095069169998E-002   1.9925801083445549E-002  -2.1589810028672218E-002   9.5930127426981926E-003
   3.0199999455362558E-003   8.4321124930000000        5.2160430699586868E-002   2.2020354866981506E-002  -2.3482551798224449E-002   1.1862235143780708E-002
   3.9810999296605587E-003   8.4321124930000000        5.6799262762069702E-002   2.4405447766184807E-002  -2.5331042706966400E-002   1.4790995977818966E-002
   5.2481000311672688E-003   8.4321124930000000        6.2264945358037949E-002   2.7155414223670959E-002  -2.7016533538699150E-002   1.8575880676507950E-002
   6.9182999432086945E-003   8.4321124930000000        6.8792745471000671E-002   3.0370421707630157E-002  -2.8363455086946487E-002   2.3466048762202263E-002
   9.1201001778244972E-003   8.4321124930000000        7.6690308749675751E-002   3.4186117351055145E-002  -2.9119791463017464E-002   2.9774250462651253E-002
   1.2023000046610832E-002   8.4321124930000000        8.6355209350585938E-002   3.8785424083471298E-002  -2.8932437300682068E-002   3.7885755300521851E-002
   1.5848999843001366E-002   8.4321124930000000        9.8286397755146027E-002   4.4410210102796555E-002  -2.7319876477122307E-002   4.8255953937768936E-002
   2.0893000066280365E-002   8.4321124930000000       0.11310501396656036        5.1381707191467285E-002  -2.3643312975764275E-002   6.1405163258314133E-002
   2.7542000636458397E-002   8.4321124930000000       0.13153649866580963        6.0108944773674011E-002  -1.7086790874600410E-002   7.7861398458480835E-002
   3.6308001726865768E-002   8.4321124930000000       0.15437482297420502        7.1097426116466522E-002  -6.6566267050802708E-003   9.8057016730308533E-002
   4.7862999141216278E-002   8.4321124930000000       0.18235291540622711        8.4923498332500458E-002   8.7622310966253281E-003  0.12209943681955338     
   6.3096001744270325E-002   8.4321124930000000       0.21590815484523773       0.10216711461544037        3.0264208093285561E-002  0.14940051734447479     
   8.3176001906394958E-002   8.4321124930000000       0.25471070408821106       0.12322697043418884        5.8601941913366318E-002  0.17807894945144653     
  0.10000000149011612        8.4321124930000000       0.28267657756805420       0.13935741782188416        8.1279113888740540E-002  0.19613939523696899     
  0.12500000000000000        8.4321124930000000       0.31695330142974854       0.16065850853919983       0.11209840327501297       0.21396128833293915     
  0.15000000596046448        8.4321124930000000       0.34304141998291016       0.17867013812065125       0.13881178200244904       0.22244910895824432     
  0.17499999701976776        8.4321124930000000       0.36156538128852844       0.19335362315177917       0.16112723946571350       0.22323355078697205     
  0.20000000298023224        8.4321124930000000       0.37318602204322815       0.20474095642566681       0.17902974784374237       0.21787373721599579     
  0.22499999403953552        8.4321124930000000       0.37858268618583679       0.21292217075824738       0.19266203045845032       0.20780484378337860     
  0.25000000000000000        8.4321124930000000       0.37843820452690125       0.21803405880928040       0.20226012170314789       0.19431041181087494     
  0.27500000596046448        8.4321124930000000       0.37342745065689087       0.22025054693222046       0.20811554789543152       0.17851027846336365     
  0.30000001192092896        8.4321124930000000       0.36420866847038269       0.21977475285530090       0.21055202186107635       0.16135878860950470     
  0.32499998807907104        8.4321124930000000       0.35141712427139282       0.21683238446712494       0.20991028845310211       0.14364972710609436     
  0.34999999403953552        8.4321124930000000       0.33565995097160339       0.21166603267192841       0.20653812587261200       0.12602560222148895     
  0.37500000000000000        8.4321124930000000       0.31751266121864319       0.20453026890754700       0.20078337192535400       0.10898979008197784     
  0.40000000596046448        8.4321124930000000       0.29751625657081604       0.19568723440170288       0.19298911094665527        9.2920266091823578E-002
  0.42500001192092896        8.4321124930000000       0.27617532014846802       0.18540287017822266       0.18348999321460724        7.8084185719490051E-002
  0.44999998807907104        8.4321124930000000       0.25395634770393372       0.17394332587718964       0.17260968685150146        6.4652644097805023E-002
  0.47499999403953552        8.4321124930000000       0.23128697276115417       0.16157181560993195       0.16065870225429535        5.2715267986059189E-002
  0.50000000000000000        8.4321124930000000       0.20855520665645599       0.14854569733142853       0.14793269336223602        4.2294193059206009E-002
  0.52499997615814209        8.4321124930000000       0.18610912561416626       0.13511367142200470       0.13471090793609619        3.3357288688421249E-002
  0.55000001192092896        8.4321124930000000       0.16425687074661255       0.12151334434747696       0.12125490605831146        2.5830382481217384E-002
  0.57499998807907104        8.4321124930000000       0.14326673746109009       0.10796878486871719       0.10780724883079529        1.9608398899435997E-002
  0.60000002384185791        8.4321124930000000       0.12336751073598862        9.4688303768634796E-002   9.4590254127979279E-002   1.4565326273441315E-002
  0.62500000000000000        8.4321124930000000       0.10474904626607895        8.1862404942512512E-002   8.1804819405078888E-002   1.0562945157289505E-002
  0.64999997615814209        8.4321124930000000        8.7562821805477142E-002   6.9661781191825867E-002   6.9629214704036713E-002   7.4583147652447224E-003
  0.67500001192092896        8.4321124930000000        7.1922808885574341E-002   5.8235507458448410E-002   5.8217864483594894E-002   5.1100095734000206E-003
  0.69999998807907104        8.4321124930000000        5.7906314730644226E-002   4.7709319740533829E-002   4.7700241208076477E-002   3.3831358887255192E-003
  0.72500002384185791        8.4321124930000000        4.5555088669061661E-002   3.8184098899364471E-002   3.8179703056812286E-002   2.1531658712774515E-003
  0.75000000000000000        8.4321124930000000        3.4876473248004913E-002   2.9734440147876740E-002   2.9732467606663704E-002   1.3086640974506736E-003
  0.77499997615814209        8.4321124930000000        2.5844685733318329E-002   2.2407433018088341E-002   2.2406635805964470E-002   7.5297878356650472E-004
  0.80000001192092896        8.4321124930000000        1.8402272835373878E-002   1.6221588477492332E-002   1.6221325844526291E-002   4.0500907925888896E-004
  0.82499998807907104        8.4321124930000000        1.2461641803383827E-002   1.1165982112288475E-002   1.1165954172611237E-002   1.9916435121558607E-004
  0.85000002384185791        8.4321124930000000        7.9067535698413849E-003   7.1995593607425690E-003   7.1996515616774559E-003   8.4650993812829256E-005
  0.87500000000000000        8.4321124930000000        4.5949178747832775E-003   4.2506740428507328E-003   4.2508603073656559E-003   2.4231871066149324E-005
  0.89999997615814209        8.4321124930000000        2.3587495088577271E-003   2.2168417926877737E-003   2.2171281743794680E-003  -7.3913633968913928E-006
  0.92500001192092896        8.4321124930000000        1.0082946391776204E-003   9.6476770704612136E-004   9.6516043413430452E-004  -2.5426130378036760E-005
  0.94999998807907104        8.4321124930000000        3.3344491384923458E-004   3.3075310057029128E-004   3.3123535104095936E-004  -3.6932859075022861E-005
  0.97500002384185791        8.4321124930000000        1.0693311924114823E-004   1.2178996985312551E-004   1.2230518041178584E-004  -4.2758321797009557E-005
   1.0000000000000000        8.4321124930000000        8.9052693510893732E-005   1.1851549061248079E-004   1.1895450006704777E-004  -3.9399052184307948E-005
   9.9999997171806854E-010   10.811730010000000        2.9030456207692623E-003  -9.8258454818278551E-004  -1.1615572730079293E-003  -1.5644497761968523E-004
   1.3183000246996812E-009   10.811730010000000        3.0385600402951241E-003  -9.8697433713823557E-004  -1.1867420980706811E-003  -1.5955862181726843E-004
   1.7378000150003459E-009   10.811730010000000        3.1810349319130182E-003  -9.8940590396523476E-004  -1.2122228508815169E-003  -1.6263910220004618E-004
   2.2908999142146058E-009   10.811730010000000        3.3309250138700008E-003  -9.8966551013290882E-004  -1.2380395783111453E-003  -1.6566601698286831E-004
   3.0200000278313155E-009   10.811730010000000        3.4886193461716175E-003  -9.8752020858228207E-004  -1.2642255751416087E-003  -1.6861170297488570E-004
   3.9810998941902653E-009   10.811730010000000        3.6545644979923964E-003  -9.8271889146417379E-004  -1.2908304343000054E-003  -1.7144293815363199E-004
   5.2481001766579993E-009   10.811730010000000        3.8292440585792065E-003  -9.7498943796381354E-004  -1.3179186498746276E-003  -1.7411910812370479E-004
   6.9183001549788514E-009   10.811730010000000        4.0131541900336742E-003  -9.6403859788551927E-004  -1.3455663574859500E-003  -1.7659045988693833E-004
   9.1201002305751899E-009   10.811730010000000        4.2068366892635822E-003  -9.4954884843900800E-004  -1.3738697161898017E-003  -1.7879698134493083E-004
   1.2023000373062587E-008   10.811730010000000        4.4108764268457890E-003  -9.3117600772529840E-004  -1.4029465382918715E-003  -1.8066653865389526E-004
   1.5849000334355878E-008   10.811730010000000        4.6258103102445602E-003  -9.0855709277093410E-004  -1.4329260447993875E-003  -1.8211221322417259E-004
   2.0892999330612838E-008   10.811730010000000        4.8523382283747196E-003  -8.8128820061683655E-004  -1.4639821602031589E-003  -1.8303183605894446E-004
   2.7542000680114143E-008   10.811730010000000        5.0911135040223598E-003  -8.4894301835447550E-004  -1.4963080175220966E-003  -1.8330392776988447E-004
   3.6307998385609608E-008   10.811730010000000        5.3428923711180687E-003  -8.1105367280542850E-004  -1.5301398234441876E-003  -1.8278589413966984E-004
   4.7863000673942224E-008   10.811730010000000        5.6083984673023224E-003  -7.6712819281965494E-004  -1.5657442854717374E-003  -1.8131117394659668E-004
   6.3096003088958241E-008   10.811730010000000        5.8884783647954464E-003  -7.1662483969703317E-004  -1.6034436412155628E-003  -1.7868615395855159E-004
   8.3175997644957533E-008   10.811730010000000        6.1839758418500423E-003  -6.5896951127797365E-004  -1.6436055302619934E-003  -1.7468749138060957E-004
   1.0965000285523274E-007   10.811730010000000        6.4958664588630199E-003  -5.9352908283472061E-004  -1.6866670921444893E-003  -1.6905760276131332E-004
   1.4453999597208167E-007   10.811730010000000        6.8250116892158985E-003  -5.1965983584523201E-004  -1.7331083072349429E-003  -1.6150594456121325E-004
   1.9054999711443088E-007   10.811730010000000        7.1726595051586628E-003  -4.3659456423483789E-004  -1.7835299950093031E-003  -1.5169507241807878E-004
   2.5118998792095226E-007   10.811730010000000        7.5397277250885963E-003  -3.4360343124717474E-004  -1.8385612638667226E-003  -1.3925523671787232E-004
   3.3112999631157436E-007   10.811730010000000        7.9274903982877731E-003  -2.3983124992810190E-004  -1.8989664968103170E-003  -1.2376398080959916E-004
   4.3651999703797628E-007   10.811730010000000        8.3372360095381737E-003  -1.2437273107934743E-004  -1.9656089134514332E-003  -1.0475235467310995E-004
   5.7544002629583701E-007   10.811730010000000        8.7702488526701927E-003   3.7192255604168167E-006  -2.0394548773765564E-003  -8.1706464698072523E-005
   7.5857997217099182E-007   10.811730010000000        9.2280218377709389E-003   1.4549848856404424E-004  -2.1216236054897308E-003  -5.4056090448284522E-005
   9.9999999747524271E-007   10.811730010000000        9.7120599821209908E-003   3.0207232339307666E-004  -2.2133670281618834E-003  -2.1184294382692315E-005
   1.3182999509808724E-006   10.811730010000000        1.0224084369838238E-002   4.7466784599237144E-004  -2.3161217104643583E-003   1.7584618035471067E-005
   1.7377999483869644E-006   10.811730010000000        1.0765655897557735E-002   6.6450936719775200E-004  -2.4314499460160732E-003   6.2955135945230722E-005
   2.2909000563231530E-006   10.811730010000000        1.1338874697685242E-002   8.7306165369227529E-004  -2.5612013414502144E-003   1.1571412323974073E-004
   3.0199998946045525E-006   10.811730010000000        1.1945636011660099E-002   1.1017755605280399E-003  -2.7073745150119066E-003   1.7666762869339436E-004
   3.9810997805034276E-006   10.811730010000000        1.2588105164468288E-002   1.3522560475394130E-003  -2.8722379356622696E-003   2.4667772231623530E-004
   5.2481000238913111E-006   10.811730010000000        1.3268648646771908E-002   1.6262467252090573E-003  -3.0583406332880259E-003   3.2665813341736794E-004
   6.9183001869532745E-006   10.811730010000000        1.3989753089845181E-002   1.9255978986620903E-003  -3.2685119658708572E-003   4.1756569407880306E-004
   9.1201000032015145E-006   10.811730010000000        1.4754162169992924E-002   2.2523261141031981E-003  -3.5059228539466858E-003   5.2042223978787661E-004
   1.2022999726468697E-005   10.811730010000000        1.5564898960292339E-002   2.6086261495947838E-003  -3.7741197738796473E-003   6.3633132958784699E-004
   1.5849000192247331E-005   10.811730010000000        1.6424916684627533E-002   2.9967166483402252E-003  -4.0769274346530437E-003   7.6644873479381204E-004
   2.0892999600619078E-005   10.811730010000000        1.7337968572974205E-002   3.4192239399999380E-003  -4.4187642633914948E-003   9.1214734129607677E-004
   2.7542000680114143E-005   10.811730010000000        1.8307831138372421E-002   3.8788330275565386E-003  -4.8043946735560894E-003   1.0749605717137456E-003
   3.6307999835116789E-005   10.811730010000000        1.9338939338922501E-002   4.3785776942968369E-003  -5.2391765639185905E-003   1.2567706871777773E-003
   4.7862999053904787E-005   10.811730010000000        2.0435925573110580E-002   4.9216025508940220E-003  -5.7288664393126965E-003   1.4598511625081301E-003
   6.3095998484641314E-005   10.811730010000000        2.1604340523481369E-002   5.5115036666393280E-003  -6.2799034640192986E-003   1.6871687257662416E-003
   8.3175997133366764E-005   10.811730010000000        2.2850278764963150E-002   6.1521218158304691E-003  -6.8991933949291706E-003   1.9425504142418504E-003
   1.0964999819407240E-004   10.811730010000000        2.4181116372346878E-002   6.8478779867291451E-003  -7.5943577103316784E-003   2.2311427164822817E-003
   1.4453999756369740E-004   10.811730010000000        2.5604689493775368E-002   7.6033053919672966E-003  -8.3731263875961304E-003   2.5596418417990208E-003
   1.9054999575018883E-004   10.811730010000000        2.7131792157888412E-002   8.4242969751358032E-003  -9.2443935573101044E-003   2.9373851139098406E-003
   2.5119000929407775E-004   10.811730010000000        2.8773479163646698E-002   9.3165840953588486E-003  -1.0216283611953259E-002   3.3763833343982697E-003
   3.3112999517470598E-004   10.811730010000000        3.0544657260179520E-002   1.0287540964782238E-002  -1.1297491379082203E-002   3.8930177688598633E-003
   4.3652000022120774E-004   10.811730010000000        3.2463394105434418E-002   1.1345664970576763E-002  -1.2495929375290871E-002   4.5089251361787319E-003
   5.7544000446796417E-004   10.811730010000000        3.4551851451396942E-002   1.2500874698162079E-002  -1.3817798346281052E-002   5.2524539642035961E-003
   7.5857999036088586E-004   10.811730010000000        3.6838755011558533E-002   1.3765605166554451E-002  -1.5267030335962772E-002   6.1609097756445408E-003
   1.0000000474974513E-003   10.811730010000000        3.9360396564006805E-002   1.5155028551816940E-002  -1.6842950135469437E-002   7.2825932875275612E-003
   1.3183000264689326E-003   10.811730010000000        4.2164292186498642E-002   1.6688654199242592E-002  -1.8538404256105423E-002   8.6801350116729736E-003
   1.7377999611198902E-003   10.811730010000000        4.5310597866773605E-002   1.8390638753771782E-002  -2.0334996283054352E-002   1.0432991199195385E-002
   2.2909000981599092E-003   10.811730010000000        4.8880703747272491E-002   2.0293923094868660E-002  -2.2200468927621841E-002   1.2643824331462383E-002
   3.0199999455362558E-003   10.811730010000000        5.2979093044996262E-002   2.2440660744905472E-002  -2.4079492315649986E-002   1.5441372059285641E-002
   3.9810999296605587E-003   10.811730010000000        5.7743951678276062E-002   2.4887466803193092E-002  -2.5886125862598419E-002   1.8988022580742836E-002
   5.2481000311672688E-003   10.811730010000000        6.3357047736644745E-002   2.7710357680916786E-002  -2.7491478249430656E-002   2.3486772552132607E-002
   6.9182999432086945E-003   10.811730010000000        7.0055492222309113E-002   3.1011210754513741E-002  -2.8707867488265038E-002   2.9188109561800957E-002
   9.1201001778244972E-003   10.811730010000000        7.8147530555725098E-002   3.4927204251289368E-002  -2.9269590973854065E-002   3.6397643387317657E-002
   1.2023000046610832E-002   10.811730010000000        8.8028959929943085E-002   3.9642177522182465E-002  -2.8809336945414543E-002   4.5480147004127502E-002
   1.5848999843001366E-002   10.811730010000000       0.10019268840551376        4.5397549867630005E-002  -2.6833174750208855E-002   5.6850176304578781E-002
   2.0893000066280365E-002   10.811730010000000       0.11524711549282074        5.2511643618345261E-002  -2.2695137187838554E-002   7.0959530770778656E-002
   2.7542000636458397E-002   10.811730010000000       0.13389423489570618        6.1386108398437500E-002  -1.5583616681396961E-002   8.8229551911354065E-002
   3.6308001726865768E-002   10.811730010000000       0.15688908100128174        7.2511844336986542E-002  -4.5291073620319366E-003  0.10893951356410980     
   4.7862999141216278E-002   10.811730010000000       0.18490400910377502        8.6439244449138641E-002   1.1528096161782742E-002  0.13299337029457092     
   6.3096001744270325E-002   10.811730010000000       0.21828882396221161       0.10370583832263947        3.3584538847208023E-002  0.15956062078475952     
   8.3176001906394958E-002   10.811730010000000       0.25659757852554321       0.12464589625597000        6.2244407832622528E-002  0.18652060627937317     
  0.10000000149011612        10.811730010000000       0.28398796916007996       0.14057406783103943        8.4912978112697601E-002  0.20281009376049042     
  0.12500000000000000        10.811730010000000       0.31724050641059875       0.16144727170467377       0.11537980288267136       0.21783663332462311     
  0.15000000596046448        10.811730010000000       0.34219765663146973       0.17892372608184814       0.14146395027637482       0.22363543510437012     
  0.17499999701976776        10.811730010000000       0.35956227779388428       0.19300547242164612       0.16298380494117737       0.22203232347965240     
  0.20000000298023224        10.811730010000000       0.37005239725112915       0.20375776290893555       0.18000598251819611       0.21468345820903778     
  0.22499999403953552        10.811730010000000       0.37438902258872986       0.21129812300205231       0.19273357093334198       0.20305907726287842     
  0.25000000000000000        10.811730010000000       0.37328487634658813       0.21578603982925415       0.20144677162170410       0.18843789398670197     
  0.27500000596046448        10.811730010000000       0.36743560433387756       0.21741402149200439       0.20646914839744568       0.17190976440906525     
  0.30000001192092896        10.811730010000000       0.35751289129257202       0.21640026569366455       0.20814700424671173       0.15438382327556610     
  0.32499998807907104        10.811730010000000       0.34415930509567261       0.21298226714134216       0.20683641731739044       0.13660073280334473     
  0.34999999403953552        10.811730010000000       0.32798448204994202       0.20741151273250580       0.20289482176303864       0.11914695799350739     
  0.37500000000000000        10.811730010000000       0.30956229567527771       0.19994877278804779       0.19667521119117737       0.10247062146663666     
  0.40000000596046448        10.811730010000000       0.28942880034446716       0.19085998833179474       0.18852226436138153        8.6897686123847961E-002
  0.42500001192092896        10.811730010000000       0.26808091998100281       0.18041263520717621       0.17876946926116943        7.2648257017135620E-002
  0.44999998807907104        10.811730010000000       0.24597533047199249       0.16887238621711731       0.16773696243762970        5.9852361679077148E-002
  0.47499999403953552        10.811730010000000       0.22352811694145203       0.15650011599063873       0.15572991967201233        4.8565044999122620E-002
  0.50000000000000000        10.811730010000000       0.20111441612243652       0.14354914426803589       0.14303711056709290        3.8780495524406433E-002
  0.52499997615814209        10.811730010000000       0.17906852066516876       0.13026273250579834       0.12992976605892181        3.0445070937275887E-002
  0.55000001192092896        10.811730010000000       0.15768414735794067       0.11687166243791580       0.11666034907102585        2.3469133302569389E-002
  0.57499998807907104        10.811730010000000       0.13721488416194916       0.10359213501214981       0.10346159338951111        1.7737619578838348E-002
  0.60000002384185791        10.811730010000000       0.11787480115890503        9.0623654425144196E-002   9.0545415878295898E-002   1.3119322247803211E-002
  0.62500000000000000        10.811730010000000        9.9839195609092712E-002   7.8147180378437042E-002   7.8101873397827148E-002   9.4748744741082191E-003
  0.64999997615814209        10.811730010000000        8.3245515823364258E-002   6.6323369741439819E-002   6.6298142075538635E-002   6.6634574905037880E-003
  0.67500001192092896        10.811730010000000        6.8194359540939331E-002   5.5290941148996353E-002   5.5277518928050995E-002   4.5482660643756390E-003
  0.69999998807907104        10.811730010000000        5.4750587791204453E-002   4.5165207237005234E-002   4.5158445835113525E-002   3.0007860623300076E-003
  0.72500002384185791        10.811730010000000        4.2944572865962982E-002   3.6036755889654160E-002   3.6033567041158676E-002   1.9039448816329241E-003
  0.75000000000000000        10.811730010000000        3.2773576676845551E-002   2.7970286086201668E-002   2.7968909591436386E-002   1.1542255524545908E-003
  0.77499997615814209        10.811730010000000        2.4203218519687653E-002   2.1003626286983490E-002   2.1003106608986855E-002   6.6284026252105832E-004
  0.80000001192092896        10.811730010000000        1.7169093713164330E-002   1.5146938152611256E-002   1.5146796591579914E-002   3.5607517929747701E-004
  0.82499998807907104        10.811730010000000        1.1578492820262909E-002   1.0382123291492462E-002   1.0382149368524551E-002   1.7493119230493903E-004
  0.85000002384185791        10.811730010000000        7.3122698813676834E-003   6.6624539904296398E-003   6.6625736653804779E-003   7.4194242188241333E-005
  0.87500000000000000        10.811730010000000        4.2268470861017704E-003   3.9124335162341595E-003   3.9126384072005749E-003   2.1074478354421444E-005
  0.89999997615814209        10.811730010000000        2.1563896443694830E-003   2.0279379095882177E-003   2.0282398909330368E-003  -6.4465480136277620E-006
  0.92500001192092896        10.811730010000000        9.1521098511293530E-004   8.7670062202960253E-004   8.7710435036569834E-004  -2.1428624677355401E-005
  0.94999998807907104        10.811730010000000        3.0056550167500973E-004   2.9930387972854078E-004   2.9978650854900479E-004  -2.9829378036083654E-005
  0.97500002384185791        10.811730010000000        9.6224699518643320E-005   1.1110196646768600E-004   1.1159733548993245E-004  -3.2316242140950635E-005
   1.0000000000000000        10.811730010000000        7.8335600846912712E-005   1.0662720160325989E-004   1.0701378778321669E-004  -2.5989449568442069E-005
   9.9999997171806854E-010   13.862896859999999        2.9192008078098297E-003  -9.8233122844249010E-004  -1.1603371240198612E-003  -1.9470909319352359E-004
   1.3183000246996812E-009   13.862896859999999        3.0555622652173042E-003  -9.8644685931503773E-004  -1.1855328921228647E-003  -1.9843573682010174E-004
   1.7378000150003459E-009   13.862896859999999        3.1989330891519785E-003  -9.8857644479721785E-004  -1.2110419338569045E-003  -2.0209018839523196E-004
   2.2908999142146058E-009   13.862896859999999        3.3497707918286324E-003  -9.8850380163639784E-004  -1.2369083706289530E-003  -2.0564167061820626E-004
   3.0200000278313155E-009   13.862896859999999        3.5084679257124662E-003  -9.8599353805184364E-004  -1.2631702702492476E-003  -2.0904984558001161E-004
   3.9810998941902653E-009   13.862896859999999        3.6754740867763758E-003  -9.8079198505729437E-004  -1.2898830464109778E-003  -2.1226660464890301E-004
   5.2481001766579993E-009   13.862896859999999        3.8512770552188158E-003  -9.7262422787025571E-004  -1.3171177124604583E-003  -2.1523382747545838E-004
   6.9183001549788514E-009   13.862896859999999        4.0363767184317112E-003  -9.6119398949667811E-004  -1.3449584366753697E-003  -2.1788117010146379E-004
   9.1201002305751899E-009   13.862896859999999        4.2313188314437866E-003  -9.4618042930960655E-004  -1.3735101092606783E-003  -2.2012466797605157E-004
   1.2023000373062587E-008   13.862896859999999        4.4366936199367046E-003  -9.2723593115806580E-004  -1.4029010199010372E-003  -2.2186433488968760E-004
   1.5849000334355878E-008   13.862896859999999        4.6530421823263168E-003  -9.0399390319362283E-004  -1.4332723803818226E-003  -2.2298110707197338E-004
   2.0892999330612838E-008   13.862896859999999        4.8810699954628944E-003  -8.7604630971327424E-004  -1.4648120850324631E-003  -2.2333576634991914E-004
   2.7542000680114143E-008   13.862896859999999        5.1214355044066906E-003  -8.4296235581859946E-004  -1.4977282844483852E-003  -2.2276453091762960E-004
   3.6307998385609608E-008   13.862896859999999        5.3749019280076027E-003  -8.0426962813362479E-004  -1.5322756953537464E-003  -2.2107642143964767E-004
   4.7863000673942224E-008   13.862896859999999        5.6421984918415546E-003  -7.5947114964947104E-004  -1.5687404666095972E-003  -2.1805046708323061E-004
   6.3096003088958241E-008   13.862896859999999        5.9241792187094688E-003  -7.0801959373056889E-004  -1.6074680024757981E-003  -2.1343128173612058E-004
   8.3175997644957533E-008   13.862896859999999        6.2216953374445438E-003  -6.4933515386655927E-004  -1.6488512046635151E-003  -2.0692669204436243E-004
   1.0965000285523274E-007   13.862896859999999        6.5357321873307228E-003  -5.8277812786400318E-004  -1.6933557344600558E-003  -1.9820165471173823E-004
   1.4453999597208167E-007   13.862896859999999        6.8671577610075474E-003  -5.0769845256581903E-004  -1.7414927715435624E-003  -1.8688166164793074E-004
   1.9054999711443088E-007   13.862896859999999        7.2172321379184723E-003  -4.2332074372097850E-004  -1.7938993405550718E-003  -1.7253278929274529E-004
   2.5118998792095226E-007   13.862896859999999        7.5868829153478146E-003  -3.2890783040784299E-004  -1.8512420356273651E-003  -1.5468474884983152E-004
   3.3112999631157436E-007   13.862896859999999        7.9773962497711182E-003  -2.2359547438099980E-004  -1.9143285462632775E-003  -1.3280169514473528E-004
   4.3651999703797628E-007   13.862896859999999        8.3900745958089828E-003  -1.0646875307429582E-004  -1.9840684253722429E-003  -1.0629254393279552E-004
   5.7544002629583701E-007   13.862896859999999        8.8262157514691353E-003   2.3429511202266440E-005  -2.0614790264517069E-003  -7.4513649451546371E-005
   7.5857997217099182E-007   13.862896859999999        9.2873303219676018E-003   1.6716473328415304E-004  -2.1477341651916504E-003  -3.6753430322278291E-005
   9.9999999747524271E-007   13.862896859999999        9.7749410197138786E-003   3.2585646840743721E-004  -2.2441451437771320E-003   7.7539543781313114E-006
   1.3182999509808724E-006   13.862896859999999        1.0290789417922497E-002   5.0074583850800991E-004  -2.3522134870290756E-003   5.9845042414963245E-005
   1.7377999483869644E-006   13.862896859999999        1.0836458764970303E-002   6.9307140074670315E-004  -2.4735676124691963E-003   1.2038721615681425E-004
   2.2909000563231530E-006   13.862896859999999        1.1414078995585442E-002   9.0431550052016973E-004  -2.6101318653672934E-003   1.9035124569199979E-004
   3.0199998946045525E-006   13.862896859999999        1.2025574222207069E-002   1.1359470663592219E-003  -2.7639816980808973E-003   2.7072819648310542E-004
   3.9810997805034276E-006   13.862896859999999        1.2673143297433853E-002   1.3895917218178511E-003  -2.9374673031270504E-003   3.6258058389648795E-004
   5.2481000238913111E-006   13.862896859999999        1.3359196484088898E-002   1.6670164186507463E-003  -3.1332247890532017E-003   4.6703891712240875E-004
   6.9183001869532745E-006   13.862896859999999        1.4086266048252583E-002   1.9700976554304361E-003  -3.3541738521307707E-003   5.8529380476102233E-004
   9.1201000032015145E-006   13.862896859999999        1.4857153408229351E-002   2.3008822463452816E-003  -3.6035813391208649E-003   7.1862817276269197E-004
   1.2022999726468697E-005   13.862896859999999        1.5674946829676628E-002   2.6615988463163376E-003  -3.8850945420563221E-003   8.6844369070604444E-004
   1.5849000192247331E-005   13.862896859999999        1.6542674973607063E-002   3.0545038171112537E-003  -4.2026364244520664E-003   1.0362267494201660E-003
   2.0892999600619078E-005   13.862896859999999        1.7464188858866692E-002   3.4822705201804638E-003  -4.5607364736497402E-003   1.2237667106091976E-003
   2.7542000680114143E-005   13.862896859999999        1.8443370237946510E-002   3.9476356469094753E-003  -4.9642641097307205E-003   1.4330851845443249E-003
   3.6307999835116789E-005   13.862896859999999        1.9484793767333031E-002   4.4536953791975975E-003  -5.4186880588531494E-003   1.6666804440319538E-003
   4.7862999053904787E-005   13.862896859999999        2.0593248307704926E-002   5.0036665052175522E-003  -5.9298640117049217E-003   1.9275789381936193E-003
   6.3095998484641314E-005   13.862896859999999        2.1774480119347572E-002   5.6012324057519436E-003  -6.5043284557759762E-003   2.2197135258466005E-003
   8.3175997133366764E-005   13.862896859999999        2.3034824058413506E-002   6.2503363005816936E-003  -7.1490621194243431E-003   2.5481199845671654E-003
   1.0964999819407240E-004   13.862896859999999        2.4381939321756363E-002   6.9555258378386497E-003  -7.8717358410358429E-003   2.9194911476224661E-003
   1.4453999756369740E-004   13.862896859999999        2.5824010372161865E-002   7.7214804477989674E-003  -8.6800688877701759E-003   3.3424175344407558E-003
   1.9054999575018883E-004   13.862896859999999        2.7372263371944427E-002   8.5542825981974602E-003  -9.5828967168927193E-003   3.8287038914859295E-003
   2.5119000929407775E-004   13.862896859999999        2.9038263484835625E-002   9.4598801806569099E-003  -1.0588138364255428E-002   4.3932814151048660E-003
   3.3112999517470598E-004   13.862896859999999        3.0837548896670341E-002   1.0445922613143921E-002  -1.1704145930707455E-002   5.0562038086354733E-003
   4.3652000022120774E-004   13.862896859999999        3.2788958400487900E-002   1.1521243490278721E-002  -1.2938255444169044E-002   5.8435248211026192E-003
   5.7544000446796417E-004   13.862896859999999        3.4915566444396973E-002   1.2696168385446072E-002  -1.4295762404799461E-002   6.7888037301599979E-003
   7.5857999036088586E-004   13.862896859999999        3.7247218191623688E-002   1.3983635231852531E-002  -1.5779266133904457E-002   7.9354867339134216E-003
   1.0000000474974513E-003   13.862896859999999        3.9821520447731018E-002   1.5399429947137833E-002  -1.7386168241500854E-002   9.3388464301824570E-003
   1.3183000264689326E-003   13.862896859999999        4.2687550187110901E-002   1.6963809728622437E-002  -1.9106633961200714E-002   1.1069330386817455E-002
   1.7377999611198902E-003   13.862896859999999        4.5907247811555862E-002   1.8701817840337753E-002  -2.0918602123856544E-002   1.3214576058089733E-002
   2.2909000981599092E-003   13.862896859999999        4.9564067274332047E-002   2.0647473633289337E-002  -2.2784953936934471E-002   1.5885852277278900E-002
   3.0199999455362558E-003   13.862896859999999        5.3764689713716507E-002   2.2844171151518822E-002  -2.4644037708640099E-002   1.9219692796468735E-002
   3.9810999296605587E-003   13.862896859999999        5.8649592101573944E-002   2.5349933654069901E-002  -2.6401942595839500E-002   2.3384718224406242E-002
   5.2481000311672688E-003   13.862896859999999        6.4402654767036438E-002   2.8242310509085655E-002  -2.7920046821236610E-002   2.8586931526660919E-002
   6.9182999432086945E-003   13.862896859999999        7.1262516081333160E-002   3.1624708324670792E-002  -2.8999291360378265E-002   3.5074129700660706E-002
   9.1201001778244972E-003   13.862896859999999        7.9537704586982727E-002   3.5635616630315781E-002  -2.9361456632614136E-002   4.3140362948179245E-002
   1.2023000046610832E-002   13.862896859999999        8.9621916413307190E-002   4.0459558367729187E-002  -2.8626712039113045E-002   5.3125485777854919E-002
   1.5848999843001366E-002   13.862896859999999       0.10200181603431702        4.6337250620126724E-002  -2.6290951296687126E-002   6.5399490296840668E-002
   2.0893000066280365E-002   13.862896859999999       0.11727312207221985        5.3583912551403046E-002  -2.1703751757740974E-002   8.0343775451183319E-002
   2.7542000636458397E-002   13.862896859999999       0.13611495494842529        6.2593765556812286E-002  -1.4060700312256813E-002   9.8274782299995422E-002
   3.6308001726865768E-002   13.862896859999999       0.15924480557441711        7.3843374848365784E-002  -2.4187837261706591E-003  0.11932659149169922     
   4.7862999141216278E-002   13.862896859999999       0.18727736175060272        8.7858058512210846E-002   1.4225804246962070E-002  0.14321687817573547     
   6.3096001744270325E-002   13.862896859999999       0.22047990560531616       0.10513485223054886        3.6774720996618271E-002  0.16890224814414978     
   8.3176001906394958E-002   13.862896859999999       0.25829839706420898       0.12594729661941528        6.5692462027072906E-002  0.19406571984291077     
  0.10000000149011612        13.862896859999999       0.28512990474700928       0.14167368412017822        8.8316060602664948E-002  0.20859679579734802     
  0.12500000000000000        13.862896859999999       0.31740024685859680       0.16213002800941467       0.11840438097715378       0.22093687951564789     
  0.15000000596046448        13.862896859999999       0.34128361940383911       0.17909255623817444       0.14386188983917236       0.22422184050083160     
  0.17499999701976776        13.862896859999999       0.35755622386932373       0.19260203838348389       0.16461102664470673       0.22043727338314056     
  0.20000000298023224        13.862896859999999       0.36698871850967407       0.20275497436523438       0.18079410493373871       0.21131095290184021     
  0.22499999403953552        13.862896859999999       0.37034019827842712       0.20969454944133759       0.19266919791698456       0.19833059608936310     
  0.25000000000000000        13.862896859999999       0.36835035681724548       0.21360120177268982       0.20055630803108215       0.18275870382785797     
  0.27500000596046448        13.862896859999999       0.36173316836357117       0.21468454599380493       0.20480732619762421       0.16564846038818359     
  0.30000001192092896        13.862896859999999       0.35117170214653015       0.21317635476589203       0.20578822493553162       0.14786094427108765     
  0.32499998807907104        13.862896859999999       0.33731436729431152       0.20932465791702271       0.20386810600757599       0.13008345663547516     
  0.34999999403953552        13.862896859999999       0.32077208161354065       0.20338872075080872       0.19941222667694092       0.11284831166267395     
  0.37500000000000000        13.862896859999999       0.30211627483367920       0.19563454389572144       0.19277746975421906        9.6551544964313507E-002
  0.40000000596046448        13.862896859999999       0.28187763690948486       0.18633107841014862       0.18430915474891663        8.1471182405948639E-002
  0.42500001192092896        13.862896859999999       0.26054510474205017       0.17574667930603027       0.17433887720108032        6.7784771323204041E-002
  0.44999998807907104        13.862896859999999       0.23856563866138458       0.16414603590965271       0.16318292915821075        5.5585857480764389E-002
  0.47499999403953552        13.862896859999999       0.21634396910667419       0.15178737044334412       0.15114097297191620        4.4899355620145798E-002
  0.50000000000000000        13.862896859999999       0.19424283504486084       0.13891983032226562       0.13849498331546783        3.5695590078830719E-002
  0.52499997615814209        13.862896859999999       0.17258334159851074       0.12578117847442627       0.12550827860832214        2.7903024107217789E-002
  0.55000001192092896        13.862896859999999       0.15164555609226227       0.11259555816650391       0.11242467910051346        2.1419607102870941E-002
  0.57499998807907104        13.862896859999999       0.13166922330856323        9.9571533501148224E-002   9.9467523396015167E-002   1.6122730448842049E-002
  0.60000002384185791        13.862896859999999       0.11285467445850372        8.6900211870670319E-002   8.6838901042938232E-002   1.1877823621034622E-002
  0.62500000000000000        13.862896859999999        9.5363743603229523E-002   7.4753567576408386E-002   7.4718721210956573E-002   8.5456194356083870E-003
  0.64999997615814209        13.862896859999999        7.9320952296257019E-002   6.3282847404479980E-002   6.3263863325119019E-002   5.9881270863115788E-003
  0.67500001192092896        13.862896859999999        6.4814679324626923E-002   5.2617166191339493E-002   5.2607331424951553E-002   4.0733991190791130E-003
  0.69999998807907104        13.862896859999999        5.1898479461669922E-002   4.2862247675657272E-002   4.2857456952333450E-002   2.6791375130414963E-003
  0.72500002384185791        13.862896859999999        4.0592528879642487E-002   3.4099284559488297E-002   3.4097127616405487E-002   1.6952507430687547E-003
  0.75000000000000000        13.862896859999999        3.0885124579071999E-002   2.6384029537439346E-002   2.6383161544799805E-002   1.0254430817440152E-003
  0.77499997615814209        13.862896859999999        2.2734342142939568E-002   1.9746016710996628E-002   1.9745735451579094E-002   5.8795307995751500E-004
  0.80000001192092896        13.862896859999999        1.6069803386926651E-002   1.4188027009367943E-002   1.4187990687787533E-002   3.1555467285215855E-004
  0.82499998807907104        13.862896859999999        1.0794545523822308E-002   9.6857296302914619E-003   9.6858013421297073E-003   1.5494845865759999E-004
  0.85000002384185791        13.862896859999999        6.7870491184294224E-003   6.1875884421169758E-003   6.1877304688096046E-003   6.5672385971993208E-005
  0.87500000000000000        13.862896859999999        3.9033999200910330E-003   3.6150189116597176E-003   3.6152373068034649E-003   1.8664220988284796E-005
  0.89999997615814209        13.862896859999999        1.9796513952314854E-003   1.8628565594553947E-003   1.8631670391187072E-003  -5.3961089179210830E-006
  0.92500001192092896        13.862896859999999        8.3445548079907894E-004   8.0023100599646568E-004   8.0063613131642342E-004  -1.7846632545115426E-005
  0.94999998807907104        13.862896859999999        2.7215233421884477E-004   2.7204613434150815E-004   2.7251752908341587E-004  -2.3805316232028417E-005
  0.97500002384185791        13.862896859999999        8.6801854195073247E-005   1.0157666838495061E-004   1.0204022692050785E-004  -2.3861135559855029E-005
   1.0000000000000000        13.862896859999999        6.8901063059456646E-005   9.6005249361041933E-005   9.6330360975116491E-005  -1.5661616998841055E-005
   9.9999997171806854E-010   17.775130269999998        2.9346263036131859E-003  -9.8206277471035719E-004  -1.1593684321269393E-003  -2.3258698638528585E-004
   1.3183000246996812E-009   17.775130269999998        3.0717970803380013E-003  -9.8591542337089777E-004  -1.1845986591652036E-003  -2.3684804909862578E-004
   1.7378000150003459E-009   17.775130269999998        3.2160235568881035E-003  -9.8775525111705065E-004  -1.2101625325158238E-003  -2.4098453286569566E-004
   2.2908999142146058E-009   17.775130269999998        3.3677669707685709E-003  -9.8736374638974667E-004  -1.2361087137833238E-003  -2.4495332036167383E-004
   3.0200000278313155E-009   17.775130269999998        3.5274219699203968E-003  -9.8450330551713705E-004  -1.2624803930521011E-003  -2.4869921617209911E-004
   3.9810998941902653E-009   17.775130269999998        3.6954421084374189E-003  -9.7891781479120255E-004  -1.2893393868580461E-003  -2.5215678033418953E-004
   5.2481001766579993E-009   17.775130269999998        3.8723184261471033E-003  -9.7032974008470774E-004  -1.3167636934667826E-003  -2.5524778175167739E-004
   6.9183001549788514E-009   17.775130269999998        4.0585552342236042E-003  -9.5843971939757466E-004  -1.3448456302285194E-003  -2.5787847698666155E-004
   9.1201002305751899E-009   17.775130269999998        4.2547015473246574E-003  -9.4292400171980262E-004  -1.3736999826505780E-003  -2.5993780582211912E-004
   1.2023000373062587E-008   17.775130269999998        4.4613517820835114E-003  -9.2343142023310065E-004  -1.4034655177965760E-003  -2.6129456819035113E-004
   1.5849000334355878E-008   17.775130269999998        4.6790526248514652E-003  -8.9959206525236368E-004  -1.4342961367219687E-003  -2.6179425185546279E-004
   2.0892999330612838E-008   17.775130269999998        4.9085137434303761E-003  -8.7099371012300253E-004  -1.4663937035948038E-003  -2.6125684962607920E-004
   2.7542000680114143E-008   17.775130269999998        5.1503996364772320E-003  -8.3720177644863725E-004  -1.4999826671555638E-003  -2.5947255198843777E-004
   3.6307998385609608E-008   17.775130269999998        5.4054786451160908E-003  -7.9773896140977740E-004  -1.5353356720879674E-003  -2.5619813823141158E-004
   4.7863000673942224E-008   17.775130269999998        5.6744874455034733E-003  -7.5210368959233165E-004  -1.5727593563497066E-003  -2.5115438620559871E-004
   6.3096003088958241E-008   17.775130269999998        5.9582851827144623E-003  -6.9974345387890935E-004  -1.6126218251883984E-003  -2.4402038252446800E-004
   8.3175997644957533E-008   17.775130269999998        6.2577323988080025E-003  -6.4007280161604285E-004  -1.6553414752706885E-003  -2.3443148529622704E-004
   1.0965000285523274E-007   17.775130269999998        6.5738204866647720E-003  -5.7244568597525358E-004  -1.7014124896377325E-003  -2.2197169892024249E-004
   1.4453999597208167E-007   17.775130269999998        6.9074276834726334E-003  -4.9620610661804676E-004  -1.7513764323666692E-003  -2.0617965492419899E-004
   1.9054999711443088E-007   17.775130269999998        7.2598233819007874E-003  -4.1057064663618803E-004  -1.8059061840176582E-003  -1.8652193830348551E-004
   2.5118998792095226E-007   17.775130269999998        7.6319444924592972E-003  -3.1479517929255962E-004  -1.8657048931345344E-003  -1.6242588753812015E-004
   3.3112999631157436E-007   17.775130269999998        8.0250902101397514E-003  -2.0800679340027273E-004  -1.9316220423206687E-003  -1.3324052270036191E-004
   4.3651999703797628E-007   17.775130269999998        8.4405746310949326E-003  -8.9281311375088990E-005  -2.0046122372150421E-003  -9.8251570307184011E-005
   5.7544002629583701E-007   17.775130269999998        8.8797118514776230E-003   4.2348157876404002E-005  -2.0857409108430147E-003  -5.6685403251321986E-005
   7.5857997217099182E-007   17.775130269999998        9.3440245836973190E-003   1.8795813957694918E-004  -2.1762354299426079E-003  -7.6891838034498505E-006
   9.9999999747524271E-007   17.775130269999998        9.8350560292601585E-003   3.4868004149757326E-004  -2.2774627432227135E-003   4.9651160225039348E-005
   1.3182999509808724E-006   17.775130269999998        1.0354568250477314E-002   5.2576843881979585E-004  -2.3909860756248236E-003   1.1633241228992119E-004
   1.7377999483869644E-006   17.775130269999998        1.0904165916144848E-002   7.2047550929710269E-004  -2.5184960104525089E-003   1.9338376296218485E-004
   2.2909000563231530E-006   17.775130269999998        1.1486005038022995E-002   9.3430082779377699E-004  -2.6619890704751015E-003   2.8196055791340768E-004
   3.0199998946045525E-006   17.775130269999998        1.2102039530873299E-002   1.1687304358929396E-003  -2.8236121870577335E-003   3.8324017077684402E-004
   3.9810997805034276E-006   17.775130269999998        1.2754502706229687E-002   1.4254102716222405E-003  -3.0057928524911404E-003   4.9848953494802117E-004
   5.2481000238913111E-006   17.775130269999998        1.3445843942463398E-002   1.7061296384781599E-003  -3.2112498302012682E-003   6.2906352104619145E-004
   6.9183001869532745E-006   17.775130269999998        1.4178642071783543E-002   2.0127906464040279E-003  -3.4429891966283321E-003   7.7639892697334290E-004
   9.1201000032015145E-006   17.775130269999998        1.4955752529203892E-002   2.3474683985114098E-003  -3.7043688353151083E-003   9.4205909408628941E-004
   1.2022999726468697E-005   17.775130269999998        1.5780327841639519E-002   2.7124257758259773E-003  -3.9991326630115509E-003   1.1277712183073163E-003
   1.5849000192247331E-005   17.775130269999998        1.6655473038554192E-002   3.1099549960345030E-003  -4.3312991037964821E-003   1.3353900285437703E-003
   2.0892999600619078E-005   17.775130269999998        1.7585130408406258E-002   3.5427748225629330E-003  -4.7055031172931194E-003   1.5671720029786229E-003
   2.7542000680114143E-005   17.775130269999998        1.8573287874460220E-002   4.0136720053851604E-003  -5.1267165690660477E-003   1.8256915500387549E-003
   3.6307999835116789E-005   17.775130269999998        1.9624650478363037E-002   4.5258044265210629E-003  -5.6005148217082024E-003   2.1141441538929939E-003
   4.7862999053904787E-005   17.775130269999998        2.0744163542985916E-002   5.0824577920138836E-003  -6.1328485608100891E-003   2.4364052806049585E-003
   6.3095998484641314E-005   17.775130269999998        2.1937763318419456E-002   5.6873997673392296E-003  -6.7303436808288097E-003   2.7974885888397694E-003
   8.3175997133366764E-005   17.775130269999998        2.3212008178234100E-002   6.3446741551160812E-003  -7.4000465683639050E-003   3.2037659548223019E-003
   1.0964999819407240E-004   17.775130269999998        2.4574844166636467E-002   7.0589501410722733E-003  -8.1496657803654671E-003   3.6636155564337969E-003
   1.4453999756369740E-004   17.775130269999998        2.6034781709313393E-002   7.8350491821765900E-003  -8.9868875220417976E-003   4.1876607574522495E-003
   1.9054999575018883E-004   17.775130269999998        2.7603469789028168E-002   8.6792372167110443E-003  -9.9204592406749725E-003   4.7903093509376049E-003
   2.5119000929407775E-004   17.775130269999998        2.9292961582541466E-002   9.5976712182164192E-003  -1.0958055965602398E-002   5.4895165376365185E-003
   3.3112999517470598E-004   17.775130269999998        3.1119406223297119E-002   1.0598265565931797E-002  -1.2107637710869312E-002   6.3090706244111061E-003
   4.3652000022120774E-004   17.775130269999998        3.3102367073297501E-002   1.1690175160765648E-002  -1.3375895097851753E-002   7.2794249281287193E-003
   5.7544000446796417E-004   17.775130269999998        3.5265810787677765E-002   1.2884116731584072E-002  -1.4767137356102467E-002   8.4392149001359940E-003
   7.5857999036088586E-004   17.775130269999998        3.7640627473592758E-002   1.4193511568009853E-002  -1.6282536089420319E-002   9.8377373069524765E-003
   1.0000000474974513E-003   17.775130269999998        4.0265675634145737E-002   1.5634726732969284E-002  -1.7917471006512642E-002   1.1536727659404278E-002
   1.3183000264689326E-003   17.775130269999998        4.3191514909267426E-002   1.7228731885552406E-002  -1.9659331068396568E-002   1.3613664545118809E-002
   1.7377999611198902E-003   17.775130269999998        4.6481739729642868E-002   1.9001403823494911E-002  -2.1482307463884354E-002   1.6163229942321777E-002
   2.2909000981599092E-003   17.775130269999998        5.0221733748912811E-002   2.0987778902053833E-002  -2.3344401270151138E-002   1.9303763285279274E-002
   3.0199999455362558E-003   17.775130269999998        5.4520208388566971E-002   2.3232406005263329E-002  -2.5177706032991409E-002   2.3177575320005417E-002
   3.9810999296605587E-003   17.775130269999998        5.9519700706005096E-002   2.5794614106416702E-002  -2.6880554854869843E-002   2.7956996113061905E-002
   5.2481000311672688E-003   17.775130269999998        6.5405979752540588E-002   2.8753349557518959E-002  -2.8305023908615112E-002   3.3848006278276443E-002
   6.9182999432086945E-003   17.775130269999998        7.2418920695781708E-002   3.2213386148214340E-002  -2.9241416603326797E-002   4.1092269122600555E-002
   9.1201001778244972E-003   17.775130269999998        8.0867037177085876E-002   3.6314334720373154E-002  -2.9400100931525230E-002   4.9968615174293518E-002
   1.2023000046610832E-002   17.775130269999998        9.1141670942306519E-002   4.1241195052862167E-002  -2.8390290215611458E-002   6.0788478702306747E-002
   1.5848999843001366E-002   17.775130269999998       0.10372309386730194        4.7233775258064270E-002  -2.5699725374579430E-002   7.3874682188034058E-002
   2.0893000066280365E-002   17.775130269999998       0.11919441819190979        5.4604023694992065E-002  -2.0675886422395706E-002   8.9537486433982849E-002
   2.7542000636458397E-002   17.775130269999998       0.13821244239807129        6.3738718628883362E-002  -1.2523963116109371E-002  0.10799121856689453     
   3.6308001726865768E-002   17.775130269999998       0.16145846247673035        7.5100362300872803E-002  -3.2922785612754524E-004  0.12923310697078705     
   4.7862999141216278E-002   17.775130269999998       0.18949213624000549        8.9190021157264709E-002   1.6856130212545395E-002  0.15281113982200623     
   6.3096001744270325E-002   17.775130269999998       0.22250282764434814       0.10646604746580124        3.9842028170824051E-002  0.17749595642089844     
   8.3176001906394958E-002   17.775130269999998       0.25983569025993347       0.12714461982250214        6.8961538374423981E-002  0.20081196725368500     
  0.10000000149011612        17.775130269999998       0.28612414002418518       0.14267031848430634        9.1509453952312469E-002  0.21360993385314941     
  0.12500000000000000        17.775130269999998       0.31745129823684692       0.16272054612636566       0.12119899690151215       0.22337695956230164     
  0.15000000596046448        17.775130269999998       0.34031319618225098       0.17918901145458221       0.14603500068187714       0.22431433200836182     
  0.17499999701976776        17.775130269999998       0.35555455088615417       0.19215323030948639       0.16603803634643555       0.21853631734848022     
  0.20000000298023224        17.775130269999998       0.36399489641189575       0.20173922181129456       0.18142057955265045       0.20782060921192169     
  0.22499999403953552        17.775130269999998       0.36642810702323914       0.20811407268047333       0.19249096512794495       0.19365786015987396     
  0.25000000000000000        17.775130269999998       0.36361819505691528       0.21147774159908295       0.19960504770278931       0.17728537321090698     
  0.27500000596046448        17.775130269999998       0.35629531741142273       0.21205545961856842       0.20313982665538788       0.15971481800079346     
  0.30000001192092896        17.775130269999998       0.34515225887298584       0.21009133756160736       0.20347842574119568       0.14175751805305481     
  0.32499998807907104        17.775130269999998       0.33084192872047424       0.20584285259246826       0.20100095868110657       0.12404801696538925     
  0.34999999403953552        17.775130269999998       0.31397557258605957       0.19957602024078369       0.19607906043529510       0.10706663131713867     
  0.37500000000000000        17.775130269999998       0.29512152075767517       0.19156129658222198       0.18907229602336884        9.1160558164119720E-002
  0.40000000596046448        17.775130269999998       0.27480459213256836       0.18206989765167236       0.18032588064670563        7.6563723385334015E-002
  0.42500001192092896        17.775130269999998       0.25350576639175415       0.17137053608894348       0.17016905546188354        6.3415206968784332E-002
  0.44999998807907104        17.775130269999998       0.23166225850582123       0.15972654521465302       0.15891391038894653        5.1776163280010223E-002
  0.47499999403953552        17.775130269999998       0.20966771245002747       0.14739324152469635       0.14685454964637756        4.1645221412181854E-002
  0.50000000000000000        17.775130269999998       0.18787293136119843       0.13461546599864960       0.13426618278026581        3.2972339540719986E-002
  0.52499997615814209        17.775130269999998       0.16658639907836914       0.12162550538778305       0.12140450626611710        2.5671111419796944E-002
  0.55000001192092896        17.775130269999998       0.14607524871826172       0.10864100605249405       0.10850494354963303        1.9629573449492455E-002
  0.57499998807907104        17.775130269999998       0.12656621634960175        9.5863185822963715E-002   9.5781959593296051E-002   1.4719530008733273E-002
  0.60000002384185791        17.775130269999998       0.10824672877788544        8.3475157618522644E-002   8.3428345620632172E-002   1.0804474353790283E-002
  0.62500000000000000        17.775130269999998        9.1266162693500519E-002   7.1640379726886749E-002   7.1614481508731842E-002   7.7461618930101395E-003
  0.64999997615814209        17.775130269999998        7.5737096369266510E-002   6.0501303523778915E-002   6.0487654060125351E-002   5.4099075496196747E-003
  0.67500001192092896        17.775130269999998        6.1736702919006348E-002   5.0178114324808121E-002   5.0171338021755219E-002   3.6687024403363466E-003
  0.69999998807907104        17.775130269999998        4.9308277666568756E-002   4.0767669677734375E-002   4.0764559060335159E-002   2.4062346201390028E-003
  0.72500002384185791        17.775130269999998        3.8462769240140915E-002   3.2342582941055298E-002   3.2341305166482925E-002   1.5189184341579676E-003
  0.75000000000000000        17.775130269999998        2.9180495068430901E-002   2.4950478225946426E-002   2.4950046092271805E-002   9.1703736688941717E-004
  0.77499997615814209        17.775130269999998        2.1412899717688560E-002   1.8613448366522789E-002   1.8613368272781372E-002   5.2511785179376602E-004
  0.80000001192092896        17.775130269999998        1.5084453858435154E-002   1.3327718712389469E-002   1.3327771797776222E-002   2.8165109688416123E-004
  0.82499998807907104        17.775130269999998        1.0094673372805119E-002   9.0635288506746292E-003   9.0636387467384338E-003   1.3828936789650470E-004
  0.85000002384185791        17.775130269999998        6.3202576711773872E-003   5.7652662508189678E-003   5.7654264383018017E-003   5.8641900977818295E-005
  0.87500000000000000        17.775130269999998        3.6173979751765728E-003   3.3518841955810785E-003   3.3521116711199284E-003   1.6793410395621322E-005
  0.89999997615814209        17.775130269999998        1.8242837395519018E-003   1.7176547553390265E-003   1.7179682618007064E-003  -4.3371678657422308E-006
  0.92500001192092896        17.775130269999998        7.6391443144530058E-004   7.3337566573172808E-004   7.3377531953155994E-004  -1.4693032426293939E-005
  0.94999998807907104        17.775130269999998        2.4742545792832971E-004   2.4825413129292428E-004   2.4870652123354375E-004  -1.8744503904599696E-005
  0.97500002384185791        17.775130269999998        7.8469318395946175E-005   9.3051065050531179E-005   9.3475660833064467E-005  -1.7062795450328849E-005
   1.0000000000000000        17.775130269999998        6.0570670029846951E-005   8.6492909758817405E-005   8.6752770585007966E-005  -7.7793220043531619E-006
   9.9999997171806854E-010   22.791430920000000        2.9493912588804960E-003  -9.8178174812346697E-004  -1.1586331529542804E-003  -2.7005173615179956E-004
   1.3183000246996812E-009   22.791430920000000        3.0873371288180351E-003  -9.8538130987435579E-004  -1.1839210055768490E-003  -2.7476376271806657E-004
   1.7378000150003459E-009   22.791430920000000        3.2323834020644426E-003  -9.8694232292473316E-004  -1.2095659039914608E-003  -2.7928521740250289E-004
   2.2908999142146058E-009   22.791430920000000        3.3849938772618771E-003  -9.8624418023973703E-004  -1.2356212828308344E-003  -2.8355870745144784E-004
   3.0200000278313155E-009   22.791430920000000        3.5455664619803429E-003  -9.8304718267172575E-004  -1.2621361529454589E-003  -2.8751202626153827E-004
   3.9810998941902653E-009   22.791430920000000        3.7145577371120453E-003  -9.7709265537559986E-004  -1.2891787337139249E-003  -2.9106024885550141E-004
   5.2481001766579993E-009   22.791430920000000        3.8924624677747488E-003  -9.6810044487938285E-004  -1.3168345903977752E-003  -2.9410244314931333E-004
   6.9183001549788514E-009   22.791430920000000        4.0797879919409752E-003  -9.5576856983825564E-004  -1.3452047714963555E-003  -2.9651878867298365E-004
   9.1201002305751899E-009   22.791430920000000        4.2770877480506897E-003  -9.3977019423618913E-004  -1.3744138414040208E-003  -2.9816830647177994E-004
   1.2023000373062587E-008   22.791430920000000        4.4849603436887264E-003  -9.1975094983354211E-004  -1.4046122087165713E-003  -2.9888557037338614E-004
   1.5849000334355878E-008   22.791430920000000        4.7039566561579704E-003  -8.9533755090087652E-004  -1.4359661145135760E-003  -2.9847747646272182E-004
   2.0892999330612838E-008   22.791430920000000        4.9347910098731518E-003  -8.6611410370096564E-004  -1.4686922077089548E-003  -2.9671983793377876E-004
   2.7542000680114143E-008   22.791430920000000        5.1781334914267063E-003  -8.3164189709350467E-004  -1.5030313516035676E-003  -2.9335354338400066E-004
   3.6307998385609608E-008   22.791430920000000        5.4347584955394268E-003  -7.9143932089209557E-004  -1.5392743516713381E-003  -2.8807963826693594E-004
   4.7863000673942224E-008   22.791430920000000        5.7054078206419945E-003  -7.4500031769275665E-004  -1.5777485677972436E-003  -2.8055743314325809E-004
   6.3096003088958241E-008   22.791430920000000        5.9909475967288017E-003  -6.9176714168861508E-004  -1.6188446898013353E-003  -2.7039708220399916E-004
   8.3175997644957533E-008   22.791430920000000        6.2922453507781029E-003  -6.3114915974438190E-004  -1.6630066093057394E-003  -2.5715839001350105E-004
   1.0965000285523274E-007   22.791430920000000        6.6103003919124603E-003  -5.6249427143484354E-004  -1.7107565654441714E-003  -2.4034141097217798E-004
   1.4453999597208167E-007   22.791430920000000        6.9459984079003334E-003  -4.8514048103243113E-004  -1.7626663902774453E-003  -2.1939555881544948E-004
   1.9054999711443088E-007   22.791430920000000        7.3006199672818184E-003  -3.9829695015214384E-004  -1.8194437725469470E-003  -1.9368517678231001E-004
   2.5118998792095226E-007   22.791430920000000        7.6751108281314373E-003  -3.0121274176053703E-004  -1.8818274838849902E-003  -1.6253381909336895E-004
   3.3112999631157436E-007   22.791430920000000        8.0707808956503868E-003  -1.9300654821563512E-004  -1.9507075194269419E-003  -1.2517372670117766E-004
   4.3651999703797628E-007   22.791430920000000        8.4889577701687813E-003  -7.2745315264910460E-005  -2.0270822569727898E-003  -8.0766403698362410E-005
   5.7544002629583701E-007   22.791430920000000        8.9309681206941605E-003   6.0547208704520017E-005  -2.1120633464306593E-003  -2.8407737772795372E-005
   7.5857997217099182E-007   22.791430920000000        9.3983514234423637E-003   2.0795826276298612E-004  -2.2069287952035666E-003   3.2896896300371736E-005
   9.9999999747524271E-007   22.791430920000000        9.8926676437258720E-003   3.7063064519315958E-004  -2.3130998015403748E-003   1.0421004117233679E-004
   1.3182999509808724E-006   22.791430920000000        1.0415698401629925E-002   5.4983200971037149E-004  -2.4321975652128458E-003   1.8668945995159447E-004
   1.7377999483869644E-006   22.791430920000000        1.0969067923724651E-002   7.4682768899947405E-004  -2.5659732054919004E-003   2.8152691083960235E-004
   2.2909000563231530E-006   22.791430920000000        1.1554961092770100E-002   9.6313370158895850E-004  -2.7164905332028866E-003   3.9006533916108310E-004
   3.0199998946045525E-006   22.791430920000000        1.2175357900559902E-002   1.2002530274912715E-003  -2.8859653975814581E-003   5.1367247942835093E-004
   3.9810997805034276E-006   22.791430920000000        1.2832527048885822E-002   1.4598506968468428E-003  -3.0768990982323885E-003   6.5382686443626881E-004
   5.2481000238913111E-006   22.791430920000000        1.3528955169022083E-002   1.7437383066862822E-003  -3.2920900266617537E-003   8.1211922224611044E-004
   6.9183001869532745E-006   22.791430920000000        1.4267266727983952E-002   2.0538419485092163E-003  -3.5346262156963348E-003   9.9024863447993994E-004
   9.1201000032015145E-006   22.791430920000000        1.5050370246171951E-002   2.3922654800117016E-003  -3.8079544901847839E-003   1.1900818208232522E-003
   1.2022999726468697E-005   22.791430920000000        1.5881482511758804E-002   2.7613036800175905E-003  -4.1159116663038731E-003   1.4137029647827148E-003
   1.5849000192247331E-005   22.791430920000000        1.6763776540756226E-002   3.1632843893021345E-003  -4.4626081362366676E-003   1.6633750637993217E-003
   2.0892999600619078E-005   22.791430920000000        1.7701286822557449E-002   3.6009699106216431E-003  -4.8527815379202366E-003   1.9418741576373577E-003
   2.7542000680114143E-005   22.791430920000000        1.8698105588555336E-002   4.0771965868771076E-003  -5.2915033884346485E-003   2.2523915395140648E-003
   3.6307999835116789E-005   22.791430920000000        1.9759068265557289E-002   4.5951805077493191E-003  -5.7844500988721848E-003   2.5988966226577759E-003
   4.7862999053904787E-005   22.791430920000000        2.0889263600111008E-002   5.1582753658294678E-003  -6.3376626931130886E-003   2.9862041119486094E-003
   6.3095998484641314E-005   22.791430920000000        2.2094817832112312E-002   5.7703317143023014E-003  -6.9578485563397408E-003   3.4205096308141947E-003
   8.3175997133366764E-005   22.791430920000000        2.3382509127259254E-002   6.4354892820119858E-003  -7.6521076261997223E-003   3.9096302352845669E-003
   1.0964999819407240E-004   22.791430920000000        2.4760553613305092E-002   7.1585355326533318E-003  -8.4281703457236290E-003   4.4637434184551239E-003
   1.4453999756369740E-004   22.791430920000000        2.6237782090902328E-002   7.9444311559200287E-003  -9.2936661094427109E-003   5.0956108607351780E-003
   1.9054999575018883E-004   22.791430920000000        2.7826253324747086E-002   8.7996171787381172E-003  -1.0257224552333355E-002   5.8223395608365536E-003
   2.5119000929407775E-004   22.791430920000000        2.9538484290242195E-002   9.7304536029696465E-003  -1.1326236650347710E-002   6.6649597138166428E-003
   3.3112999517470598E-004   22.791430920000000        3.1391210854053497E-002   1.0745110921561718E-002  -1.2508213520050049E-002   7.6509998179972172E-003
   4.3652000022120774E-004   22.791430920000000        3.3404707908630371E-002   1.1853054165840149E-002  -1.3809136115014553E-002   8.8152345269918442E-003
   5.7544000446796417E-004   22.791430920000000        3.5603769123554230E-002   1.3065374456346035E-002  -1.5232250094413757E-002   1.0201179422438145E-002
   7.5857999036088586E-004   22.791430920000000        3.8020297884941101E-002   1.4395955018699169E-002  -1.6777215525507927E-002   1.1863627471029758E-002
   1.0000000474974513E-003   22.791430920000000        4.0694341063499451E-002   1.5861717984080315E-002  -1.8437298014760017E-002   1.3870222494006157E-002
   1.3183000264689326E-003   22.791430920000000        4.3677844107151031E-002   1.7484311014413834E-002  -2.0197028294205666E-002   1.6304666176438332E-002
   1.7377999611198902E-003   22.791430920000000        4.7035973519086838E-002   1.9290400668978691E-002  -2.2026812657713890E-002   1.9267562776803970E-002
   2.2909000981599092E-003   22.791430920000000        5.0855901092290878E-002   2.1315980702638626E-002  -2.3879762738943100E-002   2.2882845252752304E-002
   3.0199999455362558E-003   22.791430920000000        5.5248208343982697E-002   2.3606676608324051E-002  -2.5681817904114723E-002   2.7296727523207664E-002
   3.9810999296605587E-003   22.791430920000000        6.0357321053743362E-002   2.6223028078675270E-002  -2.7323797345161438E-002   3.2682966440916061E-002
   5.2481000311672688E-003   22.791430920000000        6.6370651125907898E-002   2.9245261102914810E-002  -2.8648918494582176E-002   3.9244841784238815E-002
   6.9182999432086945E-003   22.791430920000000        7.3529087007045746E-002   3.2779376953840256E-002  -2.9437558725476265E-002   4.7214943915605545E-002
   9.1201001778244972E-003   22.791430920000000        8.2140862941741943E-002   3.6965932697057724E-002  -2.9389735311269760E-002   5.6853864341974258E-002
   1.2023000046610832E-002   22.791430920000000        9.2594750225543976E-002   4.1990216821432114E-002  -2.8105141595005989E-002   6.8441905081272125E-002
   1.5848999843001366E-002   22.791430920000000       0.10536451637744904        4.8090960830450058E-002  -2.5065183639526367E-002   8.2253009080886841E-002
   2.0893000066280365E-002   22.791430920000000       0.12102075666189194        5.5576708167791367E-002  -1.9617319107055664E-002   9.8526440560817719E-002
   2.7542000636458397E-002   22.791430920000000       0.14019849896430969        6.4826801419258118E-002  -1.0978348553180695E-002  0.11737791448831558     
   3.6308001726865768E-002   22.791430920000000       0.16354410350322723        7.6289944350719452E-002   1.7367915716022253E-003  0.13867639005184174     
   4.7862999141216278E-002   22.791430920000000       0.19156463444232941        9.0443745255470276E-002   1.9420176744461060E-002  0.16181595623493195     
   6.3096001744270325E-002   22.791430920000000       0.22437575459480286       0.10770955681800842        4.2793214321136475E-002  0.18540579080581665     
   8.3176001906394958E-002   22.791430920000000       0.26122829318046570       0.12824924290180206        7.2065323591232300E-002  0.20684480667114258     
  0.10000000149011612        22.791430920000000       0.28698894381523132       0.14357577264308929        9.4511538743972778E-002  0.21794417500495911     
  0.12500000000000000        22.791430920000000       0.31740918755531311       0.16323034465312958       0.12378670275211334       0.22525300085544586     
  0.15000000596046448        22.791430920000000       0.33929759263992310       0.17922332882881165       0.14800827205181122       0.22399954497814178     
  0.17499999701976776        22.791430920000000       0.35356295108795166       0.19166715443134308       0.16728934645652771       0.21639937162399292     
  0.20000000298023224        22.791430920000000       0.36107018589973450       0.20071570575237274       0.18190747499465942       0.20426157116889954     
  0.22499999403953552        22.791430920000000       0.36264505982398987       0.20655851066112518       0.19221700727939606       0.18906785547733307     
  0.25000000000000000        22.791430920000000       0.35907366871833801       0.20941360294818878       0.19860611855983734       0.17202322185039520     
  0.27500000596046448        22.791430920000000       0.35110035538673401       0.20952059328556061       0.20147417485713959       0.15409444272518158     
  0.30000001192092896        22.791430920000000       0.33942613005638123       0.20713484287261963       0.20121914148330688       0.13604219257831573     
  0.32499998807907104        22.791430920000000       0.32470729947090149       0.20252221822738647       0.19823053479194641       0.11844946444034576     
  0.34999999403953552        22.791430920000000       0.30755460262298584       0.19595466554164886       0.19288501143455505       0.10174690932035446     
  0.37500000000000000        22.791430920000000       0.28853270411491394       0.18770636618137360       0.18554395437240601        8.6236067116260529E-002
  0.40000000596046448        22.791430920000000       0.26816031336784363       0.17805020511150360       0.17655177414417267        7.2110369801521301E-002
  0.42500001192092896        22.791430920000000       0.24691028892993927       0.16725485026836395       0.16623492538928986        5.9474144130945206E-002
  0.44999998807907104        22.791430920000000       0.22521021962165833       0.15558189153671265       0.15490117669105530        4.8359770327806473E-002
  0.47499999403953552        22.791430920000000       0.20344302058219910       0.14328354597091675       0.14283892512321472        3.8742959499359131E-002
  0.50000000000000000        22.791430920000000       0.18194791674613953       0.13060031831264496       0.13031680881977081        3.0556280165910721E-002
  0.52499997615814209        22.791430920000000       0.16102133691310883       0.11775904148817062       0.11758305877447128        2.3700987920165062E-002
  0.55000001192092896        22.791430920000000       0.14091815054416656       0.10497103631496429       0.10486508160829544        1.8057268112897873E-002
  0.57499998807907104        22.791430920000000       0.12185281515121460        9.2430442571640015E-002   9.2368863523006439E-002   1.3492912054061890E-002
  0.60000002384185791        22.791430920000000       0.10400070250034332        8.0312743782997131E-002   8.0278389155864716E-002   9.8705897107720375E-003
  0.62500000000000000        22.791430920000000        8.7499544024467468E-002   6.8773359060287476E-002   6.8755127489566803E-002   7.0537580177187920E-003
  0.64999997615814209        22.791430920000000        7.2450876235961914E-002   5.7946462184190750E-002   5.7937376201152802E-002   4.9113393761217594E-003
  0.67500001192092896        22.791430920000000        5.8921597898006439E-002   4.7943938523530960E-002   4.7939777374267578E-002   3.3212471753358841E-003
  0.69999998807907104        22.791430920000000        4.6945620328187943E-002   3.8854446262121201E-002   3.8852769881486893E-002   2.1728833671659231E-003
  0.72500002384185791        22.791430920000000        3.6525577306747437E-002   3.0742716044187546E-002   3.0742188915610313E-002   1.3687078608199954E-003
  0.75000000000000000        22.791430920000000        2.7634624391794205E-002   2.3648982867598534E-002   2.3648923262953758E-002   8.2499842392280698E-004
  0.77499997615814209        22.791430920000000        2.0218364894390106E-002   1.7588635906577110E-002   1.7588729038834572E-002   4.7191890189424157E-004
  0.80000001192092896        22.791430920000000        1.4196832664310932E-002   1.2552066706120968E-002   1.2552196159958839E-002   2.5301537243649364E-004
  0.82499998807907104        22.791430920000000        9.4666276127099991E-003   8.5047669708728790E-003   8.5049103945493698E-003   1.2426183093339205E-004
  0.85000002384185791        22.791430920000000        5.9031639248132706E-003   5.3876675665378571E-003   5.3878417238593102E-003   5.2775303629459813E-005
  0.87500000000000000        22.791430920000000        3.3630861435085535E-003   3.1177769415080547E-003   3.1180102378129959E-003   1.5315212294808589E-005
  0.89999997615814209        22.791430920000000        1.6868978273123503E-003   1.5891887014731765E-003   1.5895010437816381E-003  -3.3265034744545119E-006
  0.92500001192092896        22.791430920000000        7.0191407576203346E-004   6.7456398392096162E-004   6.7495333496481180E-004  -1.1951649867114611E-005
  0.94999998807907104        22.791430920000000        2.2577022900804877E-004   2.2735539823770523E-004   2.2778373386245221E-004  -1.4524263860948849E-005
  0.97500002384185791        22.791430920000000        7.1068396209739149E-005   8.5390820458997041E-005   8.5772604506928474E-005  -1.1632504538283683E-005
   1.0000000000000000        22.791430920000000        5.3194671636447310E-005   7.7955206506885588E-005   7.8149409091565758E-005  -1.8282134988112375E-006
   9.9999997171806854E-010   29.223376460000001        2.9617182444781065E-003  -9.8152901045978069E-004  -1.1581729631870985E-003  -3.0221565975807607E-004
   1.3183000246996812E-009   29.223376460000001        3.1003116164356470E-003  -9.8491623066365719E-004  -1.1835295008495450E-003  -3.0724817770533264E-004
   1.7378000150003459E-009   29.223376460000001        3.2460424117743969E-003  -9.8624348174780607E-004  -1.2092655524611473E-003  -3.1202167156152427E-004
   2.2908999142146058E-009   29.223376460000001        3.3993772231042385E-003  -9.8528841044753790E-004  -1.2354393256828189E-003  -3.1646477873437107E-004
   3.0200000278313155E-009   29.223376460000001        3.5607165191322565E-003  -9.8180922213941813E-004  -1.2621049536392093E-003  -3.2048902357928455E-004
   3.9810998941902653E-009   29.223376460000001        3.7305192090570927E-003  -9.7554526291787624E-004  -1.2893364764750004E-003  -3.2399068004451692E-004
   5.2481001766579993E-009   29.223376460000001        3.9092828519642353E-003  -9.6621440025046468E-004  -1.3172264443710446E-003  -3.2684725010767579E-004
   6.9183001549788514E-009   29.223376460000001        4.0975180454552174E-003  -9.5351226627826691E-004  -1.3458837056532502E-003  -3.2891423325054348E-004
   9.1201002305751899E-009   29.223376460000001        4.2957817204296589E-003  -9.3710952205583453E-004  -1.3754415558651090E-003  -3.3002256532199681E-004
   1.2023000373062587E-008   29.223376460000001        4.5046759769320488E-003  -9.1664900537580252E-004  -1.4060606481507421E-003  -3.2997477683238685E-004
   1.5849000334355878E-008   29.223376460000001        4.7247544862329960E-003  -8.9175475295633078E-004  -1.4379183994606137E-003  -3.2854193705134094E-004
   2.0892999330612838E-008   29.223376460000001        4.9567366950213909E-003  -8.6200761143118143E-004  -1.4712444972246885E-003  -3.2545908470638096E-004
   2.7542000680114143E-008   29.223376460000001        5.2012964151799679E-003  -8.2696561003103852E-004  -1.5062940074130893E-003  -3.2042188104242086E-004
   3.6307998385609608E-008   29.223376460000001        5.4592131637036800E-003  -7.8614341327920556E-004  -1.5433741500601172E-003  -3.1308046891354024E-004
   4.7863000673942224E-008   29.223376460000001        5.7312333956360817E-003  -7.3903118027374148E-004  -1.5828295145183802E-003  -3.0303836683742702E-004
   6.3096003088958241E-008   29.223376460000001        6.0182292945683002E-003  -6.8506691604852676E-004  -1.6250710468739271E-003  -2.8984353411942720E-004
   8.3175997644957533E-008   29.223376460000001        6.3210735097527504E-003  -6.2365550547838211E-004  -1.6705640591681004E-003  -2.7298802160657942E-004
   1.0965000285523274E-007   29.223376460000001        6.6407732665538788E-003  -5.5413984227925539E-004  -1.7198553541675210E-003  -2.5189679581671953E-004
   1.4453999597208167E-007   29.223376460000001        6.9782198406755924E-003  -4.7585292486473918E-004  -1.7735422588884830E-003  -2.2594016627408564E-004
   1.9054999711443088E-007   29.223376460000001        7.3347026482224464E-003  -3.8799762842245400E-004  -1.8323622643947601E-003  -1.9439177413005382E-004
   2.5118998792095226E-007   29.223376460000001        7.7111748978495598E-003  -2.8981731156818569E-004  -1.8970840610563755E-003  -1.5648402040824294E-004
   3.3112999631157436E-007   29.223376460000001        8.1089567393064499E-003  -1.8042366718873382E-004  -1.9686322193592787E-003  -1.1134647502331063E-004
   4.3651999703797628E-007   29.223376460000001        8.5293864831328392E-003  -5.8876164985122159E-005  -2.0480416715145111E-003  -5.8031797379953787E-005
   5.7544002629583701E-007   29.223376460000001        8.9738015085458755E-003   7.5809322879649699E-005  -2.1364628337323666E-003   4.4780763346352614E-006
   7.5857997217099182E-007   29.223376460000001        9.4437543302774429E-003   2.2472902492154390E-004  -2.2352163214236498E-003   7.7301738201640546E-005
   9.9999999747524271E-007   29.223376460000001        9.9408198148012161E-003   3.8903535460121930E-004  -2.3457682691514492E-003   1.6163155669346452E-004
   1.3182999509808724E-006   29.223376460000001        1.0466795414686203E-002   5.7000684319064021E-004  -2.4697892367839813E-003   2.5876666768454015E-004
   1.7377999483869644E-006   29.223376460000001        1.1023324914276600E-002   7.6892005745321512E-004  -2.6090794708579779E-003   3.7004181649535894E-004
   2.2909000563231530E-006   29.223376460000001        1.1612614616751671E-002   9.8730484023690224E-004  -2.7657602913677692E-003   4.9696670612320304E-004
   3.0199998946045525E-006   29.223376460000001        1.2236667796969414E-002   1.2266782578080893E-003  -2.9421043582260609E-003   6.4107956131920218E-004
   3.9810997805034276E-006   29.223376460000001        1.2897782027721405E-002   1.4887218130752444E-003  -3.1406756024807692E-003   8.0405059270560741E-004
   5.2481000238913111E-006   29.223376460000001        1.3598476536571980E-002   1.7752653220668435E-003  -3.3643385395407677E-003   9.8768633324652910E-004
   6.9183001869532745E-006   29.223376460000001        1.4341414906084538E-002   2.0882559474557638E-003  -3.6162510514259338E-003   1.1939289979636669E-003
   9.1201000032015145E-006   29.223376460000001        1.5129548497498035E-002   2.4298210628330708E-003  -3.8999340031296015E-003   1.4249297091737390E-003
   1.2022999726468697E-005   29.223376460000001        1.5966149047017097E-002   2.8022828046232462E-003  -4.2193033732473850E-003   1.6831090906634927E-003
   1.5849000192247331E-005   29.223376460000001        1.6854451969265938E-002   3.2079988159239292E-003  -4.5785470865666866E-003   1.9711181521415710E-003
   2.0892999600619078E-005   29.223376460000001        1.7798563465476036E-002   3.6497688852250576E-003  -4.9824900925159454E-003   2.2922265343368053E-003
   2.7542000680114143E-005   29.223376460000001        1.8802668899297714E-002   4.1304701007902622E-003  -5.4362872615456581E-003   2.6502101682126522E-003
   3.6307999835116789E-005   29.223376460000001        1.9871706143021584E-002   4.6533690765500069E-003  -5.9456988237798214E-003   3.0497699044644833E-003
   4.7862999053904787E-005   29.223376460000001        2.1010898053646088E-002   5.2218767814338207E-003  -6.5168379805982113E-003   3.4966012462973595E-003
   6.3095998484641314E-005   29.223376460000001        2.2226519882678986E-002   5.8399131521582603E-003  -7.1564768441021442E-003   3.9979983121156693E-003
   8.3175997133366764E-005   29.223376460000001        2.3525541648268700E-002   6.5116994082927704E-003  -7.8717516735196114E-003   4.5631071552634239E-003
   1.0964999819407240E-004   29.223376460000001        2.4916404858231544E-002   7.2421240620315075E-003  -8.6703943088650703E-003   5.2037411369383335E-003
   1.4453999756369740E-004   29.223376460000001        2.6408214122056961E-002   8.0362623557448387E-003  -9.5599684864282608E-003   5.9345802292227745E-003
   1.9054999575018883E-004   29.223376460000001        2.8013365343213081E-002   8.9007066562771797E-003  -1.0548973456025124E-002   6.7751216702163219E-003
   2.5119000929407775E-004   29.223376460000001        2.9744772240519524E-002   9.8419850692152977E-003  -1.1644516140222549E-002   7.7490783296525478E-003
   3.3112999517470598E-004   29.223376460000001        3.1619660556316376E-002   1.0868483223021030E-002  -1.2853679247200489E-002   8.8871913030743599E-003
   4.3652000022120774E-004   29.223376460000001        3.3658891916275024E-002   1.1989927850663662E-002  -1.4181774109601974E-002   1.0227882303297520E-002
   5.7544000446796417E-004   29.223376460000001        3.5887960344552994E-002   1.3217723928391933E-002  -1.5631064772605896E-002   1.1818705126643181E-002
   7.5857999036088586E-004   29.223376460000001        3.8339603692293167E-002   1.4566138386726379E-002  -1.7199834808707237E-002   1.3718908652663231E-002
   1.0000000474974513E-003   29.223376460000001        4.1054856032133102E-002   1.6052555292844772E-002  -1.8879454582929611E-002   1.6000790521502495E-002
   1.3183000264689326E-003   29.223376460000001        4.4086810201406479E-002   1.7699185758829117E-002  -2.0651923492550850E-002   1.8752790987491608E-002
   1.7377999611198902E-003   29.223376460000001        4.7501910477876663E-002   1.9533347338438034E-002  -2.2484334185719490E-002   2.2079773247241974E-002
   2.2909000981599092E-003   29.223376460000001        5.1388796418905258E-002   2.1591819822788239E-002  -2.4325577542185783E-002   2.6109382510185242E-002
   3.0199999455362558E-003   29.223376460000001        5.5859550833702087E-002   2.3921111598610878E-002  -2.6096351444721222E-002   3.0989814549684525E-002
   3.9810999296605587E-003   29.223376460000001        6.1060100793838501E-002   2.6582738384604454E-002  -2.7681156992912292E-002   3.6894384771585464E-002
   5.2481000311672688E-003   29.223376460000001        6.7179128527641296E-002   2.9657954350113869E-002  -2.8915889561176300E-002   4.4022124260663986E-002
   6.9182999432086945E-003   29.223376460000001        7.4458219110965729E-002   3.3253710716962814E-002  -2.9572874307632446E-002   5.2595682442188263E-002
   9.1201001778244972E-003   29.223376460000001        8.3205178380012512E-002   3.7511277943849564E-002  -2.9343951493501663E-002   6.2857806682586670E-002
   1.2023000046610832E-002   29.223376460000001        9.3806408345699310E-002   4.2616054415702820E-002  -2.7821637690067291E-002   7.5060106813907623E-002
   1.5848999843001366E-002   29.223376460000001       0.10672994703054428        4.8805713653564453E-002  -2.4483166635036469E-002   8.9433260262012482E-002
   2.0893000066280365E-002   29.223376460000001       0.12253563851118088        5.6385759264230728E-002  -1.8677450716495514E-002  0.10615558177232742     
   2.7542000636458397E-002   29.223376460000001       0.14184001088142395        6.5729089081287384E-002  -9.6327587962150574E-003  0.12526039779186249     
   3.6308001726865768E-002   29.223376460000001       0.16526009142398834        7.7272661030292511E-002   3.5093873739242554E-003  0.14651228487491608     
   4.7862999141216278E-002   29.223376460000001       0.19325913488864899        9.1474331915378571E-002   2.1593105047941208E-002  0.16918388009071350     
   6.3096001744270325E-002   29.223376460000001       0.22589193284511566       0.10872460156679153        4.5265618711709976E-002  0.19176238775253296     
   8.3176001906394958E-002   29.223376460000001       0.26233232021331787       0.12914048135280609        7.4634946882724762E-002  0.21156135201454163     
  0.10000000149011612        29.223376460000001       0.28764668107032776       0.14429561793804169        9.6974872052669525E-002  0.22121937572956085     
  0.12500000000000000        29.223376460000001       0.31730726361274719       0.16361501812934875       0.12588067352771759       0.22648708522319794     
  0.15000000596046448        29.223376460000001       0.33838647603988647       0.17920938134193420       0.14957576990127563       0.22345156967639923     
  0.17499999701976776        29.223376460000001       0.35184571146965027       0.19122017920017242       0.16824923455715179       0.21439670026302338     
  0.20000000298023224        29.223376460000001       0.35858654975891113       0.19982421398162842       0.18223136663436890       0.20114600658416748     
  0.22499999403953552        29.223376460000001       0.35946044325828552       0.20522937178611755       0.19191330671310425       0.18516537547111511     
  0.25000000000000000        29.223376460000001       0.35527077317237854       0.20766831934452057       0.19770872592926025       0.16762726008892059     
  0.27500000596046448        29.223376460000001       0.34677299857139587       0.20739227533340454       0.20003436505794525       0.14945752918720245     
  0.30000001192092896        29.223376460000001       0.33467417955398560       0.20466549694538116       0.19929958879947662       0.13137286901473999     
  0.32499998807907104        29.223376460000001       0.31963273882865906       0.19976045191287994       0.19590076804161072       0.11391261965036392     
  0.34999999403953552        29.223376460000001       0.30225837230682373       0.19295364618301392       0.19021809101104736        9.7466364502906799E-002
  0.37500000000000000        29.223376460000001       0.28311222791671753       0.18452191352844238       0.18261381983757019        8.2298509776592255E-002
  0.40000000596046448        29.223376460000001       0.26270756125450134       0.17473922669887543       0.17343127727508545        6.8570040166378021E-002
  0.42500001192092896        29.223376460000001       0.24151009321212769       0.16387385129928589       0.16299425065517426        5.6357871741056442E-002
  0.44999998807907104        29.223376460000001       0.21993918716907501       0.15218569338321686       0.15160654485225677        4.5672014355659485E-002
  0.47499999403953552        29.223376460000001       0.19836868345737457       0.13992415368556976       0.13955169916152954        3.6470670253038406E-002
  0.50000000000000000        29.223376460000001       0.17712807655334473       0.12732590734958649       0.12709267437458038        2.8673393651843071E-002
  0.52499997615814209        29.223376460000001       0.15650379657745361       0.11461312323808670       0.11447145044803619        2.2172486409544945E-002
  0.55000001192092896        29.223376460000001       0.13674052059650421       0.10199178755283356       0.10190870612859726        1.6842698678374290E-002
  0.57499998807907104        29.223376460000001       0.11804261803627014        8.9650101959705353E-002   8.9603394269943237E-002   1.2549377977848053E-002
  0.60000002384185791        29.223376460000001       0.10057560354471207        7.7757202088832855E-002   7.7732264995574951E-002   9.1551858931779861E-003
  0.62500000000000000        29.223376460000001        8.4467746317386627E-002   6.6461876034736633E-002   6.6449426114559174E-002   6.5254648216068745E-003
  0.64999997615814209        29.223376460000001        6.9811634719371796E-002   5.5891547352075577E-002   5.5885892361402512E-002   4.5324144884943962E-003
  0.67500001192092896        29.223376460000001        5.6665923446416855E-002   4.6151310205459595E-002   4.6149112284183502E-002   3.0581539031118155E-003
  0.69999998807907104        29.223376460000001        4.5057021081447601E-002   3.7323217839002609E-002   3.7322618067264557E-002   1.9968084525316954E-003
  0.72500002384185791        29.223376460000001        3.4980975091457367E-002   2.9465667903423309E-002   2.9465701431035995E-002   1.2557297013700008E-003
  0.75000000000000000        29.223376460000001        2.6405343785881996E-002   2.2613007575273514E-002   2.2613223642110825E-002   7.5596634997054935E-004
  0.77499997615814209        29.223376460000001        1.9271194934844971E-002   1.6775330528616905E-002   1.6775552183389664E-002   4.3210943113081157E-004
  0.80000001192092896        29.223376460000001        1.3495215214788914E-002   1.1938485316932201E-002   1.1938672512769699E-002   2.3162728757597506E-004
  0.82499998807907104        29.223376460000001        8.9718950912356377E-003   8.0643212422728539E-003   8.0644888803362846E-003   1.1380967043805867E-004
  0.85000002384185791        29.223376460000001        5.5758650414645672E-003   5.0911935977637768E-003   5.0913779996335506E-003   4.8435103963129222E-005
  0.87500000000000000        29.223376460000001        3.1643931288272142E-003   2.9347797390073538E-003   2.9350158292800188E-003   1.4268552149587777E-005
  0.89999997615814209        29.223376460000001        1.5800928231328726E-003   1.4892687322571874E-003   1.4895775821059942E-003  -2.5128172183030983E-006
  0.92500001192092896        29.223376460000001        6.5397546859458089E-004   6.2905409140512347E-004   6.2943162629380822E-004  -9.8824102678918280E-006
  0.94999998807907104        29.223376460000001        2.0908091391902417E-004   2.1120406745467335E-004   2.1160893084015697E-004  -1.1450913916632999E-005
  0.97500002384185791        29.223376460000001        6.5297987021040171E-005   7.9356039350386709E-005   7.9699311754666269E-005  -7.8362581916735508E-006
   1.0000000000000000        29.223376460000001        4.7467587137361988E-005   7.1243870479520410E-005   7.1382441092282534E-005   2.0935051452397602E-006
   9.9999997171806854E-010   37.470474510000003        2.9740657191723585E-003  -9.8125915974378586E-004  -1.1578617850318551E-003  -3.3521724981255829E-004
   1.3183000246996812E-009   37.470474510000003        3.1133079901337624E-003  -9.8443299066275358E-004  -1.1833074968308210E-003  -3.4050981048494577E-004
   1.7378000150003459E-009   37.470474510000003        3.2597247045487165E-003  -9.8552519921213388E-004  -1.2091584503650665E-003  -3.4546121605671942E-004
   2.2908999142146058E-009   37.470474510000003        3.4137857146561146E-003  -9.8431156948208809E-004  -1.2354778591543436E-003  -3.4998427145183086E-004
   3.0200000278313155E-009   37.470474510000003        3.5758933518081903E-003  -9.8054867703467607E-004  -1.2623253278434277E-003  -3.5397199098952115E-004
   3.9810998941902653E-009   37.470474510000003        3.7465090863406658E-003  -9.7397383069619536E-004  -1.2897812994197011E-003  -3.5729954834096134E-004
   5.2481001766579993E-009   37.470474510000003        3.9261337369680405E-003  -9.6430256962776184E-004  -1.3179457746446133E-003  -3.5982026020064950E-004
   6.9183001549788514E-009   37.470474510000003        4.1152806952595711E-003  -9.5122831407934427E-004  -1.3469357509166002E-003  -3.6136221024207771E-004
   9.1201002305751899E-009   37.470474510000003        4.3145101517438889E-003  -9.3441916396841407E-004  -1.3768943026661873E-003  -3.6172504769638181E-004
   1.2023000373062587E-008   37.470474510000003        4.5244283974170685E-003  -9.1351522132754326E-004  -1.4079924440011382E-003  -3.6067602923139930E-004
   1.5849000334355878E-008   37.470474510000003        4.7455918975174427E-003  -8.8813784532248974E-004  -1.4404198154807091E-003  -3.5794705036096275E-004
   2.0892999330612838E-008   37.470474510000003        4.9787247553467751E-003  -8.5786456475034356E-004  -1.4744193758815527E-003  -3.5322856274433434E-004
   2.7542000680114143E-008   37.470474510000003        5.2245049737393856E-003  -8.2225003279745579E-004  -1.5102612087503076E-003  -3.4616701304912567E-004
   3.6307998385609608E-008   37.470474510000003        5.4837167263031006E-003  -7.8080536331981421E-004  -1.5482694143429399E-003  -3.3635753788985312E-004
   4.7863000673942224E-008   37.470474510000003        5.7571120560169220E-003  -7.3301681550219655E-004  -1.5888068592175841E-003  -3.2334373099729419E-004
   6.3096003088958241E-008   37.470474510000003        6.0455678030848503E-003  -6.7831814521923661E-004  -1.6323052113875747E-003  -3.0660684569738805E-004
   8.3175997644957533E-008   37.470474510000003        6.3499636016786098E-003  -6.1610969714820385E-004  -1.6792519018054008E-003  -2.8556663892231882E-004
   1.0965000285523274E-007   37.470474510000003        6.6713122650980949E-003  -5.4572935914620757E-004  -1.7302185297012329E-003  -2.5956833269447088E-004
   1.4453999597208167E-007   37.470474510000003        7.0105125196278095E-003  -4.6650506556034088E-004  -1.7858287319540977E-003  -2.2789865033701062E-004
   1.9054999711443088E-007   37.470474510000003        7.3688626289367676E-003  -3.7763340515084565E-004  -1.8468502676114440E-003  -1.8973523401655257E-004
   2.5118998792095226E-007   37.470474510000003        7.7473227865993977E-003  -2.7835203218273818E-004  -1.9140824442729354E-003  -1.4421493688132614E-004
   3.3112999631157436E-007   37.470474510000003        8.1472229212522507E-003  -1.6776550910435617E-004  -1.9884842913597822E-003  -9.0359448222443461E-005
   4.3651999703797628E-007   37.470474510000003        8.5699139162898064E-003  -4.4925815018359572E-005  -2.0711282268166542E-003  -2.7107345886179246E-005
   5.7544002629583701E-007   37.470474510000003        9.0167419984936714E-003   9.1159090516157448E-005  -2.1632032003253698E-003   4.6678669605171308E-005
   7.5857997217099182E-007   37.470474510000003        9.4892745837569237E-003   2.4159452004823834E-004  -2.2660729009658098E-003   1.3224720896687359E-004
   9.9999999747524271E-007   37.470474510000003        9.9891005083918571E-003   4.0754253859631717E-004  -2.3812488652765751E-003   2.3092696210369468E-004
   1.3182999509808724E-006   37.470474510000003        1.0518034920096397E-002   5.9029279509559274E-004  -2.5104505475610495E-003   3.4416612470522523E-004
   1.7377999483869644E-006   37.470474510000003        1.1077738367021084E-002   7.9113297397270799E-004  -2.6555284857749939E-003   4.7345086932182312E-004
   2.2909000563231530E-006   37.470474510000003        1.1670440435409546E-002   1.0116068879142404E-003  -2.8186610434204340E-003   6.2046898528933525E-004
   3.0199998946045525E-006   37.470474510000003        1.2298170477151871E-002   1.2532460968941450E-003  -3.0021788552403450E-003   7.8694219700992107E-004
   3.9810997805034276E-006   37.470474510000003        1.2963250279426575E-002   1.5177484601736069E-003  -3.2087084837257862E-003   9.7474874928593636E-004
   5.2481000238913111E-006   37.470474510000003        1.3668237254023552E-002   1.8069626530632377E-003  -3.4411812666803598E-003   1.1859319638460875E-003
   6.9183001869532745E-006   37.470474510000003        1.4415830373764038E-002   2.1228566765785217E-003  -3.7028260994702578E-003   1.4227031497284770E-003
   9.1201000032015145E-006   37.470474510000003        1.5209028497338295E-002   2.4675815366208553E-003  -3.9972392842173576E-003   1.6875294968485832E-003
   1.2022999726468697E-005   37.470474510000003        1.6051156446337700E-002   2.8434875421226025E-003  -4.3284171260893345E-003   1.9832088146358728E-003
   1.5849000192247331E-005   37.470474510000003        1.6945511102676392E-002   3.2529628369957209E-003  -4.7006257809698582E-003   2.3128269240260124E-003
   2.0892999600619078E-005   37.470474510000003        1.7896277830004692E-002   3.6988444626331329E-003  -5.1187789067625999E-003   2.6802057400345802E-003
   2.7542000680114143E-005   37.470474510000003        1.8907729536294937E-002   4.1840518824756145E-003  -5.5881137959659100E-003   3.0897755641490221E-003
   3.6307999835116789E-005   37.470474510000003        1.9984917715191841E-002   4.7119013033807278E-003  -6.1144740320742130E-003   3.5470491275191307E-003
   4.7862999053904787E-005   37.470474510000003        2.1133188158273697E-002   5.2858628332614899E-003  -6.7040426656603813E-003   4.0586930699646473E-003
   6.3095998484641314E-005   37.470474510000003        2.2358978167176247E-002   5.9099262580275536E-003  -7.3636495508253574E-003   4.6332040801644325E-003
   8.3175997133366764E-005   37.470474510000003        2.3669444024562836E-002   6.5883961506187916E-003  -8.1004565581679344E-003   5.2811671048402786E-003
   1.0964999819407240E-004   37.470474510000003        2.5073261931538582E-002   7.3262616060674191E-003  -8.9221848174929619E-003   6.0161501169204712E-003
   1.4453999756369740E-004   37.470474510000003        2.6579802855849266E-002   8.1287166103720665E-003  -9.8363058641552925E-003   6.8548629060387611E-003
   1.9054999575018883E-004   37.470474510000003        2.8201812878251076E-002   9.0025020763278008E-003  -1.0851155035197735E-002   7.8193098306655884E-003
   2.5119000929407775E-004   37.470474510000003        2.9952602460980415E-002   9.9543193355202675E-003  -1.1973517015576363E-002   8.9359674602746964E-003
   3.3112999517470598E-004   37.470474510000003        3.1849887222051620E-002   1.0992771945893764E-002  -1.3209980912506580E-002   1.0238850489258766E-002
   4.3652000022120774E-004   37.470474510000003        3.3915117383003235E-002   1.2127845548093319E-002  -1.4565119519829750E-002   1.1770036071538925E-002
   5.7544000446796417E-004   37.470474510000003        3.6174483597278595E-002   1.3371260836720467E-002  -1.6040123999118805E-002   1.3581045903265476E-002
   7.5857999036088586E-004   37.470474510000003        3.8661569356918335E-002   1.4737669378519058E-002  -1.7631791532039642E-002   1.5735419467091560E-002
   1.0000000474974513E-003   37.470474510000003        4.1418373584747314E-002   1.6244919970631599E-002  -1.9329475238919258E-002   1.8309801816940308E-002
   1.3183000264689326E-003   37.470474510000003        4.4499125331640244E-002   1.7915777862071991E-002  -2.1112510934472084E-002   2.1396910771727562E-002
   1.7377999611198902E-003   37.470474510000003        4.7971539199352264E-002   1.9778210669755936E-002  -2.2944543510675430E-002   2.5105176493525505E-002
   2.2909000981599092E-003   37.470474510000003        5.1925674080848694E-002   2.1869773045182228E-002  -2.4770120158791542E-002   2.9565053060650826E-002
   3.0199999455362558E-003   37.470474510000003        5.6475084275007248E-002   2.4237835779786110E-002  -2.6504606008529663E-002   3.4925505518913269E-002
   3.9810999296605587E-003   37.470474510000003        6.1767119914293289E-002   2.6944866403937340E-002  -2.8026171028614044E-002   4.1357893496751785E-002
   5.2481000311672688E-003   37.470474510000003        6.7991644144058228E-002   3.0073104426264763E-002  -2.9163459315896034E-002   4.9055177718400955E-002
   6.9182999432086945E-003   37.470474510000003        7.5390793383121490E-002   3.3730402588844299E-002  -2.9680984094738960E-002   5.8227978646755219E-002
   9.1201001778244972E-003   37.470474510000003        8.4271803498268127E-002   3.8058646023273468E-002  -2.9262857511639595E-002   6.9098889827728271E-002
   1.2023000046610832E-002   37.470474510000003        9.5018453896045685E-002   4.3243251740932465E-002  -2.7495134621858597E-002   8.1888526678085327E-002
   1.5848999843001366E-002   37.470474510000003       0.10809281468391418        4.9520675092935562E-002  -2.3851901292800903E-002   9.6782281994819641E-002
   2.0893000066280365E-002   37.470474510000003       0.12404365837574005        5.7193204760551453E-002  -1.7684871330857277E-002  0.11389628797769547     
   2.7542000636458397E-002   37.470474510000003       0.14346876740455627        6.6627070307731628E-002  -8.2353539764881134E-003  0.13318181037902832     
   3.6308001726865768E-002   37.470474510000003       0.16695556044578552        7.8247271478176117E-002   5.3269308991730213E-003  0.15430191159248352     
   4.7862999141216278E-002   37.470474510000003       0.19492360949516296        9.2491738498210907E-002   2.3796916007995605E-002  0.17641441524028778     
   6.3096001744270325E-002   37.470474510000003       0.22736735641956329       0.10972011089324951        4.7747440636157990E-002  0.19789630174636841     
   8.3176001906394958E-002   37.470474510000003       0.26338505744934082       0.13000495731830597        7.7186837792396545E-002  0.21599303185939789     
  0.10000000149011612        37.470474510000003       0.28824755549430847       0.14498393237590790        9.9401257932186127E-002  0.22419145703315735     
  0.12500000000000000        37.470474510000003       0.31714537739753723       0.16396343708038330       0.12791666388511658       0.22743098437786102     
  0.15000000596046448        37.470474510000003       0.33741778135299683       0.17915733158588409       0.15107303857803345       0.22265703976154327     
  0.17499999701976776        37.470474510000003       0.35007774829864502       0.19073593616485596       0.16913431882858276       0.21220728754997253     
  0.20000000298023224        37.470474510000003       0.35606265068054199       0.19889871776103973       0.18248207867145538       0.19790935516357422     
  0.22499999403953552        37.470474510000003       0.35624867677688599       0.20387159287929535       0.19154278934001923       0.18120615184307098     
  0.25000000000000000        37.470474510000003       0.35145568847656250       0.20590151846408844       0.19675436615943909       0.16323296725749969     
  0.27500000596046448        37.470474510000003       0.34244939684867859       0.20525090396404266       0.19854977726936340       0.14487192034721375     
  0.30000001192092896        37.470474510000003       0.32994219660758972       0.20219251513481140       0.19734884798526764       0.12679438292980194     
  0.32499998807907104        37.470474510000003       0.31459406018257141       0.19700503349304199       0.19355404376983643       0.10949571430683136     
  0.34999999403953552        37.470474510000003       0.29701313376426697       0.18996912240982056       0.18754844367504120        9.3324914574623108E-002
  0.37500000000000000        37.470474510000003       0.27775663137435913       0.18136398494243622       0.17969469726085663        7.8510195016860962E-002
  0.40000000596046448        37.470474510000003       0.25733190774917603       0.17146433889865875       0.17033460736274719        6.5181359648704529E-002
  0.42500001192092896        37.470474510000003       0.23619738221168518       0.16053776443004608       0.15978896617889404        5.3389333188533783E-002
  0.44999998807907104        37.470474510000003       0.21476398408412933       0.14884224534034729       0.14835745096206665        4.3123226612806320E-002
  0.47499999403953552        37.470474510000003       0.19339631497859955       0.13662415742874146       0.13631853461265564        3.4325126558542252E-002
  0.50000000000000000        37.470474510000003       0.17241413891315460       0.12411621212959290       0.12392939627170563        2.6902873069047928E-002
  0.52499997615814209        37.470474510000003       0.15209388732910156       0.11153581738471985       0.11142569780349731        2.0740931853652000E-002
  0.55000001192092896        37.470474510000003       0.13267014920711517        9.9083513021469116E-002   9.9021412432193756E-002   1.5709562227129936E-002
  0.57499998807907104        37.470474510000003       0.11433730274438858        8.6941584944725037E-002   8.6908474564552307E-002   1.1672415770590305E-002
  0.60000002384185791        37.470474510000003        9.7251206636428833E-002   7.5272820889949799E-002   7.5256466865539551E-002   8.4926895797252655E-003
  0.62500000000000000        37.470474510000003        8.1530861556529999E-002   6.4219482243061066E-002   6.4212292432785034E-002   6.0379779897630215E-003
  0.64999997615814209        37.470474510000003        6.7260183393955231E-002   5.3902320563793182E-002   5.3899779915809631E-002   4.1839550249278545E-003
  0.67500001192092896        37.470474510000003        5.4489828646183014E-002   4.4419825077056885E-002   4.4419400393962860E-002   2.8170028235763311E-003
  0.69999998807907104        37.470474510000003        4.3239023536443710E-002   3.5847604274749756E-002   3.5847973078489304E-002   1.8359107198193669E-003
  0.72500002384185791        37.470474510000003        3.3497523516416550E-002   2.8237951919436455E-002   2.8238492086529732E-002   1.1527745518833399E-003
  0.75000000000000000        37.470474510000003        2.5227595120668411E-002   2.1619576960802078E-002   2.1620044484734535E-002   6.9320737384259701E-004
  0.77499997615814209        37.470474510000003        1.8366100266575813E-002   1.5997540205717087E-002   1.5997879207134247E-002   3.9598587318323553E-004
  0.80000001192092896        37.470474510000003        1.2826662510633469E-002   1.1353417299687862E-002   1.1353655718266964E-002   2.1224834199529141E-004
  0.82499998807907104        37.470474510000003        8.5019441321492195E-003   7.6456903479993343E-003   7.6458794064819813E-003   1.0435670992592350E-004
  0.85000002384185791        37.470474510000003        5.2660433575510979E-003   4.8104082234203815E-003   4.8106010071933270E-003   4.4531323510454968E-005
  0.87500000000000000        37.470474510000003        2.9770527034997940E-003   2.7621618937700987E-003   2.7623989153653383E-003   1.3358212527236901E-005
  0.89999997615814209        37.470474510000003        1.4798447955399752E-003   1.3954406604170799E-003   1.3957439223304391E-003  -1.7425535361326183E-006
  0.92500001192092896        37.470474510000003        6.0920085525140166E-004   5.8651575818657875E-004   5.8687909040600061E-004  -8.0129511843551882E-006
  0.94999998807907104        37.470474510000003        1.9353993411641568E-004   1.9612445612438023E-004   1.9650350441224873E-004  -8.7617208919255063E-006
  0.97500002384185791        37.470474510000003        5.9872523706872016E-005   7.3628318205010146E-005   7.3931470979005098E-005  -4.6444351937680040E-006
   1.0000000000000000        37.470474510000003        4.2109291825909168E-005   6.4892949012573808E-005   6.4976142311934382E-005   5.1867814363504294E-006
   9.9999997171806854E-010   48.044977359999997        2.9860050417482853E-003  -9.8098244052380323E-004  -1.1577128898352385E-003  -3.6784773692488670E-004
   1.3183000246996812E-009   48.044977359999997        3.1258750241249800E-003  -9.8394905216991901E-004  -1.1832660529762506E-003  -3.7332423380576074E-004
   1.7378000150003459E-009   48.044977359999997        3.2729555387049913E-003  -9.8481320310384035E-004  -1.2092525139451027E-003  -3.7836609408259392E-004
   2.2908999142146058E-009   48.044977359999997        3.4277187660336494E-003  -9.8334869835525751E-004  -1.2357403757050633E-003  -3.8286877679638565E-004
   3.0200000278313155E-009   48.044977359999997        3.5905695986002684E-003  -9.7931048367172480E-004  -1.2627951800823212E-003  -3.8670530193485320E-004
   3.9810998941902653E-009   48.044977359999997        3.7619723007082939E-003  -9.7243388881906867E-004  -1.2905041221529245E-003  -3.8972811307758093E-004
   5.2481001766579993E-009   48.044977359999997        3.9424300193786621E-003  -9.6243235748261213E-004  -1.3189745368435979E-003  -3.9176465361379087E-004
   6.9183001549788514E-009   48.044977359999997        4.1324594058096409E-003  -9.4899709802120924E-004  -1.3483322691172361E-003  -3.9261361234821379E-004
   9.1201002305751899E-009   48.044977359999997        4.3326234444975853E-003  -9.3179370742291212E-004  -1.3787298230454326E-003  -3.9204157656058669E-004
   1.2023000373062587E-008   48.044977359999997        4.5435321517288685E-003  -9.1045972658321261E-004  -1.4103492721915245E-003  -3.8977843360044062E-004
   1.5849000334355878E-008   48.044977359999997        4.7657457180321217E-003  -8.8461372070014477E-004  -1.4433921314775944E-003  -3.8551489706151187E-004
   2.0892999330612838E-008   48.044977359999997        4.9999919719994068E-003  -8.5383007535710931E-004  -1.4781153295189142E-003  -3.7889461964368820E-004
   2.7542000680114143E-008   48.044977359999997        5.2469535730779171E-003  -8.1766035873442888E-004  -1.5148037346079946E-003  -3.6951285437680781E-004
   3.6307998385609608E-008   48.044977359999997        5.5074188858270645E-003  -7.7561201760545373E-004  -1.5537983272224665E-003  -3.5690751974470913E-004
   4.7863000673942224E-008   48.044977359999997        5.7821446098387241E-003  -7.2716758586466312E-004  -1.5954803675413132E-003  -3.4056021831929684E-004
   6.3096003088958241E-008   48.044977359999997        6.0720141045749187E-003  -6.7175674485042691E-004  -1.6403018962591887E-003  -3.1988351838663220E-004
   8.3175997644957533E-008   48.044977359999997        6.3779111951589584E-003  -6.0877547366544604E-004  -1.6887723468244076E-003  -2.9422302031889558E-004
   1.0965000285523274E-007   48.044977359999997        6.7008566111326218E-003  -5.3755665430799127E-004  -1.7414881149306893E-003  -2.6284222258254886E-004
   1.4453999597208167E-007   48.044977359999997        7.0417546667158604E-003  -4.5742344809696078E-004  -1.7990982159972191E-003  -2.2494283621199429E-004
   1.9054999711443088E-007   48.044977359999997        7.4019129388034344E-003  -3.6756627378053963E-004  -1.8624005606397986E-003  -1.7960464174393564E-004
   2.5118998792095226E-007   48.044977359999997        7.7822986058890820E-003  -2.6721719768829644E-004  -1.9322240259498358E-003  -1.2586773664224893E-004
   3.3112999631157436E-007   48.044977359999997        8.1842513754963875E-003  -1.5547394286841154E-004  -2.0095617510378361E-003  -6.2644416175317019E-005
   4.3651999703797628E-007   48.044977359999997        8.6091319099068642E-003  -3.1381179724121466E-005  -2.0955218933522701E-003   1.1242301297897939E-005
   5.7544002629583701E-007   48.044977359999997        9.0582976117730141E-003   1.0606084106257185E-004  -2.1913319360464811E-003   9.7050440672319382E-005
   7.5857997217099182E-007   48.044977359999997        9.5333307981491089E-003   2.5796625413931906E-004  -2.2983970120549202E-003   1.9616060308180749E-004
   9.9999999747524271E-007   48.044977359999997        1.0035832412540913E-002   4.2550655780360103E-004  -2.4182724300771952E-003   3.1004016636870801E-004
   1.3182999509808724E-006   48.044977359999997        1.0567635297775269E-002   6.0998206026852131E-004  -2.5527258403599262E-003   4.4028976117260754E-004
   1.7377999483869644E-006   48.044977359999997        1.1130416765809059E-002   8.1269151996821165E-004  -2.7036559768021107E-003   5.8855110546573997E-004
   2.2909000563231530E-006   48.044977359999997        1.1726429685950279E-002   1.0351923992857337E-003  -2.8732975479215384E-003   7.5669656507670879E-004
   3.0199998946045525E-006   48.044977359999997        1.2357725761830807E-002   1.2790299952030182E-003  -3.0640373006463051E-003   9.4663904746994376E-004
   3.9810997805034276E-006   48.044977359999997        1.3026656582951546E-002   1.5459185233339667E-003  -3.2785630319267511E-003   1.1604761239141226E-003
   5.2481000238913111E-006   48.044977359999997        1.3735809363424778E-002   1.8377247033640742E-003  -3.5198719706386328E-003   1.4005018165335059E-003
   6.9183001869532745E-006   48.044977359999997        1.4487924054265022E-002   2.1564371418207884E-003  -3.7912623956799507E-003   1.6692149220034480E-003
   9.1201000032015145E-006   48.044977359999997        1.5286043286323547E-002   2.5042304769158363E-003  -4.0964041836559772E-003   1.9694217480719090E-003
   1.2022999726468697E-005   48.044977359999997        1.6133544966578484E-002   2.8834815602749586E-003  -4.4393730349838734E-003   2.3043251130729914E-003
   1.5849000192247331E-005   48.044977359999997        1.7033785581588745E-002   3.2966085709631443E-003  -4.8245107755064964E-003   2.6774792931973934E-003
   2.0892999600619078E-005   48.044977359999997        1.7991028726100922E-002   3.7464851047843695E-003  -5.2568176761269569E-003   3.0932987574487925E-003
   2.7542000680114143E-005   48.044977359999997        1.9009632989764214E-002   4.2360718362033367E-003  -5.7416097261011600E-003   3.5569127649068832E-003
   3.6307999835116789E-005   48.044977359999997        2.0094756036996841E-002   4.7687352634966373E-003  -6.2848106026649475E-003   4.0746964514255524E-003
   4.7862999053904787E-005   48.044977359999997        2.1251872181892395E-002   5.3480006754398346E-003  -6.8926657550036907E-003   4.6543418429791927E-003
   6.3095998484641314E-005   48.044977359999997        2.2487571462988853E-002   5.9779277071356773E-003  -7.5720534659922123E-003   5.3056008182466030E-003
   8.3175997133366764E-005   48.044977359999997        2.3809196427464485E-002   6.6629019565880299E-003  -8.3301495760679245E-003   6.0405512340366840E-003
   1.0964999819407240E-004   48.044977359999997        2.5225644931197166E-002   7.4080112390220165E-003  -9.1746458783745766E-003   6.8745571188628674E-003
   1.4453999756369740E-004   48.044977359999997        2.6746558025479317E-002   8.2185640931129456E-003  -1.0112900286912918E-002   7.8263869509100914E-003
   1.9054999575018883E-004   48.044977359999997        2.8385015204548836E-002   9.1014485806226730E-003  -1.1153059080243111E-002   8.9205559343099594E-003
   2.5119000929407775E-004   48.044977359999997        3.0154708772897720E-002   1.0063532739877701E-002  -1.2301543727517128E-002   1.0186269879341125E-002
   3.3112999517470598E-004   48.044977359999997        3.2073836773633957E-002   1.1113630607724190E-002  -1.3564414344727993E-002   1.1660733260214329E-002
   4.3652000022120774E-004   48.044977359999997        3.4164417535066605E-002   1.2261982075870037E-002  -1.4945453964173794E-002   1.3389526866376400E-002
   5.7544000446796417E-004   48.044977359999997        3.6453314125537872E-002   1.3520612381398678E-002  -1.6444729641079903E-002   1.5427896752953529E-002
   7.5857999036088586E-004   48.044977359999997        3.8974910974502563E-002   1.4904545620083809E-002  -1.8057502806186676E-002   1.7843320965766907E-002
   1.0000000474974513E-003   48.044977359999997        4.1772142052650452E-002   1.6432074829936028E-002  -1.9771061837673187E-002   2.0716309547424316E-002
   1.3183000264689326E-003   48.044977359999997        4.4900331646203995E-002   1.8126500770449638E-002  -2.1562045440077782E-002   2.4143209680914879E-002
   1.7377999611198902E-003   48.044977359999997        4.8428382724523544E-002   2.0016409456729889E-002  -2.3390652611851692E-002   2.8235200792551041E-002
   2.2909000981599092E-003   48.044977359999997        5.2447710186243057E-002   2.2140095010399818E-002  -2.5197133421897888E-002   3.3124525099992752E-002
   3.0199999455362558E-003   48.044977359999997        5.7073228061199188E-002   2.4545744061470032E-002  -2.6891639456152916E-002   3.8959715515375137E-002
   3.9810999296605587E-003   48.044977359999997        6.2453605234622955E-002   2.7296720072627068E-002  -2.8346223756670952E-002   4.5908793807029724E-002
   5.2481000311672688E-003   48.044977359999997        6.8779744207859039E-002   3.0476169660687447E-002  -2.9382638633251190E-002   5.4157149046659470E-002
   6.9182999432086945E-003   48.044977359999997        7.6294206082820892E-002   3.4192759543657303E-002  -2.9758112505078316E-002   6.3901841640472412E-002
   9.1201001778244972E-003   48.044977359999997        8.5303492844104767E-002   3.8588900119066238E-002  -2.9149748384952545E-002   7.5343951582908630E-002
   1.2023000046610832E-002   48.044977359999997        9.6188664436340332E-002   4.3849904090166092E-002  -2.7138065546751022E-002   8.8672153651714325E-002
   1.5848999843001366E-002   48.044977359999997       0.10940576344728470        5.0210934132337570E-002  -2.3195102810859680E-002  0.10402648895978928     
   2.0893000066280365E-002   48.044977359999997       0.12549261748790741        5.7970982044935226E-002  -1.6676539555191994E-002  0.12146224081516266     
   2.7542000636458397E-002   48.044977359999997       0.14502862095832825        6.7489661276340485E-002  -6.8377312272787094E-003  0.14085216820240021     
   3.6308001726865768E-002   48.044977359999997       0.16857250034809113        7.9180203378200531E-002   7.1229366585612297E-003  0.16176450252532959     
   4.7862999141216278E-002   48.044977359999997       0.19650164246559143        9.3461170792579651E-002   2.5951879099011421E-002  0.18325302004814148     
   6.3096001744270325E-002   48.044977359999997       0.22875283658504486       0.11066242307424545        5.0150103867053986E-002  0.20359955728054047     
   8.3176001906394958E-002   48.044977359999997       0.26435276865959167       0.13081403076648712        7.9631485044956207E-002  0.21999993920326233     
  0.10000000149011612        48.044977359999997       0.28877410292625427       0.14561857283115387       0.10170689970254898       0.22677651047706604     
  0.12500000000000000        48.044977359999997       0.31693303585052490       0.16426567733287811       0.12982621788978577       0.22807551920413971     
  0.15000000596046448        48.044977359999997       0.33642914891242981       0.17907142639160156       0.15245172381401062       0.22166779637336731     
  0.17499999701976776        48.044977359999997       0.34832432866096497       0.19023381173610687       0.16991837322711945       0.20992948114871979     
  0.20000000298023224        48.044977359999997       0.35358962416648865       0.19797392189502716       0.18265582621097565       0.19468264281749725     
  0.22499999403953552        48.044977359999997       0.35312414169311523       0.20253473520278931       0.19112330675125122       0.17734163999557495     
  0.25000000000000000        48.044977359999997       0.34776291251182556       0.20417666435241699       0.19578085839748383       0.15900176763534546     
  0.27500000596046448        48.044977359999997       0.33828073740005493       0.20317250490188599       0.19707611203193665       0.14050070941448212     
  0.30000001192092896        48.044977359999997       0.32539457082748413       0.19980290532112122       0.19543805718421936       0.12246499955654144     
  0.32499998807907104        48.044977359999997       0.30976527929306030       0.19435217976570129       0.19127438962459564       0.10534752160310745     
  0.34999999403953552        48.044977359999997       0.29199901223182678       0.18710464239120483       0.18497036397457123        8.9458622038364410E-002
  0.37500000000000000        48.044977359999997       0.27264878153800964       0.17834144830703735       0.17688854038715363        7.4992597103118896E-002
  0.40000000596046448        48.044977359999997       0.25221595168113708       0.16833776235580444       0.16736891865730286        6.2050402164459229E-002
  0.42500001192092896        48.044977359999997       0.23115165531635284       0.15736022591590881       0.15672911703586578        5.0659235566854477E-002
  0.44999998807907104        48.044977359999997       0.20985850691795349       0.14566479623317719       0.14526458084583282        4.0789391845464706E-002
  0.47499999403953552        48.044977359999997       0.18869210779666901       0.13349470496177673       0.13324879109859467        3.2368708401918411E-002
  0.50000000000000000        48.044977359999997       0.16796281933784485       0.12107872217893600       0.12093321979045868        2.5294872000813484E-002
  0.52499997615814209        48.044977359999997       0.14793740212917328       0.10862953960895538       0.10854742676019669        1.9445799291133881E-002
  0.55000001192092896        48.044977359999997       0.12884080410003662        9.6342422068119049E-002   9.6298873424530029E-002   1.4688246883451939E-002
  0.57499998807907104        48.044977359999997       0.11085792630910873        8.4393903613090515E-002   8.4372788667678833E-002   1.0884866118431091E-002
  0.60000002384185791        48.044977359999997        9.4135418534278870E-002   7.2940722107887268E-002   7.2931915521621704E-002   7.8998375684022903E-003
  0.62500000000000000        48.044977359999997        7.8783579170703888E-002   6.2118873000144958E-002   6.2116287648677826E-002   5.6032254360616207E-003
  0.64999997615814209        48.044977359999997        6.4878188073635101E-002   5.2042789757251740E-002   5.2042968571186066E-002   3.8742097094655037E-003
  0.67500001192092896        48.044977359999997        5.2462425082921982E-002   4.2804732918739319E-002   4.2805857956409454E-002   2.6033101603388786E-003
  0.69999998807907104        48.044977359999997        4.1548870503902435E-002   3.4474283456802368E-002   3.4475497901439667E-002   1.6937444452196360E-003
  0.72500002384185791        48.044977359999997        3.2121490687131882E-002   2.7098037302494049E-002   2.7099018916487694E-002   1.0620398679748178E-003
  0.75000000000000000        48.044977359999997        2.4137740954756737E-002   2.0699489861726761E-002   2.0700175315141678E-002   6.3801778014749289E-004
  0.77499997615814209        48.044977359999997        1.7530696466565132E-002   1.5279090031981468E-002   1.5279530547559261E-002   3.6427259328775108E-004
  0.80000001192092896        48.044977359999997        1.2211303226649761E-002   1.0814540088176727E-002   1.0814823210239410E-002   1.9525673997122794E-004
  0.82499998807907104        48.044977359999997        8.0707110464572906E-003   7.2613256052136421E-003   7.2615328244864941E-003   9.6080497314687818E-005
  0.85000002384185791        48.044977359999997        4.9827187322080135E-003   4.5535094104707241E-003   4.5537082478404045E-003   4.1128507291432470E-005
  0.87500000000000000        48.044977359999997        2.8063990175724030E-003   2.6048508007079363E-003   2.6050873566418886E-003   1.2585013791976962E-005
  0.89999997615814209        48.044977359999997        1.3889310648664832E-003   1.3103106757625937E-003   1.3106069527566433E-003  -1.0512376320548356E-006
  0.92500001192092896        48.044977359999997        5.6879152543842793E-004   5.4809509310871363E-004   5.4844288388267159E-004  -6.3966986090235878E-006
  0.94999998807907104        48.044977359999997        1.7955632938537747E-004   1.8251971050631255E-004   1.8287217244505882E-004  -6.5092121985799167E-006
  0.97500002384185791        48.044977359999997        5.4948366596363485E-005   6.8381319579202682E-005   6.8644942075479776E-005  -2.0838137970713433E-006
   1.0000000000000000        48.044977359999997        3.7274625356076285E-005   5.9097110352013260E-005   5.9127869462827221E-005   7.4836602834693622E-006
   9.9999997171806854E-010   61.603699429999999        2.9975646175444126E-003  -9.8069978412240744E-004  -1.1577208060771227E-003  -4.0008532232604921E-004
   1.3183000246996812E-009   61.603699429999999        3.1380425207316875E-003  -9.8346499726176262E-004  -1.1833994649350643E-003  -4.0566732059232891E-004
   1.7378000150003459E-009   61.603699429999999        3.2857661135494709E-003  -9.8410737700760365E-004  -1.2095414567738771E-003  -4.1070979204960167E-004
   2.2908999142146058E-009   61.603699429999999        3.4412099048495293E-003  -9.8239909857511520E-004  -1.2362202396616340E-003  -4.1508936556056142E-004
   3.0200000278313155E-009   61.603699429999999        3.6047806497663260E-003  -9.7809336148202419E-004  -1.2635075254365802E-003  -4.1865772800520062E-004
   3.9810998941902653E-009   61.603699429999999        3.7769454065710306E-003  -9.7092374926432967E-004  -1.2914972612634301E-003  -4.2124299216084182E-004
   5.2481001766579993E-009   61.603699429999999        3.9582098834216595E-003  -9.6060143550857902E-004  -1.3203044654801488E-003  -4.2264504008926451E-004
   6.9183001549788514E-009   61.603699429999999        4.1490942239761353E-003  -9.4681547489017248E-004  -1.3500637141987681E-003  -4.2263147770427167E-004
   9.1201002305751899E-009   61.603699429999999        4.3501639738678932E-003  -9.2922925250604749E-004  -1.3809375232085586E-003  -4.2093393858522177E-004
   1.2023000373062587E-008   61.603699429999999        4.5620324090123177E-003  -9.0747757349163294E-004  -1.4131190255284309E-003  -4.1724307811819017E-004
   1.5849000334355878E-008   61.603699429999999        4.7852634452283382E-003  -8.8117650011554360E-004  -1.4468217268586159E-003  -4.1120647802017629E-004
   2.0892999330612838E-008   61.603699429999999        5.0205886363983154E-003  -8.4989733295515180E-004  -1.4823164092376828E-003  -4.0241907117888331E-004
   2.7542000680114143E-008   61.603699429999999        5.2686943672597408E-003  -8.1318849697709084E-004  -1.5199030749499798E-003  -3.9042290882207453E-004
   3.6307998385609608E-008   61.603699429999999        5.5303745903074741E-003  -7.7055406291037798E-004  -1.5599394682794809E-003  -3.7469671224243939E-004
   4.7863000673942224E-008   61.603699429999999        5.8063901960849762E-003  -7.2147283935919404E-004  -1.6028252430260181E-003  -3.5465823020786047E-004
   6.3096003088958241E-008   61.603699429999999        6.0976292006671429E-003  -6.6537060774862766E-004  -1.6490324633195996E-003  -3.2964939600788057E-004
   8.3175997644957533E-008   61.603699429999999        6.4049819484353065E-003  -6.0163898160681129E-004  -1.6990926815196872E-003  -2.9893990722484887E-004
   1.0965000285523274E-007   61.603699429999999        6.7294756881892681E-003  -5.2960612811148167E-004  -1.7536262748762965E-003  -2.6170985074713826E-004
   1.4453999597208167E-007   61.603699429999999        7.0720198564231396E-003  -4.4859055196866393E-004  -1.8133077537640929E-003  -2.1707433916162699E-004
   1.9054999711443088E-007   61.603699429999999        7.4339308775961399E-003  -3.5777656012214720E-004  -1.8789644818753004E-003  -1.6401351604145020E-004
   2.5118998792095226E-007   61.603699429999999        7.8161833807826042E-003  -2.5639089290052652E-004  -1.9514540908858180E-003  -1.0146949352929369E-004
   3.3112999631157436E-007   61.603699429999999        8.2201268523931503E-003  -1.4352462312672287E-004  -2.0318031311035156E-003  -2.8243459382792935E-005
   4.3651999703797628E-007   61.603699429999999        8.6471308022737503E-003  -1.8215248928754590E-005  -2.1211551502346992E-003   5.6958830100484192E-005
   5.7544002629583701E-007   61.603699429999999        9.0985661372542381E-003   1.2054445687681437E-004  -2.2207743022590876E-003   1.5551791875623167E-004
   7.5857997217099182E-007   61.603699429999999        9.5760244876146317E-003   2.7387723093852401E-004  -2.3321069311350584E-003   2.6894887560047209E-004
   9.9999999747524271E-007   61.603699429999999        1.0081122629344463E-002   4.4296370469965041E-004  -2.4567507207393646E-003   3.9886063314042985E-004
   1.3182999509808724E-006   61.603699429999999        1.0615709237754345E-002   6.2911474378779531E-004  -2.5965205859392881E-003   5.4701050976291299E-004
   1.7377999483869644E-006   61.603699429999999        1.1181480251252651E-002   8.3363970043137670E-004  -2.7533620595932007E-003   7.1520044002681971E-004
   2.2909000563231530E-006   61.603699429999999        1.1780708096921444E-002   1.0581093374639750E-003  -2.9295652639120817E-003   9.0549484593793750E-004
   3.0199998946045525E-006   61.603699429999999        1.2415468692779541E-002   1.3040826888754964E-003  -3.1275716610252857E-003   1.1200068984180689E-003
   3.9810997805034276E-006   61.603699429999999        1.3088141568005085E-002   1.5732893953099847E-003  -3.3501291181892157E-003   1.3610648456960917E-003
   5.2481000238913111E-006   61.603699429999999        1.3801345601677895E-002   1.8676144536584616E-003  -3.6002998240292072E-003   1.6312291845679283E-003
   6.9183001869532745E-006   61.603699429999999        1.4557857066392899E-002   2.1890660282224417E-003  -3.8814498111605644E-003   1.9333043601363897E-003
   9.1201000032015145E-006   61.603699429999999        1.5360764227807522E-002   2.5398419238626957E-003  -4.1973218321800232E-003   2.2704594302922487E-003
   1.2022999726468697E-005   61.603699429999999        1.6213495284318924E-002   2.9223456513136625E-003  -4.5520686544477940E-003   2.6463298127055168E-003
   1.5849000192247331E-005   61.603699429999999        1.7119467258453369E-002   3.3390242606401443E-003  -4.9501075409352779E-003   3.0649709515273571E-003
   2.0892999600619078E-005   61.603699429999999        1.8083019182085991E-002   3.7927872035652399E-003  -5.3965202532708645E-003   3.5314280539751053E-003
   2.7542000680114143E-005   61.603699429999999        1.9108591601252556E-002   4.2866356670856476E-003  -5.8967005461454391E-003   4.0515703149139881E-003
   3.6307999835116789E-005   61.603699429999999        2.0201452076435089E-002   4.8239841125905514E-003  -6.4566442742943764E-003   4.6326825395226479E-003
   4.7862999053904787E-005   61.603699429999999        2.1367194131016731E-002   5.4084141738712788E-003  -7.0826536975800991E-003   5.2835266105830669E-003
   6.3095998484641314E-005   61.603699429999999        2.2612562403082848E-002   6.0440520755946636E-003  -7.7816457487642765E-003   6.0151577927172184E-003
   8.3175997133366764E-005   61.603699429999999        2.3945076391100883E-002   6.7353630438446999E-003  -8.5607962682843208E-003   6.8411845713853836E-003
   1.0964999819407240E-004   61.603699429999999        2.5373857468366623E-002   7.4875312857329845E-003  -9.4277504831552505E-003   7.7787996269762516E-003
   1.4453999756369740E-004   61.603699429999999        2.6908801868557930E-002   8.3059770986437798E-003  -1.0389731265604496E-002   8.8488394394516945E-003
   1.9054999575018883E-004   61.603699429999999        2.8563316911458969E-002   9.1977333649992943E-003  -1.1454665102064610E-002   1.0078318417072296E-002
   2.5119000929407775E-004   61.603699429999999        3.0351469293236732E-002   1.0169829241931438E-002  -1.2628578580915928E-002   1.1499117128551006E-002
   3.3112999517470598E-004   61.603699429999999        3.2291918992996216E-002   1.1231283657252789E-002  -1.3916961848735809E-002   1.3151526451110840E-002
   4.3652000022120774E-004   61.603699429999999        3.4407235682010651E-002   1.2392584234476089E-002  -1.5322762541472912E-002   1.5084456652402878E-002
   5.7544000446796417E-004   61.603699429999999        3.6724936217069626E-002   1.3666050508618355E-002  -1.6844876110553741E-002   1.7356622964143753E-002
   7.5857999036088586E-004   61.603699429999999        3.9280172437429428E-002   1.5067066065967083E-002  -1.8476983532309532E-002   2.0039079710841179E-002
   1.0000000474974513E-003   61.603699429999999        4.2116787284612656E-002   1.6614353284239769E-002  -2.0204270258545876E-002   2.3215716704726219E-002
   1.3183000264689326E-003   61.603699429999999        4.5291129499673843E-002   1.8331725150346756E-002  -2.2000657394528389E-002   2.6985879987478256E-002
   1.7377999611198902E-003   61.603699429999999        4.8873241990804672E-002   2.0248364657163620E-002  -2.3822905495762825E-002   3.1462710350751877E-002
   2.2909000981599092E-003   61.603699429999999        5.2955824881792068E-002   2.2403264418244362E-002  -2.5607023388147354E-002   3.6779291927814484E-002
   3.0199999455362558E-003   61.603699429999999        5.7655066251754761E-002   2.4845389649271965E-002  -2.7258083224296570E-002   4.3082598596811295E-002
   3.9810999296605587E-003   61.603699429999999        6.3120834529399872E-002   2.7638936415314674E-002  -2.8642237186431885E-002   5.0536073744297028E-002
   5.2481000311672688E-003   61.603699429999999        6.9544963538646698E-002   3.0867902562022209E-002  -2.9574707150459290E-002   5.9316206723451614E-002
   6.9182999432086945E-003   61.603699429999999        7.7170312404632568E-002   3.4641683101654053E-002  -2.9805934056639671E-002   6.9605194032192230E-002
   9.1201001778244972E-003   61.603699429999999        8.6302503943443298E-002   3.9103120565414429E-002  -2.9006700962781906E-002   8.1581518054008484E-002
   1.2023000046610832E-002   61.603699429999999        9.7319789230823517E-002   4.4437337666749954E-002  -2.6752850040793419E-002   9.5401227474212646E-002
   1.5848999843001366E-002   61.603699429999999       0.11067215353250504        5.0878107547760010E-002  -2.2515380755066872E-002  0.11115928739309311     
   2.0893000066280365E-002   61.603699429999999       0.12688660621643066        5.8721087872982025E-002  -1.5654964372515678E-002  0.12885168194770813     
   2.7542000636458397E-002   61.603699429999999       0.14652450382709503        6.8319305777549744E-002  -5.4418626241385937E-003  0.14827632904052734     
   3.6308001726865768E-002   61.603699429999999       0.17011670768260956        8.0074436962604523E-002   8.8965632021427155E-003  0.16891315579414368     
   4.7862999141216278E-002   61.603699429999999       0.19799992442131042        9.4386205077171326E-002   2.8058977797627449E-002  0.18972197175025940     
   6.3096001744270325E-002   61.603699429999999       0.23005574941635132       0.11155571043491364        5.2477080374956131E-002  0.20890334248542786     
   8.3176001906394958E-002   61.603699429999999       0.26524305343627930       0.13157235085964203        8.1975221633911133E-002  0.22361980378627777     
  0.10000000149011612        61.603699429999999       0.28923344612121582       0.14620424807071686       0.10389994084835052       0.22901391983032227     
  0.12500000000000000        61.603699429999999       0.31667608022689819       0.16452626883983612       0.13161914050579071       0.22845770418643951     
  0.15000000596046448        61.603699429999999       0.33542451262474060       0.17895555496215820       0.15372209250926971       0.22051474452018738     
  0.17499999701976776        61.603699429999999       0.34658706188201904       0.18971672654151917       0.17061117291450500       0.20758584141731262     
  0.20000000298023224        61.603699429999999       0.35116636753082275       0.19705149531364441       0.18276116251945496       0.19147926568984985     
  0.22499999403953552        61.603699429999999       0.35008293390274048       0.20121902227401733       0.19066157937049866       0.17357614636421204     
  0.25000000000000000        61.603699429999999       0.34418562054634094       0.20249235630035400       0.19479276239871979       0.15492974221706390     
  0.27500000596046448        61.603699429999999       0.33425739407539368       0.20115400850772858       0.19561553001403809       0.13633280992507935     
  0.30000001192092896        61.603699429999999       0.32101902365684509       0.19749189913272858       0.19356697797775269       0.11836791783571243     
  0.32499998807907104        61.603699429999999       0.30513161420822144       0.19179539382457733       0.18905913829803467       0.10144695639610291     
  0.34999999403953552        61.603699429999999       0.28719902038574219       0.18435205519199371       0.18247887492179871        8.5843600332736969E-002
  0.37500000000000000        61.603699429999999       0.26776987314224243       0.17544464766979218       0.17418827116489410        7.1720354259014130E-002
  0.40000000596046448        61.603699429999999       0.24733939766883850       0.16534848511219025       0.16452524065971375        5.9151507914066315E-002
  0.42500001192092896        61.603699429999999       0.22635149955749512       0.15432909131050110       0.15380407869815826        4.8142585903406143E-002
  0.44999998807907104        61.603699429999999       0.20520059764385223       0.14264021813869476       0.14231599867343903        3.8646955043077469E-002
  0.47499999403953552        61.603699429999999       0.18423356115818024       0.13052193820476532       0.13032945990562439        3.0579846352338791E-002
  0.50000000000000000        61.603699429999999       0.16375157237052917       0.11819906532764435       0.11809042096138000        2.3830182850360870E-002
  0.52499997615814209        61.603699429999999       0.14401215314865112       0.10587968677282333       0.10582247376441956        1.8270429223775864E-002
  0.55000001192092896        61.603699429999999       0.12523096799850464        9.3753911554813385E-002   9.3726806342601776E-002   1.3764668256044388E-002
  0.57499998807907104        61.603699429999999       0.10758389532566071        8.1992715597152710E-002   8.1982195377349854E-002   1.0175136849284172E-002
  0.60000002384185791        61.603699429999999        9.1208875179290771E-002   7.0747017860412598E-002   7.0744849741458893E-002   7.3673510923981667E-003
  0.62500000000000000        61.603699429999999        7.6207973062992096E-002   6.0146838426589966E-002   6.0148295015096664E-002   5.2139991894364357E-003
  0.64999997615814209        61.603699429999999        6.2649302184581757E-002   5.0300624221563339E-002   5.0303187221288681E-002   3.5977547522634268E-003
  0.67500001192092896        61.603699429999999        5.0569098442792892E-002   4.1294742375612259E-002   4.1297219693660736E-002   2.4131385143846273E-003
  0.69999998807907104        61.603699429999999        3.9973750710487366E-002   3.3193115144968033E-002   3.3195067197084427E-002   1.5675649046897888E-003
  0.72500002384185791        61.603699429999999        3.0841901898384094E-002   2.6037035509943962E-002   2.6038398966193199E-002   9.8169862758368254E-004
  0.75000000000000000        61.603699429999999        2.3126607760787010E-002   1.9845157861709595E-002   1.9846029579639435E-002   5.8924546465277672E-004
  0.77499997615814209        61.603699429999999        1.6757551580667496E-002   1.4613697305321693E-002   1.4614226296544075E-002   3.3628774690441787E-004
  0.80000001192092896        61.603699429999999        1.1643336154520512E-002   1.0316845960915089E-002   1.0317166335880756E-002   1.8027801706921309E-004
  0.82499998807907104        61.603699429999999        7.6738647185266018E-003   6.9074146449565887E-003   6.9076376967132092E-003   8.8792759925127029E-005
  0.85000002384185791        61.603699429999999        4.7228480689227581E-003   4.3177646584808826E-003   4.3179681524634361E-003   3.8141741242725402E-005
  0.87500000000000000        61.603699429999999        2.6504588313400745E-003   2.4610422551631927E-003   2.4612771812826395E-003   1.1917954907403328E-005
  0.89999997615814209        61.603699429999999        1.3062115758657455E-003   1.2328197481110692E-003   1.2331078760325909E-003  -4.3875542132809642E-007
  0.92500001192092896        61.603699429999999        5.3219601977616549E-004   5.1327398978173733E-004   5.1360542420297861E-004  -5.0061607907991856E-006
  0.94999998807907104        61.603699429999999        1.6693022917024791E-004   1.7020298400893807E-004   1.7052868497557938E-004  -4.6310983634612057E-006
  0.97500002384185791        61.603699429999999        5.0468639528844506E-005   6.3564672018401325E-005   6.3789921114221215E-005  -4.6612942838919480E-008
   1.0000000000000000        61.603699429999999        3.2905605621635914E-005   5.3800369641976431E-005   5.3782005124958232E-005   9.1437850642250851E-006
   9.9999997171806854E-010   78.988814070000004        3.0087700579315424E-003  -9.8041188903152943E-004  -1.1578808771446347E-003  -4.3190896394662559E-004
   1.3183000246996812E-009   78.988814070000004        3.1498377211391926E-003  -9.8298105876892805E-004  -1.1837027268484235E-003  -4.3751593329943717E-004
   1.7378000150003459E-009   78.988814070000004        3.2981848344206810E-003  -9.8340772092342377E-004  -1.2100201565772295E-003  -4.4246696052141488E-004
   2.2908999142146058E-009   78.988814070000004        3.4542882349342108E-003  -9.8146242089569569E-004  -1.2369122123345733E-003  -4.4661865103989840E-004
   3.0200000278313155E-009   78.988814070000004        3.6185574717819691E-003  -9.7689649555832148E-004  -1.2644564267247915E-003  -4.4979990343563259E-004
   3.9810998941902653E-009   78.988814070000004        3.7914612330496311E-003  -9.6944178221747279E-004  -1.2927539646625519E-003  -4.5181295718066394E-004
   5.2481001766579993E-009   78.988814070000004        3.9735087193548679E-003  -9.5880753360688686E-004  -1.3219279935583472E-003  -4.5242859050631523E-004
   6.9183001549788514E-009   78.988814070000004        4.1652219370007515E-003  -9.4468065071851015E-004  -1.3521217042580247E-003  -4.5138163841329515E-004
   9.1201002305751899E-009   78.988814070000004        4.3671703897416592E-003  -9.2672213213518262E-004  -1.3835077406838536E-003  -4.4836706365458667E-004
   1.2023000373062587E-008   78.988814070000004        4.5799696817994118E-003  -9.0456439647823572E-004  -1.4162905281409621E-003  -4.4303445611149073E-004
   1.5849000334355878E-008   78.988814070000004        4.8041874542832375E-003  -8.7782094487920403E-004  -1.4506955631077290E-003  -4.3498660670593381E-004
   2.0892999330612838E-008   78.988814070000004        5.0405594520270824E-003  -8.4606010932475328E-004  -1.4870077138766646E-003  -4.2376772034913301E-004
   2.7542000680114143E-008   78.988814070000004        5.2897757850587368E-003  -8.0882728798314929E-004  -1.5255420003086329E-003  -4.0886481292545795E-004
   3.6307998385609608E-008   78.988814070000004        5.5526345968246460E-003  -7.6562305912375450E-004  -1.5666730469092727E-003  -3.8969557499513030E-004
   4.7863000673942224E-008   78.988814070000004        5.8299009688198566E-003  -7.1592297172173858E-004  -1.6108185518532991E-003  -3.6561218439601362E-004
   6.3096003088958241E-008   78.988814070000004        6.1224694363772869E-003  -6.5914867445826530E-004  -1.6584706027060747E-003  -3.3588413498364389E-004
   8.3175997644957533E-008   78.988814070000004        6.4312350004911423E-003  -5.9468776453286409E-004  -1.7101826379075646E-003  -2.9970353352837265E-004
   1.0965000285523274E-007   78.988814070000004        6.7572304978966713E-003  -5.2186375251039863E-004  -1.7665987834334373E-003  -2.5616525090299547E-004
   1.4453999597208167E-007   78.988814070000004        7.1013728156685829E-003  -4.3999054469168186E-004  -1.8284185789525509E-003  -2.0429653523024172E-004
   1.9054999711443088E-007   78.988814070000004        7.4649853631854057E-003  -3.4824662725441158E-004  -1.8964979099109769E-003  -1.4297589950729162E-004
   2.5118998792095226E-007   78.988814070000004        7.8490506857633591E-003  -2.4585347273387015E-004  -1.9717235118150711E-003  -7.1046168159227818E-005
   3.3112999631157436E-007   78.988814070000004        8.2549266517162323E-003  -1.3189564924687147E-004  -2.0551539491862059E-003   1.2804380276065785E-005
   4.3651999703797628E-007   78.988814070000004        8.6839934810996056E-003  -5.4037477639212739E-006  -2.1479672286659479E-003   1.0998922516591847E-004
   5.7544002629583701E-007   78.988814070000004        9.1376313939690590E-003   1.3463679351843894E-004  -2.2514644078910351E-003   2.2201359388418496E-004
   7.5857997217099182E-007   78.988814070000004        9.6174459904432297E-003   2.8935703448951244E-004  -2.3671309463679790E-003   3.5052979364991188E-004
   9.9999999747524271E-007   78.988814070000004        1.0125067085027695E-002   4.5994663378223777E-004  -2.4966069031506777E-003   4.9729197053238750E-004
   1.3182999509808724E-006   78.988814070000004        1.0662360116839409E-002   6.4772664336487651E-004  -2.6417528279125690E-003   6.6421861993148923E-004
   1.7377999483869644E-006   78.988814070000004        1.1231036856770515E-002   8.5401680553331971E-004  -2.8045605868101120E-003   8.5327774286270142E-004
   2.2909000563231530E-006   78.988814070000004        1.1833390220999718E-002   1.0804008925333619E-003  -2.9873743187636137E-003   1.0667336173355579E-003
   3.0199998946045525E-006   78.988814070000004        1.2471520341932774E-002   1.3284512097015977E-003  -3.1926892697811127E-003   1.3069093693047762E-003
   3.9810997805034276E-006   78.988814070000004        1.3147833757102489E-002   1.5999129973351955E-003  -3.4233126789331436E-003   1.5763768460601568E-003
   5.2481000238913111E-006   78.988814070000004        1.3864980079233646E-002   1.8966883653774858E-003  -3.6823705304414034E-003   1.8779780948534608E-003
   6.9183001869532745E-006   78.988814070000004        1.4625772833824158E-002   2.2208052687346935E-003  -3.9732959121465683E-003   2.2148427087813616E-003
   9.1201000032015145E-006   78.988814070000004        1.5433342196047306E-002   2.5744838640093803E-003  -4.2999028228223324E-003   2.5905254296958447E-003
   1.2022999726468697E-005   78.988814070000004        1.6291167587041855E-002   2.9601533897221088E-003  -4.6664196997880936E-003   3.0091223306953907E-003
   1.5849000192247331E-005   78.988814070000004        1.7202727496623993E-002   3.3802899997681379E-003  -5.0773359835147858E-003   3.4752199426293373E-003
   2.0892999600619078E-005   78.988814070000004        1.8172428011894226E-002   3.8378376048058271E-003  -5.5378144606947899E-003   3.9945300668478012E-003
   2.7542000680114143E-005   78.988814070000004        1.9204800948500633E-002   4.3358374387025833E-003  -6.0533205978572369E-003   4.5737014152109623E-003
   3.6307999835116789E-005   78.988814070000004        2.0305210724473000E-002   4.8777507618069649E-003  -6.6299182362854481E-003   5.2209673449397087E-003
   4.7862999053904787E-005   78.988814070000004        2.1479375660419464E-002   5.4672141559422016E-003  -7.2739575989544392E-003   5.9462008066475391E-003
   6.3095998484641314E-005   78.988814070000004        2.2734185680747032E-002   6.1084204353392124E-003  -7.9923840239644051E-003   6.7617977038025856E-003
   8.3175997133366764E-005   78.988814070000004        2.4077337235212326E-002   6.8059107288718224E-003  -8.7923612445592880E-003   7.6829274185001850E-003
   1.0964999819407240E-004   78.988814070000004        2.5518165901303291E-002   7.5649656355381012E-003  -9.6814669668674469E-003   8.7286299094557762E-003
   1.4453999756369740E-004   78.988814070000004        2.7066823095083237E-002   8.3911130204796791E-003  -1.0666767135262489E-002   9.9218031391501427E-003
   1.9054999575018883E-004   78.988814070000004        2.8737030923366547E-002   9.2915268614888191E-003  -1.1755941435694695E-002   1.1291937902569771E-002
   2.5119000929407775E-004   78.988814070000004        3.0543219298124313E-002   1.0273395106196404E-002  -1.2954588048160076E-002   1.2873511761426926E-002
   3.3112999517470598E-004   78.988814070000004        3.2504502683877945E-002   1.1345935054123402E-002  -1.4267587102949619E-002   1.4709784649312496E-002
   4.3652000022120774E-004   78.988814070000004        3.4643981605768204E-002   1.2519873678684235E-002  -1.5697011724114418E-002   1.6852812841534615E-002
   5.7544000446796417E-004   78.988814070000004        3.6989796906709671E-002   1.3807817362248898E-002  -1.7240541055798531E-002   1.9364507868885994E-002
   7.5857999036088586E-004   78.988814070000004        3.9577856659889221E-002   1.5225498937070370E-002  -1.8890233710408211E-002   2.2319136187434196E-002
   1.0000000474974513E-003   78.988814070000004        4.2452853173017502E-002   1.6792051494121552E-002  -2.0629143342375755E-002   2.5803485885262489E-002
   1.3183000264689326E-003   78.988814070000004        4.5672137290239334E-002   1.8531788140535355E-002  -2.2428460419178009E-002   2.9919290915131569E-002
   1.7377999611198902E-003   78.988814070000004        4.9306839704513550E-002   2.0474452525377274E-002  -2.4241527542471886E-002   3.4780904650688171E-002
   2.2909000981599092E-003   78.988814070000004        5.3450852632522583E-002   2.2659713402390480E-002  -2.6000181213021278E-002   4.0521349757909775E-002
   3.0199999455362558E-003   78.988814070000004        5.8221571147441864E-002   2.5137266144156456E-002  -2.7604538947343826E-002   4.7285031527280807E-002
   3.9810999296605587E-003   78.988814070000004        6.3769973814487457E-002   2.7972096577286720E-002  -2.8915094211697578E-002   5.5229682475328445E-002
   5.2481000311672688E-003   78.988814070000004        7.0288695394992828E-002   3.1248984858393669E-002  -2.9740869998931885E-002   6.4521722495555878E-002
   6.9182999432086945E-003   78.988814070000004        7.8020781278610229E-002   3.5077981650829315E-002  -2.9826015233993530E-002   7.5327381491661072E-002
   9.1201001778244972E-003   78.988814070000004        8.7270878255367279E-002   3.9602290838956833E-002  -2.8835639357566833E-002   8.7801665067672729E-002
   1.2023000046610832E-002   78.988814070000004        9.8414309322834015E-002   4.5006744563579559E-002  -2.6341712102293968E-002  0.10206765681505203     
   1.5848999843001366E-002   78.988814070000004       0.11189501732587814        5.1523659378290176E-002  -2.1815096959471703E-002  0.11817564815282822     
   2.0893000066280365E-002   78.988814070000004       0.12822929024696350        5.9445321559906006E-002  -1.4622382819652557E-002  0.13606412708759308     
   2.7542000636458397E-002   78.988814070000004       0.14796084165573120        6.9118209183216095E-002  -4.0494515560567379E-003  0.15545988082885742     
   3.6308001726865768E-002   78.988814070000004       0.17159341275691986        8.0932654440402985E-002   1.0647173039615154E-002  0.17576085031032562     
   4.7862999141216278E-002   78.988814070000004       0.19942446053028107        9.5270022749900818E-002   3.0119253322482109E-002  0.19584235548973083     
   6.3096001744270325E-002   78.988814070000004       0.23128266632556915       0.11240366101264954        5.4731652140617371E-002  0.21383632719516754     
   8.3176001906394958E-002   78.988814070000004       0.26606255769729614       0.13228397071361542        8.4223881363868713E-002  0.22688652575016022     
  0.10000000149011612        78.988814070000004       0.28963193297386169       0.14674517512321472       0.10598780959844589       0.23093859851360321     
  0.12500000000000000        78.988814070000004       0.31637966632843018       0.16474917531013489       0.13330425322055817       0.22860980033874512     
  0.15000000596046448        78.988814070000004       0.33440729975700378       0.17881312966346741       0.15489327907562256       0.21922421455383301     
  0.17499999701976776        78.988814070000004       0.34486714005470276       0.18918721377849579       0.17122136056423187       0.20519511401653290     
  0.20000000298023224        78.988814070000004       0.34879171848297119       0.19613283872604370       0.18280549347400665       0.18830972909927368     
  0.22499999403953552        78.988814070000004       0.34712132811546326       0.19992452859878540       0.19016338884830475       0.16991220414638519     
  0.25000000000000000        78.988814070000004       0.34071752429008484       0.20084722340106964       0.19379392266273499       0.15101213753223419     
  0.27500000596046448        78.988814070000004       0.33037060499191284       0.19919253885746002       0.19416975975036621       0.13235738873481750     
  0.30000001192092896        78.988814070000004       0.31680434942245483       0.19525504112243652       0.19173511862754822       0.11448746919631958     
  0.32499998807907104        78.988814070000004       0.30067974328994751       0.18932874500751495       0.18690568208694458        9.7774855792522430E-002
  0.34999999403953552        78.988814070000004       0.28259801864624023       0.18170404434204102       0.18006937205791473        8.2458451390266418E-002
  0.37500000000000000        78.988814070000004       0.26310309767723083       0.17266494035720825       0.17158742249011993        6.8671002984046936E-002
  0.40000000596046448        78.988814070000004       0.24268417060375214       0.16248665750026703       0.16179543733596802        5.6462123990058899E-002
  0.42500001192092896        78.988814070000004       0.22177785634994507       0.15143346786499023       0.15100431442260742        4.5817583799362183E-002
  0.44999998807907104        78.988814070000004       0.20077060163021088       0.13975678384304047       0.13950099050998688        3.6675497889518738E-002
  0.47499999403953552        78.988814070000004       0.18000067770481110       0.12769350409507751       0.12754897773265839        2.8939962387084961E-002
  0.50000000000000000        78.988814070000004       0.15976047515869141       0.11546450853347778       0.11538881808519363        2.2492343559861183E-002
  0.52499997615814209        78.988814070000004       0.14029851555824280       0.10327333211898804       0.10323829948902130        1.7200605943799019E-002
  0.55000001192092896        78.988814070000004       0.12182166427373886        9.1305077075958252E-002   9.1292567551136017E-002   1.2926870957016945E-002
  0.57499998807907104        78.988814070000004       0.10449711978435516        7.9725354909896851E-002   7.9724207520484924E-002   9.5334369689226151E-003
  0.60000002384185791        78.988814070000004        8.8454581797122955E-002   6.8679489195346832E-002   6.8683184683322906E-002   6.8874284625053406E-003
  0.62500000000000000        78.988814070000004        7.3788315057754517E-002   5.8291792869567871E-002   5.8296810835599899E-002   4.8642624169588089E-003
  0.64999997615814209        78.988814070000004        6.0559250414371490E-002   4.8665024340152740E-002   4.8669677227735519E-002   3.3500685822218657E-003
  0.67500001192092896        78.988814070000004        4.8797100782394409E-002   3.9879981428384781E-002   3.9883643388748169E-002   2.2432205732911825E-003
  0.69999998807907104        78.988814070000004        3.8502510637044907E-002   3.1995266675949097E-002   3.1997859477996826E-002   1.4551032800227404E-003
  0.72500002384185791        78.988814070000004        2.9649212956428528E-002   2.5047212839126587E-002   2.5048907846212387E-002   9.1024691937491298E-004
  0.75000000000000000        78.988814070000004        2.2186245769262314E-002   1.9049990922212601E-002   1.9051026552915573E-002   5.4594571702182293E-004
  0.77499997615814209        78.988814070000004        1.6040243208408356E-002   1.3995924964547157E-002   1.3996529392898083E-002   3.1147428671829402E-004
  0.80000001192092896        78.988814070000004        1.1117753572762012E-002   9.8560098558664322E-003   9.8563637584447861E-003   1.6700736887287349E-004
  0.82499998807907104        78.988814070000004        7.3076831176877022E-003   6.5806778147816658E-003   6.5809134393930435E-003   8.2340899098198861E-005
  0.85000002384185791        78.988814070000004        4.4838236644864082E-003   4.1008316911756992E-003   4.1010384447872639E-003   3.5503071558196098E-005
  0.87500000000000000        78.988814070000004        2.5075476150959730E-003   2.3291956167668104E-003   2.3294275160878897E-003   1.1333706424920820E-005
  0.89999997615814209        78.988814070000004        1.2307172873988748E-003   1.1620669392868876E-003   1.1623459868133068E-003   9.7855981096017786E-008
  0.92500001192092896        78.988814070000004        4.9894809490069747E-004   4.8161411541514099E-004   4.8192864051088691E-004  -3.8152106753841508E-006
  0.94999998807907104        78.988814070000004        1.5549300587736070E-004   1.5901644655968994E-004   1.5931561938486993E-004  -3.0727073863090482E-006
  0.97500002384185791        78.988814070000004        4.6384309825953096E-005   5.9134505136171356E-005   5.9322894230717793E-005   1.5577460317217628E-006
   1.0000000000000000        78.988814070000004        2.8951664717169479E-005   4.8953224904835224E-005   4.8889211029745638E-005   1.0296814252797049E-005
   9.9999997171806854E-010   101.28016350000000        3.0196444131433964E-003  -9.8011945374310017E-004  -1.1581891449168324E-003  -4.6329826000146568E-004
   1.3183000246996812E-009   101.28016350000000        3.1612843740731478E-003  -9.8249770235270262E-004  -1.1841718805953860E-003  -4.6884772018529475E-004
   1.7378000150003459E-009   101.28016350000000        3.3102368470281363E-003  -9.8271435126662254E-004  -1.2106843059882522E-003  -4.7361350152641535E-004
   2.2908999142146058E-009   101.28016350000000        3.4669809974730015E-003  -9.8053808324038982E-004  -1.2378111714497209E-003  -4.7743070172145963E-004
   3.0200000278313155E-009   101.28016350000000        3.6319282371550798E-003  -9.7571895457804203E-004  -1.2656364124268293E-003  -4.8010412137955427E-004
   3.9810998941902653E-009   101.28016350000000        3.8055498152971268E-003  -9.6798670710995793E-004  -1.2942684115841985E-003  -4.8140881699509919E-004
   5.2481001766579993E-009   101.28016350000000        3.9883572608232498E-003  -9.5704878913238645E-004  -1.3238383689895272E-003  -4.8108474584296346E-004
   6.9183001549788514E-009   101.28016350000000        4.1808756068348885E-003  -9.4259006436914206E-004  -1.3544985558837652E-003  -4.7883254592306912E-004
   9.1201002305751899E-009   101.28016350000000        4.3836766853928566E-003  -9.2426926130428910E-004  -1.3864317443221807E-003  -4.7430876293219626E-004
   1.2023000373062587E-008   101.28016350000000        4.5973802916705608E-003  -9.0171629562973976E-004  -1.4198535354807973E-003  -4.6712029143236578E-004
   1.5849000334355878E-008   101.28016350000000        4.8225563950836658E-003  -8.7454234017059207E-004  -1.4550019986927509E-003  -4.5682338532060385E-004
   2.0892999330612838E-008   101.28016350000000        5.0599449314177036E-003  -8.4231275832280517E-004  -1.4921757392585278E-003  -4.4290977530181408E-004
   2.7542000680114143E-008   101.28016350000000        5.3102397359907627E-003  -8.0457003787159920E-004  -1.5317049110308290E-003  -4.2480975389480591E-004
   3.6307998385609608E-008   101.28016350000000        5.5742436088621616E-003  -7.6081149745732546E-004  -1.5739807859063148E-003  -4.0187820559367537E-004
   4.7863000673942224E-008   101.28016350000000        5.8527253568172455E-003  -7.1050919359549880E-004  -1.6194392228499055E-003  -3.7340002018027008E-004
   6.3096003088958241E-008   101.28016350000000        6.1465851031243801E-003  -6.5308099146932364E-004  -1.6685922164469957E-003  -3.3857053495012224E-004
   8.3175997644957533E-008   101.28016350000000        6.4567225053906441E-003  -5.8791053015738726E-004  -1.7220145091414452E-003  -2.9650272335857153E-004
   1.0965000285523274E-007   101.28016350000000        6.7841778509318829E-003  -5.1431683823466301E-004  -1.7803742084652185E-003  -2.4620455224066973E-004
   1.4453999597208167E-007   101.28016350000000        7.1298722177743912E-003  -4.3160919449292123E-004  -1.8443948356434703E-003  -1.8661387730389833E-004
   1.9054999711443088E-007   101.28016350000000        7.4951383285224438E-003  -3.3896049717441201E-004  -1.9149612635374069E-003  -1.1650574015220627E-004
   2.5118998792095226E-007   101.28016350000000        7.8809652477502823E-003  -2.3558715474791825E-004  -1.9929874688386917E-003  -3.4622276871232316E-005
   3.3112999631157436E-007   101.28016350000000        8.2887196913361549E-003  -1.2056728155585006E-004  -2.0795646123588085E-003   6.0463211411843076E-005
   4.3651999703797628E-007   101.28016350000000        8.7197916582226753E-003   7.0752321335021406E-006  -2.1759043447673321E-003   1.7028559523168951E-004
   5.7544002629583701E-007   101.28016350000000        9.1755716130137444E-003   1.4836207265034318E-004  -2.2833431139588356E-003   2.9647722840309143E-004
   7.5857997217099182E-007   101.28016350000000        9.6576781943440437E-003   3.0443249852396548E-004  -2.4034054949879646E-003   4.4083103421144187E-004
   9.9999999747524271E-007   101.28016350000000        1.0167753323912621E-002   4.7648485633544624E-004  -2.5377727579325438E-003   6.0525012668222189E-004
   1.3182999509808724E-006   101.28016350000000        1.0707678273320198E-002   6.6585018066689372E-004  -2.6883503887802362E-003   7.9181953333318233E-004
   1.7377999483869644E-006   101.28016350000000        1.1279181577265263E-002   8.7385845836251974E-004  -2.8571756556630135E-003   1.0026794625446200E-003
   2.2909000563231530E-006   101.28016350000000        1.1884578503668308E-002   1.1021060636267066E-003  -3.0466460157185793E-003   1.2403028085827827E-003
   3.0199998946045525E-006   101.28016350000000        1.2525989674031734E-002   1.3521785149350762E-003  -3.2593100331723690E-003   1.5072328969836235E-003
   3.9810997805034276E-006   101.28016350000000        1.3205847702920437E-002   1.6258357791230083E-003  -3.4980331547558308E-003   1.8062979215756059E-003
   5.2481000238913111E-006   101.28016350000000        1.3926834799349308E-002   1.9249973120167851E-003  -3.7660039961338043E-003   2.1406377200037241E-003
   6.9183001869532745E-006   101.28016350000000        1.4691798947751522E-002   2.2517100442200899E-003  -4.0667215362191200E-003   2.5137260090559721E-003
   9.1201000032015145E-006   101.28016350000000        1.5503914095461369E-002   2.6082163676619530E-003  -4.4040707871317863E-003   2.9295261483639479E-003
   1.2022999726468697E-005   101.28016350000000        1.6366709023714066E-002   2.9969708994030952E-003  -4.7823530621826649E-003   3.3926209434866905E-003
   1.5849000192247331E-005   101.28016350000000        1.7283719033002853E-002   3.4204770345240831E-003  -5.2061290480196476E-003   3.9081578142940998E-003
   2.0892999600619078E-005   101.28016350000000        1.8259422853589058E-002   3.8817143067717552E-003  -5.6806383654475212E-003   4.4825486838817596E-003
   2.7542000680114143E-005   101.28016350000000        1.9298434257507324E-002   4.3837619014084339E-003  -6.2114135362207890E-003   5.1232553087174892E-003
   3.6307999835116789E-005   101.28016350000000        2.0406218245625496E-002   4.9301278777420521E-003  -6.8045812658965588E-003   5.8394963853061199E-003
   4.7862999053904787E-005   101.28016350000000        2.1588612347841263E-002   5.5245021358132362E-003  -7.4665313586592674E-003   6.6422899253666401E-003
   6.3095998484641314E-005   101.28016350000000        2.2852649912238121E-002   6.1711412854492664E-003  -8.2042273133993149E-003   7.5454008765518665E-003
   8.3175997133366764E-005   101.28016350000000        2.4206202477216721E-002   6.8746642209589481E-003  -9.0248025953769684E-003   8.5655804723501205E-003
   1.0964999819407240E-004   101.28016350000000        2.5658814236521721E-002   7.6404423452913761E-003  -9.9357552826404572E-003   9.7237220034003258E-003
   1.4453999756369740E-004   101.28016350000000        2.7220880612730980E-002   8.4741115570068359E-003  -1.0943967849016190E-002   1.1044771410524845E-002
   1.9054999575018883E-004   101.28016350000000        2.8906436637043953E-002   9.3829818069934845E-003  -1.2056844308972359E-002   1.2560649774968624E-002
   2.5119000929407775E-004   101.28016350000000        3.0730266124010086E-002   1.0374396108090878E-002  -1.3279523700475693E-002   1.4308351092040539E-002
   3.3112999517470598E-004   101.28016350000000        3.2711915671825409E-002   1.1457765474915504E-002  -1.4616241678595543E-002   1.6333969309926033E-002
   4.3652000022120774E-004   101.28016350000000        3.4875012934207916E-002   1.2644050642848015E-002  -1.6068153083324432E-002   1.8692504614591599E-002
   5.7544000446796417E-004   101.28016350000000        3.7248298525810242E-002   1.3946134597063065E-002  -1.7631687223911285E-002   2.1448794752359390E-002
   7.5857999036088586E-004   101.28016350000000        3.9868403226137161E-002   1.5380088239908218E-002  -1.9297240301966667E-002   2.4679949507117271E-002
   1.0000000474974513E-003   101.28016350000000        4.2780842632055283E-002   1.6965445131063461E-002  -2.1045714616775513E-002   2.8475176542997360E-002
   1.3183000264689326E-003   101.28016350000000        4.6043928712606430E-002   1.8726991489529610E-002  -2.2845562547445297E-002   3.2938014715909958E-002
   1.7377999611198902E-003   101.28016350000000        4.9729816615581512E-002   2.0695015788078308E-002  -2.4646740406751633E-002   3.8183312863111496E-002
   2.2909000981599092E-003   101.28016350000000        5.3933549672365189E-002   2.2909831255674362E-002  -2.6376979425549507E-002   4.4343203306198120E-002
   3.0199999455362558E-003   101.28016350000000        5.8773633092641830E-002   2.5421824306249619E-002  -2.7931593358516693E-002   5.1558572798967361E-002
   3.9810999296605587E-003   101.28016350000000        6.4402066171169281E-002   2.8296723961830139E-002  -2.9165633022785187E-002   5.9980437159538269E-002
   5.2481000311672688E-003   101.28016350000000        7.1012198925018311E-002   3.1620033085346222E-002  -2.9882270842790604E-002   6.9764122366905212E-002
   6.9182999432086945E-003   101.28016350000000        7.8847132623195648E-002   3.5502403974533081E-002  -2.9819831252098083E-002   8.1058986485004425E-002
   9.1201001778244972E-003   101.28016350000000        8.8210448622703552E-002   4.0087301284074783E-002  -2.8638357296586037E-002   9.3995876610279083E-002
   1.2023000046610832E-002   101.28016350000000        9.9474482238292694E-002   4.5559208840131760E-002  -2.5906687602400780E-002  0.10866472125053406     
   1.5848999843001366E-002   101.28016350000000       0.11307709664106369        5.2148912101984024E-002  -2.1096389740705490E-002  0.12507183849811554     
   2.0893000066280365E-002   101.28016350000000       0.12952400743961334        6.0145296156406403E-002  -1.3580783270299435E-002  0.14310011267662048     
   2.7542000636458397E-002   101.28016350000000       0.14934161305427551        6.9888345897197723E-002  -2.6619669515639544E-003  0.16240894794464111     
   3.6308001726865768E-002   101.28016350000000       0.17300729453563690        8.1757254898548126E-002   1.2374299578368664E-002  0.18232032656669617     
   4.7862999141216278E-002   101.28016350000000       0.20078057050704956        9.6115507185459137E-002   3.2133784145116806E-002  0.20163403451442719     
   6.3096001744270325E-002   101.28016350000000       0.23243942856788635       0.11320959776639938        5.6916922330856323E-002  0.21842484176158905     
   8.3176001906394958E-002   101.28016350000000       0.26681724190711975       0.13295257091522217        8.6382828652858734E-002  0.22983063757419586     
  0.10000000149011612        101.28016350000000       0.28997513651847839       0.14724504947662354       0.10797726362943649       0.23258154094219208     
  0.12500000000000000        101.28016350000000       0.31604832410812378       0.16493791341781616       0.13488946855068207       0.22855998575687408     
  0.15000000596046448        101.28016350000000       0.33338040113449097       0.17864711582660675       0.15597349405288696       0.21781876683235168     
  0.17499999701976776        101.28016350000000       0.34316557645797729       0.18864741921424866       0.17175658047199249       0.20277282595634460     
  0.20000000298023224        101.28016350000000       0.34646439552307129       0.19521906971931458       0.18279540538787842       0.18518218398094177     
  0.22499999403953552        101.28016350000000       0.34423574805259705       0.19865119457244873       0.18963378667831421       0.16635088622570038     
  0.25000000000000000        101.28016350000000       0.33735284209251404       0.19923992455005646       0.19278757274150848       0.14724376797676086     
  0.27500000596046448        101.28016350000000       0.32661229372024536       0.19728539884090424       0.19274014234542847       0.12856400012969971     
  0.30000001192092896        101.28016350000000       0.31274044513702393       0.19308830797672272       0.18994189798831940       0.11080911755561829     
  0.32499998807907104        101.28016350000000       0.29639771580696106       0.18694685399532318       0.18481151759624481        9.4313792884349823E-002
  0.34999999403953552        101.28016350000000       0.27818229794502258       0.17915391921997070       0.17773753404617310        7.9283960163593292E-002
  0.37500000000000000        101.28016350000000       0.25863340497016907       0.16999447345733643       0.16908003389835358        6.5824553370475769E-002
  0.40000000596046448        101.28016350000000       0.23823404312133789       0.15974341332912445       0.15917214751243591        5.3962375968694687E-002
  0.42500001192092896        101.28016350000000       0.21741370856761932       0.14866361021995544       0.14832122623920441        4.3665137141942978E-002
  0.44999998807907104        101.28016350000000       0.19655093550682068       0.13700404763221741       0.13680994510650635        3.4857254475355148E-002
  0.47499999403953552        101.28016350000000       0.17597569525241852       0.12499842047691345       0.12489697337150574        2.7432974427938461E-002
  0.50000000000000000        101.28016350000000       0.15597178041934967       0.11286369711160660       0.11281751841306686        2.1267177537083626E-002
  0.52499997615814209        101.28016350000000       0.13677914440631866       0.10079897940158844       0.10078374296426773        1.6224151477217674E-002
  0.55000001192092896        101.28016350000000       0.11859609186649323        8.8984481990337372E-002   8.8984951376914978E-002   1.2164658866822720E-002
  0.57499998807907104        101.28016350000000       0.10158161073923111        7.7580623328685760E-002   7.7587783336639404E-002   8.9514479041099548E-003
  0.60000002384185791        101.28016350000000        8.5857540369033813E-002   6.6727355122566223E-002   6.6736221313476562E-002   6.4534717239439487E-003
  0.62500000000000000        101.28016350000000        7.1510776877403259E-002   5.6543529033660889E-002   5.6551672518253326E-002   4.5489338226616383E-003
  0.64999997615814209        101.28016350000000        5.8595478534698486E-002   4.7126494348049164E-002   4.7132976353168488E-002   3.1273607164621353E-003
  0.67500001192092896        101.28016350000000        4.7135252505540848E-002   3.8551785051822662E-002   3.8556478917598724E-002   2.0908270962536335E-003
  0.69999998807907104        101.28016350000000        3.7125393748283386E-002   3.0872991308569908E-002   3.0876142904162407E-002   1.3544727116823196E-003
  0.72500002384185791        101.28016350000000        2.8535092249512672E-002   2.4121809750795364E-002   2.4123793467879295E-002   8.4643880836665630E-004
  0.75000000000000000        101.28016350000000        2.1309729665517807E-002   1.8308248370885849E-002   1.8309425562620163E-002   5.0733872922137380E-004
  0.77499997615814209        101.28016350000000        1.5373182483017445E-002   1.3421040959656239E-002   1.3421711511909962E-002   2.8937388560734689E-004
  0.80000001192092896        101.28016350000000        1.0630218312144279E-002   9.4282813370227814E-003   9.4286631792783737E-003   1.5519482258241624E-004
  0.82499998807907104        101.28016350000000        6.9689489901065826E-003   6.2782773748040199E-003   6.2785241752862930E-003   7.6600386819336563E-005
  0.85000002384185791        101.28016350000000        4.2633987031877041E-003   3.9006916340440512E-003   3.9009007159620523E-003   3.3157750294776633E-005
  0.87500000000000000        101.28016350000000        2.3762192577123642E-003   2.2079877089709044E-003   2.2082158830016851E-003   1.0814649613166694E-005
  0.89999997615814209        101.28016350000000        1.1616200208663940E-003   1.0972821619361639E-003   1.0975516634061933E-003   5.6323995067941723E-007
  0.92500001192092896        101.28016350000000        4.6865092008374631E-004   4.5274230069480836E-004   4.5303977094590664E-004  -2.7996504741167882E-006
  0.94999998807907104        101.28016350000000        1.4510151231661439E-004   1.4882598770782351E-004   1.4909918536432087E-004  -1.7864693973024259E-006
  0.97500002384185791        101.28016350000000        4.2652907723095268E-005   5.5052420066203922E-005   5.5205709941219538E-005   2.8051222216163296E-006
   1.0000000000000000        101.28016350000000        2.5368552087456919E-005   4.4511813030112535E-005   4.4405660446500406E-005   1.1047894076909870E-005
   9.9999997171806854E-010   129.86233089999999        3.0302081722766161E-003  -9.7982306033372879E-004  -1.1586423497647047E-003  -4.9423356540501118E-004
   1.3183000246996812E-009   129.86233089999999        3.1724045984447002E-003  -9.8201516084372997E-004  -1.1848032008856535E-003  -4.9964140634983778E-004
   1.7378000150003459E-009   129.86233089999999        3.3219454344362020E-003  -9.8202703520655632E-004  -1.2115298304706812E-003  -5.0412642303854227E-004
   2.2908999142146058E-009   129.86233089999999        3.4793121740221977E-003  -9.7962585277855396E-004  -1.2389129260554910E-003  -5.0750089576467872E-004
   3.0200000278313155E-009   129.86233089999999        3.6449183244258165E-003  -9.7455980721861124E-004  -1.2670428259298205E-003  -5.0954433390870690E-004
   3.9810998941902653E-009   129.86233089999999        3.8192374631762505E-003  -9.6655718516558409E-004  -1.2960351305082440E-003  -5.1000312669202685E-004
   5.2481001766579993E-009   129.86233089999999        4.0027839131653309E-003  -9.5532339764758945E-004  -1.3260294217616320E-003  -5.0858501344919205E-004
   6.9183001549788514E-009   129.86233089999999        4.1960845701396465E-003  -9.4054132932797074E-004  -1.3571871677413583E-003  -5.0495489267632365E-004
   9.1201002305751899E-009   129.86233089999999        4.3997149914503098E-003  -9.2186755500733852E-004  -1.3897012686356902E-003  -4.9872940871864557E-004
   1.2023000373062587E-008   129.86233089999999        4.6142973005771637E-003  -8.9892966207116842E-004  -1.4237988507375121E-003  -4.8947095638141036E-004
   1.5849000334355878E-008   129.86233089999999        4.8404051922261715E-003  -8.7133632041513920E-004  -1.4597300905734301E-003  -4.7668779734522104E-004
   2.0892999330612838E-008   129.86233089999999        5.0787818618118763E-003  -8.3865021588280797E-004  -1.4978076796978712E-003  -4.5981752919033170E-004
   2.7542000680114143E-008   129.86233089999999        5.3301253356039524E-003  -8.0041086766868830E-004  -1.5383769059553742E-003  -4.3823200394399464E-004
   3.6307998385609608E-008   129.86233089999999        5.5952416732907295E-003  -7.5611239299178123E-004  -1.5818456886336207E-003  -4.1122161201201379E-004
   4.7863000673942224E-008   129.86233089999999        5.8749057352542877E-003  -7.0522364694625139E-004  -1.6286676982417703E-003  -3.7800235440954566E-004
   6.3096003088958241E-008   129.86233089999999        6.1700209043920040E-003  -6.4715865300968289E-004  -1.6793749528005719E-003  -3.3769389847293496E-004
   8.3175997644957533E-008   129.86233089999999        6.4814928919076920E-003  -5.8129720855504274E-004  -1.7345631495118141E-003  -2.8932833811268210E-004
   1.0965000285523274E-007   129.86233089999999        6.8103671073913574E-003  -5.0695380195975304E-004  -1.7949236789718270E-003  -2.3182516451925039E-004
   1.4453999597208167E-007   129.86233089999999        7.1575720794498920E-003  -4.2343357927165926E-004  -1.8612043932080269E-003  -1.6403141489718109E-004
   1.9054999711443088E-007   129.86233089999999        7.5244465842843056E-003  -3.2990379258990288E-004  -1.9343179883435369E-003  -8.4616600361187011E-005
   2.5118998792095226E-007   129.86233089999999        7.9119866713881493E-003  -2.2557578631676733E-004  -2.0152060315012932E-003   7.7793665695935488E-006
   3.3112999631157436E-007   129.86233089999999        8.3215693011879921E-003  -1.0952159937005490E-004  -2.1049908827990294E-003   1.1470029130578041E-004
   4.3651999703797628E-007   129.86233089999999        8.7545923888683319E-003   1.9241535483160987E-005  -2.2049178369343281E-003   2.3780489573255181E-004
   5.7544002629583701E-007   129.86233089999999        9.2124575749039650E-003   1.6174223856069148E-004  -2.3163578007370234E-003   3.7885541678406298E-004
   7.5857997217099182E-007   129.86233089999999        9.6967937424778938E-003   3.1912775011733174E-004  -2.4408742319792509E-003   5.3978891810402274E-004
   9.9999999747524271E-007   129.86233089999999        1.0209258645772934E-002   4.9260497326031327E-004  -2.5801882147789001E-003   7.2266190545633435E-004
   1.3182999509808724E-006   129.86233089999999        1.0751747526228428E-002   6.8351469235494733E-004  -2.7362501714378595E-003   9.2973175924271345E-004
   1.7377999483869644E-006   129.86233089999999        1.1326004751026630E-002   8.9319678954780102E-004  -2.9111416079103947E-003   1.1633173562586308E-003
   2.2909000563231530E-006   129.86233089999999        1.1934365145862103E-002   1.1232602410018444E-003  -3.1073128338903189E-003   1.4261094620451331E-003
   3.0199998946045525E-006   129.86233089999999        1.2578973546624184E-002   1.3753030216321349E-003  -3.3273648004978895E-003   1.7208821373060346E-003
   3.9810997805034276E-006   129.86233089999999        1.3262287713587284E-002   1.6510999994352460E-003  -3.5742204636335373E-003   2.0507331937551498E-003
   5.2481000238913111E-006   129.86233089999999        1.3987019658088684E-002   1.9525875104591250E-003  -3.8511306047439575E-003   2.4191164411604404E-003
   6.9183001869532745E-006   129.86233089999999        1.4756053686141968E-002   2.2818308789283037E-003  -4.1616591624915600E-003   2.8298690449446440E-003
   9.1201000032015145E-006   129.86233089999999        1.5572604723274708E-002   2.6410943828523159E-003  -4.5097600668668747E-003   3.2873842865228653E-003
   1.2022999726468697E-005   129.86233089999999        1.6440249979496002E-002   3.0328573193401098E-003  -4.8998063430190086E-003   3.7967576645314693E-003
   1.5849000192247331E-005   129.86233089999999        1.7362583428621292E-002   3.4596510231494904E-003  -5.3364275954663754E-003   4.3637244962155819E-003
   2.0892999600619078E-005   129.86233089999999        1.8344150856137276E-002   3.9244880899786949E-003  -5.8249365538358688E-003   4.9954275600612164E-003
   2.7542000680114143E-005   129.86233089999999        1.9389647990465164E-002   4.4304858893156052E-003  -6.3709286041557789E-003   5.7001737877726555E-003
   3.6307999835116789E-005   129.86233089999999        2.0504642277956009E-002   4.9811983481049538E-003  -6.9805863313376904E-003   6.4881970174610615E-003
   4.7862999053904787E-005   129.86233089999999        2.1695083007216454E-002   5.5803675204515457E-003  -7.6603312045335770E-003   7.3716882616281509E-003
   6.3095998484641314E-005   129.86233089999999        2.2968148812651634E-002   6.2323142774403095E-003  -8.4171313792467117E-003   8.3658033981919289E-003
   8.3175997133366764E-005   129.86233089999999        2.4331877008080482E-002   6.9417301565408707E-003  -9.2580802738666534E-003   9.4888880848884583E-003
   1.0964999819407240E-004   129.86233089999999        2.5796020403504372E-002   7.7140782959759235E-003  -1.0190569795668125E-002   1.0763684287667274E-002
   1.4453999756369740E-004   129.86233089999999        2.7371210977435112E-002   8.5550993680953979E-003  -1.1221283115446568E-002   1.2217158451676369E-002
   1.9054999575018883E-004   129.86233089999999        2.9071789234876633E-002   9.4722360372543335E-003  -1.2357319705188274E-002   1.3883611187338829E-002
   2.5119000929407775E-004   129.86233089999999        3.0912883579730988E-002   1.0472983121871948E-002  -1.3603328727185726E-002   1.5802452340722084E-002
   3.3112999517470598E-004   129.86233089999999        3.2914467155933380E-002   1.1566940695047379E-002  -1.4962864108383656E-002   1.8022464588284492E-002
   4.3652000022120774E-004   129.86233089999999        3.5100661218166351E-002   1.2765295803546906E-002  -1.6436129808425903E-002   2.0601393654942513E-002
   5.7544000446796417E-004   129.86233089999999        3.7500802427530289E-002   1.4081201516091824E-002  -1.8018268048763275E-002   2.3606713861227036E-002
   7.5857999036088586E-004   129.86233089999999        4.0152214467525482E-002   1.5531054697930813E-002  -1.9697986543178558E-002   2.7118014171719551E-002
   1.0000000474974513E-003   129.86233089999999        4.3101217597723007E-002   1.7134774476289749E-002  -2.1454013884067535E-002   3.1226465478539467E-002
   1.3183000264689326E-003   129.86233089999999        4.6407021582126617E-002   1.8917609006166458E-002  -2.3252071812748909E-002   3.6036841571331024E-002
   1.7377999611198902E-003   129.86233089999999        5.0142776221036911E-002   2.0910367369651794E-002  -2.5038760155439377E-002   4.1663806885480881E-002
   2.2909000981599092E-003   129.86233089999999        5.4404597729444504E-002   2.3153971880674362E-002  -2.6737788692116737E-002   4.8237830400466919E-002
   3.0199999455362558E-003   129.86233089999999        5.9312053024768829E-002   2.5699473917484283E-002  -2.8239808976650238E-002   5.5895421653985977E-002
   3.9810999296605587E-003   129.86233089999999        6.5018065273761749E-002   2.8613295406103134E-002  -2.9394663870334625E-002   6.4779967069625854E-002
   5.2481000311672688E-003   129.86233089999999        7.1716606616973877E-002   3.1981613487005234E-002  -2.9999999329447746E-002   7.5034819543361664E-002
   6.9182999432086945E-003   129.86233089999999        7.9650752246379852E-002   3.5915609449148178E-002  -2.9788764193654060E-002   8.6791694164276123E-002
   9.1201001778244972E-003   129.86233089999999        8.9122898876667023E-002   4.0558956563472748E-002  -2.8416514396667480E-002  0.10015679895877838     
   1.2023000046610832E-002   129.86233089999999       0.10050234198570251        4.6095710247755051E-002  -2.5449657812714577E-002  0.11518690735101700     
   1.5848999843001366E-002   129.86233089999999       0.11422087252140045        5.2755068987607956E-002  -2.0361209288239479E-002  0.13184522092342377     
   2.0893000066280365E-002   129.86233089999999       0.13077372312545776        6.0822494328022003E-002  -1.2531944550573826E-002  0.14996100962162018     
   2.7542000636458397E-002   129.86233089999999       0.15067039430141449        7.0631526410579681E-002  -1.2806759914383292E-003  0.16912998259067535     
   3.6308001726865768E-002   129.86233089999999       0.17436257004737854        8.2550421357154846E-002   1.4077619649469852E-002  0.18860402703285217     
   4.7862999141216278E-002   129.86233089999999       0.20207311213016510        9.6925243735313416E-002   3.4103669226169586E-002  0.20711566507816315     
   6.3096001744270325E-002   129.86233089999999       0.23353128135204315       0.11397652328014374        5.9035841375589371E-002  0.22269311547279358     
   8.3176001906394958E-002   129.86233089999999       0.26751238107681274       0.13358141481876373        8.8457025587558746E-002  0.23247967660427094     
  0.10000000149011612        129.86233089999999       0.29026797413825989       0.14770720899105072       0.10987447947263718       0.23397040367126465     
  0.12500000000000000        129.86233089999999       0.31568598747253418       0.16509559750556946       0.13638199865818024       0.22833286225795746     
  0.15000000596046448        129.86233089999999       0.33234632015228271       0.17846012115478516       0.15697005391120911       0.21631768345832825     
  0.17499999701976776        129.86233089999999       0.34148302674293518       0.18809920549392700       0.17222362756729126       0.20033185184001923     
  0.20000000298023224        129.86233089999999       0.34418320655822754       0.19431112706661224       0.18273663520812988       0.18210290372371674     
  0.22499999403953552        129.86233089999999       0.34142297506332397       0.19739885628223419       0.18907712399959564       0.16289220750331879     
  0.25000000000000000        129.86233089999999       0.33408614993095398       0.19766916334629059       0.19177649915218353       0.14361913502216339     
  0.27500000596046448        129.86233089999999       0.32297515869140625       0.19543005526065826       0.19132770597934723       0.12494263052940369     
  0.30000001192092896        129.86233089999999       0.30881813168525696       0.19098792970180511       0.18818660080432892       0.10731939971446991     
  0.32499998807907104        129.86233089999999       0.29227456450462341       0.18464478850364685       0.18277424573898315        9.1047890484333038E-002
  0.34999999403953552        129.86233089999999       0.27393949031829834       0.17669561505317688       0.17547939717769623        7.6302871108055115E-002
  0.37500000000000000        129.86233089999999       0.25434714555740356       0.16742613911628723       0.16666069626808167        6.3163228332996368E-002
  0.40000000596046448        129.86233089999999       0.23397444188594818       0.15711075067520142       0.15664863586425781        5.1634687930345535E-002
  0.42500001192092896        129.86233089999999       0.21324376761913300       0.14601071178913116       0.14574702084064484        4.1668482124805450E-002
  0.44999998807907104        129.86233089999999       0.19252590835094452       0.13437257707118988       0.13423424959182739        3.3176697790622711E-002
  0.47499999403953552        129.86233089999999       0.17214272916316986       0.12242680042982101       0.12236415594816208        2.6044907048344612E-002
  0.50000000000000000        129.86233089999999       0.15236973762512207       0.11038649082183838       0.11036679148674011        2.0142424851655960E-002
  0.52499997615814209        129.86233089999999       0.13343854248523712        9.8446384072303772E-002   9.8448835313320160E-002   1.5330584719777107E-002
  0.55000001192092896        129.86233089999999       0.11553932726383209        8.6781933903694153E-002   8.6793966591358185E-002   1.1469291523098946E-002
  0.57499998807907104        129.86233089999999        9.8823189735412598E-002   7.5548566877841949E-002   7.5563088059425354E-002   8.4220748394727707E-003
  0.60000002384185791        129.86233089999999        8.3404488861560822E-002   6.4881041646003723E-002   6.4894482493400574E-002   6.0598733834922314E-003
  0.62500000000000000        129.86233089999999        6.9363139569759369E-002   5.4893001914024353E-002   5.4903902113437653E-002   4.2637106962502003E-003
  0.64999997615814209        129.86233089999999        5.6746918708086014E-002   4.5676641166210175E-002   4.5684732496738434E-002   2.9264343902468681E-003
  0.67500001192092896        129.86233089999999        4.5573711395263672E-002   3.7302505224943161E-002   3.7308104336261749E-002   1.9536660984158516E-003
  0.69999998807907104        129.86233089999999        3.5833816975355148E-002   2.9819473624229431E-002   2.9823115095496178E-002   1.2640944914892316E-003
  0.72500002384185791        129.86233089999999        2.7492238208651543E-002   2.3254891857504845E-002   2.3257127031683922E-002   7.8923557884991169E-004
  0.75000000000000000        129.86233089999999        2.0490992814302444E-002   1.7614895477890968E-002   1.7616197466850281E-002   4.7277662088163197E-004
  0.77499997615814209        129.86233089999999        1.4751493930816650E-002   1.2884913943707943E-002   1.2885640375316143E-002   2.6960705872625113E-004
  0.80000001192092896        129.86233089999999        1.0176951065659523E-002   9.0303923934698105E-003   9.0307993814349174E-003   1.4463401748798788E-004
  0.82499998807907104        129.86233089999999        6.6548688337206841E-003   5.9977490454912186E-003   5.9980046935379505E-003   7.1468828537035733E-005
  0.85000002384185791        129.86233089999999        4.0596295148134232E-003   3.7155954632908106E-003   3.7158059421926737E-003   3.1061324989423156E-005
  0.87500000000000000        129.86233089999999        2.2552267182618380E-003   2.0962764974683523E-003   2.0965007133781910E-003   1.0347434908908326E-005
  0.89999997615814209        129.86233089999999        1.0982083622366190E-003   1.0378038277849555E-003   1.0380633175373077E-003   9.6293297247029841E-007
  0.92500001192092896        129.86233089999999        4.4096523197367787E-004   4.2633936391212046E-004   4.2661977931857109E-004  -1.9374583644093946E-006
  0.94999998807907104        129.86233089999999        1.3563365791924298E-004   1.3951702567283064E-004   1.3976499030832201E-004  -7.3125585231537116E-007
  0.97500002384185791        129.86233089999999        3.9237489545485005E-005   5.1284692744957283E-005   5.1404782425379381E-005   3.7588813484035200E-006
   1.0000000000000000        129.86233089999999        2.2117450498626567E-005   4.0437189454678446E-005   4.0292376070283353E-005   1.1482167792564724E-005
   9.9999997171806854E-010   166.51064149999999        3.0404804274439812E-003  -9.7952305804938078E-004  -1.1592374648898840E-003  -5.2469596266746521E-004
   1.3183000246996812E-009   166.51064149999999        3.1832177191972733E-003  -9.8153366707265377E-004  -1.1855936609208584E-003  -5.2987661911174655E-004
   1.7378000150003459E-009   166.51064149999999        3.3333310857415199E-003  -9.8134577274322510E-004  -1.2125534703955054E-003  -5.3398375166580081E-004
   2.2908999142146058E-009   166.51064149999999        3.4913036506623030E-003  -9.7872503101825714E-004  -1.2402136344462633E-003  -5.3680600831285119E-004
   3.0200000278313155E-009   166.51064149999999        3.6575507838279009E-003  -9.7341829678043723E-004  -1.2686712434515357E-003  -5.3809600649401546E-004
   3.9810998941902653E-009   166.51064149999999        3.8325486239045858E-003  -9.6515193581581116E-004  -1.2980493484064937E-003  -5.3757015848532319E-004
   5.2481001766579993E-009   166.51064149999999        4.0168133564293385E-003  -9.5362967113032937E-004  -1.3284955639392138E-003  -5.3490285063162446E-004
   6.9183001549788514E-009   166.51064149999999        4.2108753696084023E-003  -9.3853235011920333E-004  -1.3601811369881034E-003  -5.2972155390307307E-004
   9.1201002305751899E-009   166.51064149999999        4.4153127819299698E-003  -9.1951439389958978E-004  -1.3933088630437851E-003  -5.2160152699798346E-004
   1.2023000373062587E-008   166.51064149999999        4.6307505108416080E-003  -8.9620117796584964E-004  -1.4281175099313259E-003  -5.1005923887714744E-004
   1.5849000334355878E-008   166.51064149999999        4.8577650450170040E-003  -8.6819904390722513E-004  -1.4648695942014456E-003  -4.9455341650173068E-004
   2.0892999330612838E-008   166.51064149999999        5.0971033051609993E-003  -8.3506782539188862E-004  -1.5038917772471905E-003  -4.7446577809751034E-004
   2.7542000680114143E-008   166.51064149999999        5.3494670428335667E-003  -7.9634436406195164E-004  -1.5455444809049368E-003  -4.4910833821631968E-004
   3.6307998385609608E-008   166.51064149999999        5.6156665086746216E-003  -7.5151957571506500E-004  -1.5902521554380655E-003  -4.1770524694584310E-004
   4.7863000673942224E-008   166.51064149999999        5.8964807540178299E-003  -7.0005911402404308E-004  -1.6384861664846539E-003  -3.7940224865451455E-004
   6.3096003088958241E-008   166.51064149999999        6.1928178183734417E-003  -6.4137339359149337E-004  -1.6907982062548399E-003  -3.3324147807434201E-004
   8.3175997644957533E-008   166.51064149999999        6.5055890008807182E-003  -5.7483837008476257E-004  -1.7478050431236625E-003  -2.7817286900244653E-004
   1.0965000285523274E-007   166.51064149999999        6.8358452990651131E-003  -4.9976428272202611E-004  -1.8102210015058517E-003  -2.1302560344338417E-004
   1.4453999597208167E-007   166.51064149999999        7.1845198981463909E-003  -4.1545197018422186E-004  -1.8788174493238330E-003  -1.3655444490723312E-004
   1.9054999711443088E-007   166.51064149999999        7.5529604218900204E-003  -3.2106330036185682E-004  -1.9545352552086115E-003  -4.7321325837401673E-005
   2.5118998792095226E-007   166.51064149999999        7.9421699047088623E-003  -2.1580477186944336E-004  -2.0383426453918219E-003   5.6137716455850750E-005
   3.3112999631157436E-007   166.51064149999999        8.3535313606262207E-003  -9.8742326372303069E-005  -2.1313929464668036E-003   1.7548595496919006E-004
   4.3651999703797628E-007   166.51064149999999        8.7884552776813507E-003   3.1113195291254669E-005  -2.2349641658365726E-003   3.1250854954123497E-004
   5.7544002629583701E-007   166.51064149999999        9.2483516782522202E-003   1.7479724192526191E-004  -2.3504616692662239E-003   4.6910069067962468E-004
   7.5857997217099182E-007   166.51064149999999        9.7348615527153015E-003   3.3346484997309744E-004  -2.4794866330921650E-003   6.4734747866168618E-004
   9.9999999747524271E-007   166.51064149999999        1.0249654762446880E-002   5.0833122804760933E-004  -2.6237999554723501E-003   8.4946374408900738E-004
   1.3182999509808724E-006   166.51064149999999        1.0794641450047493E-002   7.0074677933007479E-004  -2.7853960637003183E-003   1.0778848081827164E-003
   1.7377999483869644E-006   166.51064149999999        1.1371582746505737E-002   9.1206113575026393E-004  -2.9664002358913422E-003   1.3351157540455461E-003
   2.2909000563231530E-006   166.51064149999999        1.1982834897935390E-002   1.1438953224569559E-003  -3.1693149358034134E-003   1.6240742988884449E-003
   3.0199998946045525E-006   166.51064149999999        1.2630561366677284E-002   1.3978598872199655E-003  -3.3967928029596806E-003   1.9477766472846270E-003
   3.9810997805034276E-006   166.51064149999999        1.3317247852683067E-002   1.6757440753281116E-003  -3.6518143024295568E-003   2.3096031509339809E-003
   5.2481000238913111E-006   166.51064149999999        1.4045635238289833E-002   1.9795007538050413E-003  -3.9376905187964439E-003   2.7133377734571695E-003
   6.9183001869532745E-006   166.51064149999999        1.4818642288446426E-002   2.3112136404961348E-003  -4.2580501176416874E-003   3.1631994061172009E-003
   9.1201000032015145E-006   166.51064149999999        1.5639524906873703E-002   2.6731677353382111E-003  -4.6169138513505459E-003   3.6640334874391556E-003
   1.2022999726468697E-005   166.51064149999999        1.6511909663677216E-002   3.0678673647344112E-003  -5.0187255255877972E-003   4.2214719578623772E-003
   1.5849000192247331E-005   166.51064149999999        1.7439443618059158E-002   3.4978704061359167E-003  -5.4681799374520779E-003   4.8418631777167320E-003
   2.0892999600619078E-005   166.51064149999999        1.8426746129989624E-002   3.9662229828536510E-003  -5.9706601314246655E-003   5.5331089533865452E-003
   2.7542000680114143E-005   166.51064149999999        1.9478587433695793E-002   4.4760792516171932E-003  -6.5318192355334759E-003   6.3043874688446522E-003
   3.6307999835116789E-005   166.51064149999999        2.0600633695721626E-002   5.0310390070080757E-003  -7.1578891947865486E-003   7.1669765748083591E-003
   4.7862999053904787E-005   166.51064149999999        2.1798951551318169E-002   5.6348941288888454E-003  -7.8553128987550735E-003   8.1342598423361778E-003
   6.3095998484641314E-005   166.51064149999999        2.3080855607986450E-002   6.2920278869569302E-003  -8.6310533806681633E-003   9.2228017747402191E-003
   8.3175997133366764E-005   166.51064149999999        2.4454548954963684E-002   7.0072063244879246E-003  -9.4921449199318886E-003   1.0452542454004288E-002
   1.0964999819407240E-004   166.51064149999999        2.5929981842637062E-002   7.7859796583652496E-003  -1.0445862077176571E-002   1.1848063208162785E-002
   1.4453999756369740E-004   166.51064149999999        2.7518030256032944E-002   8.6341919377446175E-003  -1.1498659849166870E-002   1.3438313268125057E-002
   1.9054999575018883E-004   166.51064149999999        2.9233321547508240E-002   9.5594162121415138E-003  -1.2657309882342815E-002   1.5259907580912113E-002
   2.5119000929407775E-004   166.51064149999999        3.1091323122382164E-002   1.0569293051958084E-002  -1.3925939798355103E-002   1.7354564741253853E-002
   3.3112999517470598E-004   166.51064149999999        3.3112421631813049E-002   1.1673610657453537E-002  -1.5307391062378883E-002   1.9773606210947037E-002
   4.3652000022120774E-004   166.51064149999999        3.5321224480867386E-002   1.2883774936199188E-002  -1.6800882294774055E-002   2.2577306255698204E-002
   5.7544000446796417E-004   166.51064149999999        3.7747643887996674E-002   1.4213199727237225E-002  -1.8400236964225769E-002   2.5835499167442322E-002
   7.5857999036088586E-004   166.51064149999999        4.0429666638374329E-002   1.5678599476814270E-002  -2.0092453807592392E-002   2.9629891738295555E-002
   1.0000000474974513E-003   166.51064149999999        4.3414384126663208E-002   1.7300268635153770E-002  -2.1854070946574211E-002   3.4053161740303040E-002
   1.3183000264689326E-003   166.51064149999999        4.6761885285377502E-002   1.9103894010186195E-002  -2.3648088797926903E-002   3.9210777729749680E-002
   1.7377999611198902E-003   166.51064149999999        5.0546247512102127E-002   2.1120788529515266E-002  -2.5417797267436981E-002   4.5216586440801620E-002
   2.2909000981599092E-003   166.51064149999999        5.4864630103111267E-002   2.3392461240291595E-002  -2.7082966640591621E-002   5.2198667079210281E-002
   3.0199999455362558E-003   166.51064149999999        5.9837564826011658E-002   2.5970585644245148E-002  -2.8529735282063484E-002   6.0288365930318832E-002
   3.9810999296605587E-003   166.51064149999999        6.5618850290775299E-002   2.8922246769070625E-002  -2.9602959752082825E-002   6.9620639085769653E-002
   5.2481000311672688E-003   166.51064149999999        7.2402976453304291E-002   3.2334238290786743E-002  -3.0095083639025688E-002   8.0326095223426819E-002
   6.9182999432086945E-003   166.51064149999999        8.0432891845703125E-002   3.6318216472864151E-002  -2.9734116047620773E-002   9.2518173158168793E-002
   9.1201001778244972E-003   166.51064149999999        9.0009748935699463E-002   4.1017998009920120E-002  -2.8171665966510773E-002  0.10627812147140503     
   1.2023000046610832E-002   166.51064149999999       0.10149974375963211        4.6617150306701660E-002  -2.4972347542643547E-002  0.12162974476814270     
   1.5848999843001366E-002   166.51064149999999       0.11532859504222870        5.3343228995800018E-002  -1.9611321389675140E-002  0.13849404454231262     
   2.0893000066280365E-002   166.51064149999999       0.13198120892047882        6.1478253453969955E-002  -1.1477451771497726E-002  0.15664879977703094     
   2.7542000636458397E-002   166.51064149999999       0.15195046365261078        7.1349382400512695E-002   9.3329530500341207E-005  0.17562966048717499     
   3.6308001726865768E-002   166.51064149999999       0.17566306889057159        8.3314128220081329E-002   1.5756931155920029E-002  0.19462400674819946     
   4.7862999141216278E-002   166.51064149999999       0.20330640673637390        9.7701571881771088E-002   3.6030016839504242E-002  0.21230484545230865     
   6.3096001744270325E-002   166.51064149999999       0.23456296324729919       0.11470711976289749        6.1091184616088867E-002  0.22666344046592712     
   8.3176001906394958E-002   166.51064149999999       0.26815271377563477       0.13417345285415649        9.0451061725616455E-002  0.23485852777957916     
  0.10000000149011612        166.51064149999999       0.29051491618156433       0.14813463389873505       0.11168511956930161       0.23512983322143555     
  0.12500000000000000        166.51064149999999       0.31529614329338074       0.16522498428821564       0.13778834044933319       0.22795003652572632     
  0.15000000596046448        166.51064149999999       0.33130717277526855       0.17825444042682648       0.15788955986499786       0.21473756432533264     
  0.17499999701976776        166.51064149999999       0.33982005715370178       0.18754418194293976       0.17262856662273407       0.19788290560245514     
  0.20000000298023224        166.51064149999999       0.34194684028625488       0.19340977072715759       0.18263429403305054       0.17907661199569702     
  0.22499999403953552        166.51064149999999       0.33867982029914856       0.19616733491420746       0.18849723041057587       0.15953533351421356     
  0.25000000000000000        166.51064149999999       0.33091256022453308       0.19613364338874817       0.19076301157474518       0.14013260602951050     
  0.27500000596046448        166.51064149999999       0.31945240497589111       0.19362412393093109       0.18993324041366577       0.12148373574018478     
  0.30000001192092896        166.51064149999999       0.30502897500991821       0.18895044922828674       0.18646843731403351       0.10400585085153580     
  0.32499998807907104        166.51064149999999       0.28830042481422424       0.18241800367832184       0.18079157173633575        8.7962724268436432E-002
  0.34999999403953552        166.51064149999999       0.26985836029052734       0.17432361841201782       0.17329120635986328        7.3499634861946106E-002
  0.37500000000000000        166.51064149999999       0.25023207068443298       0.16495350003242493       0.16432438790798187        6.0671143233776093E-002
  0.40000000596046448        166.51064149999999       0.22989223897457123       0.15458138287067413       0.15421880781650543        4.9463480710983276E-002
  0.42500001192092896        166.51064149999999       0.20925427973270416       0.14346684515476227       0.14327463507652283        3.9812840521335602E-002
  0.44999998807907104        166.51064149999999       0.18868139386177063       0.13185390830039978       0.13176603615283966        3.1620230525732040E-002
  0.47499999403953552        166.51064149999999       0.16848754882812500       0.11996979266405106       0.11994212120771408        2.4763571098446846E-002
  0.50000000000000000        166.51064149999999       0.14894017577171326       0.10802378505468369       0.10802786052227020        1.9107442349195480E-002
  0.52499997615814209        166.51064149999999       0.13026289641857147        9.6206359565258026E-002   9.6224635839462280E-002   1.4510841108858585E-002
  0.55000001192092896        166.51064149999999       0.11263806372880936        8.4688335657119751E-002   8.4710672497749329E-002   1.0833245702087879E-002
  0.57499998807907104        166.51064149999999        9.6209220588207245E-002   7.3620297014713287E-002   7.3641367256641388E-002   7.9392306506633759E-003
  0.60000002384185791        166.51064149999999        8.1083618104457855E-002   6.3132025301456451E-002   6.3149511814117432E-002   5.7018450461328030E-003
  0.62500000000000000        166.51064149999999        6.7334555089473724E-002   5.3332172334194183E-002   5.3345501422882080E-002   4.0049338713288307E-003
  0.64999997615814209        166.51064149999999        5.5003762245178223E-002   4.4308021664619446E-002   4.4317521154880524E-002   2.7445810846984386E-003
  0.67500001192092896        166.51064149999999        4.4103771448135376E-002   3.6125384271144867E-002   3.6131773144006729E-002   1.8298027571290731E-003
  0.69999998807907104        166.51064149999999        3.4620214253664017E-002   2.8828697279095650E-002   2.8832761570811272E-002   1.1826403206214309E-003
  0.72500002384185791        166.51064149999999        2.6514211669564247E-002   2.2441230714321136E-002   2.2443683817982674E-002   7.3776644421741366E-004
  0.75000000000000000        166.51064149999999        1.9724713638424873E-002   1.6965512186288834E-002   1.6966918483376503E-002   4.4171800254844129E-004
  0.77499997615814209        166.51064149999999        1.4170902781188488E-002   1.2383917346596718E-002   1.2384692206978798E-002   2.5185753474943340E-004
  0.80000001192092896        166.51064149999999        9.7546484321355820E-003   8.6594829335808754E-003   8.6599104106426239E-003   1.3515348837245256E-004
  0.82499998807907104        166.51064149999999        6.3630053773522377E-003   5.7369410060346127E-003   5.7372036390006542E-003   6.6861517552752048E-005
  0.85000002384185791        166.51064149999999        3.8708241190761328E-003   3.5440223291516304E-003   3.5442330408841372E-003   2.9177484975662082E-005
  0.87500000000000000        166.51064149999999        2.1434891968965530E-003   1.9930724520236254E-003   1.9932920113205910E-003   9.9219150797580369E-006
  0.89999997615814209        166.51064149999999        1.0398682206869125E-003   9.8306022118777037E-004   9.8330969922244549E-004   1.3028403600401361E-006
  0.92500001192092896        166.51064149999999        4.1559935198165476E-004   4.0213076863437891E-004   4.0239436202682555E-004  -1.2088456742276321E-006
  0.94999998807907104        166.51064149999999        1.2698465434368700E-004   1.3099113130010664E-004   1.3121479423716664E-004   1.2832335016810248E-007
  0.97500002384185791        166.51064149999999        3.6105779145145789E-005   4.7801586333662271E-005   4.7890440328046679E-005   4.4718485696648713E-006
   1.0000000000000000        166.51064149999999        1.9164219338563271E-005   3.6694735172204673E-005   3.6514618841465563E-005   1.1668495062622242E-005
   9.9999997171806854E-010   213.50143290000000        3.0504779424518347E-003  -9.7922014538198709E-004  -1.1599721619859338E-003  -5.5466732010245323E-004
   1.3183000246996812E-009   213.50143290000000        3.1937423627823591E-003  -9.8105345387011766E-004  -1.1865404667332768E-003  -5.5953371338546276E-004
   1.7378000150003459E-009   213.50143290000000        3.3444128930568695E-003  -9.8067044746130705E-004  -1.2137520825490355E-003  -5.6316476548090577E-004
   2.2908999142146058E-009   213.50143290000000        3.5029752179980278E-003  -9.7783550154417753E-004  -1.2417100369930267E-003  -5.6532380403950810E-004
   3.0200000278313155E-009   213.50143290000000        3.6698465701192617E-003  -9.7229372477158904E-004  -1.2705178232863545E-003  -5.6573579786345363E-004
   3.9810998941902653E-009   213.50143290000000        3.8455051835626364E-003  -9.6376996953040361E-004  -1.3003064086660743E-003  -5.6408590171486139E-004
   5.2481001766579993E-009   213.50143290000000        4.0304702706634998E-003  -9.5196609618142247E-004  -1.3312317896634340E-003  -5.6001340271905065E-004
   6.9183001549788514E-009   213.50143290000000        4.2252736166119576E-003  -9.3656108947470784E-004  -1.3634742936119437E-003  -5.5310723837465048E-004
   9.1201002305751899E-009   213.50143290000000        4.4304961338639259E-003  -9.1720733325928450E-004  -1.3972474262118340E-003  -5.4289976833388209E-004
   1.2023000373062587E-008   213.50143290000000        4.6467669308185577E-003  -8.9352787472307682E-004  -1.4328014804050326E-003  -5.2886013872921467E-004
   1.5849000334355878E-008   213.50143290000000        4.8746643587946892E-003  -8.6512678535655141E-004  -1.4704111963510513E-003  -5.1039602840319276E-004
   2.0892999330612838E-008   213.50143290000000        5.1149390637874603E-003  -8.3156127948313951E-004  -1.5104172052815557E-003  -4.8683167551644146E-004
   2.7542000680114143E-008   213.50143290000000        5.3682965226471424E-003  -7.9236546298488975E-004  -1.5531949466094375E-003  -4.5741777285002172E-004
   3.6307998385609608E-008   213.50143290000000        5.6355516426265240E-003  -7.4702722486108541E-004  -1.5991855179890990E-003  -4.2131077498197556E-004
   4.7863000673942224E-008   213.50143290000000        5.9174858033657074E-003  -6.9500895915552974E-004  -1.6488778637722135E-003  -3.7758453981950879E-004
   6.3096003088958241E-008   213.50143290000000        6.2150135636329651E-003  -6.3571770442649722E-004  -1.7028431175276637E-003  -3.2520224340260029E-004
   8.3175997644957533E-008   213.50143290000000        6.5290504135191441E-003  -5.6852557463571429E-004  -1.7617185367271304E-003  -2.6302997139282525E-004
   1.0965000285523274E-007   213.50143290000000        6.8606524728238583E-003  -4.9273867625743151E-004  -1.8262417288497090E-003  -1.8980499589815736E-004
   1.4453999597208167E-007   213.50143290000000        7.2107599116861820E-003  -4.0765362791717052E-004  -1.8972071120515466E-003  -1.0418825695523992E-004
   1.9054999711443088E-007   213.50143290000000        7.5807268731296062E-003  -3.1242705881595612E-004  -1.9755829125642776E-003  -4.6319569264596794E-006
   2.5118998792095226E-007   213.50143290000000        7.9715624451637268E-003  -2.0626072364393622E-004  -2.0623642485588789E-003   1.1043352424167097E-004
   3.3112999631157436E-007   213.50143290000000        8.3846589550375938E-003  -8.8214641436934471E-005  -2.1587344817817211E-003   2.4279340868815780E-004
   4.3651999703797628E-007   213.50143290000000        8.8214352726936340E-003   4.2706662497948855E-005  -2.2660042159259319E-003   3.9436214137822390E-004
   5.7544002629583701E-007   213.50143290000000        9.2833116650581360E-003   1.8754525808617473E-004  -2.3856125771999359E-003   5.6717114057391882E-004
   7.5857997217099182E-007   213.50143290000000        9.7719412297010422E-003   3.4746382152661681E-004  -2.5191979948431253E-003   7.6345779234543443E-004
   9.9999999747524271E-007   213.50143290000000        1.0289005003869534E-002   5.2368576871231198E-004  -2.6685607153922319E-003   9.8560005426406860E-004
   1.3182999509808724E-006   213.50143290000000        1.0836429893970490E-002   7.1757077239453793E-004  -2.8357384726405144E-003   1.2362179113551974E-003
   1.7377999483869644E-006   213.50143290000000        1.1415991000831127E-002   9.3047803966328502E-004  -3.0229003168642521E-003   1.5180096961557865E-003
   2.2909000563231530E-006   213.50143290000000        1.2030064128339291E-002   1.1640405282378197E-003  -3.2325999345630407E-003   1.8341301474720240E-003
   3.0199998946045525E-006   213.50143290000000        1.2680835090577602E-002   1.4198810094967484E-003  -3.4675414208322763E-003   2.1878480911254883E-003
   3.9810997805034276E-006   213.50143290000000        1.3370813801884651E-002   1.6998030478134751E-003  -3.7307611200958490E-003   2.5828403886407614E-003
   5.2481000238913111E-006   213.50143290000000        1.4102771878242493E-002   2.0057749934494495E-003  -4.0256311185657978E-003   3.0232369899749756E-003
   6.9183001869532745E-006   213.50143290000000        1.4879660680890083E-002   2.3398995399475098E-003  -4.3558422476053238E-003   3.5136560909450054E-003
   9.1201000032015145E-006   213.50143290000000        1.5704777091741562E-002   2.7044818270951509E-003  -4.7254818491637707E-003   4.0594157762825489E-003
   1.2022999726468697E-005   213.50143290000000        1.6581796109676361E-002   3.1020503956824541E-003  -5.1390621811151505E-003   4.6667070128023624E-003
   1.5849000192247331E-005   213.50143290000000        1.7514416947960854E-002   3.5351894330233335E-003  -5.6013399735093117E-003   5.3425156511366367E-003
   2.0892999600619078E-005   213.50143290000000        1.8507329747080803E-002   4.0069776587188244E-003  -6.1177643947303295E-003   6.0955262742936611E-003
   2.7542000680114143E-005   213.50143290000000        1.9565381109714508E-002   4.5206062495708466E-003  -6.6940425895154476E-003   6.9358143955469131E-003
   3.6307999835116789E-005   213.50143290000000        2.0694334059953690E-002   5.0797178409993649E-003  -7.3364465497434139E-003   7.8757209703326225E-003
   4.7862999053904787E-005   213.50143290000000        2.1900365129113197E-002   5.6881564669311047E-003  -8.0514326691627502E-003   8.9298412203788757E-003
   6.3095998484641314E-005   213.50143290000000        2.3190926760435104E-002   6.3503650017082691E-003  -8.8459467515349388E-003   1.0116153396666050E-002
   8.3175997133366764E-005   213.50143290000000        2.4574382230639458E-002   7.0711812004446983E-003  -9.7269499674439430E-003   1.1456192471086979E-002
   1.0964999819407240E-004   213.50143290000000        2.6060884818434715E-002   7.8562432900071144E-003  -1.0701578110456467E-002   1.2976354919373989E-002
   1.4453999756369740E-004   213.50143290000000        2.7661532163619995E-002   8.7114945054054260E-003  -1.1776038445532322E-002   1.4707528054714203E-002
   1.9054999575018883E-004   213.50143290000000        2.9391244053840637E-002   9.6446359530091286E-003  -1.2956747785210609E-002   1.6688570380210876E-002
   2.5119000929407775E-004   213.50143290000000        3.1265813857316971E-002   1.0663453489542007E-002  -1.4247286133468151E-002   1.8963392823934555E-002
   3.3112999517470598E-004   213.50143290000000        3.3306032419204712E-002   1.1777912266552448E-002  -1.5649748966097832E-002   2.1585697308182716E-002
   4.3652000022120774E-004   213.50143290000000        3.5536982119083405E-002   1.2999637052416801E-002  -1.7162343487143517E-002   2.4618068709969521E-002
   5.7544000446796417E-004   213.50143290000000        3.7989120930433273E-002   1.4342294074594975E-002  -1.8777545541524887E-002   2.8132420033216476E-002
   7.5857999036088586E-004   213.50143290000000        4.0701095014810562E-002   1.5822906047105789E-002  -2.0480619743466377E-002   3.2212216407060623E-002
   1.0000000474974513E-003   213.50143290000000        4.3720725923776627E-002   1.7462126910686493E-002  -2.2245915606617928E-002   3.6951217800378799E-002
   1.3183000264689326E-003   213.50143290000000        4.7108944505453110E-002   1.9286073744297028E-002  -2.4033721536397934E-002   4.2455058544874191E-002
   1.7377999611198902E-003   213.50143290000000        5.0940733402967453E-002   2.1326540037989616E-002  -2.5784062221646309E-002   4.8836171627044678E-002
   2.2909000981599092E-003   213.50143290000000        5.5314216762781143E-002   2.3625591769814491E-002  -2.7412865310907364E-002   5.6219577789306641E-002
   3.0199999455362558E-003   213.50143290000000        6.0350850224494934E-002   2.6235504075884819E-002  -2.8801899403333664E-002   6.4730748534202576E-002
   3.9810999296605587E-003   213.50143290000000        6.6205210983753204E-002   2.9223974794149399E-002  -2.9791263863444328E-002   7.4495486915111542E-002
   5.2481000311672688E-003   213.50143290000000        7.3072254657745361E-002   3.2678376883268356E-002  -3.0168509110808372E-002   8.5630998015403748E-002
   6.9182999432086945E-003   213.50143290000000        8.1194706261157990E-002   3.6710787564516068E-002  -2.9657112434506416E-002   9.8231963813304901E-002
   9.1201001778244972E-003   213.50143290000000        9.0872414410114288E-002   4.1465103626251221E-002  -2.7905257418751717E-002  0.11235445737838745     
   1.2023000046610832E-002   213.50143290000000       0.10246838629245758        4.7124348580837250E-002  -2.4476354941725731E-002  0.12798961997032166     
   1.5848999843001366E-002   213.50143290000000       0.11640233546495438        5.3914390504360199E-002  -1.8848339095711708E-002  0.14501734077930450     
   2.0893000066280365E-002   213.50143290000000       0.13314893841743469        6.2113799154758453E-002  -1.0418727062642574E-002  0.16316598653793335     
   2.7542000636458397E-002   213.50143290000000       0.15318478643894196        7.2043403983116150E-002   1.4591107610613108E-003  0.18191477656364441     
   3.6308001726865768E-002   213.50143290000000       0.17691226303577423        8.4050163626670837E-002   1.7412131652235985E-002  0.20039187371730804     
   4.7862999141216278E-002   213.50143290000000       0.20448440313339233        9.8446622490882874E-002   3.7913944572210312E-002  0.21721805632114410     
   6.3096001744270325E-002   213.50143290000000       0.23553873598575592       0.11540382355451584        6.3085593283176422E-002  0.23035632073879242     
   8.3176001906394958E-002   213.50143290000000       0.26874250173568726       0.13473132252693176        9.2369198799133301E-002  0.23698970675468445     
  0.10000000149011612        213.50143290000000       0.29071986675262451       0.14852997660636902       0.11341438442468643       0.23608189821243286     
  0.12500000000000000        213.50143290000000       0.31488183140754700       0.16532857716083527       0.13911440968513489       0.22743047773838043     
  0.15000000596046448        213.50143290000000       0.33026477694511414       0.17803211510181427       0.15873795747756958       0.21309265494346619     
  0.17499999701976776        213.50143290000000       0.33817699551582336       0.18698376417160034       0.17297683656215668       0.19543486833572388     
  0.20000000298023224        213.50143290000000       0.33975407481193542       0.19251559674739838       0.18249286711215973       0.17610679566860199     
  0.22499999403953552        213.50143290000000       0.33600339293479919       0.19495631754398346       0.18789741396903992       0.15627884864807129     
  0.25000000000000000        213.50143290000000       0.32782739400863647       0.19463214278221130       0.18974913656711578       0.13677853345870972     
  0.27500000596046448        213.50143290000000       0.31603783369064331       0.19186541438102722       0.18855732679367065       0.11817829310894012     
  0.30000001192092896        213.50143290000000       0.30136528611183167       0.18697264790534973       0.18478658795356750       0.10085694491863251     
  0.32499998807907104        213.50143290000000       0.28446623682975769       0.18026232719421387       0.17886127531528473        8.5045114159584045E-002
  0.34999999403953552        213.50143290000000       0.26592874526977539       0.17203283309936523       0.17116953432559967        7.0860229432582855E-002
  0.37500000000000000        213.50143290000000       0.24627700448036194       0.16257067024707794       0.16206651926040649        5.8334078639745712E-002
  0.40000000596046448        213.50143290000000       0.22597554326057434       0.15214872360229492       0.15187703073024750        4.7434899955987930E-002
  0.42500001192092896        213.50143290000000       0.20543284714221954       0.14102479815483093       0.14089763164520264        3.8085151463747025E-002
  0.44999998807907104        213.50143290000000       0.18500469624996185       0.12944035232067108       0.12939822673797607        3.0175883322954178E-002
  0.47499999403953552        213.50143290000000       0.16499732434749603       0.11761937290430069       0.11762329190969467        2.3578293621540070E-002
  0.50000000000000000        213.50143290000000       0.14567041397094727       0.10576738417148590       0.10579285025596619        1.8152952194213867E-002
  0.52499997615814209        213.50143290000000       0.12723983824253082        9.4070643186569214E-002   9.4103112816810608E-002   1.3757054693996906E-002
  0.55000001192092896        213.50143290000000       0.10988038778305054        8.2695513963699341E-002   8.2727044820785522E-002   1.0250018909573555E-002
  0.57499998807907104        213.50143290000000        9.3728430569171906E-002   7.1787856519222260E-002   7.1814745664596558E-002   7.4976780451834202E-003
  0.60000002384185791        213.50143290000000        7.8884407877922058E-002   6.1472691595554352E-002   6.1493761837482452E-002   5.3752781823277473E-003
  0.62500000000000000        213.50143290000000        6.5415352582931519E-002   5.1853872835636139E-002   5.1869343966245651E-002   3.7694755010306835E-003
  0.64999997615814209        213.50143290000000        5.3357299417257309E-002   4.3014001101255417E-002   4.3024741113185883E-002   2.5794939137995243E-003
  0.67500001192092896        213.50143290000000        4.2717710137367249E-002   3.5014405846595764E-002   3.5021483898162842E-002   1.7175946850329638E-003
  0.69999998807907104        213.50143290000000        3.3477880060672760E-002   2.7895320206880569E-002   2.7899757027626038E-002   1.1089870240539312E-003
  0.72500002384185791        213.50143290000000        2.5595329701900482E-002   2.1676193922758102E-002   2.1678835153579712E-002   6.9129728944972157E-004
  0.75000000000000000        213.50143290000000        1.9006188958883286E-002   1.6356186941266060E-002   1.6357684507966042E-002   4.1370780672878027E-004
  0.77499997615814209        213.50143290000000        1.3627646490931511E-002   1.1914855800569057E-002   1.1915672570466995E-002   2.3586026509292424E-004
  0.80000001192092896        213.50143290000000        9.3604084104299545E-003   8.3130393177270889E-003   8.3134835585951805E-003   1.2660991342272609E-004
  0.82499998807907104        213.50143290000000        6.0912249609827995E-003   5.4939682595431805E-003   5.4942369461059570E-003   6.2707906181458384E-005
  0.85000002384185791        213.50143290000000        3.6955061368644238E-003   3.3846427686512470E-003   3.3848530147224665E-003   2.7476355171529576E-005
  0.87500000000000000        213.50143290000000        2.0400658249855042E-003   1.8975135171785951E-003   1.8977280706167221E-003   9.5303485068143345E-006
  0.89999997615814209        213.50143290000000        9.8606699611991644E-004   9.3255593674257398E-004   9.3279511202126741E-004   1.5888949747022707E-006
  0.92500001192092896        213.50143290000000        3.9230144466273487E-004   3.7987943505868316E-004   3.8012652657926083E-004  -5.9619128478516359E-007
  0.94999998807907104        213.50143290000000        1.1906425788765773E-004   1.2316339416429400E-004   1.2336374493315816E-004   8.2261192346777534E-007
  0.97500002384185791        213.50143290000000        3.3229473046958447E-005   4.4576794607564807E-005   4.4636388338403776E-005   4.9879899961524643E-006
   1.0000000000000000        213.50143290000000        1.6478752513648942E-005   3.3253585570491850E-005   3.3041385904652998E-005   1.1662486940622330E-005
   9.9999997171806854E-010   273.75344569999999        3.0602165497839451E-003  -9.7891455516219139E-004  -1.1608442291617393E-003  -5.8413017541170120E-004
   1.3183000246996812E-009   273.75344569999999        3.2039943616837263E-003  -9.8057463765144348E-004  -1.1876411736011505E-003  -5.8859412092715502E-004
   1.7378000150003459E-009   273.75344569999999        3.3552078530192375E-003  -9.8000105936080217E-004  -1.2151231057941914E-003  -5.9164949925616384E-004
   2.2908999142146058E-009   273.75344569999999        3.5143450368195772E-003  -9.7695679869502783E-004  -1.2433988740667701E-003  -5.9303350280970335E-004
   3.0200000278313155E-009   273.75344569999999        3.6818247754126787E-003  -9.7118539270013571E-004  -1.2725791893899441E-003  -5.9244193835183978E-004
   3.9810998941902653E-009   273.75344569999999        3.8581273984164000E-003  -9.6241018036380410E-004  -1.3028022367507219E-003  -5.8952748076990247E-004
   5.2481001766579993E-009   273.75344569999999        4.0437742136418819E-003  -9.5033127581700683E-004  -1.3342330930754542E-003  -5.8389332843944430E-004
   6.9183001549788514E-009   273.75344569999999        4.2393002659082413E-003  -9.3462580116465688E-004  -1.3670612825080752E-003  -5.7508837198838592E-004
   9.1201002305751899E-009   273.75344569999999        4.4452887959778309E-003  -9.1494404477998614E-004  -1.4015106717124581E-003  -5.6260067503899336E-004
   1.2023000373062587E-008   273.75344569999999        4.6623712405562401E-003  -8.9090690016746521E-004  -1.4378431951627135E-003  -5.4585048928856850E-004
   1.5849000334355878E-008   273.75344569999999        4.8911292105913162E-003  -8.6211628513410687E-004  -1.4763460494577885E-003  -5.2419328130781651E-004
   2.0892999330612838E-008   273.75344569999999        5.1323170773684978E-003  -8.2812673645094037E-004  -1.5173737192526460E-003  -4.9689429579302669E-004
   2.7542000680114143E-008   273.75344569999999        5.3866431117057800E-003  -7.8846974065527320E-004  -1.5613166615366936E-003  -4.6314130304381251E-004
   3.6307998385609608E-008   273.75344569999999        5.6549268774688244E-003  -7.4263010174036026E-004  -1.6086323885247111E-003  -4.2202160693705082E-004
   4.7863000673942224E-008   273.75344569999999        5.9379534795880318E-003  -6.9006730336695910E-004  -1.6598273068666458E-003  -3.7253578193485737E-004
   6.3096003088958241E-008   273.75344569999999        6.2366421334445477E-003  -6.3018477521836758E-004  -1.7154918750748038E-003  -3.1356644467450678E-004
   8.3175997644957533E-008   273.75344569999999        6.5519125200808048E-003  -5.6235108058899641E-004  -1.7762840725481510E-003  -2.4389427562709898E-004
   1.0965000285523274E-007   273.75344569999999        6.8848277442157269E-003  -4.8586822231300175E-004  -1.8429636256769300E-003  -1.6216294898185879E-004
   1.4453999597208167E-007   273.75344569999999        7.2363317012786865E-003  -4.0002874447964132E-004  -1.9163484685122967E-003  -6.6937973315361887E-005
   1.9054999711443088E-007   273.75344569999999        7.6077873818576336E-003  -3.0398412491194904E-004  -1.9974338356405497E-003   4.3440380977699533E-005
   2.5118998792095226E-007   273.75344569999999        8.0002089962363243E-003  -1.9693144713528454E-004  -2.0872405730187893E-003   1.7064927669707686E-004
   3.3112999631157436E-007   273.75344569999999        8.4149986505508423E-003  -7.7924953075125813E-005  -2.1869826596230268E-003   3.1659853993915021E-004
   4.3651999703797628E-007   273.75344569999999        8.8535826653242111E-003   5.4036972869653255E-005  -2.2980025969445705E-003   4.8333496670238674E-004
   5.7544002629583701E-007   273.75344569999999        9.3173915520310402E-003   2.0000291988253593E-004  -2.4217725731432438E-003   6.7302962997928262E-004
   7.5857997217099182E-007   273.75344569999999        9.8080895841121674E-003   3.6114305839873850E-004  -2.5599680375307798E-003   8.8807661086320877E-004
   9.9999999747524271E-007   273.75344569999999        1.0327369906008244E-002   5.3868873510509729E-004  -2.7144283521920443E-003   1.1310223489999771E-003
   1.3182999509808724E-006   273.75344569999999        1.0877174325287342E-002   7.3400884866714478E-004  -2.8872336260974407E-003   1.4046783326193690E-003
   1.7377999483869644E-006   273.75344569999999        1.1459292843937874E-002   9.4847194850444794E-004  -3.0805964488536119E-003   1.7119431868195534E-003
   2.2909000563231530E-006   273.75344569999999        1.2076121754944324E-002   1.1837226338684559E-003  -3.2971214968711138E-003   2.0562189165502787E-003
   3.0199998946045525E-006   273.75344569999999        1.2729867361485958E-002   1.4413957251235843E-003  -3.5395636223256588E-003   2.4410379119217396E-003
   3.9810997805034276E-006   273.75344569999999        1.3423064723610878E-002   1.7233085818588734E-003  -3.8110145833343267E-003   2.8703871648758650E-003
   5.2481000238913111E-006   273.75344569999999        1.4158512465655804E-002   2.0314457360655069E-003  -4.1149058379232883E-003   3.3487572800368071E-003
   6.9183001869532745E-006   273.75344569999999        1.4939197339117527E-002   2.3679267615079880E-003  -4.4549903832376003E-003   3.8811841513961554E-003
   9.1201000032015145E-006   273.75344569999999        1.5768455341458321E-002   2.7350781019777060E-003  -4.8354198224842548E-003   4.4734776020050049E-003
   1.2022999726468697E-005   273.75344569999999        1.6650008037686348E-002   3.1354513484984636E-003  -5.2607725374400616E-003   5.1324083469808102E-003
   1.5849000192247331E-005   273.75344569999999        1.7587609589099884E-002   3.5716569982469082E-003  -5.7358648627996445E-003   5.8656209148466587E-003
   2.0892999600619078E-005   273.75344569999999        1.8586013466119766E-002   4.0468056686222553E-003  -6.2662083655595779E-003   6.6826068796217442E-003
   2.7542000680114143E-005   273.75344569999999        1.9650148227810860E-002   4.5641241595149040E-003  -6.8575562909245491E-003   7.5943572446703911E-003
   3.6307999835116789E-005   273.75344569999999        2.0785866305232048E-002   5.1272991113364697E-003  -7.5162160210311413E-003   8.6142960935831070E-003
   4.7862999053904787E-005   273.75344569999999        2.1999457851052284E-002   5.7402229867875576E-003  -8.2486467435956001E-003   9.7582377493381500E-003
   6.3095998484641314E-005   273.75344569999999        2.3298505693674088E-002   6.4073996618390083E-003  -9.0617649257183075E-003   1.1045582592487335E-002
   8.3175997133366764E-005   273.75344569999999        2.4691537022590637E-002   7.1337367407977581E-003  -9.9624432623386383E-003   1.2499443255364895E-002
   1.0964999819407240E-004   273.75344569999999        2.6188889518380165E-002   7.9249572008848190E-003  -1.0957661084830761E-002   1.4148009940981865E-002
   1.4453999756369740E-004   273.75344569999999        2.7801893651485443E-002   8.7871029973030090E-003  -1.2053356505930424E-002   1.6024051234126091E-002
   1.9054999575018883E-004   273.75344569999999        2.9545748606324196E-002   9.7280004993081093E-003  -1.3255566358566284E-002   1.8168587237596512E-002
   2.5119000929407775E-004   273.75344569999999        3.1436566263437271E-002   1.0755576193332672E-002  -1.4567296020686626E-002   2.0627604797482491E-002
   3.3112999517470598E-004   273.75344569999999        3.3495526760816574E-002   1.1879972182214260E-002  -1.5989869832992554E-002   2.3457016795873642E-002
   4.3652000022120774E-004   273.75344569999999        3.5748180001974106E-002   1.3113019987940788E-002  -1.7520450055599213E-002   2.6721505448222160E-002
   5.7544000446796417E-004   273.75344569999999        3.8225516676902771E-002   1.4468637295067310E-002  -1.9150143489241600E-002   3.0494779348373413E-002
   7.5857999036088586E-004   273.75344569999999        4.0966805070638657E-002   1.5964142978191376E-002  -2.0862467586994171E-002   3.4861721098423004E-002
   1.0000000474974513E-003   273.75344569999999        4.4020585715770721E-002   1.7620541155338287E-002  -2.2629579529166222E-002   3.9916738867759705E-002
   1.3183000264689326E-003   273.75344569999999        4.7448601573705673E-002   1.9464360550045967E-002  -2.4409074336290359E-002   4.5765146613121033E-002
   1.7377999611198902E-003   273.75344569999999        5.1326684653759003E-002   2.1527856588363647E-002  -2.6137769222259521E-002   5.2517402917146683E-002
   2.2909000981599092E-003   273.75344569999999        5.5753882974386215E-002   2.3853639140725136E-002  -2.7727833017706871E-002   6.0294847935438156E-002
   3.0199999455362558E-003   273.75344569999999        6.0852520167827606E-002   2.6494540274143219E-002  -2.9056822881102562E-002   6.9216430187225342E-002
   3.9810999296605587E-003   273.75344569999999        6.6777884960174561E-002   2.9518846422433853E-002  -2.9960291460156441E-002   7.9398162662982941E-002
   5.2481000311672688E-003   273.75344569999999        7.3725320398807526E-002   3.3014461398124695E-002  -3.0221208930015564E-002   9.0943291783332825E-002
   6.9182999432086945E-003   273.75344569999999        8.1937260925769806E-002   3.7093833088874817E-002  -2.9558911919593811E-002  0.10392735898494720     
   9.1201001778244972E-003   273.75344569999999        9.1712154448032379E-002   4.1900891810655594E-002  -2.7618637308478355E-002  0.11838120222091675     
   1.2023000046610832E-002   273.75344569999999       0.10340984165668488        4.7618053853511810E-002  -2.3963153362274170E-002  0.13426366448402405     
   1.5848999843001366E-002   273.75344569999999       0.11744397878646851        5.4469473659992218E-002  -1.8073733896017075E-002  0.15141470730304718     
   2.0893000066280365E-002   273.75344569999999       0.13427916169166565        6.2730245292186737E-002  -9.3570398166775703E-003  0.16951547563076019     
   2.7542000636458397E-002   273.75344569999999       0.15437605977058411        7.2714954614639282E-002   2.8158621862530708E-003  0.18799214065074921     
   3.6308001726865768E-002   273.75344569999999       0.17811331152915955        8.4760189056396484E-002   1.9043203443288803E-002  0.20591881871223450     
   4.7862999141216278E-002   273.75344569999999       0.20561067759990692        9.9162340164184570E-002   3.9756558835506439E-002  0.22187075018882751     
   6.3096001744270325E-002   273.75344569999999       0.23646242916584015       0.11606886237859726        6.5021574497222900E-002  0.23379065096378326     
   8.3176001906394958E-002   273.75344569999999       0.26928558945655823       0.13525745272636414        9.4215385615825653E-002  0.23889362812042236     
  0.10000000149011612        273.75344569999999       0.29088637232780457       0.14889568090438843       0.11506704986095428       0.23684632778167725     
  0.12500000000000000        273.75344569999999       0.31444576382637024       0.16540855169296265       0.14036561548709869       0.22679093480110168     
  0.15000000596046448        273.75344569999999       0.32922077178955078       0.17779493331909180       0.15952061116695404       0.21139526367187500     
  0.17499999701976776        273.75344569999999       0.33655408024787903       0.18641915917396545       0.17327331006526947       0.19299508631229401     
  0.20000000298023224        273.75344569999999       0.33760365843772888       0.19162914156913757       0.18231639266014099       0.17319595813751221     
  0.22499999403953552        273.75344569999999       0.33339089155197144       0.19376552104949951       0.18728061020374298       0.15312083065509796     
  0.25000000000000000        273.75344569999999       0.32482638955116272       0.19316346943378448       0.18873654305934906       0.13355128467082977     
  0.27500000596046448        273.75344569999999       0.31272569298744202       0.19015182554721832       0.18720038235187531       0.11501776427030563     
  0.30000001192092896        273.75344569999999       0.29781997203826904       0.18505156040191650       0.18314017355442047        9.7862027585506439E-002
  0.32499998807907104        273.75344569999999       0.28076374530792236       0.17817391455173492       0.17698128521442413        8.2283057272434235E-002
  0.34999999403953552        273.75344569999999       0.26214134693145752       0.16981863975524902       0.16911111772060394        6.8371966481208801E-002
  0.37500000000000000        273.75344569999999       0.24247181415557861       0.16027228534221649       0.15988281369209290        5.6139286607503891E-002
  0.40000000596046448        273.75344569999999       0.22221355140209198       0.14980676770210266       0.14961817860603333        4.5536596328020096E-002
  0.42500001192092896        273.75344569999999       0.20176820456981659       0.13867804408073425       0.13861012458801270        3.6473829299211502E-002
  0.44999998807907104        273.75344569999999       0.18148428201675415       0.12712498009204865       0.12712436914443970        2.8833100572228432E-002
  0.47499999403953552        273.75344569999999       0.16166052222251892       0.11536831408739090       0.11540079861879349        2.2479705512523651E-002
  0.50000000000000000        273.75344569999999       0.14254902303218842       0.10360986739397049       0.10365460813045502        1.7270844429731369E-002
  0.52499997615814209        273.75344569999999       0.12435819208621979        9.2031814157962799E-002   9.2077001929283142E-002   1.3062374666333199E-002
  0.55000001192092896        273.75344569999999       0.10725560039281845        8.0796115100383759E-002   8.0835863947868347E-002   9.7139663994312286E-003
  0.57499998807907104        273.75344569999999        9.1370694339275360E-002   7.0044122636318207E-002   7.0076182484626770E-002   7.0928852073848248E-003
  0.60000002384185791        273.75344569999999        7.6797448098659515E-002   5.9896215796470642E-002   5.9920459985733032E-002   5.0766351632773876E-003
  0.62500000000000000        273.75344569999999        6.3596919178962708E-002   5.0451688468456268E-002   5.0469048321247101E-002   3.5546505823731422E-003
  0.64999997615814209        273.75344569999999        5.1799744367599487E-002   4.1788663715124130E-002   4.1800491511821747E-002   2.4291994050145149E-003
  0.67500001192092896        273.75344569999999        4.1408646851778030E-002   3.3964212983846664E-002   3.3971894532442093E-002   1.6156421042978764E-003
  0.69999998807907104        273.75344569999999        3.2400857657194138E-002   2.7014596387743950E-002   2.7019353583455086E-002   1.0421799961477518E-003
  0.72500002384185791        273.75344569999999        2.4730540812015533E-002   2.0955670624971390E-002   2.0958475768566132E-002   6.4920616568997502E-004
  0.75000000000000000        273.75344569999999        1.8331257626414299E-002   1.5783457085490227E-002   1.5785034745931625E-002   3.8836168823763728E-004
  0.77499997615814209        273.75344569999999        1.3118398375809193E-002   1.1474903672933578E-002   1.1475755833089352E-002   2.2139189240988344E-004
  0.80000001192092896        273.75344569999999        8.9916717261075974E-003   7.9888431355357170E-003   7.9893022775650024E-003   1.1888278822880238E-004
  0.82499998807907104        273.75344569999999        5.8376495726406574E-003   5.2671716548502445E-003   5.2674449980258942E-003   5.8948942751158029E-005
  0.85000002384185791        273.75344569999999        3.5323805641382933E-003   3.2362905330955982E-003   3.2364998478442430E-003   2.5933215511031449E-005
  0.87500000000000000        273.75344569999999        1.9441345939412713E-003   1.8088463693857193E-003   1.8090554513037205E-003   9.1668134700739756E-006
  0.89999997615814209        273.75344569999999        9.3634112272411585E-004   8.8585924822837114E-004   8.8608812075108290E-004   1.8268407302457490E-006
  0.92500001192092896        273.75344569999999        3.7085308576934040E-004   3.5937959910370409E-004   3.5961059620603919E-004  -8.3913597848095378E-008
  0.94999998807907104        273.75344569999999        1.1179430293850601E-004   1.1596016702242196E-004   1.1613828246481717E-004   1.3775550087302690E-006
  0.97500002384185791        273.75344569999999        3.0583665648009628E-005   4.1586950828786939E-005   4.1619245166657493E-005   5.3438511713466141E-006
   1.0000000000000000        273.75344569999999        1.4034433661436196E-005   3.0086193874012679E-005   2.9844963137293234E-005   1.1508979696372990E-005
   9.9999997171806854E-010   351.00911509999997        3.0697106849402189E-003  -9.7860663663595915E-004  -1.1618516873568296E-003  -6.1306776478886604E-004
   1.3183000246996812E-009   351.00911509999997        3.2139890827238560E-003  -9.8009733483195305E-004  -1.1888938024640083E-003  -6.1703985556960106E-004
   1.7378000150003459E-009   351.00911509999997        3.3657322637736797E-003  -9.7933749202638865E-004  -1.2166638625785708E-003  -6.1941903550177813E-004
   2.2908999142146058E-009   351.00911509999997        3.5254298709332943E-003  -9.7608851501718163E-004  -1.2452773516997695E-003  -6.1991508118808270E-004
   3.0200000278313155E-009   351.00911509999997        3.6935028620064259E-003  -9.7009271848946810E-004  -1.2748517328873277E-003  -6.1819364782422781E-004
   3.9810998941902653E-009   351.00911509999997        3.8704336620867252E-003  -9.6107169520109892E-004  -1.3055332237854600E-003  -6.1387370806187391E-004
   5.2481001766579993E-009   351.00911509999997        4.0567461401224136E-003  -9.4872392946854234E-004  -1.3374951668083668E-003  -6.0652091633528471E-004
   6.9183001549788514E-009   351.00911509999997        4.2529767379164696E-003  -9.3272473895922303E-004  -1.3709367485716939E-003  -5.9564295224845409E-004
   9.1201002305751899E-009   351.00911509999997        4.4597121886909008E-003  -9.1272243298590183E-004  -1.4060924295336008E-003  -5.8068230282515287E-004
   1.2023000373062587E-008   351.00911509999997        4.6775862574577332E-003  -8.8833580957725644E-004  -1.4432356692850590E-003  -5.6100892834365368E-004
   1.5849000334355878E-008   351.00911509999997        4.9071838147938251E-003  -8.5916451644152403E-004  -1.4826658880338073E-003  -5.3592468611896038E-004
   2.0892999330612838E-008   351.00911509999997        5.1492624916136265E-003  -8.2476058742031455E-004  -1.5247517731040716E-003  -5.0463434308767319E-004
   2.7542000680114143E-008   351.00911509999997        5.4045338183641434E-003  -7.8465288970619440E-004  -1.5698984498158097E-003  -4.6626152470707893E-004
   3.6307998385609608E-008   351.00911509999997        5.6738206185400486E-003  -7.3832343332469463E-004  -1.6185799613595009E-003  -4.1982272523455322E-004
   4.7863000673942224E-008   351.00911509999997        5.9579131193459034E-003  -6.8522850051522255E-004  -1.6713201766833663E-003  -3.6424380959942937E-004
   6.3096003088958241E-008   351.00911509999997        6.2577342614531517E-003  -6.2476831953972578E-004  -1.7287284135818481E-003  -2.9832537984475493E-004
   8.3175997644957533E-008   351.00911509999997        6.5742088481783867E-003  -5.5630778660997748E-004  -1.7914831405505538E-003  -2.2076109598856419E-004
   1.0965000285523274E-007   351.00911509999997        6.9084051065146923E-003  -4.7914491733536124E-004  -1.8603664357215166E-003  -1.3009930262342095E-004
   1.4453999597208167E-007   351.00911509999997        7.2612725198268890E-003  -3.9256832678802311E-004  -1.9362188177183270E-003  -2.4808423404465429E-005
   1.9054999711443088E-007   351.00911509999997        7.6341810636222363E-003  -2.9572442872449756E-004  -2.0200626458972692E-003   9.6885480161290616E-005
   2.5118998792095226E-007   351.00911509999997        8.0281514674425125E-003  -1.8780572281684726E-004  -2.1129443775862455E-003   2.3676914861425757E-004
   3.3112999631157436E-007   351.00911509999997        8.4445932880043983E-003  -6.7860826675314456E-005  -2.2161079104989767E-003   3.9687979733571410E-004
   4.3651999703797628E-007   351.00911509999997        8.8849421590566635E-003   6.5117921622004360E-005  -2.3309271782636642E-003   5.7939969701692462E-004
   5.7544002629583701E-007   351.00911509999997        9.3506379052996635E-003   2.1218547772150487E-004  -2.4589071981608868E-003   7.8664330067113042E-004
   7.5857997217099182E-007   351.00911509999997        9.8433559760451317E-003   3.7451932439580560E-004  -2.6017604395747185E-003   1.0211660992354155E-003
   9.9999999747524271E-007   351.00911509999997        1.0364802554249763E-002   5.5335869546979666E-004  -2.7613644488155842E-003   1.2856884859502316E-003
   1.3182999509808724E-006   351.00911509999997        1.0916931554675102E-002   7.5008138082921505E-004  -2.9398419428616762E-003   1.5832198550924659E-003
   1.7377999483869644E-006   351.00911509999997        1.1501550674438477E-002   9.6606515580788255E-004  -3.1394483521580696E-003   1.9168675644323230E-003
   2.2909000563231530E-006   351.00911509999997        1.2121072970330715E-002   1.2029660865664482E-003  -3.3628384117037058E-003   2.2902903147041798E-003
   3.0199998946045525E-006   351.00911509999997        1.2777727097272873E-002   1.4624308096244931E-003  -3.6128174979239702E-003   2.7072953525930643E-003
   3.9810997805034276E-006   351.00911509999997        1.3474070467054844E-002   1.7462901305407286E-003  -3.8925325497984886E-003   3.1721924897283316E-003
   5.2481000238913111E-006   351.00911509999997        1.4212933368980885E-002   2.0565441809594631E-003  -4.2054732330143452E-003   3.6898485850542784E-003
   6.9183001869532745E-006   351.00911509999997        1.4997332356870174E-002   2.3953304626047611E-003  -4.5554530806839466E-003   4.2657335288822651E-003
   9.1201000032015145E-006   351.00911509999997        1.5830643475055695E-002   2.7649947442114353E-003  -4.9466872587800026E-003   4.9061668105423450E-003
   1.2022999726468697E-005   351.00911509999997        1.6716636717319489E-002   3.1681118998676538E-003  -5.3838170133531094E-003   5.6185200810432434E-003
   1.5849000192247331E-005   351.00911509999997        1.7659116536378860E-002   3.6073182709515095E-003  -5.8717159554362297E-003   6.4111147075891495E-003
   2.0892999600619078E-005   351.00911509999997        1.8662901595234871E-002   4.0857559069991112E-003  -6.4159524627029896E-003   7.2942683473229408E-003
   2.7542000680114143E-005   351.00911509999997        1.9732998684048653E-002   4.6066869981586933E-003  -7.0223212242126465E-003   8.2799056544899940E-003
   3.6307999835116789E-005   351.00911509999997        2.0875349640846252E-002   5.1738400943577290E-003  -7.6971566304564476E-003   9.3825459480285645E-003
   4.7862999053904787E-005   351.00911509999997        2.2096354514360428E-002   5.7911570183932781E-003  -8.4469113498926163E-003   1.0619233362376690E-002
   6.3095998484641314E-005   351.00911509999997        2.3403728380799294E-002   6.4632003195583820E-003  -9.2784594744443893E-003   1.2010780163109303E-002
   8.3175997133366764E-005   351.00911509999997        2.4806151166558266E-002   7.1949465200304985E-003  -1.0198572650551796E-002   1.3581868261098862E-002
   1.0964999819407240E-004   351.00911509999997        2.6314152404665947E-002   7.9922024160623550E-003  -1.1214052326977253E-002   1.5362439677119255E-002
   1.4453999756369740E-004   351.00911509999997        2.7939280495047569E-002   8.8611058890819550E-003  -1.2330548837780952E-002   1.7387088388204575E-002
   1.9054999575018883E-004   351.00911509999997        2.9697012156248093E-002   9.8096057772636414E-003  -1.3553694821894169E-002   1.9698914140462875E-002
   2.5119000929407775E-004   351.00911509999997        3.1603772193193436E-002   1.0845767334103584E-002  -1.4885894954204559E-002   2.2345842793583870E-002
   3.3112999517470598E-004   351.00911509999997        3.3681116998195648E-002   1.1979904025793076E-002  -1.6327675431966782E-002   2.5385839864611626E-002
   4.3652000022120774E-004   351.00911509999997        3.5955049097537994E-002   1.3224051333963871E-002  -1.7875133082270622E-002   2.8885463252663612E-002
   5.7544000446796417E-004   351.00911509999997        3.8457076996564865E-002   1.4592367224395275E-002  -1.9517982378602028E-002   3.2919935882091522E-002
   7.5857999036088586E-004   351.00911509999997        4.1227083653211594E-002   1.6102463006973267E-002  -2.1237984299659729E-002   3.7575218826532364E-002
   1.0000000474974513E-003   351.00911509999997        4.4314291328191757E-002   1.7775679007172585E-002  -2.3005098104476929E-002   4.2945973575115204E-002
   1.3183000264689326E-003   351.00911509999997        4.7781217843294144E-002   1.9638946279883385E-002  -2.4774260818958282E-002   4.9136716872453690E-002
   1.7377999611198902E-003   351.00911509999997        5.1704518496990204E-002   2.1724961698055267E-002  -2.6479128748178482E-002   5.6255407631397247E-002
   2.2909000981599092E-003   351.00911509999997        5.6184120476245880E-002   2.4076849222183228E-002  -2.8028210625052452E-002   6.4419135451316833E-002
   3.0199999455362558E-003   351.00911509999997        6.1343148350715637E-002   2.6747984811663628E-002  -2.9295003041625023E-002   7.3739737272262573E-002
   3.9810999296605587E-003   351.00911509999997        6.7337557673454285E-002   2.9807198792695999E-002  -3.0110733583569527E-002   8.4322884678840637E-002
   5.2481000311672688E-003   351.00911509999997        7.4362985789775848E-002   3.3342894166707993E-002  -3.0254073441028595E-002   9.6257388591766357E-002
   6.9182999432086945E-003   351.00911509999997        8.2661524415016174E-002   3.7467829883098602E-002  -2.9440606012940407E-002  0.10959935933351517     
   9.1201001778244972E-003   351.00911509999997        9.2530176043510437E-002   4.2325936257839203E-002  -2.7313072234392166E-002  0.12435442954301834     
   1.2023000046610832E-002   351.00911509999997       0.10432552546262741        4.8098962754011154E-002  -2.3434108123183250E-002  0.14044967293739319     
   1.5848999843001366E-002   351.00911509999997       0.11845525354146957        5.5009320378303528E-002  -1.7288846895098686E-002  0.15768633782863617     
   2.0893000066280365E-002   351.00911509999997       0.13537399470806122        6.3328631222248077E-002  -8.2935299724340439E-003  0.17570042610168457     
   2.7542000636458397E-002   351.00911509999997       0.15552677214145660        7.3365278542041779E-002   4.1628945618867874E-003  0.19386857748031616     
   3.6308001726865768E-002   351.00911509999997       0.17926909029483795        8.5445687174797058E-002   2.0650200545787811E-002  0.21121557056903839     
   4.7862999141216278E-002   351.00911509999997       0.20668847858905792        9.9850475788116455E-002   4.1558954864740372E-002  0.22627742588520050     
   6.3096001744270325E-002   351.00911509999997       0.23733757436275482       0.11670424789190292        6.6901482641696930E-002  0.23698386549949646     
   8.3176001906394958E-002   351.00911509999997       0.26978540420532227       0.13575398921966553        9.5993310213088989E-002  0.24058879911899567     
  0.10000000149011612        351.00911509999997       0.29101762175559998       0.14923389256000519       0.11664754897356033       0.23744088411331177     
  0.12500000000000000        351.00911509999997       0.31399041414260864       0.16546691954135895       0.14154689013957977       0.22604611515998840     
  0.15000000596046448        351.00911509999997       0.32817646861076355       0.17754451930522919       0.16024240851402283       0.20965595543384552     
  0.17499999701976776        351.00911509999997       0.33495143055915833       0.18585142493247986       0.17352235317230225       0.19056962430477142     
  0.20000000298023224        351.00911509999997       0.33549433946609497       0.19075076282024384       0.18210844695568085       0.17034578323364258     
  0.22499999403953552        351.00911509999997       0.33083972334861755       0.19259458780288696       0.18664938211441040       0.15005905926227570     
  0.25000000000000000        351.00911509999997       0.32190558314323425       0.19172647595405579       0.18772666156291962       0.13044539093971252     
  0.27500000596046448        351.00911509999997       0.30951073765754700       0.18848139047622681       0.18586266040802002       0.11199410259723663     
  0.30000001192092896        351.00911509999997       0.29438653588294983       0.18318440020084381       0.18152828514575958        9.5011234283447266E-002
  0.32499998807907104        351.00911509999997       0.27718538045883179       0.17614924907684326       0.17514958977699280        7.9665578901767731E-002
  0.34999999403953552        351.00911509999997       0.25848767161369324       0.16767674684524536       0.16711294651031494        6.6023379564285278E-002
  0.37500000000000000        351.00911509999997       0.23880726099014282       0.15805338323116302       0.15776933729648590        5.4075293242931366E-002
  0.40000000596046448        351.00911509999997       0.21859645843505859       0.14755000174045563       0.14743752777576447        4.3757524341344833E-002
  0.42500001192092896        351.00911509999997       0.19825015962123871       0.13642060756683350       0.13640674948692322        3.4968577325344086E-002
  0.44999998807907104        351.00911509999997       0.17810975015163422       0.12490144371986389       0.12493856251239777        2.7582537382841110E-002
  0.47499999403953552        351.00911509999997       0.15846666693687439       0.11321003735065460       0.11326837539672852        2.1459545940160751E-002
  0.50000000000000000        351.00911509999997       0.13956566154956818       0.10154454410076141       0.10160665214061737        1.6453994438052177E-002
  0.52499997615814209        351.00911509999997       0.12160792201757431        9.0083129703998566E-002   9.0139754116535187E-002   1.2420808896422386E-002
  0.55000001192092896        351.00911509999997       0.10475406795740128        7.8983515501022339E-002   7.9030610620975494E-002   9.2201717197895050E-003
  0.57499998807907104        351.00911509999997        8.9126922190189362E-002   6.8382635712623596E-002   6.8419307470321655E-002   6.7209200933575630E-003
  0.60000002384185791        351.00911509999997        7.4814267456531525E-002   5.8396458625793457E-002   5.8423515409231186E-002   4.8028533346951008E-003
  0.62500000000000000        351.00911509999997        6.1871495097875595E-002   4.9119859933853149E-002   4.9138884991407394E-002   3.3581445459276438E-003
  0.64999997615814209        351.00911509999997        5.0324138253927231E-002   4.0626704692840576E-002   4.0639486163854599E-002   2.2920023184269667E-003
  0.67500001192092896        351.00911509999997        4.0170442312955856E-002   3.2970007508993149E-002   3.2978218048810959E-002   1.5227457042783499E-003
  0.69999998807907104        351.00911509999997        3.1383819878101349E-002   2.6182280853390694E-002   2.6187317445874214E-002   9.8140421323478222E-004
  0.72500002384185791        351.00911509999997        2.3915354162454605E-002   2.0275995135307312E-002   2.0278943702578545E-002   6.1096361605450511E-004
  0.75000000000000000        351.00911509999997        1.7696224153041840E-002   1.5244242735207081E-002   1.5245888382196426E-002   3.6535316030494869E-004
  0.77499997615814209        351.00911509999997        1.2640208937227726E-002   1.1061554774641991E-002   1.1062437668442726E-002   2.0826321269851178E-004
  0.80000001192092896        351.00911509999997        8.6461752653121948E-003   7.6849316246807575E-003   7.6854028739035130E-003   1.1187028576387092E-004
  0.82499998807907104        351.00911509999997        5.6006237864494324E-003   5.0550866872072220E-003   5.0553632900118828E-003   5.5534866987727582E-005
  0.85000002384185791        351.00911509999997        3.3803079277276993E-003   3.0979390721768141E-003   3.0981469899415970E-003   2.4527475034119561E-005
  0.87500000000000000        351.00911509999997        1.8549740780144930E-003   1.7264094203710556E-003   1.7266130307689309E-003   8.8267561295651831E-006
  0.89999997615814209        351.00911509999997        8.9028512593358755E-004   8.4259250434115529E-004   8.4281119052320719E-004   2.0221027625666466E-006
  0.92500001192092896        351.00911509999997        3.5106402356177568E-004   3.4045206848531961E-004   3.4066746593452990E-004   3.4169286777796515E-007
  0.94999998807907104        351.00911509999997        1.0510684660403058E-004   1.0931736323982477E-004   1.0947432747343555E-004   1.8152887832911802E-006
  0.97500002384185791        351.00911509999997        2.8146363547421061E-005   3.8811267586424947E-005   3.8818168832222000E-005   5.5697719290037639E-006
   1.0000000000000000        351.00911509999997        1.1807680493802764E-005   2.7167918233317323E-005   2.6900530428974889E-005   1.1244056622672360E-005
   9.9999997171806854E-010   450.06702489999998        3.0789729207754135E-003  -9.7829685546457767E-004  -1.1629930231720209E-003  -6.4146396471187472E-004
   1.3183000246996812E-009   450.06702489999998        3.2237402629107237E-003  -9.7962177824229002E-004  -1.1902963742613792E-003  -6.4485386246815324E-004
   1.7378000150003459E-009   450.06702489999998        3.3760000951588154E-003  -9.7867962904274464E-004  -1.2183723738417029E-003  -6.4645532984286547E-004
   2.2908999142146058E-009   450.06702489999998        3.5362448543310165E-003  -9.7523035947233438E-004  -1.2473430251702666E-003  -6.4594967989251018E-004
   3.0200000278313155E-009   450.06702489999998        3.7048968952149153E-003  -9.6901500364765525E-004  -1.2773328926414251E-003  -6.4297125209122896E-004
   3.9810998941902653E-009   450.06702489999998        3.8824409712105989E-003  -9.5975358271971345E-004  -1.3084957608953118E-003  -6.3710426911711693E-004
   5.2481001766579993E-009   450.06702489999998        4.0694023482501507E-003  -9.4714289298281074E-004  -1.3410138199105859E-003  -6.2787556089460850E-004
   6.9183001549788514E-009   450.06702489999998        4.2663211934268475E-003  -9.3085638945922256E-004  -1.3750959187746048E-003  -6.1475037364289165E-004
   9.1201002305751899E-009   450.06702489999998        4.4737854041159153E-003  -9.1054063523188233E-004  -1.4109869953244925E-003  -5.9712422080338001E-004
   1.2023000373062587E-008   450.06702489999998        4.6924329362809658E-003  -8.8581215823069215E-004  -1.4489721506834030E-003  -5.7431554887443781E-004
   1.5849000334355878E-008   450.06702489999998        4.9228495918214321E-003  -8.5626862710341811E-004  -1.4893630286678672E-003  -5.4557115072384477E-004
   2.0892999330612838E-008   450.06702489999998        5.1657981239259243E-003  -8.2145957276225090E-004  -1.5325425192713737E-003  -5.1003415137529373E-004
   2.7542000680114143E-008   450.06702489999998        5.4219919256865978E-003  -7.8091118484735489E-004  -1.5789301833137870E-003  -4.6676245983690023E-004
   3.6307998385609608E-008   450.06702489999998        5.6922584772109985E-003  -7.3410267941653728E-004  -1.6290168277919292E-003  -4.1470036376267672E-004
   4.7863000673942224E-008   450.06702489999998        5.9773917309939861E-003  -6.8048754474148154E-004  -1.6833430854603648E-003  -3.5269765066914260E-004
   6.3096003088958241E-008   450.06702489999998        6.2783188186585903E-003  -6.1946251662448049E-004  -1.7425375990569592E-003  -2.7947124908678234E-004
   8.3175997644957533E-008   450.06702489999998        6.5959692001342773E-003  -5.5038911523297429E-004  -1.8072987440973520E-003  -1.9362631428521127E-004
   1.0965000285523274E-007   450.06702489999998        6.9314166903495789E-003  -4.7256136895157397E-004  -1.8784310668706894E-003  -9.3614034994971007E-005
   1.4453999597208167E-007   450.06702489999998        7.2856158949434757E-003  -3.8526410935446620E-004  -1.9567974377423525E-003   2.2195907149580307E-005
   1.9054999711443088E-007   450.06702489999998        7.6599433086812496E-003  -2.8763868613168597E-004  -2.0434465259313583E-003   1.5569405513815582E-004
   2.5118998792095226E-007   450.06702489999998        8.0554261803627014E-003  -1.7887324793264270E-004  -2.1394507493823767E-003   3.0877883546054363E-004
   3.3112999631157436E-007   450.06702489999998        8.4734829142689705E-003  -5.8010802604258060E-005  -2.2460829932242632E-003   4.8361773951910436E-004
   4.3651999703797628E-007   450.06702489999998        8.9155565947294235E-003   7.5962198025081307E-005  -2.3647488560527563E-003   6.8253197241574526E-004
   5.7544002629583701E-007   450.06702489999998        9.3830963596701622E-003   2.2410695964936167E-004  -2.4969859514385462E-003   9.0798304881900549E-004
   7.5857997217099182E-007   450.06702489999998        9.8777888342738152E-003   3.8760813185945153E-004  -2.6445428375154734E-003   1.1626927880570292E-003
   9.9999999747524271E-007   450.06702489999998        1.0401351377367973E-002   5.6771258823573589E-004  -2.8093352448195219E-003   1.4495610957965255E-003
   1.3182999509808724E-006   450.06702489999998        1.0955754667520523E-002   7.6580705353990197E-004  -2.9935284983366728E-003   1.7718024319037795E-003
   1.7377999483869644E-006   450.06702489999998        1.1542817577719688E-002   9.8327815067023039E-004  -3.1994194723665714E-003   2.1327403374016285E-003
   2.2909000563231530E-006   450.06702489999998        1.2164975516498089E-002   1.2217933544889092E-003  -3.4297138918191195E-003   2.5363003369420767E-003
   3.0199998946045525E-006   450.06702489999998        1.2824474833905697E-002   1.4830107102170587E-003  -3.6872662603855133E-003   2.9865754768252373E-003
   3.9810997805034276E-006   450.06702489999998        1.3523898087441921E-002   1.7687747022137046E-003  -3.9752777665853500E-003   3.4882111940532923E-003
   5.2481000238913111E-006   450.06702489999998        1.4266102574765682E-002   2.0811003632843494E-003  -4.2972965165972710E-003   4.0464648045599461E-003
   6.9183001869532745E-006   450.06702489999998        1.5054140239953995E-002   2.4221423082053661E-003  -4.6571944840252399E-003   4.6672564931213856E-003
   9.1201000032015145E-006   450.06702489999998        1.5891421586275101E-002   2.7942662127315998E-003  -5.0592478364706039E-003   5.3574331104755402E-003
   1.2022999726468697E-005   450.06702489999998        1.6781764104962349E-002   3.2000700011849403E-003  -5.5081597529351711E-003   6.1249830760061741E-003
   1.5849000192247331E-005   450.06702489999998        1.7729025334119797E-002   3.6422146949917078E-003  -6.0088564641773701E-003   6.9789239205420017E-003
   2.0892999600619078E-005   450.06702489999998        1.8738085404038429E-002   4.1238730773329735E-003  -6.5669589675962925E-003   7.9304166138172150E-003
   2.7542000680114143E-005   450.06702489999998        1.9814029335975647E-002   4.6483431942760944E-003  -7.1882982738316059E-003   8.9923320338129997E-003
   3.6307999835116789E-005   450.06702489999998        2.0962888374924660E-002   5.2193943411111832E-003  -7.8792264685034752E-003   1.0180297307670116E-002
   4.7862999053904787E-005   450.06702489999998        2.2191168740391731E-002   5.8410167694091797E-003  -8.6461817845702171E-003   1.1512582190334797E-002
   6.3095998484641314E-005   450.06702489999998        2.3506712168455124E-002   6.5178303048014641E-003  -9.4959819689393044E-003   1.3011410832405090E-002
   8.3175997133366764E-005   450.06702489999998        2.4918355047702789E-002   7.2548794560134411E-003  -1.0435281321406364E-002   1.4703005552291870E-002
   1.0964999819407240E-004   450.06702489999998        2.6436811313033104E-002   8.0580534413456917E-003  -1.1470690369606018E-002   1.6619024798274040E-002
   1.4453999756369740E-004   450.06702489999998        2.8073843568563461E-002   8.9335842058062553E-003  -1.2607547454535961E-002   1.8795819953083992E-002
   1.9054999575018883E-004   450.06702489999998        2.9845198616385460E-002   9.8895411938428879E-003  -1.3851060532033443E-002   2.1278478205204010E-002
   2.5119000929407775E-004   450.06702489999998        3.1767603009939194E-002   1.0934123769402504E-002  -1.5203008428215981E-002   2.4116737768054008E-002
   3.3112999517470598E-004   450.06702489999998        3.3862993121147156E-002   1.2077813968062401E-002  -1.6663096845149994E-002   2.7370443567633629E-002
   4.3652000022120774E-004   450.06702489999998        3.6157801747322083E-002   1.3332846574485302E-002  -1.8226331099867821E-002   3.1107809394598007E-002
   5.7544000446796417E-004   450.06702489999998        3.8684044033288956E-002   1.4713614247739315E-002  -1.9881021231412888E-002   3.5405304282903671E-002
   7.5857999036088586E-004   450.06702489999998        4.1482191532850266E-002   1.6238009557127953E-002  -2.1607154980301857E-002   4.0349639952182770E-002
   1.0000000474974513E-003   450.06702489999998        4.4602129608392715E-002   1.7927702516317368E-002  -2.3372514173388481E-002   4.6035334467887878E-002
   1.3183000264689326E-003   450.06702489999998        4.8107128590345383E-002   1.9810007885098457E-002  -2.5129392743110657E-002   5.2565667778253555E-002
   1.7377999611198902E-003   450.06702489999998        5.2074622362852097E-002   2.1918054670095444E-002  -2.6808349415659904E-002   6.0045607388019562E-002
   2.2909000981599092E-003   450.06702489999998        5.6605368852615356E-002   2.4295456707477570E-002  -2.8314335271716118E-002   6.8587459623813629E-002
   3.0199999455362558E-003   450.06702489999998        6.1823260039091110E-002   2.6996104046702385E-002  -2.9516929760575294E-002   7.8295439481735229E-002
   3.9810999296605587E-003   450.06702489999998        6.7884840071201324E-002   3.0089342966675758E-002  -3.0243249610066414E-002   8.9264370501041412E-002
   5.2481000311672688E-003   450.06702489999998        7.4985995888710022E-002   3.3664032816886902E-002  -3.0267953872680664E-002  0.10156824439764023     
   6.9182999432086945E-003   450.06702489999998        8.3368398249149323E-002   3.7833221256732941E-002  -2.9303224757313728E-002  0.11524356156587601     
   9.1201001778244972E-003   450.06702489999998        9.3327544629573822E-002   4.2740758508443832E-002  -2.6989739388227463E-002  0.13027083873748779     
   1.2023000046610832E-002   450.06702489999998       0.10521675646305084        4.8567716032266617E-002  -2.2890480235219002E-002  0.14654599130153656     
   1.5848999843001366E-002   450.06702489999998       0.11943775415420532        5.5534712970256805E-002  -1.6494907438755035E-002  0.16383276879787445     
   2.0893000066280365E-002   450.06702489999998       0.13643534481525421        6.3909903168678284E-002  -7.2292177937924862E-003  0.18172425031661987     
   2.7542000636458397E-002   450.06702489999998       0.15663918852806091        7.3995530605316162E-002   5.4996199905872345E-003  0.19955076277256012     
   3.6308001726865768E-002   450.06702489999998       0.18038225173950195        8.6108043789863586E-002   2.2233234718441963E-002  0.21629236638545990     
   4.7862999141216278E-002   450.06702489999998       0.20772081613540649       0.10051266849040985        4.3322220444679260E-002  0.23045170307159424     
   6.3096001744270325E-002   450.06702489999998       0.23816733062267303       0.11731181293725967        6.8727582693099976E-002  0.23995202779769897     
   8.3176001906394958E-002   450.06702489999998       0.27024510502815247       0.13622291386127472        9.7706399857997894E-002  0.24209204316139221     
  0.10000000149011612        450.06702489999998       0.29111644625663757       0.14954660832881927       0.11815994232892990       0.23788148164749146     
  0.12500000000000000        450.06702489999998       0.31351786851882935       0.16550546884536743       0.14266273379325867       0.22520905733108521     
  0.15000000596046448        450.06702489999998       0.32713305950164795       0.17728227376937866       0.16090777516365051       0.20788389444351196     
  0.17499999701976776        450.06702489999998       0.33336910605430603       0.18528148531913757       0.17372792959213257       0.18816347420215607     
  0.20000000298023224        450.06702489999998       0.33342495560646057       0.18988078832626343       0.18187218904495239       0.16755728423595428     
  0.22499999403953552        450.06702489999998       0.32834738492965698       0.19144313037395477       0.18600599467754364       0.14709106087684631     
  0.25000000000000000        450.06702489999998       0.31906121969223022       0.19032007455825806       0.18672074377536774       0.12745545804500580     
  0.27500000596046448        450.06702489999998       0.30638805031776428       0.18685227632522583       0.18454430997371674       0.10909973084926605     
  0.30000001192092896        450.06702489999998       0.29105901718139648       0.18136860430240631       0.17995004355907440        9.2295467853546143E-002
  0.32499998807907104        450.06702489999998       0.27372416853904724       0.17418502271175385       0.17336428165435791        7.7182643115520477E-002
  0.34999999403953552        450.06702489999998       0.25495991110801697       0.16560323536396027       0.16517218947410583        6.3804052770137787E-002
  0.37500000000000000        450.06702489999998       0.23527486622333527       0.15590947866439819       0.15572243928909302        5.2131772041320801E-002
  0.40000000596046448        450.06702489999998       0.21511527895927429       0.14537340402603149       0.14533072710037231        4.2087797075510025E-002
  0.42500001192092896        450.06702489999998       0.19486939907073975       0.13424704968929291       0.13428257405757904        3.3560208976268768E-002
  0.44999998807907104        450.06702489999998       0.17487162351608276       0.12276399135589600       0.12283543497323990        2.6415897533297539E-002
  0.47499999403953552        450.06702489999998       0.15540626645088196       0.11113855987787247       0.11122032999992371        2.0510511472821236E-002
  0.50000000000000000        450.06702489999998       0.13671094179153442        9.9565319716930389E-002   9.9643103778362274E-002   1.5696130692958832E-002
  0.52499997615814209        450.06702489999998       0.11897992342710495        8.8218502700328827E-002   8.8285394012928009E-002   1.1827100999653339E-002
  0.55000001192092896        450.06702489999998       0.10236708074808121        7.7251702547073364E-002   7.7305369079113007E-002   8.7643377482891083E-003
  0.57499998807907104        450.06702489999998        8.6988896131515503E-002   6.6797599196434021E-002   6.6838376224040985E-002   6.3783568330109119E-003
  0.60000002384185791        450.06702489999998        7.2927258908748627E-002   5.6967880576848984E-002   5.6997425854206085E-002   4.5512760989367962E-003
  0.62500000000000000        450.06702489999998        6.0232132673263550E-002   4.7853201627731323E-002   4.7873694449663162E-002   3.1779536511749029E-003
  0.64999997615814209        450.06702489999998        4.8924233764410019E-002   3.9523348212242126E-002   3.9536967873573303E-002   2.1664395462721586E-003
  0.67500001192092896        450.06702489999998        3.8997579365968704E-002   3.2027486711740494E-002   3.2036159187555313E-002   1.4378740452229977E-003
  0.69999998807907104        450.06702489999998        3.0422020703554153E-002   2.5394573807716370E-002   2.5399852544069290E-002   9.2596054309979081E-004
  0.72500002384185791        450.06702489999998        2.3145752027630806E-002   1.9633894786238670E-002   1.9636962562799454E-002   5.7611678494140506E-004
  0.75000000000000000        450.06702489999998        1.7097786068916321E-002   1.4735796488821507E-002   1.4737498946487904E-002   3.4440378658473492E-004
  0.77499997615814209        450.06702489999998        1.2190454639494419E-002   1.0672575794160366E-002   1.0673483833670616E-002   1.9631315080914646E-004
  0.80000001192092896        450.06702489999998        8.3219101652503014E-003   7.3995608836412430E-003   7.4000419117510319E-003   1.0548590944381431E-004
  0.82499998807907104        450.06702489999998        5.3786793723702431E-003   4.8564150929450989E-003   4.8566944897174835E-003   5.2423562010517344E-005
  0.85000002384185791        450.06702489999998        3.2382812350988388E-003   2.9686810448765755E-003   2.9688873328268528E-003   2.3241891540237702E-005
  0.87500000000000000        450.06702489999998        1.7719489987939596E-003   1.6496202442795038E-003   1.6498181503266096E-003   8.5066658357391134E-006
  0.89999997615814209        450.06702489999998        8.4754341514781117E-004   8.0242444528266788E-004   8.0263306153938174E-004   2.1797159206471406E-006
  0.92500001192092896        450.06702489999998        3.3276804606430233E-004   3.2294003176502883E-004   3.2314038253389299E-004   6.9263410296116490E-007
  0.94999998807907104        450.06702489999998        9.8942589829675853E-005   1.0317895066691563E-004   1.0331586963729933E-004   2.1546675270656124E-006
  0.97500002384185791        450.06702489999998        2.5898089006659575E-005   3.6231169360689819E-005   3.6214525607647374E-005   5.6909116210590582E-006
   1.0000000000000000        450.06702489999998        9.7775482572615147E-006   2.4476677936036140E-005   2.4185816073440947E-005   1.0896686944761313E-005
   9.9999997171806854E-010   577.07996240000000        3.0880158301442862E-003  -9.7798532806336880E-004  -1.1642666067928076E-003  -6.6930335015058517E-004
   1.3183000246996812E-009   577.07996240000000        3.2332602422684431E-003  -9.7914796788245440E-004  -1.1918471427634358E-003  -6.7201972706243396E-004
   1.7378000150003459E-009   577.07996240000000        3.3860250841826200E-003  -9.7802723757922649E-004  -1.2202466605231166E-003  -6.7274115281179547E-004
   2.2908999142146058E-009   577.07996240000000        3.5468039568513632E-003  -9.7438204102218151E-004  -1.2495935661718249E-003  -6.7111931275576353E-004
   3.0200000278313155E-009   577.07996240000000        3.7160215433686972E-003  -9.6795172430574894E-004  -1.2800195254385471E-003  -6.6675629932433367E-004
   3.9810998941902653E-009   577.07996240000000        3.8941644597798586E-003  -9.5845502801239491E-004  -1.3116864720359445E-003  -6.5920018823817372E-004
   5.2481001766579993E-009   577.07996240000000        4.0817605331540108E-003  -9.4558694399893284E-004  -1.3447852106764913E-003  -6.4793799538165331E-004
   6.9183001549788514E-009   577.07996240000000        4.2793508619070053E-003  -9.2901935568079352E-004  -1.3795342529192567E-003  -6.3239125302061439E-004
   9.1201002305751899E-009   577.07996240000000        4.4875275343656540E-003  -9.0839678887277842E-004  -1.4161891303956509E-003  -6.1190727865323424E-004
   1.2023000373062587E-008   577.07996240000000        4.7069299034774303E-003  -8.8333385065197945E-004  -1.4550464693456888E-003  -5.8575172442942858E-004
   1.5849000334355878E-008   577.07996240000000        4.9381474964320660E-003  -8.5342605598270893E-004  -1.4964303700253367E-003  -5.5311515461653471E-004
   2.0892999330612838E-008   577.07996240000000        5.1819449290633202E-003  -8.1822049105539918E-004  -1.5407374594360590E-003  -5.1307736430317163E-004
   2.7542000680114143E-008   577.07996240000000        5.4390407167375088E-003  -7.7724095899611712E-004  -1.5884023159742355E-003  -4.6462944010272622E-004
   3.6307998385609608E-008   577.07996240000000        5.7102646678686142E-003  -7.2996382368728518E-004  -1.6399316955357790E-003  -4.0664197877049446E-004
   4.7863000673942224E-008   577.07996240000000        5.9964144602417946E-003  -6.7583966301754117E-004  -1.6958835767582059E-003  -3.3788723521865904E-004
   6.3096003088958241E-008   577.07996240000000        6.2984218820929527E-003  -6.1426201136782765E-004  -1.7569053452461958E-003  -2.5699695106595755E-004
   8.3175997644957533E-008   577.07996240000000        6.6172215156257153E-003  -5.4458901286125183E-004  -1.8237153999507427E-003  -1.6248619067482650E-004
   1.0965000285523274E-007   577.07996240000000        6.9538918323814869E-003  -4.6611079596914351E-004  -1.8971400568261743E-003  -5.2707186114275828E-005
   1.4453999597208167E-007   577.07996240000000        7.3093920946121216E-003  -3.7810840876773000E-004  -1.9780646543949842E-003   7.4070921982638538E-005
   1.9054999711443088E-007   577.07996240000000        7.6851067133247852E-003  -2.7971842791885138E-004  -2.0675642881542444E-003   2.1985771309118718E-004
   2.5118998792095226E-007   577.07996240000000        8.0820685252547264E-003  -1.7012450553011149E-004  -2.1667364053428173E-003   3.8666551699861884E-004
   3.3112999631157436E-007   577.07996240000000        8.5017029196023941E-003  -4.8364323447458446E-005  -2.2768834605813026E-003   5.7679513702169061E-004
   4.3651999703797628E-007   577.07996240000000        8.9454632252454758E-003   8.6581487266812474E-005  -2.3994413204491138E-003   7.9270999412983656E-004
   5.7544002629583701E-007   577.07996240000000        9.4148060306906700E-003   2.3578027321491390E-004  -2.5359806604683399E-003   1.0370230302214622E-003
   7.5857997217099182E-007   577.07996240000000        9.9114300683140755E-003   4.0042368345893919E-004  -2.6882856618613005E-003   1.3126269914209843E-003
   9.9999999747524271E-007   577.07996240000000        1.0437063872814178E-002   5.8176624588668346E-004  -2.8583102393895388E-003   1.6226073494181037E-003
   1.3182999509808724E-006   577.07996240000000        1.0993691161274910E-002   7.8120315447449684E-004  -3.0482609290629625E-003   1.9703903235495090E-003
   1.7377999483869644E-006   577.07996240000000        1.1583146639168262E-002   1.0001299669966102E-003  -3.2604772131890059E-003   2.3595239035785198E-003
   2.2909000563231530E-006   577.07996240000000        1.2207883410155773E-002   1.2402252759784460E-003  -3.4977144096046686E-003   2.7942096348851919E-003
   3.0199998946045525E-006   577.07996240000000        1.2870168313384056E-002   1.5031583607196808E-003  -3.7628761492669582E-003   3.2788380049169064E-003
   3.9810997805034276E-006   577.07996240000000        1.3572608120739460E-002   1.7907868605107069E-003  -4.0592169389128685E-003   3.8184018339961767E-003
   5.2481000238913111E-006   577.07996240000000        1.4318086206912994E-002   2.1051410585641861E-003  -4.3903412297368050E-003   4.4185630977153778E-003
   6.9183001869532745E-006   577.07996240000000        1.5109687112271786E-002   2.4483921006321907E-003  -4.7601796686649323E-003   5.0857067108154297E-003
   9.1201000032015145E-006   577.07996240000000        1.5950862318277359E-002   2.8229253366589546E-003  -5.1730675622820854E-003   5.8272234164178371E-003
   1.2022999726468697E-005   577.07996240000000        1.6845468431711197E-002   3.2313608098775148E-003  -5.6337658315896988E-003   6.6517353989183903E-003
   1.5849000192247331E-005   577.07996240000000        1.7797417938709259E-002   3.6763844545930624E-003  -6.1472509987652302E-003   7.5689712539315224E-003
   2.0892999600619078E-005   577.07996240000000        1.8811654299497604E-002   4.1611995548009872E-003  -6.7191924899816513E-003   8.5909487679600716E-003
   2.7542000680114143E-005   577.07996240000000        1.9893335178494453E-002   4.6891379170119762E-003  -7.3554492555558681E-003   9.7314976155757904E-003
   3.6307999835116789E-005   577.07996240000000        2.1048583090305328E-002   5.2640107460319996E-003  -8.0623859539628029E-003   1.1007356457412243E-002
   4.7862999053904787E-005   577.07996240000000        2.2284002974629402E-002   5.8898548595607281E-003  -8.8464124128222466E-003   1.2438021600246429E-002
   6.3095998484641314E-005   577.07996240000000        2.3607572540640831E-002   6.5713468939065933E-003  -9.7142811864614487E-003   1.4047113247215748E-002
   8.3175997133366764E-005   577.07996240000000        2.5028269737958908E-002   7.3135984130203724E-003  -1.0672515258193016E-002   1.5862368047237396E-002
   1.0964999819407240E-004   577.07996240000000        2.6556994765996933E-002   8.1225782632827759E-003  -1.1727513745427132E-002   1.7917118966579437E-002
   1.4453999756369740E-004   577.07996240000000        2.8205720707774162E-002   9.0046124532818794E-003  -1.2884286232292652E-002   2.0249402150511742E-002
   1.9054999575018883E-004   577.07996240000000        2.9990456998348236E-002   9.9678877741098404E-003  -1.4147590845823288E-002   2.2906193509697914E-002
   2.5119000929407775E-004   577.07996240000000        3.1928230077028275E-002   1.1020734906196594E-002  -1.5518562868237495E-002   2.5938915088772774E-002
   3.3112999517470598E-004   577.07996240000000        3.4041337668895721E-002   1.2173799797892570E-002  -1.6996063292026520E-002   2.9409116134047508E-002
   4.3652000022120774E-004   577.07996240000000        3.6356635391712189E-002   1.3439512811601162E-002  -1.8573984503746033E-002   3.3386450260877609E-002
   5.7544000446796417E-004   577.07996240000000        3.8906633853912354E-002   1.4832495711743832E-002  -2.0239215344190598E-002   3.7948369979858398E-002
   7.5857999036088586E-004   577.07996240000000        4.1732367128133774E-002   1.6370913013815880E-002  -2.1969977766275406E-002   4.3182011693716049E-002
   1.0000000474974513E-003   577.07996240000000        4.4884376227855682E-002   1.8076756969094276E-002  -2.3731870576739311E-002   4.9181379377841949E-002
   1.3183000264689326E-003   577.07996240000000        4.8426643013954163E-002   1.9977713003754616E-002  -2.5474585592746735E-002   5.6048102676868439E-002
   1.7377999611198902E-003   577.07996240000000        5.2437346428632736E-002   2.2107319906353951E-002  -2.7125645428895950E-002   6.3883692026138306E-002
   2.2909000981599092E-003   577.07996240000000        5.7018049061298370E-002   2.4509672075510025E-002  -2.8586536645889282E-002   7.2795189917087555E-002
   3.0199999455362558E-003   577.07996240000000        6.2293339520692825E-002   2.7239143848419189E-002  -2.9723078012466431E-002   8.2878701388835907E-002
   3.9810999296605587E-003   577.07996240000000        6.8420313298702240E-002   3.0365567654371262E-002  -3.0358478426933289E-002   9.4217807054519653E-002
   5.2481000311672688E-003   577.07996240000000        7.5595036149024963E-002   3.3978223800659180E-002  -3.0263658612966537E-002  0.10687135159969330     
   6.9182999432086945E-003   577.07996240000000        8.4058716893196106E-002   3.8190402090549469E-002  -2.9147742316126823E-002  0.12085609883069992     
   9.1201001778244972E-003   577.07996240000000        9.4105273485183716E-002   4.3145850300788879E-002  -2.6649747043848038E-002  0.13612766563892365     
   1.2023000046610832E-002   577.07996240000000       0.10608476400375366        4.9024902284145355E-002  -2.2333441302180290E-002  0.15255141258239746     
   1.5848999843001366E-002   577.07996240000000       0.12039295583963394        5.6046362966299057E-002  -1.5693038702011108E-002  0.16985495388507843     
   2.0893000066280365E-002   577.07996240000000       0.13746497035026550        6.4474925398826599E-002  -6.1650192365050316E-003  0.18759052455425262     
   2.7542000636458397E-002   577.07996240000000       0.15771539509296417        7.4606776237487793E-002   6.8255420774221420E-003  0.20504531264305115     
   3.6308001726865768E-002   577.07996240000000       0.18145522475242615        8.6748518049716949E-002   2.3792473599314690E-002  0.22115904092788696     
   4.7862999141216278E-002   577.07996240000000       0.20871037244796753       0.10115039348602295        4.5047409832477570E-002  0.23440633714199066     
   6.3096001744270325E-002   577.07996240000000       0.23895463347434998       0.11789325624704361        7.0501990616321564E-002  0.24270999431610107     
   8.3176001906394958E-002   577.07996240000000       0.27066755294799805       0.13666604459285736        9.9357850849628448E-002  0.24341870844364166     
  0.10000000149011612        577.07996240000000       0.29118540883064270       0.14983561635017395       0.11960801482200623       0.23818247020244598     
  0.12500000000000000        577.07996240000000       0.31303006410598755       0.16552580893039703       0.14371731877326965       0.22429132461547852     
  0.15000000596046448        577.07996240000000       0.32609158754348755       0.17700947821140289       0.16152073442935944       0.20608699321746826     
  0.17499999701976776        577.07996240000000       0.33180701732635498       0.18471014499664307       0.17389360070228577       0.18578071892261505     
  0.20000000298023224        577.07996240000000       0.33139431476593018       0.18901948630809784       0.18161052465438843       0.16483098268508911     
  0.22499999403953552        577.07996240000000       0.32591158151626587       0.19031079113483429       0.18535241484642029       0.14421418309211731     
  0.25000000000000000        577.07996240000000       0.31628984212875366       0.18894322216510773       0.18571981787681580       0.12457632273435593     
  0.27500000596046448        577.07996240000000       0.30335304141044617       0.18526275455951691       0.18324540555477142       0.10632754862308502     
  0.30000001192092896        577.07996240000000       0.28783184289932251       0.17960177361965179       0.17840453982353210        8.9706286787986755E-002
  0.32499998807907104        577.07996240000000       0.27037373185157776       0.17227821052074432       0.17162354290485382        7.4825063347816467E-002
  0.34999999403953552        577.07996240000000       0.25155094265937805       0.16359445452690125       0.16328619420528412        6.1704520136117935E-002
  0.37500000000000000        577.07996240000000       0.23186691105365753       0.15383639931678772       0.15373875200748444        5.0299394875764847E-002
  0.40000000596046448        577.07996240000000       0.21176183223724365       0.14327237010002136       0.14329375326633453        4.0518533438444138E-002
  0.42500001192092896        577.07996240000000       0.19161742925643921       0.13215239346027374       0.13223305344581604        3.2240517437458038E-002
  0.44999998807907104        577.07996240000000       0.17176124453544617       0.12070734053850174       0.12081005424261093        2.5325801223516464E-002
  0.47499999403953552        577.07996240000000       0.15247064828872681       0.10914842784404755       0.10925144702196121        1.9626129418611526E-002
  0.50000000000000000        577.07996240000000       0.13397638499736786        9.7666643559932709E-002   9.7758591175079346E-002   1.4991715550422668E-002
  0.52499997615814209        577.07996240000000       0.11646594107151031        8.6432389914989471E-002   8.6508512496948242E-002   1.1276626028120518E-002
  0.55000001192092896        577.07996240000000       0.10008674860000610        7.5595229864120483E-002   7.5654782354831696E-002   8.3426935598254204E-003
  0.57499998807907104        577.07996240000000        8.4949202835559845E-002   6.5283738076686859E-002   6.5328165888786316E-002   6.0622012242674828E-003
  0.60000002384185791        577.07996240000000        7.1129523217678070E-002   5.5605467408895493E-002   5.5637221783399582E-002   4.3195867910981178E-003
  0.62500000000000000        577.07996240000000        5.8672547340393066E-002   4.6647023409605026E-002   4.6668812632560730E-002   3.0123381875455379E-003
  0.64999997615814209        577.07996240000000        4.7594398260116577E-002   3.8474299013614655E-002   3.8488652557134628E-002   2.0512440241873264E-003
  0.67500001192092896        577.07996240000000        3.7885107100009918E-002   3.1132781878113747E-002   3.1141852959990501E-002   1.3601366663351655E-003
  0.69999998807907104        577.07996240000000        2.9511183500289917E-002   2.4648061022162437E-002   2.4653550237417221E-002   8.7524711852893233E-004
  0.72500002384185791        577.07996240000000        2.2418141365051270E-002   1.9026426598429680E-002   1.9029600545763969E-002   5.4427667055279016E-004
  0.75000000000000000        577.07996240000000        1.6533000394701958E-002   1.4255656860768795E-002   1.4257409609854221E-002   3.2527491566725075E-004
  0.77499997615814209        577.07996240000000        1.1766793206334114E-002   1.0305972769856453E-002   1.0306902229785919E-002   1.8540397286415100E-004
  0.80000001192092896        577.07996240000000        8.0170845612883568E-003   7.1311760693788528E-003   7.1316654793918133E-003   9.9655815574806184E-005
  0.82499998807907104        577.07996240000000        5.1705138757824898E-003   4.6700029633939266E-003   4.6702842228114605E-003   4.9579182814341038E-005
  0.85000002384185791        577.07996240000000        3.1054085120558739E-003   2.8477122541517019E-003   2.8479162137955427E-003   2.2061933123040944E-005
  0.87500000000000000        577.07996240000000        1.6944982344284654E-003   1.5779638197273016E-003   1.5781560214236379E-003   8.2038186519639567E-006
  0.89999997615814209        577.07996240000000        8.0780277494341135E-004   7.6506310142576694E-004   7.6526188058778644E-004   2.3042937300488120E-006
  0.92500001192092896        577.07996240000000        3.1581919756717980E-004   3.0670591513626277E-004   3.0689177219755948E-004   9.7939323495666031E-007
  0.94999998807907104        577.07996240000000        9.3249596829991788E-005   9.7495765658095479E-005   9.7613745310809463E-005   2.4117271095747128E-006
  0.97500002384185791        577.07996240000000        2.3821536160539836E-005   3.3830030588433146E-005   3.3791609894251451E-005   5.7281090448668692E-006
   1.0000000000000000        577.07996240000000        7.9253941294155084E-006   2.1992647816659883E-005   2.1680818463210016E-005   1.0490064596524462E-005
   9.9999997171806854E-010   739.93708609999999        3.0968501232564449E-003  -9.7767252009361982E-004  -1.1656711576506495E-003  -6.9657101994380355E-004
   1.3183000246996812E-009   739.93708609999999        3.2425608951598406E-003  -9.7867602016776800E-004  -1.1935444781556726E-003  -6.9852184969931841E-004
   1.7378000150003459E-009   739.93708609999999        3.3958191052079201E-003  -9.7738055046647787E-004  -1.2222846271470189E-003  -6.9826014805585146E-004
   2.2908999142146058E-009   739.93708609999999        3.5571202170103788E-003  -9.7354321042075753E-004  -1.2520266463980079E-003  -6.9540698314085603E-004
   3.0200000278313155E-009   739.93708609999999        3.7268907763063908E-003  -9.6690241480246186E-004  -1.2829093029722571E-003  -6.8953109439462423E-004
   3.9810998941902653E-009   739.93708609999999        3.9056187961250544E-003  -9.5717521617189050E-004  -1.3151024468243122E-003  -6.8014342105016112E-004
   5.2481001766579993E-009   739.93708609999999        4.0938346646726131E-003  -9.4405509298667312E-004  -1.3488058466464281E-003  -6.6669000079855323E-004
   6.9183001549788514E-009   739.93708609999999        4.2920820415019989E-003  -9.2721224064007401E-004  -1.3842475600540638E-003  -6.4854742959141731E-004
   9.1201002305751899E-009   739.93708609999999        4.5009548775851727E-003  -9.0628926409408450E-004  -1.4216938288882375E-003  -6.2501366483047605E-004
   1.2023000373062587E-008   739.93708609999999        4.7210953198373318E-003  -8.8089884957298636E-004  -1.4614528045058250E-003  -5.9530016733333468E-004
   1.5849000334355878E-008   739.93708609999999        4.9530952237546444E-003  -8.5063441656529903E-004  -1.5038609271869063E-003  -5.5854016682133079E-004
   2.0892999330612838E-008   739.93708609999999        5.1977233961224556E-003  -8.1504066474735737E-004  -1.5493289101868868E-003  -5.1374878967180848E-004
   2.7542000680114143E-008   739.93708609999999        5.4557002149522305E-003  -7.7363901073113084E-004  -1.5983057674020529E-003  -4.5984887401573360E-004
   3.6307998385609608E-008   739.93708609999999        5.7278596796095371E-003  -7.2590302443131804E-004  -1.6513144364580512E-003  -3.9563592872582376E-004
   4.7863000673942224E-008   739.93708609999999        6.0150036588311195E-003  -6.7128054797649384E-004  -1.7089300090447068E-003  -3.1980333733372390E-004
   6.3096003088958241E-008   739.93708609999999        6.3180681318044662E-003  -6.0916185611858964E-004  -1.7718186136335135E-003  -2.3089599562808871E-004
   8.3175997644957533E-008   739.93708609999999        6.6379914060235023E-003  -5.3890183335170150E-004  -1.8407183233648539E-003  -1.2733734911307693E-004
   1.0965000285523274E-007   739.93708609999999        6.9758570753037930E-003  -4.5978688285686076E-004  -1.9164773402735591E-003  -7.3787755354715046E-006
   1.4453999597208167E-007   739.93708609999999        7.3326304554939270E-003  -3.7109421100467443E-004  -2.0000028889626265E-003   1.3081291399430484E-004
   1.9054999711443088E-007   739.93708609999999        7.7097015455365181E-003  -2.7195567963644862E-004  -2.0923966076225042E-003   2.8936885064467788E-004
   2.5118998792095226E-007   739.93708609999999        8.1081101670861244E-003  -1.6155073535628617E-004  -2.1947803907096386E-003   4.7041758080013096E-004
   3.3112999631157436E-007   739.93708609999999        8.5292886942625046E-003  -3.8911639421712607E-005  -2.3084860295057297E-003   6.7639636108651757E-004
   4.3651999703797628E-007   739.93708609999999        8.9746983721852303E-003   9.6986608696170151E-005  -2.4349803570657969E-003   9.0991455363109708E-004
   5.7544002629583701E-007   739.93708609999999        9.4458060339093208E-003   2.4721736554056406E-004  -2.5758657138794661E-003   1.1737402528524399E-003
   7.5857997217099182E-007   739.93708609999999        9.9443197250366211E-003   4.1297922143712640E-004  -2.7329621370881796E-003   1.4709425158798695E-003
   9.9999999747524271E-007   739.93708609999999        1.0471981018781662E-002   5.9553404571488500E-004  -2.9082610271871090E-003   1.8047979101538658E-003
   1.3182999509808724E-006   739.93708609999999        1.1030785739421844E-002   7.9628551611676812E-004  -3.1040108297020197E-003   2.1789520978927612E-003
   1.7377999483869644E-006   739.93708609999999        1.1622583493590355E-002   1.0166381252929568E-003  -3.3225922379642725E-003   2.5971843861043453E-003
   2.2909000563231530E-006   739.93708609999999        1.2249846942722797E-002   1.2582808267325163E-003  -3.5668101627379656E-003   3.0639832839369774E-003
   3.0199998946045525E-006   739.93708609999999        1.2914860621094704E-002   1.5228945994749665E-003  -3.8396164309233427E-003   3.5840459167957306E-003
   3.9810997805034276E-006   739.93708609999999        1.3620255514979362E-002   1.8123496556654572E-003  -4.1443188674747944E-003   4.1627255268394947E-003
   5.2481000238913111E-006   739.93708609999999        1.4368942938745022E-002   2.1286911796778440E-003  -4.4845771044492722E-003   4.8061013221740723E-003
   6.9183001869532745E-006   739.93708609999999        1.5164038166403770E-002   2.4741068482398987E-003  -4.8643783666193485E-003   5.5210380814969540E-003
   9.1201000032015145E-006   739.93708609999999        1.6009029000997543E-002   2.8510012198239565E-003  -5.2881147712469101E-003   6.3154837116599083E-003
   1.2022999726468697E-005   739.93708609999999        1.6907818615436554E-002   3.2620164565742016E-003  -5.7606035843491554E-003   7.1987109258770943E-003
   1.5849000192247331E-005   739.93708609999999        1.7864368855953217E-002   3.7098624743521214E-003  -6.2868669629096985E-003   8.1811705604195595E-003
   2.0892999600619078E-005   739.93708609999999        1.8883686512708664E-002   4.1977730579674244E-003  -6.8726171739399433E-003   9.2757511883974075E-003
   2.7542000680114143E-005   739.93708609999999        1.9971000030636787E-002   4.7291130758821964E-003  -7.5237364508211613E-003   1.0497247800230980E-002
   3.6307999835116789E-005   739.93708609999999        2.1132519468665123E-002   5.3077349439263344E-003  -8.2465922459959984E-003   1.1863512918353081E-002
   4.7862999053904787E-005   739.93708609999999        2.2374957799911499E-002   5.9377206489443779E-003  -9.0475585311651230E-003   1.3395264744758606E-002
   6.3095998484641314E-005   739.93708609999999        2.3706408217549324E-002   6.6238045692443848E-003  -9.9333077669143677E-003   1.5117502771317959E-002
   8.3175997133366764E-005   739.93708609999999        2.5136003270745277E-002   7.3711615987122059E-003  -1.0910217650234699E-002   1.7059449106454849E-002
   1.0964999819407240E-004   739.93708609999999        2.6674820110201836E-002   8.1858411431312561E-003  -1.1984459124505520E-002   1.9256051629781723E-002
   1.4453999756369740E-004   739.93708609999999        2.8335038572549820E-002   9.0742604807019234E-003  -1.3160695321857929E-002   2.1746966987848282E-002
   1.9054999575018883E-004   739.93708609999999        3.0132925137877464E-002   1.0044720023870468E-002  -1.4443214982748032E-002   2.4580959230661392E-002
   2.5119000929407775E-004   739.93708609999999        3.2085798680782318E-002   1.1105681769549847E-002  -1.5832485631108284E-002   2.7810994535684586E-002
   3.3112999517470598E-004   739.93708609999999        3.4216307103633881E-002   1.2267950922250748E-002  -1.7326502129435539E-002   3.1500160694122314E-002
   4.3652000022120774E-004   739.93708609999999        3.6551728844642639E-002   1.3544148765504360E-002  -1.8918031826615334E-002   3.5719331353902817E-002
   5.7544000446796417E-004   739.93708609999999        3.9125043898820877E-002   1.4949120581150055E-002  -2.0592533051967621E-002   4.0546681731939316E-002
   7.5857999036088586E-004   739.93708609999999        4.1977841407060623E-002   1.6501296311616898E-002  -2.2326447069644928E-002   4.6069465577602386E-002
   1.0000000474974513E-003   739.93708609999999        4.5161284506320953E-002   1.8222978338599205E-002  -2.4083215743303299E-002   5.2380822598934174E-002
   1.3183000264689326E-003   739.93708609999999        4.8740047961473465E-002   2.0142210647463799E-002  -2.5809958577156067E-002   5.9580322355031967E-002
   1.7377999611198902E-003   739.93708609999999        5.2793029695749283E-002   2.2292934358119965E-002  -2.7431225404143333E-002   6.7765600979328156E-002
   2.2909000981599092E-003   739.93708609999999        5.7422541081905365E-002   2.4719694629311562E-002  -2.8845142573118210E-002   7.7037997543811798E-002
   3.0199999455362558E-003   739.93708609999999        6.2753841280937195E-002   2.7477331459522247E-002  -2.9913907870650291E-002   8.7485089898109436E-002
   3.9810999296605587E-003   739.93708609999999        6.8944513797760010E-002   3.0636139214038849E-002  -3.0457032844424248E-002   9.9178813397884369E-002
   5.2481000311672688E-003   739.93708609999999        7.6190754771232605E-002   3.4285783767700195E-002  -3.0241960659623146E-002  0.11216265708208084     
   6.9182999432086945E-003   739.93708609999999        8.4733240306377411E-002   3.8539759814739227E-002  -2.8975080698728561E-002  0.12643358111381531     
   9.1201001778244972E-003   739.93708609999999        9.4864293932914734E-002   4.3541666120290756E-002  -2.6294132694602013E-002  0.14192257821559906     
   1.2023000046610832E-002   739.93708609999999       0.10693066567182541        4.9471065402030945E-002  -2.1764075383543968E-002  0.15846516191959381     
   1.5848999843001366E-002   739.93708609999999       0.12132222205400467        5.6544937193393707E-002  -1.4884267933666706E-002  0.17575410008430481     
   2.0893000066280365E-002   739.93708609999999       0.13846449553966522        6.5024510025978088E-002  -5.1017543300986290E-003  0.19330291450023651     
   2.7542000636458397E-002   739.93708609999999       0.15875734388828278        7.5199976563453674E-002   8.1402407959103584E-003  0.21035870909690857     
   3.6308001726865768E-002   739.93708609999999       0.18249024450778961        8.7368287146091461E-002   2.5328116491436958E-002  0.22582492232322693     
   4.7862999141216278E-002   739.93708609999999       0.20965968072414398       0.10176501423120499        4.6735566109418869E-002  0.23815327882766724     
   6.3096001744270325E-002   739.93708609999999       0.23970212042331696       0.11845010519027710        7.2226732969284058E-002  0.24527148902416229     
   8.3176001906394958E-002   739.93708609999999       0.27105528116226196       0.13708503544330597       0.10095066577196121       0.24458274245262146     
  0.10000000149011612        739.93708609999999       0.29122689366340637       0.15010254085063934       0.12099526822566986       0.23835681378841400     
  0.12500000000000000        739.93708609999999       0.31252875924110413       0.16552938520908356       0.14471442997455597       0.22330309450626373     
  0.15000000596046448        739.93708609999999       0.32505291700363159       0.17672729492187500       0.16208499670028687       0.20427204668521881     
  0.17499999701976776        739.93708609999999       0.33026513457298279       0.18413810431957245       0.17402260005474091       0.18342471122741699     
  0.20000000298023224        739.93708609999999       0.32940125465393066       0.18816700577735901       0.18132597208023071       0.16216690838336945     
  0.22499999403953552        739.93708609999999       0.32353007793426514       0.18919715285301208       0.18469043076038361       0.14142569899559021     
  0.25000000000000000        739.93708609999999       0.31358820199966431       0.18759489059448242       0.18472474813461304       0.12180297076702118     
  0.27500000596046448        739.93708609999999       0.30040150880813599       0.18371118605136871       0.18196591734886169       0.10367086529731750     
  0.30000001192092896        739.93708609999999       0.28469988703727722       0.17788165807723999       0.17689086496829987        8.7235897779464722E-002
  0.32499998807907104        739.93708609999999       0.26712810993194580       0.17042596638202667       0.16992564499378204        7.2584412992000580E-002
  0.34999999403953552        739.93708609999999       0.24825416505336761       0.16164705157279968       0.16145248711109161        5.9716183692216873E-002
  0.37500000000000000        739.93708609999999       0.22857627272605896       0.15183028578758240       0.15181510150432587        4.8569716513156891E-002
  0.40000000596046448        739.93708609999999       0.20852860808372498       0.14124263823032379       0.14132289588451385        3.9041731506586075E-002
  0.42500001192092896        739.93708609999999       0.18848647177219391       0.13013201951980591       0.13025403022766113        3.1002143397927284E-002
  0.44999998807907104        739.93708609999999       0.16877073049545288       0.11872667819261551       0.11885789781808853        2.4305660277605057E-002
  0.47499999403953552        739.93708609999999       0.14965197443962097       0.10723464936017990       0.10735696554183960        1.8800647929310799E-002
  0.50000000000000000        739.93708609999999       0.13135421276092529        9.5843449234962463E-002   9.5948196947574615E-002   1.4335841871798038E-002
  0.52499997615814209        739.93708609999999       0.11405846476554871        8.4719732403755188E-002   8.4804162383079529E-002   1.0765299201011658E-002
  0.55000001192092896        739.93708609999999        9.7905911505222321E-002   7.4009142816066742E-002   7.4073962867259979E-002   7.9519227147102356E-003
  0.57499998807907104        739.93708609999999        8.3001099526882172E-002   6.3836269080638885E-002   6.3883952796459198E-002   5.7698255404829979E-003
  0.60000002384185791        739.93708609999999        6.9414846599102020E-002   5.4304681718349457E-002   5.4338391870260239E-002   4.1057597845792770E-003
  0.62500000000000000        739.93708609999999        5.7187069207429886E-002   4.5497093349695206E-002   4.5520018786191940E-002   2.8597805649042130E-003
  0.64999997615814209        739.93708609999999        4.6329550445079803E-002   3.7475664168596268E-002   3.7490658462047577E-002   1.9453146960586309E-003
  0.67500001192092896        739.93708609999999        3.6828558892011642E-002   3.0282393097877502E-002   3.0291812494397163E-002   1.2887613847851753E-003
  0.69999998807907104        739.93708609999999        2.8647463768720627E-002   2.3939669132232666E-002   2.3945339024066925E-002   8.2874350482597947E-004
  0.72500002384185791        739.93708609999999        2.1729286760091782E-002   1.8450953066349030E-002   1.8454216420650482E-002   5.1510782213881612E-004
  0.75000000000000000        739.93708609999999        1.5999216586351395E-002   1.3801617547869682E-002   1.3803411275148392E-002   3.0776122002862394E-004
  0.77499997615814209        739.93708609999999        1.1367128230631351E-002   9.9599594250321388E-003   9.9609075114130974E-003   1.7541737179271877E-004
  0.80000001192092896        739.93708609999999        7.7301012352108955E-003   6.8783881142735481E-003   6.8788845092058182E-003   9.4316696049645543E-005
  0.82499998807907104        739.93708609999999        4.9749645404517651E-003   4.4948216527700424E-003   4.4951033778488636E-003   4.6971086703706533E-005
  0.85000002384185791        739.93708609999999        2.9808965045958757E-003   2.7343169786036015E-003   2.7345183771103621E-003   2.0975294319214299E-005
  0.87500000000000000        739.93708609999999        1.6221241094172001E-003   1.5109835658222437E-003   1.5111699467524886E-003   7.9160881796269678E-006
  0.89999997615814209        739.93708609999999        7.7078642789274454E-004   7.3025055462494493E-004   7.3043972952291369E-004   2.4000212306418689E-006
  0.92500001192092896        739.93708609999999        3.0008907197043300E-004   2.9162855935283005E-004   2.9180050478316844E-004   1.2110999705328140E-006
  0.94999998807907104        739.93708609999999        8.7982189143076539E-005   9.2224538093432784E-005   9.2324655270203948E-005   2.6000905108958250E-006
  0.97500002384185791        739.93708609999999        2.1901290892856196E-005   3.1592935556545854E-005   3.1534418667433783E-005   5.6986009440151975E-006
   1.0000000000000000        739.93708609999999        6.2345925471163355E-006   1.9698003598023206E-005   1.9367525965208188E-005   1.0042691428679973E-005
   9.9999997171806854E-010   948.75394589999996        3.1054860446602106E-003  -9.7735843155533075E-004  -1.1672053951770067E-003  -7.2325271321460605E-004
   1.3183000246996812E-009   948.75394589999996        3.2516531646251678E-003  -9.7820605151355267E-004  -1.1953870998695493E-003  -7.2434509638696909E-004
   1.7378000150003459E-009   948.75394589999996        3.4053937997668982E-003  -9.7673910204321146E-004  -1.2244847603142262E-003  -7.2299654129892588E-004
   2.2908999142146058E-009   948.75394589999996        3.5672057420015335E-003  -9.7271363483741879E-004  -1.2546402867883444E-003  -7.1879633469507098E-004
   3.0200000278313155E-009   948.75394589999996        3.7375167012214661E-003  -9.6586655126884580E-004  -1.2859996641054749E-003  -7.1127887349575758E-004
   3.9810998941902653E-009   948.75394589999996        3.9168172515928745E-003  -9.5591350691393018E-004  -1.3187407748773694E-003  -6.9991691270843148E-004
   5.2481001766579993E-009   948.75394589999996        4.1056391783058643E-003  -9.4254640862345695E-004  -1.3530722353607416E-003  -6.8411440588533878E-004
   6.9183001549788514E-009   948.75394589999996        4.3045291677117348E-003  -9.2543382197618484E-004  -1.3892317656427622E-003  -6.6320179030299187E-004
   9.1201002305751899E-009   948.75394589999996        4.5140828005969524E-003  -9.0421654749661684E-004  -1.4274963177740574E-003  -6.3642655732110143E-004
   1.2023000373062587E-008   948.75394589999996        4.7349450178444386E-003  -8.7850523414090276E-004  -1.4681856846436858E-003  -6.0294469585642219E-004
   1.5849000334355878E-008   948.75394589999996        4.9677104689180851E-003  -8.4789138054475188E-004  -1.5116485301405191E-003  -5.6183087872341275E-004
   2.0892999330612838E-008   948.75394589999996        5.2131507545709610E-003  -8.1191741628572345E-004  -1.5583094209432602E-003  -5.1203428301960230E-004
   2.7542000680114143E-008   948.75394589999996        5.4719895124435425E-003  -7.7010219683870673E-004  -1.6086320392787457E-003  -4.5240813051350415E-004
   3.6307998385609608E-008   948.75394589999996        5.7450649328529835E-003  -7.2191673098132014E-004  -1.6631556209176779E-003  -3.8167150341905653E-004
   4.7863000673942224E-008   948.75394589999996        6.0331816785037518E-003  -6.6680612508207560E-004  -1.7224717885255814E-003  -2.9843737138435245E-004
   6.3096003088958241E-008   948.75394589999996        6.3372794538736343E-003  -6.0415751067921519E-004  -1.7872654134407640E-003  -2.0116240193601698E-004
   8.3175997644957533E-008   948.75394589999996        6.6583016887307167E-003  -5.3332251263782382E-004  -1.8582941265776753E-003  -8.8176631834357977E-005
   1.0965000285523274E-007   948.75394589999996        6.9973375648260117E-003  -4.5358375064097345E-004  -1.9364280160516500E-003   4.2371215386083350E-005
   1.4453999597208167E-007   948.75394589999996        7.3553565889596939E-003  -3.6421493859961629E-004  -2.0225958433002234E-003   1.9241856352891773E-004
   1.9054999711443088E-007   948.75394589999996        7.7337557449936867E-003  -2.6434319443069398E-004  -2.1179257892072201E-003   3.6422070115804672E-004
   2.5118998792095226E-007   948.75394589999996        8.1335799768567085E-003  -1.5314375923480839E-004  -2.2235636133700609E-003   5.6002469500526786E-004
   3.3112999631157436E-007   948.75394589999996        8.5562700405716896E-003  -2.9643710149684921E-005  -2.3408706765621901E-003   7.8240752918645740E-004
   4.3651999703797628E-007   948.75394589999996        9.0032946318387985E-003   1.0718755947891623E-004  -2.4713438469916582E-003   1.0341281304135919E-003
   5.7544002629583701E-007   948.75394589999996        9.4761308282613754E-003   2.5842929608188570E-004  -2.6166178286075592E-003   1.3181141111999750E-003
   7.5857997217099182E-007   948.75394589999996        9.9764950573444366E-003   4.2528685298748314E-004  -2.7785478159785271E-003   1.6376158455386758E-003
   9.9999999747524271E-007   948.75394589999996        1.0506140999495983E-002   6.0902943369001150E-004  -2.9591624625027180E-003   1.9961069338023663E-003
   1.3182999509808724E-006   948.75394589999996        1.1067079380154610E-002   8.1106903962790966E-004  -3.1607518903911114E-003   2.3974590003490448E-003
   1.7377999483869644E-006   948.75394589999996        1.1661172844469547E-002   1.0328185744583607E-003  -3.3857377711683512E-003   2.8456917498260736E-003
   2.2909000563231530E-006   948.75394589999996        1.2290910817682743E-002   1.2759778182953596E-003  -3.6369736772030592E-003   3.3455886878073215E-003
   3.0199998946045525E-006   948.75394589999996        1.2958600185811520E-002   1.5422387514263391E-003  -3.9174598641693592E-003   3.9021649863570929E-003
   3.9810997805034276E-006   948.75394589999996        1.3666892424225807E-002   1.8334842752665281E-003  -4.2305556125938892E-003   4.5211445540189743E-003
   5.2481000238913111E-006   948.75394589999996        1.4418726786971092E-002   2.1517740096896887E-003  -4.5799757353961468E-003   5.2090389654040337E-003
   6.9183001869532745E-006   948.75394589999996        1.5217249281704426E-002   2.4993121623992920E-003  -4.9697612412273884E-003   5.9732026420533657E-003
   9.1201000032015145E-006   948.75394589999996        1.6065984964370728E-002   2.8785218019038439E-003  -5.4043601267039776E-003   6.8221567198634148E-003
   1.2022999726468697E-005   948.75394589999996        1.6968881711363792E-002   3.2920669764280319E-003  -5.8886422775685787E-003   7.7658365480601788E-003
   1.5849000192247331E-005   948.75394589999996        1.7929947003722191E-002   3.7426815833896399E-003  -6.4276712946593761E-003   8.8154273107647896E-003
   2.0892999600619078E-005   948.75394589999996        1.8954254686832428E-002   4.2336289770901203E-003  -7.0271990261971951E-003   9.9846981465816498E-003
   2.7542000680114143E-005   948.75394589999996        2.0047102123498917E-002   4.7683073207736015E-003  -7.6931226067245007E-003   1.1289413087069988E-002
   3.6307999835116789E-005   948.75394589999996        2.1214785054326057E-002   5.3506083786487579E-003  -8.4318043664097786E-003   1.2748541310429573E-002
   4.7862999053904787E-005   948.75394589999996        2.2464117035269737E-002   5.9846602380275726E-003  -9.2495735734701157E-003   1.4384008944034576E-002
   6.3095998484641314E-005   948.75394589999996        2.3803317919373512E-002   6.6752517595887184E-003  -1.0153010487556458E-002   1.6222177073359489E-002
   8.3175997133366764E-005   948.75394589999996        2.5241661816835403E-002   7.4276230297982693E-003  -1.1148331686854362E-002   1.8293714150786400E-002
   1.0964999819407240E-004   948.75394589999996        2.6790400967001915E-002   8.2479007542133331E-003  -1.2241465039551258E-002   2.0635139197111130E-002
   1.4453999756369740E-004   948.75394589999996        2.8461918234825134E-002   9.1425916180014610E-003  -1.3436707668006420E-002   2.3287639021873474E-002
   1.9054999575018883E-004   948.75394589999996        3.0272733420133591E-002   1.0120109654963017E-002  -1.4737860299646854E-002   2.6301672682166100E-002
   2.5119000929407775E-004   948.75394589999996        3.2240446656942368E-002   1.1189041659235954E-002  -1.6144704073667526E-002   2.9731608927249908E-002
   3.3112999517470598E-004   948.75394589999996        3.4388061612844467E-002   1.2360352091491222E-002  -1.7654350027441978E-002   3.3641900867223740E-002
   4.3652000022120774E-004   948.75394589999996        3.6743249744176865E-002   1.3646848499774933E-002  -1.9258422777056694E-002   3.8104441016912460E-002
   5.7544000446796417E-004   948.75394589999996        3.9339456707239151E-002   1.5063590370118618E-002  -2.0940938964486122E-002   4.3197862803936005E-002
   7.5857999036088586E-004   948.75394589999996        4.2218819260597229E-002   1.6629271209239960E-002  -2.2676566615700722E-002   4.9009241163730621E-002
   1.0000000474974513E-003   948.75394589999996        4.5433089137077332E-002   1.8366491422057152E-002  -2.4426605552434921E-002   5.5630519986152649E-002
   1.3183000264689326E-003   948.75394589999996        4.9047611653804779E-002   2.0303644239902496E-002  -2.6135634630918503E-002   6.3158825039863586E-002
   1.7377999611198902E-003   948.75394589999996        5.3141973912715912E-002   2.2475056350231171E-002  -2.7725303545594215E-002   7.1687527000904083E-002
   2.2909000981599092E-003   948.75394589999996        5.7819206267595291E-002   2.4925706908106804E-002  -2.9090471565723419E-002   8.1311859190464020E-002
   3.0199999455362558E-003   948.75394589999996        6.3205182552337646E-002   2.7710881084203720E-002  -3.0089871957898140E-002   9.2110477387905121E-002
   3.9810999296605587E-003   948.75394589999996        6.9457933306694031E-002   3.0901305377483368E-002  -3.0539505183696747E-002  0.10414339601993561     
   5.2481000311672688E-003   948.75394589999996        7.6773740351200104E-002   3.4587003290653229E-002  -3.0203595757484436E-002  0.11743853241205215     
   6.9182999432086945E-003   948.75394589999996        8.5392698645591736E-002   3.8881633430719376E-002  -2.8786111623048782E-002  0.13197308778762817     
   9.1201001778244972E-003   948.75394589999996        9.5605470240116119E-002   4.3928619474172592E-002  -2.5923866778612137E-002  0.14765368402004242     
   1.2023000046610832E-002   948.75394589999996       0.10775550454854965        4.9906719475984573E-002  -2.1183392032980919E-002  0.16428680717945099     
   1.5848999843001366E-002   948.75394589999996       0.12222680449485779        5.7031057775020599E-002  -1.4069539494812489E-002  0.18153168261051178     
   2.0893000066280365E-002   948.75394589999996       0.13943544030189514        6.5559409558773041E-002  -4.0401606820523739E-003  0.19886516034603119     
   2.7542000636458397E-002   948.75394589999996       0.15976677834987640        7.5776040554046631E-002   9.4433659687638283E-003  0.21549722552299500     
   3.6308001726865768E-002   948.75394589999996       0.18348935246467590        8.7968423962593079E-002   2.6840403676033020E-002  0.23029892146587372     
   4.7862999141216278E-002   948.75394589999996       0.21057103574275970       0.10235780477523804        4.8387713730335236E-002  0.24170373380184174     
   6.3096001744270325E-002   948.75394589999996       0.24041223526000977       0.11898379772901535        7.3903739452362061E-002  0.24764920771121979     
   8.3176001906394958E-002   948.75394589999996       0.27141073346138000       0.13748137652873993       0.10248762369155884       0.24559688568115234     
  0.10000000149011612        948.75394589999996       0.29124301671981812       0.15034888684749603       0.12232495844364166       0.23841619491577148     
  0.12500000000000000        948.75394589999996       0.31201544404029846       0.16551755368709564       0.14565756916999817       0.22225348651409149     
  0.15000000596046448        948.75394589999996       0.32401779294013977       0.17643672227859497       0.16260388493537903       0.20244498550891876     
  0.17499999701976776        948.75394589999996       0.32874330878257751       0.18356600403785706       0.17411787807941437       0.18109808862209320     
  0.20000000298023224        948.75394589999996       0.32744470238685608       0.18732349574565887       0.18102087080478668       0.15956482291221619     
  0.22499999403953552        948.75394589999996       0.32120078802108765       0.18810182809829712       0.18402157723903656       0.13872282207012177     
  0.25000000000000000        948.75394589999996       0.31095325946807861       0.18627412617206573       0.18373629450798035       0.11913061887025833     
  0.27500000596046448        948.75394589999996       0.29752948880195618       0.18219603598117828       0.18070575594902039       0.10112342983484268     
  0.30000001192092896        948.75394589999996       0.28165841102600098       0.17620614171028137       0.17540812492370605        8.4877058863639832E-002
  0.32499998807907104        948.75394589999996       0.26398184895515442       0.16862566769123077       0.16826896369457245        7.0452965795993805E-002
  0.34999999403953552        948.75394589999996       0.24506351351737976       0.15975791215896606       0.15966872870922089        5.7831186801195145E-002
  0.37500000000000000        948.75394589999996       0.22539637982845306       0.14988760650157928       0.14994858205318451        4.6935088932514191E-002
  0.40000000596046448        948.75394589999996       0.20540869235992432       0.13928028941154480       0.13941469788551331        3.7650179117918015E-002
  0.42500001192092896        948.75394589999996       0.18546940386295319       0.12818175554275513       0.12834161520004272        2.9838481917977333E-002
  0.44999998807907104        948.75394589999996       0.16589283943176270       0.11681755632162094       0.11697478592395782        2.3349575698375702E-002
  0.47499999403953552        948.75394589999996       0.14694298803806305       0.10539265722036362       0.10553249716758728        1.8028931692242622E-002
  0.50000000000000000        948.75394589999996       0.12883736193180084        9.4091109931468964E-002   9.4207428395748138E-002   1.3724151998758316E-002
  0.52499997615814209        948.75394589999996       0.11175064742565155        8.3075918257236481E-002   8.3167821168899536E-002   1.0289505124092102E-002
  0.55000001192092896        948.75394589999996        9.5818042755126953E-002   7.2488918900489807E-002   7.2558447718620300E-002   7.5890966691076756E-003
  0.57499998807907104        948.75394589999996        8.1138469278812408E-002   6.2450833618640900E-002   6.2501408159732819E-002   5.4989182390272617E-003
  0.60000002384185791        948.75394589999996        6.7777551710605621E-002   5.3061384707689285E-002   5.3096823394298553E-002   3.9080181159079075E-003
  0.62500000000000000        948.75394589999996        5.5770546197891235E-002   4.4399555772542953E-002   4.4423483312129974E-002   2.7189536485821009E-003
  0.64999997615814209        948.75394589999996        4.5125089585781097E-002   3.6523923277854919E-002   3.6539480090141296E-002   1.8476904369890690E-003
  0.67500001192092896        948.75394589999996        3.5823896527290344E-002   2.9473159462213516E-002   2.9482880607247353E-002   1.2230763677507639E-003
  0.69999998807907104        948.75394589999996        2.7827395126223564E-002   2.3266619071364403E-002   2.3272443562746048E-002   7.8599806874990463E-004
  0.72500002384185791        948.75394589999996        2.1076276898384094E-002   1.7905088141560555E-002   1.7908426001667976E-002   4.8831984167918563E-004
  0.75000000000000000        948.75394589999996        1.5494057908654213E-002   1.3371689245104790E-002   1.3373517431318760E-002   2.9168519540689886E-004
  0.77499997615814209        948.75394589999996        1.0989576578140259E-002   9.6329310908913612E-003   9.6338940784335136E-003   1.6625125135760754E-004
  0.80000001192092896        948.75394589999996        7.4595264159142971E-003   6.6399518400430679E-003   6.6404528915882111E-003   8.9414032117929310E-005
  0.82499998807907104        948.75394589999996        4.7909929417073727E-003   4.3299505487084389E-003   4.3302327394485474E-003   4.4572941988008097E-005
  0.85000002384185791        948.75394589999996        2.8640381060540676E-003   2.6278572622686625E-003   2.6280560996383429E-003   1.9971495930803940E-005
  0.87500000000000000        948.75394589999996        1.5543842455372214E-003   1.4482733095064759E-003   1.4484538696706295E-003   7.6418054959503934E-006
  0.89999997615814209        948.75394589999996        7.3624914512038231E-004   6.9775804877281189E-004   6.9793785223737359E-004   2.4706662316020811E-006
  0.92500001192092896        948.75394589999996        2.8546416433528066E-004   2.7760083321481943E-004   2.7775947819463909E-004   1.3956887414678931E-006
  0.94999998807907104        948.75394589999996        8.3100094343535602E-005   8.7327025539707392E-005   8.7410335254389793E-005   2.7313178634358337E-006
  0.97500002384185791        948.75394589999996        2.0123588910792023E-005   2.9506452847272158E-005   2.9429431378957815E-005   5.6166272770497017E-006
   1.0000000000000000        948.75394589999996        4.6902837311790790E-006   1.7576681784703396E-005   1.7229704099008814E-005   9.5692639661137946E-006
   9.9999997171806854E-010   1216.5007900000001        3.1139336060732603E-003  -9.7704329527914524E-004  -1.1688683880493045E-003  -7.4933469295501709E-004
   1.3183000246996812E-009   1216.5007900000001        3.2605468295514584E-003  -9.7773806191980839E-004  -1.1973737273365259E-003  -7.4947520624846220E-004
   1.7378000150003459E-009   1216.5007900000001        3.4147594124078751E-003  -9.7610306693241000E-004  -1.2268455466255546E-003  -7.4693537317216396E-004
   2.2908999142146058E-009   1216.5007900000001        3.5770710092037916E-003  -9.7189302323386073E-004  -1.2574327411130071E-003  -7.4127182597294450E-004
   3.0200000278313155E-009   1216.5007900000001        3.7479109596461058E-003  -9.6484366804361343E-004  -1.2892883969470859E-003  -7.3198368772864342E-004
   3.9810998941902653E-009   1216.5007900000001        3.9277714677155018E-003  -9.5466914353892207E-004  -1.3225986622273922E-003  -7.1850453969091177E-004
   5.2481001766579993E-009   1216.5007900000001        4.1171871125698090E-003  -9.4105995958670974E-004  -1.3575811171904206E-003  -7.0019497070461512E-004
   6.9183001549788514E-009   1216.5007900000001        4.3167057447135448E-003  -9.2368293553590775E-004  -1.3944831443950534E-003  -6.7633826984092593E-004
   9.1201002305751899E-009   1216.5007900000001        4.5269252732396126E-003  -9.0217712568119168E-004  -1.4335922896862030E-003  -6.4613018184900284E-004
   1.2023000373062587E-008   1216.5007900000001        4.7484943643212318E-003  -8.7615131633356214E-004  -1.4752398710697889E-003  -6.0867005959153175E-004
   1.5849000334355878E-008   1216.5007900000001        4.9820090644061565E-003  -8.4519496886059642E-004  -1.5197871252894402E-003  -5.6297291303053498E-004
   2.0892999330612838E-008   1216.5007900000001        5.2282442338764668E-003  -8.0884824274107814E-004  -1.5676722396165133E-003  -5.0792057299986482E-004
   2.7542000680114143E-008   1216.5007900000001        5.4879267700016499E-003  -7.6662772335112095E-004  -1.6193734481930733E-003  -4.4229545164853334E-004
   3.6307998385609608E-008   1216.5007900000001        5.7618985883891582E-003  -7.1800174191594124E-004  -1.6754460521042347E-003  -3.6473863292485476E-004
   4.7863000673942224E-008   1216.5007900000001        6.0509666800498962E-003  -6.6241266904398799E-004  -1.7364985542371869E-003  -2.7378145023249090E-004
   6.3096003088958241E-008   1216.5007900000001        6.3560768030583858E-003  -5.9924466768279672E-004  -1.8032342195510864E-003  -1.6779058205429465E-004
   8.3175997644957533E-008   1216.5007900000001        6.6781756468117237E-003  -5.2784610306844115E-004  -1.8764302367344499E-003  -4.5001106627751142E-005
   1.0965000285523274E-007   1216.5007900000001        7.0183570496737957E-003  -4.4749604421667755E-004  -1.9569781143218279E-003   9.6542884421069175E-005
   1.4453999597208167E-007   1216.5007900000001        7.3775951750576496E-003  -3.5746453795582056E-004  -2.0458283834159374E-003   2.5888494565151632E-004
   1.9054999711443088E-007   1216.5007900000001        7.7572944574058056E-003  -2.5687416200526059E-004  -2.1441348362714052E-003   4.4440710917115211E-004
   2.5118998792095226E-007   1216.5007900000001        8.1585049629211426E-003  -1.4489606837742031E-004  -2.2530681453645229E-003   6.5547757549211383E-004
   3.3112999631157436E-007   1216.5007900000001        8.5826758295297623E-003  -2.0552150090225041E-005  -2.3740180768072605E-003   8.9481618488207459E-004
   4.3651999703797628E-007   1216.5007900000001        9.0312827378511429E-003   1.1719363101292402E-004  -2.5085117667913437E-003   1.1653352994471788E-003
   5.7544002629583701E-007   1216.5007900000001        9.5058111473917961E-003   2.6942632393911481E-004  -2.6582155842334032E-003   1.4701259788125753E-003
   7.5857997217099182E-007   1216.5007900000001        1.0007988661527634E-002   4.3735798681154847E-004  -2.8250203467905521E-003   1.8126255599781871E-003
   9.9999999747524271E-007   1216.5007900000001        1.0539581067860126E-002   6.2226486625149846E-004  -3.0109914951026440E-003   2.1965103223919868E-003
   1.3182999509808724E-006   1216.5007900000001        1.1102609336376190E-002   8.2556728739291430E-004  -3.2184601295739412E-003   2.6258854195475578E-003
   1.7377999483869644E-006   1216.5007900000001        1.1698952876031399E-002   1.0486864484846592E-003  -3.4498888999223709E-003   3.1050175894051790E-003
   2.2909000563231530E-006   1216.5007900000001        1.2331118807196617E-002   1.2933327816426754E-003  -3.7081800401210785E-003   3.6389958113431931E-003
   3.0199998946045525E-006   1216.5007900000001        1.3001431711018085E-002   1.5612088609486818E-003  -3.9963806048035622E-003   4.2331619188189507E-003
   3.9810997805034276E-006   1216.5007900000001        1.3712566345930099E-002   1.8542103935033083E-003  -4.3179010972380638E-003   4.8936237581074238E-003
   5.2481000238913111E-006   1216.5007900000001        1.4467488974332809E-002   2.1744112018495798E-003  -4.6765101142227650E-003   5.6273336522281170E-003
   6.9183001869532745E-006   1216.5007900000001        1.5269375406205654E-002   2.5240313261747360E-003  -5.0763012841343880E-003   6.4421514980494976E-003
   9.1201000032015145E-006   1216.5007900000001        1.6121787950396538E-002   2.9055124614387751E-003  -5.5217756889760494E-003   7.3471823707222939E-003
   1.2022999726468697E-005   1216.5007900000001        1.7028717324137688E-002   3.3215403091162443E-003  -6.0178525745868683E-003   8.3530358970165253E-003
   1.5849000192247331E-005   1216.5007900000001        1.7994219437241554E-002   3.7748722825199366E-003  -6.5696337260305882E-003   9.4716409221291542E-003
   2.0892999600619078E-005   1216.5007900000001        1.9023429602384567E-002   4.2688003741204739E-003  -7.1829040534794331E-003   1.0717655532062054E-002
   2.7542000680114143E-005   1216.5007900000001        2.0121714100241661E-002   4.8067560419440269E-003  -7.8635709360241890E-003   1.2107815593481064E-002
   3.6307999835116789E-005   1216.5007900000001        2.1295456215739250E-002   5.3926701657474041E-003  -8.6179822683334351E-003   1.3662200421094894E-002
   4.7862999053904787E-005   1216.5007900000001        2.2551568225026131E-002   6.0307160019874573E-003  -9.4524119049310684E-003   1.5403936617076397E-002
   6.3095998484641314E-005   1216.5007900000001        2.3898389190435410E-002   6.7257354967296124E-003  -1.0373336263000965E-002   1.7360717058181763E-002
   8.3175997133366764E-005   1216.5007900000001        2.5345338508486748E-002   7.4830329976975918E-003  -1.1386798694729805E-002   1.9564621150493622E-002
   1.0964999819407240E-004   1216.5007900000001        2.6903836056590080E-002   8.3088111132383347E-003  -1.2498467229306698E-002   2.2053679451346397E-002
   1.4453999756369740E-004   1216.5007900000001        2.8586465865373611E-002   9.2096645385026932E-003  -1.3712256215512753E-002   2.4870535358786583E-002
   1.9054999575018883E-004   1216.5007900000001        3.0409997329115868E-002   1.0194119065999985E-002  -1.5031457878649235E-002   2.8067227452993393E-002
   2.5119000929407775E-004   1216.5007900000001        3.2392308115959167E-002   1.1270885355770588E-002  -1.6455149278044701E-002   3.1699400395154953E-002
   3.3112999517470598E-004   1216.5007900000001        3.4556739032268524E-002   1.2451080605387688E-002  -1.7979541793465614E-002   3.5832695662975311E-002
   4.3652000022120774E-004   1216.5007900000001        3.6931354552507401E-002   1.3747694902122021E-002  -1.9595105201005936E-002   4.0539816021919250E-002
   5.7544000446796417E-004   1216.5007900000001        3.9550054818391800E-002   1.5176000073552132E-002  -2.1284405142068863E-002   4.5899607241153717E-002
   7.5857999036088586E-004   1216.5007900000001        4.2455494403839111E-002   1.6754943877458572E-002  -2.3020345717668533E-002   5.1998689770698547E-002
   1.0000000474974513E-003   1216.5007900000001        4.5700006186962128E-002   1.8507413566112518E-002  -2.4762094020843506E-002   5.8927468955516815E-002
   1.3183000264689326E-003   1216.5007900000001        4.9349583685398102E-002   2.0462146028876305E-002  -2.6451738551259041E-002   6.6780291497707367E-002
   1.7377999611198902E-003   1216.5007900000001        5.3484469652175903E-002   2.2653834894299507E-002  -2.8008086606860161E-002   7.5645886361598969E-002
   2.2909000981599092E-003   1216.5007900000001        5.8208372443914413E-002   2.5127880275249481E-002  -2.9322840273380280E-002   8.5613012313842773E-002
   3.0199999455362558E-003   1216.5007900000001        6.3647761940956116E-002   2.7939990162849426E-002  -3.0251404270529747E-002   9.6751086413860321E-002
   3.9810999296605587E-003   1216.5007900000001        6.9961048662662506E-002   3.1161298975348473E-002  -3.0606465414166451E-002  0.10910791903734207     
   5.2481000311672688E-003   1216.5007900000001        7.7344551682472229E-002   3.4882154315710068E-002  -3.0149269849061966E-002  0.12269572913646698     
   6.9182999432086945E-003   1216.5007900000001        8.6037747561931610E-002   3.9216354489326477E-002  -2.8581658378243446E-002  0.13747200369834900     
   9.1201001778244972E-003   1216.5007900000001        9.6329607069492340E-002   4.4307105243206024E-002  -2.5539860129356384E-002  0.15331944823265076     
   1.2023000046610832E-002   1216.5007900000001       0.10856026411056519        5.0332333892583847E-002  -2.0592330023646355E-002  0.17001619935035706     
   1.5848999843001366E-002   1216.5007900000001       0.12310787290334702        5.7505290955305099E-002  -1.3249719515442848E-002  0.18718934059143066     
   2.0893000066280365E-002   1216.5007900000001       0.14037920534610748        6.6080316901206970E-002  -2.9808979015797377E-003  0.20428104698657990     
   2.7542000636458397E-002   1216.5007900000001       0.16074538230895996        7.6335810124874115E-002   1.0734627954661846E-002  0.22046700119972229     
   3.6308001726865768E-002   1216.5007900000001       0.18445445597171783        8.8549926877021790E-002   2.8329603374004364E-002  0.23458954691886902     
   4.7862999141216278E-002   1216.5007900000001       0.21144653856754303       0.10292991250753403        5.0004843622446060E-002  0.24506823718547821     
   6.3096001744270325E-002   1216.5007900000001       0.24108721315860748       0.11949563771486282        7.5534828007221222E-002  0.24985492229461670     
   8.3176001906394958E-002   1216.5007900000001       0.27173599600791931       0.13785646855831146       0.10397136211395264       0.24647282063961029     
  0.10000000149011612        1216.5007900000001       0.29123571515083313       0.15057601034641266       0.12360009551048279       0.23837117850780487     
  0.12500000000000000        1216.5007900000001       0.31149151921272278       0.16549150645732880       0.14654999971389771       0.22115053236484528     
  0.15000000596046448        1216.5007900000001       0.32298690080642700       0.17613869905471802       0.16308052837848663       0.20061092078685760     
  0.17499999701976776        1216.5007900000001       0.32724130153656006       0.18299436569213867       0.17418207228183746       0.17880304157733917     
  0.20000000298023224        1216.5007900000001       0.32552358508110046       0.18648904561996460       0.18069727718830109       0.15702417492866516     
  0.22499999403953552        1216.5007900000001       0.31892177462577820       0.18702439963817596       0.18334722518920898       0.13610272109508514     
  0.25000000000000000        1216.5007900000001       0.30838215351104736       0.18497999012470245       0.18275505304336548       0.11655466258525848     
  0.27500000596046448        1216.5007900000001       0.29473334550857544       0.18071584403514862       0.17946478724479675        9.8679348826408386E-002
  0.30000001192092896        1216.5007900000001       0.27870300412178040       0.17457328736782074       0.17395547032356262        8.2623094320297241E-002
  0.32499998807907104        1216.5007900000001       0.26092988252639771       0.16687488555908203       0.16665190458297729        6.8423613905906677E-002
  0.34999999403953552        1216.5007900000001       0.24197337031364441       0.15792413055896759       0.15793274343013763        5.6042369455099106E-002
  0.37500000000000000        1216.5007900000001       0.22232119739055634       0.14800506830215454       0.14813643693923950        4.5388568192720413E-002
  0.40000000596046448        1216.5007900000001       0.20239572227001190       0.13738170266151428       0.13756598532199860        3.6337353289127350E-002
  0.42500001192092896        1216.5007900000001       0.18255966901779175       0.12629768252372742       0.12649227678775787        2.8743583709001541E-002
  0.44999998807907104        1216.5007900000001       0.16312095522880554       0.11497589945793152       0.11515688151121140        2.2452266886830330E-002
  0.47499999403953552        1216.5007900000001       0.14433711767196655       0.10361823439598083       0.10377401113510132        1.7306400462985039E-002
  0.50000000000000000        1216.5007900000001       0.12641935050487518        9.2405371367931366E-002   9.2532157897949219E-002   1.3152762316167355E-002
  0.52499997615814209        1216.5007900000001       0.10953623801469803        8.1496722996234894E-002   8.1595353782176971E-002   9.8460325971245766E-003
  0.55000001192092896        1216.5007900000001        9.3817189335823059E-002   7.1030430495738983E-002   7.1104176342487335E-002   7.2516240179538727E-003
  0.57499998807907104        1216.5007900000001        7.9355724155902863E-002   6.1123449355363846E-002   6.1176605522632599E-002   5.2474397234618664E-003
  0.60000002384185791        1216.5007900000001        6.6212497651576996E-002   5.1871817559003830E-002   5.1908787339925766E-002   3.7247985601425171E-003
  0.62500000000000000        1216.5007900000001        5.4418299347162247E-002   4.3350905179977417E-002   4.3375711888074875E-002   2.5886925868690014E-003
  0.64999997615814209        1216.5007900000001        4.3976835906505585E-002   3.5615876317024231E-002   3.5631917417049408E-002   1.7575304955244064E-003
  0.67500001192092896        1216.5007900000001        3.4867465496063232E-002   2.8702212497591972E-002   2.8712192550301552E-002   1.1624953476712108E-003
  0.69999998807907104        1216.5007900000001        2.7047835290431976E-002   2.2626390680670738E-002   2.2632349282503128E-002   7.4661738472059369E-004
  0.72500002384185791        1216.5007900000001        2.0456483587622643E-002   1.7386678606271744E-002   1.7390081658959389E-002   4.6366019523702562E-004
  0.75000000000000000        1216.5007900000001        1.5015377663075924E-002   1.2964079156517982E-002   1.2965936213731766E-002   2.7689296985045075E-004
  0.77499997615814209        1216.5007900000001        1.0632443241775036E-002   9.3234432861208916E-003   9.3244174495339394E-003   1.5781726688146591E-004
  0.80000001192092896        1216.5007900000001        7.2040734812617302E-003   6.4147473312914371E-003   6.4152525737881660E-003   8.4900661022402346E-005
  0.82499998807907104        1216.5007900000001        4.6176677569746971E-003   4.1745640337467194E-003   4.1748462244868279E-003   4.2362036765553057E-005
  0.85000002384185791        1216.5007900000001        2.7542009484022856E-003   2.5277622044086456E-003   2.5279580149799585E-003   1.9041559426113963E-005
  0.87500000000000000        1216.5007900000001        1.4908842276781797E-003   1.3894707662984729E-003   1.3896455056965351E-003   7.3796472861431539E-006
  0.89999997615814209        1216.5007900000001        7.0397288072854280E-004   6.6738226450979710E-004   6.6755292937159538E-004   2.5196006845362717E-006
  0.92500001192092896        1216.5007900000001        2.7184395003132522E-004   2.6452780002728105E-004   2.6467372663319111E-004   1.5400430584122660E-006
  0.94999998807907104        1216.5007900000001        7.8567667515017092E-005   8.2769351138267666E-005   8.2836857473012060E-005   2.8152087452326668E-006
  0.97500002384185791        1216.5007900000001        1.8476099285180680E-005   2.7558480724110268E-005   2.7464460799819790E-005   5.4939278015808668E-006
   1.0000000000000000        1216.5007900000001        3.2791606372484239E-006   1.5614190488122404E-005   1.5252694538503420E-005   9.0813864517258480E-006
   9.9999997171806854E-010   1559.8081870000001        3.1222009565681219E-003  -9.7672746051102877E-004  -1.1706590885296464E-003  -7.7480392064899206E-004
   1.3183000246996812E-009   1559.8081870000001        3.2692512031644583E-003  -9.7727216780185699E-004  -1.1995029635727406E-003  -7.7389832586050034E-004
   1.7378000150003459E-009   1559.8081870000001        3.4239259548485279E-003  -9.7547221230342984E-004  -1.2293654726818204E-003  -7.7006226638332009E-004
   2.2908999142146058E-009   1559.8081870000001        3.5867267288267612E-003  -9.7108114277943969E-004  -1.2604020303115249E-003  -7.6281873043626547E-004
   3.0200000278313155E-009   1559.8081870000001        3.7580847274512053E-003  -9.6383329946547747E-004  -1.2927734060212970E-003  -7.5163051951676607E-004
   3.9810998941902653E-009   1559.8081870000001        3.9384937845170498E-003  -9.5344160217791796E-004  -1.3266737805679440E-003  -7.3589093517512083E-004
   5.2481001766579993E-009   1559.8081870000001        4.1284901089966297E-003  -9.3959487276151776E-004  -1.3623295817524195E-003  -7.1491621201857924E-004
   6.9183001549788514E-009   1559.8081870000001        4.3286238797008991E-003  -9.2195847537368536E-004  -1.3999980874359608E-003  -6.8794144317507744E-004
   9.1201002305751899E-009   1559.8081870000001        4.5394962653517723E-003  -9.0016971807926893E-004  -1.4399773208424449E-003  -6.5410952083766460E-004
   1.2023000373062587E-008   1559.8081870000001        4.7617568634450436E-003  -8.7383540812879801E-004  -1.4826105907559395E-003  -6.1246193945407867E-004
   1.5849000334355878E-008   1559.8081870000001        4.9960054457187653E-003  -8.4254320245236158E-004  -1.5282710082828999E-003  -5.6195276556536555E-004
   2.0892999330612838E-008   1559.8081870000001        5.2430192008614540E-003  -8.0583093222230673E-004  -1.5774107305333018E-003  -5.0139537779614329E-004
   2.7542000680114143E-008   1559.8081870000001        5.5035282857716084E-003  -7.6321291271597147E-004  -1.6305225435644388E-003  -4.2949983617290854E-004
   3.6307998385609608E-008   1559.8081870000001        5.7783774100244045E-003  -7.1415491402149200E-004  -1.6881775809451938E-003  -3.4482803312130272E-004
   4.7863000673942224E-008   1559.8081870000001        6.0683782212436199E-003  -6.5809668740257621E-004  -1.7510009929537773E-003  -2.4582815240137279E-004
   6.3096003088958241E-008   1559.8081870000001        6.3744792714715004E-003  -5.9441942721605301E-004  -1.8197145545855165E-003  -1.3077529729343951E-004
   8.3175997644957533E-008   1559.8081870000001        6.6976323723793030E-003  -5.2246823906898499E-004  -1.8951148958876729E-003   2.1920411654718919E-006
   1.0965000285523274E-007   1559.8081870000001        7.0389360189437866E-003  -4.4151867041364312E-004  -1.9781147129833698E-003   1.5513639664277434E-004
   1.4453999597208167E-007   1559.8081870000001        7.3993690311908722E-003  -3.5083733382634819E-004  -2.0696860738098621E-003   3.3020941191352904E-004
   1.9054999711443088E-007   1559.8081870000001        7.7803423628211021E-003  -2.4954229593276978E-004  -2.1710086148232222E-003   5.2992260316386819E-004
   2.5118998792095226E-007   1559.8081870000001        8.1829121336340904E-003  -1.3680059055332094E-004  -2.2832774557173252E-003   7.5676775304600596E-004
   3.3112999631157436E-007   1559.8081870000001        8.6085330694913864E-003  -1.1629157597781159E-005  -2.4079103022813797E-003   1.0136109776794910E-003
   4.3651999703797628E-007   1559.8081870000001        9.0586906298995018E-003   1.2701346713583916E-004  -2.5464652571827173E-003   1.3035216834396124E-003
   5.7544002629583701E-007   1559.8081870000001        9.5348777249455452E-003   2.8021802427247167E-004  -2.7006394229829311E-003   1.6297593247145414E-003
   7.5857997217099182E-007   1559.8081870000001        1.0038834065198898E-002   4.4920307118445635E-004  -2.8723592404276133E-003   1.9959525670856237E-003
   9.9999999747524271E-007   1559.8081870000001        1.0572332888841629E-002   6.3525192672386765E-004  -3.0637267045676708E-003   2.4059868883341551E-003
   1.3182999509808724E-006   1559.8081870000001        1.1137412860989571E-002   8.3979300688952208E-004  -3.2771136611700058E-003   2.8642076067626476E-003
   1.7377999483869644E-006   1559.8081870000001        1.1735963635146618E-002   1.0642557172104716E-003  -3.5150232724845409E-003   3.3751360606402159E-003
   2.2909000563231530E-006   1559.8081870000001        1.2370510026812553E-002   1.3103609671816230E-003  -3.7804057355970144E-003   3.9441757835447788E-003
   3.0199998946045525E-006   1559.8081870000001        1.3043397106230259E-002   1.5798216918483377E-003  -4.0763551369309425E-003   4.5770057477056980E-003
   3.9810997805034276E-006   1559.8081870000001        1.3757321983575821E-002   1.8745461711660028E-003  -4.4063315726816654E-003   5.2801258862018585E-003
   5.2481000238913111E-006   1559.8081870000001        1.4515276066958904E-002   2.1966223139315844E-003  -4.7741555608808994E-003   6.0609430074691772E-003
   6.9183001869532745E-006   1559.8081870000001        1.5320465900003910E-002   2.5482857599854469E-003  -5.1839728839695454E-003   6.9278329610824585E-003
   9.1201000032015145E-006   1559.8081870000001        1.6176490113139153E-002   2.9319969471544027E-003  -5.6403339840471745E-003   7.8904964029788971E-003
   1.2022999726468697E-005   1559.8081870000001        1.7087379470467567E-002   3.3504620660096407E-003  -6.1482060700654984E-003   8.9602256193757057E-003
   1.5849000192247331E-005   1559.8081870000001        1.8057243898510933E-002   3.8064620457589626E-003  -6.7127235233783722E-003   1.0149703361093998E-002
   2.0892999600619078E-005   1559.8081870000001        1.9091272726655006E-002   4.3033179827034473E-003  -7.3396991938352585E-003   1.1474478989839554E-002
   2.7542000680114143E-005   1559.8081870000001        2.0194904878735542E-002   4.8444932326674461E-003  -8.0350441858172417E-003   1.2952262535691261E-002
   3.6307999835116789E-005   1559.8081870000001        2.1374605596065521E-002   5.4339566268026829E-003  -8.8050849735736847E-003   1.4604237861931324E-002
   4.7862999053904787E-005   1559.8081870000001        2.2637385874986649E-002   6.0759265907108784E-003  -9.6560269594192505E-003   1.6454711556434631E-002
   6.3095998484641314E-005   1559.8081870000001        2.3991705849766731E-002   6.7752981558442116E-003  -1.0594235733151436E-002   1.8532689660787582E-002
   8.3175997133366764E-005   1559.8081870000001        2.5447119027376175E-002   7.5374376028776169E-003  -1.1625563725829124E-002   2.0871613174676895E-002
   1.0964999819407240E-004   1559.8081870000001        2.7015222236514091E-002   8.3686234429478645E-003  -1.2755404226481915E-002   2.3510964587330818E-002
   1.4453999756369740E-004   1559.8081870000001        2.8708787634968758E-002   9.2755360528826714E-003  -1.3987273909151554E-002   2.6494760066270828E-002
   1.9054999575018883E-004   1559.8081870000001        3.0544832348823547E-002   1.0266809724271297E-002  -1.5323938801884651E-002   2.9876520857214928E-002
   2.5119000929407775E-004   1559.8081870000001        3.2541502267122269E-002   1.1351278051733971E-002  -1.6763756051659584E-002   3.3713016659021378E-002
   3.3112999517470598E-004   1559.8081870000001        3.4722469747066498E-002   1.2540209107100964E-002  -1.8302019685506821E-002   3.8070924580097198E-002
   4.3652000022120774E-004   1559.8081870000001        3.7116188555955887E-002   1.3846768066287041E-002  -1.9928032532334328E-002   4.3023537844419479E-002
   5.7544000446796417E-004   1559.8081870000001        3.9756990969181061E-002   1.5286438167095184E-002  -2.1622912958264351E-002   4.8649691045284271E-002
   7.5857999036088586E-004   1559.8081870000001        4.2688041925430298E-002   1.6878407448530197E-002  -2.3357795551419258E-002   5.5035255849361420E-002
   1.0000000474974513E-003   1559.8081870000001        4.5962240546941757E-002   1.8645852804183960E-002  -2.5089746341109276E-002   6.2268804758787155E-002
   1.3183000264689326E-003   1559.8081870000001        4.9646195024251938E-002   2.0617837086319923E-002  -2.6758396998047829E-002   7.0441581308841705E-002
   1.7377999611198902E-003   1559.8081870000001        5.3820777684450150E-002   2.2829409688711166E-002  -2.8279786929488182E-002   7.9637318849563599E-002
   2.2909000981599092E-003   1559.8081870000001        5.8590356260538101E-002   2.5326374918222427E-002  -2.9542557895183563E-002   8.9937962591648102E-002
   3.0199999455362558E-003   1559.8081870000001        6.4081929624080658E-002   2.8164844959974289E-002  -3.0398927628993988E-002  0.10140341520309448     
   3.9810999296605587E-003   1559.8081870000001        7.0454284548759460E-002   3.1416334211826324E-002  -3.0658457428216934E-002  0.11406905949115753     
   5.2481000311672688E-003   1559.8081870000001        7.7903710305690765E-002   3.5171490162611008E-002  -3.0079653486609459E-002  0.12793132662773132     
   6.9182999432086945E-003   1559.8081870000001        8.6669005453586578E-002   3.9544224739074707E-002  -2.8362505137920380E-002  0.14292813837528229     
   9.1201001778244972E-003   1559.8081870000001        9.7037456929683685E-002   4.4677488505840302E-002  -2.5142973288893700E-002  0.15891863405704498     
   1.2023000046610832E-002   1559.8081870000001       0.10934583097696304        5.0748351961374283E-002  -1.9991757348179817E-002  0.17565345764160156     
   1.5848999843001366E-002   1559.8081870000001       0.12396652251482010        5.7968176901340485E-002  -1.2425601482391357E-002  0.19272887706756592     
   2.0893000066280365E-002   1559.8081870000001       0.14129707217216492        6.6587887704372406E-002  -1.9245585426688194E-003  0.20955434441566467     
   2.7542000636458397E-002   1559.8081870000001       0.16169466078281403        7.6880067586898804E-002   1.2013792060315609E-002  0.22527398169040680     
   3.6308001726865768E-002   1559.8081870000001       0.18538731336593628        8.9113727211952209E-002   2.9796002432703972E-002  0.23870487511157990     
   4.7862999141216278E-002   1559.8081870000001       0.21228815615177155       0.10348242521286011        5.1587920635938644E-002  0.24825666844844818     
   6.3096001744270325E-002   1559.8081870000001       0.24172912538051605       0.11998683214187622        7.7121734619140625E-002  0.25189951062202454     
   8.3176001906394958E-002   1559.8081870000001       0.27203312516212463       0.13821159303188324       0.10540433973073959       0.24722115695476532     
  0.10000000149011612        1559.8081870000001       0.29120674729347229       0.15078516304492950       0.12482351064682007       0.23823136091232300     
  0.12500000000000000        1559.8081870000001       0.31095820665359497       0.16545234620571136       0.14739468693733215       0.22000144422054291     
  0.15000000596046448        1559.8081870000001       0.32196077704429626       0.17583404481410980       0.16351772844791412       0.19877423346042633     
  0.17499999701976776        1559.8081870000001       0.32575896382331848       0.18242368102073669       0.17421762645244598       0.17654120922088623     
  0.20000000298023224        1559.8081870000001       0.32363682985305786       0.18566371500492096       0.18035706877708435       0.15454417467117310     
  0.22499999403953552        1559.8081870000001       0.31669113039970398       0.18596448004245758       0.18266859650611877       0.13356260955333710     
  0.25000000000000000        1559.8081870000001       0.30587223172187805       0.18371160328388214       0.18178157508373260       0.11407072842121124     
  0.27500000596046448        1559.8081870000001       0.29200965166091919       0.17926925420761108       0.17824283242225647        9.6333123743534088E-002
  0.30000001192092896        1559.8081870000001       0.27582952380180359       0.17298123240470886       0.17253202199935913        8.0467775464057922E-002
  0.32499998807907104        1559.8081870000001       0.25796750187873840       0.16517129540443420       0.16507300734519958        6.6489823162555695E-002
  0.34999999403953552        1559.8081870000001       0.23897854983806610       0.15614303946495056       0.15624244511127472        5.4343175143003464E-002
  0.37500000000000000        1559.8081870000001       0.21934513747692108       0.14617963135242462       0.14637613296508789        4.3923821300268173E-002
  0.40000000596046448        1559.8081870000001       0.19948384165763855       0.13554354012012482       0.13577377796173096        3.5097349435091019E-002
  0.42500001192092896        1559.8081870000001       0.17975123226642609       0.12447623908519745       0.12470270693302155        2.7712082490324974E-002
  0.44999998807907104        1559.8081870000001       0.16044895350933075       0.11319795250892639       0.11340063810348511        2.1608974784612656E-002
  0.47499999403953552        1559.8081870000001       0.14182825386524200       0.10190752893686295       0.10207779705524445        1.6628945246338844E-002
  0.50000000000000000        1559.8081870000001       0.12409421801567078        9.0782336890697479E-002   9.0918593108654022E-002   1.2618205510079861E-002
  0.52499997615814209        1559.8081870000001       0.10740949213504791        7.9978272318840027E-002   8.0082952976226807E-002   9.4320233911275864E-003
  0.55000001192092896        1559.8081870000001        9.1897912323474884E-002   6.9629877805709839E-002   6.9707401096820831E-002   6.9372039288282394E-003
  0.57499998807907104        1559.8081870000001        7.7647767961025238E-002   5.9850484132766724E-002   5.9905931353569031E-002   5.0135836936533451E-003
  0.60000002384185791        1559.8081870000001        6.4714983105659485E-002   5.0732538104057312E-002   5.0770856440067291E-002   3.5547201987355947E-003
  0.62500000000000000        1559.8081870000001        5.3126070648431778E-002   4.2347948998212814E-002   4.2373526841402054E-002   2.4679717607796192E-003
  0.64999997615814209        1559.8081870000001        4.2880997061729431E-002   3.4748602658510208E-002   3.4765068441629410E-002   1.6740964492782950E-003
  0.67500001192092896        1559.8081870000001        3.3955935388803482E-002   2.7966942638158798E-002   2.7977144345641136E-002   1.1065044673159719E-003
  0.69999998807907104        1559.8081870000001        2.6305938139557838E-002   2.2016704082489014E-002   2.2022774443030357E-002   7.1025779470801353E-004
  0.72500002384185791        1559.8081870000001        1.9867518916726112E-002   1.6893772408366203E-002   1.6897227615118027E-002   4.4090879964642227E-004
  0.75000000000000000        1559.8081870000001        1.4561237767338753E-002   1.2577163986861706E-002   1.2579045258462429E-002   2.6325052022002637E-004
  0.77499997615814209        1559.8081870000001        1.0294199921190739E-002   9.0301902964711189E-003   9.0311737731099129E-003   1.5003855514805764E-004
  0.80000001192092896        1559.8081870000001        6.9625824689865112E-003   6.2017659656703472E-003   6.2022740021348000E-003   8.0735662777442485E-005
  0.82499998807907104        1559.8081870000001        4.4541517272591591E-003   4.0279203094542027E-003   4.0282015688717365E-003   4.0318696846952662E-005
  0.85000002384185791        1559.8081870000001        2.6508176233619452E-003   2.4335195776075125E-003   2.4337121285498142E-003   1.8177770471083932E-005
  0.87500000000000000        1559.8081870000001        1.4312712009996176E-003   1.3342518359422684E-003   1.3344208709895611E-003   7.1285548983723857E-006
  0.89999997615814209        1559.8081870000001        6.7376316292211413E-004   6.3894171034917235E-004   6.3910358585417271E-004   2.5498259219602915E-006
  0.92500001192092896        1559.8081870000001        2.5913910940289497E-004   2.5232508778572083E-004   2.5245887809433043E-004   1.6501260233781068E-006
  0.94999998807907104        1559.8081870000001        7.4353272793814540E-005   7.8521399700548500E-005   7.8574084909632802E-005   2.8600632049347041E-006
  0.97500002384185791        1559.8081870000001        1.6947764379438013E-005   2.5738079784787260E-005   2.5628474759287201E-005   5.3401649893203285E-006
   1.0000000000000000        1559.8081870000001        1.9892872842319775E-006   1.3797432984574698E-005   1.3423242307908367E-005   8.5881620179861784E-006
   9.9999997171806854E-010   2000.0000000000000        3.1302967108786106E-003  -9.7641098545864224E-004  -1.1725765652954578E-003  -7.9964753240346909E-004
   1.3183000246996812E-009   2000.0000000000000        3.2777749001979828E-003  -9.7680836915969849E-004  -1.2017738772556186E-003  -7.9760118387639523E-004
   1.7378000150003459E-009   2000.0000000000000        3.4329025074839592E-003  -9.7484653815627098E-004  -1.2320431414991617E-003  -7.9236348392441869E-004
   2.2908999142146058E-009   2000.0000000000000        3.5961824469268322E-003  -9.7027770243585110E-004  -1.2635467574000359E-003  -7.8342284541577101E-004
   3.0200000278313155E-009   2000.0000000000000        3.7680475506931543E-003  -9.6283509628847241E-004  -1.2964527122676373E-003  -7.7020481694489717E-004
   3.9810998941902653E-009   2000.0000000000000        3.9489939808845520E-003  -9.5223018433898687E-004  -1.3309635687619448E-003  -7.5206143083050847E-004
   5.2481001766579993E-009   2000.0000000000000        4.1395593434572220E-003  -9.3815039144828916E-004  -1.3673148350790143E-003  -7.2826363611966372E-004
   6.9183001549788514E-009   2000.0000000000000        4.3402966111898422E-003  -9.2025945195928216E-004  -1.4057732187211514E-003  -6.9799704942852259E-004
   9.1201002305751899E-009   2000.0000000000000        4.5518078841269016E-003  -8.9819298591464758E-004  -1.4466476859524846E-003  -6.6035060444846749E-004
   1.2023000373062587E-008   2000.0000000000000        4.7747464850544930E-003  -8.7155599612742662E-004  -1.4902931870892644E-003  -6.1430683126673102E-004
   1.5849000334355878E-008   2000.0000000000000        5.0097135826945305E-003  -8.3993421867489815E-004  -1.5370948240160942E-003  -5.5875786347314715E-004
   2.0892999330612838E-008   2000.0000000000000        5.2574900910258293E-003  -8.0286327283829451E-004  -1.5875188400968909E-003  -4.9244693946093321E-004
   2.7542000680114143E-008   2000.0000000000000        5.5188089609146118E-003  -7.5985532021149993E-004  -1.6420721076428890E-003  -4.1401098133064806E-004
   3.6307998385609608E-008   2000.0000000000000        5.7945181615650654E-003  -7.1037351153790951E-004  -1.7013420583680272E-003  -3.2193091465160251E-004
   4.7863000673942224E-008   2000.0000000000000        6.0854326002299786E-003  -6.5385497873649001E-004  -1.7659701406955719E-003  -2.1457049297168851E-004
   6.3096003088958241E-008   2000.0000000000000        6.3925050199031830E-003  -5.8967800578102469E-004  -1.8366965232416987E-003  -9.0111665485892445E-005
   8.3175997644957533E-008   2000.0000000000000        6.7166914232075214E-003  -5.1718461327254772E-004  -1.9143371609970927E-003   5.3405477956403047E-005
   1.0965000285523274E-007   2000.0000000000000        7.0590949617326260E-003  -4.3564697261899710E-004  -1.9998257048428059E-003   2.1815202489960939E-004
   1.4453999597208167E-007   2000.0000000000000        7.4206991121172905E-003  -3.4432808752171695E-004  -2.0941561087965965E-003   4.0638970676809549E-004
   1.9054999711443088E-007   2000.0000000000000        7.8029213473200798E-003  -2.4234167358372360E-004  -2.1985331550240517E-003   6.2076229369267821E-004
   2.5118998792095226E-007   2000.0000000000000        8.2068229094147682E-003  -1.2885082105640322E-004  -2.3141764104366302E-003   8.6388766067102551E-004
   3.3112999631157436E-007   2000.0000000000000        8.6338659748435020E-003  -2.8674676286755130E-006  -2.4425317533314228E-003   1.1387816630303860E-003
   4.3651999703797628E-007   2000.0000000000000        9.0855443850159645E-003   1.3665510050486773E-004  -2.5851870886981487E-003   1.4486748259514570E-003
   5.7544002629583701E-007   2000.0000000000000        9.5633594319224358E-003   2.9081321554258466E-004  -2.7438714168965816E-003   1.7969986656680703E-003
   7.5857997217099182E-007   2000.0000000000000        1.0069059208035469E-002   4.6083191409707069E-004  -2.9205456376075745E-003   2.1875791717320681E-003
   9.9999999747524271E-007   2000.0000000000000        1.0604429990053177E-002   6.4800144173204899E-004  -3.1173483002930880E-003   2.6245163753628731E-003
   1.3182999509808724E-006   2000.0000000000000        1.1171520687639713E-002   8.5375807248055935E-004  -3.3366922289133072E-003   3.1124029774218798E-003
   1.7377999483869644E-006   2000.0000000000000        1.1772237718105316E-002   1.0795394191518426E-003  -3.5811201669275761E-003   3.6560222506523132E-003
   2.2909000563231530E-006   2000.0000000000000        1.2409121729433537E-002   1.3270764611661434E-003  -3.8536300417035818E-003   4.2611011303961277E-003
   3.0199998946045525E-006   2000.0000000000000        1.3084536418318748E-002   1.5980928437784314E-003  -4.1573615744709969E-003   4.9336641095578671E-003
   3.9810997805034276E-006   2000.0000000000000        1.3801200315356255E-002   1.8945088377222419E-003  -4.4958242215216160E-003   5.6806150823831558E-003
   5.2481000238913111E-006   2000.0000000000000        1.4562131837010384E-002   2.2184259723871946E-003  -4.8728892579674721E-003   6.5098241902887821E-003
   6.9183001869532745E-006   2000.0000000000000        1.5370567329227924E-002   2.5720961857587099E-003  -5.2927513606846333E-003   7.4301934801042080E-003
   9.1201000032015145E-006   2000.0000000000000        1.6230139881372452E-002   2.9579973779618740E-003  -5.7600098662078381E-003   8.4520289674401283E-003
   1.2022999726468697E-005   2000.0000000000000        1.7144924029707909E-002   3.3788564614951611E-003  -6.2796743586659431E-003   9.5873167738318443E-003
   1.5849000192247331E-005   2000.0000000000000        1.8119074404239655E-002   3.8374776486307383E-003  -6.8569099530577660E-003   1.0849497281014919E-002
   2.0892999600619078E-005   2000.0000000000000        1.9157843664288521E-002   4.3372102081775665E-003  -7.4975509196519852E-003   1.2255014851689339E-002
   2.7542000680114143E-005   2000.0000000000000        2.0266734063625336E-002   4.8815486952662468E-003  -8.2075055688619614E-003   1.3822552748024464E-002
   3.6307999835116789E-005   2000.0000000000000        2.1452300250530243E-002   5.4745012894272804E-003  -8.9930696412920952E-003   1.5574388206005096E-002
   4.7862999053904787E-005   2000.0000000000000        2.2721642628312111E-002   6.1203287914395332E-003  -9.8603740334510803E-003   1.7535991966724396E-002
   6.3095998484641314E-005   2000.0000000000000        2.4083342403173447E-002   6.8239793181419373E-003  -1.0815656743943691E-002   1.9737645983695984E-002
   8.3175997133366764E-005   2000.0000000000000        2.5547089055180550E-002   7.5908801518380642E-003  -1.1864569038152695E-002   2.2214116528630257E-002
   1.0964999819407240E-004   2000.0000000000000        2.7124645188450813E-002   8.4273843094706535E-003  -1.3012215495109558E-002   2.5006275624036789E-002
   1.4453999756369740E-004   2000.0000000000000        2.8828978538513184E-002   9.3402555212378502E-003  -1.4261695556342602E-002   2.8159424662590027E-002
   1.9054999575018883E-004   2000.0000000000000        3.0677337199449539E-002   1.0338237509131432E-002  -1.5615236945450306E-002   3.1728457659482956E-002
   2.5119000929407775E-004   2000.0000000000000        3.2688140869140625E-002   1.1430281214416027E-002  -1.7070457339286804E-002   3.5771138966083527E-002
   3.3112999517470598E-004   2000.0000000000000        3.4885380417108536E-002   1.2627803720533848E-002  -1.8621724098920822E-002   4.0355000644922256E-002
   4.3652000022120774E-004   2000.0000000000000        3.7297885864973068E-002   1.3944143429398537E-002  -2.0257163792848587E-002   4.5553751289844513E-002
   5.7544000446796417E-004   2000.0000000000000        3.9960421621799469E-002   1.5394984744489193E-002  -2.1956440061330795E-002   5.1445957273244858E-002
   7.5857999036088586E-004   2000.0000000000000        4.2916636914014816E-002   1.6999758780002594E-002  -2.3688932880759239E-002   5.8116491883993149E-002
   1.0000000474974513E-003   2000.0000000000000        4.6219982206821442E-002   1.8781913444399834E-002  -2.5409625843167305E-002   6.5651804208755493E-002
   1.3183000264689326E-003   2000.0000000000000        4.9937658011913300E-002   2.0770832896232605E-002  -2.7055740356445312E-002   7.4139706790447235E-002
   1.7377999611198902E-003   2000.0000000000000        5.4151155054569244E-002   2.3001911118626595E-002  -2.8540613129734993E-002   8.3658650517463684E-002
   2.2909000981599092E-003   2000.0000000000000        5.8965444564819336E-002   2.5521339848637581E-002  -2.9749928042292595E-002   9.4283461570739746E-002
   3.0199999455362558E-003   2000.0000000000000        6.4508043229579926E-002   2.8385614976286888E-002  -3.0532857403159142E-002  0.10606423765420914     
   3.9810999296605587E-003   2000.0000000000000        7.0938043296337128E-002   3.1666610389947891E-002  -3.0696013942360878E-002  0.11902379989624023     
   5.2481000311672688E-003   2000.0000000000000        7.8451685607433319E-002   3.5455252975225449E-002  -2.9995387420058250E-002  0.13314273953437805     
   6.9182999432086945E-003   2000.0000000000000        8.7287068367004395E-002   3.9865527302026749E-002  -2.8129391372203827E-002  0.14833956956863403     
   9.1201001778244972E-003   2000.0000000000000        9.7729712724685669E-002   4.5040111988782883E-002  -2.4734009057283401E-002  0.16445030272006989     
   1.2023000046610832E-002   2000.0000000000000       0.11011306196451187        5.1155183464288712E-002  -1.9382486119866371E-002  0.18119892477989197     
   1.5848999843001366E-002   2000.0000000000000       0.12480375915765762        5.8420211076736450E-002  -1.1597915552556515E-002  0.19815221428871155     
   2.0893000066280365E-002   2000.0000000000000       0.14219026267528534        6.7082703113555908E-002  -8.7167316814884543E-004  0.21468882262706757     
   2.7542000636458397E-002   2000.0000000000000       0.16261602938175201        7.7409528195858002E-002   1.3280669227242470E-002  0.22992393374443054     
   3.6308001726865768E-002   2000.0000000000000       0.18628956377506256        8.9660681784152985E-002   3.1239910051226616E-002  0.24265259504318237     
   4.7862999141216278E-002   2000.0000000000000       0.21309769153594971       0.10401633381843567        5.3137890994548798E-002  0.25127831101417542     
   6.3096001744270325E-002   2000.0000000000000       0.24233987927436829       0.12045849859714508        7.8666120767593384E-002  0.25379309058189392     
   8.3176001906394958E-002   2000.0000000000000       0.27230387926101685       0.13854791224002838       0.10678885877132416       0.24785169959068298     
  0.10000000149011612        2000.0000000000000       0.29115769267082214       0.15097749233245850       0.12599782645702362       0.23800541460514069     
  0.12500000000000000        2000.0000000000000       0.31041666865348816       0.16540105640888214       0.14819441735744476       0.21881259977817535     
  0.15000000596046448        2000.0000000000000       0.32093989849090576       0.17552351951599121       0.16391809284687042       0.19693875312805176     
  0.17499999701976776        2000.0000000000000       0.32429602742195129       0.18185433745384216       0.17422676086425781       0.17431391775608063     
  0.20000000298023224        2000.0000000000000       0.32178345322608948       0.18484753370285034       0.18000192940235138       0.15212391316890717     
  0.22499999403953552        2000.0000000000000       0.31450709700584412       0.18492163717746735       0.18198677897453308       0.13109970092773438     
  0.25000000000000000        2000.0000000000000       0.30342096090316772       0.18246811628341675       0.18081627786159515       0.11167462170124054     
  0.27500000596046448        2000.0000000000000       0.28935512900352478       0.17785497009754181       0.17703968286514282        9.4079576432704926E-002
  0.30000001192092896        2000.0000000000000       0.27303415536880493       0.17142827808856964       0.17113694548606873        7.8405342996120453E-002
  0.32499998807907104        2000.0000000000000       0.25509032607078552       0.16351279616355896       0.16353084146976471        6.4645566046237946E-002
  0.34999999403953552        2000.0000000000000       0.23607420921325684       0.15441209077835083       0.15459594130516052        5.2727598696947098E-002
  0.37500000000000000        2000.0000000000000       0.21646301448345184       0.14440843462944031       0.14466525614261627        4.2535092681646347E-002
  0.40000000596046448        2000.0000000000000       0.19666761159896851       0.13376268744468689       0.13403530418872833        3.3924803137779236E-002
  0.42500001192092896        2000.0000000000000       0.17703850567340851       0.12271408736705780       0.12296982854604721        2.6739124208688736E-002
  0.44999998807907104        2000.0000000000000       0.15787120163440704       0.11148023605346680       0.11170276254415512        2.0815424621105194E-002
  0.47499999403953552        2000.0000000000000       0.13941083848476410       0.10025697201490402       0.10044042021036148        1.5992876142263412E-002
  0.50000000000000000        2000.0000000000000       0.12185651808977127        8.9218400418758392E-002   8.9363232254981995E-002   1.2117379344999790E-002
  0.52499997615814209        2000.0000000000000       0.10536515712738037        7.8516997396945953E-002   7.8627131879329681E-002   9.0449256822466850E-003
  0.55000001192092896        2000.0000000000000        9.0055204927921295E-002   6.8283788859844208E-002   6.8364687263965607E-002   6.6437893547117710E-003
  0.57499998807907104        2000.0000000000000        7.6009936630725861E-002   5.8628600090742111E-002   5.8686077594757080E-002   4.7957473434507847E-003
  0.60000002384185791        2000.0000000000000        6.3280709087848663E-002   4.9640398472547531E-002   4.9679905176162720E-002   3.3965613692998886E-003
  0.62500000000000000        2000.0000000000000        5.1889963448047638E-002   4.1387770324945450E-002   4.1414018720388412E-002   2.3558859247714281E-003
  0.64999997615814209        2000.0000000000000        4.1834104806184769E-002   3.3919446170330048E-002   3.3936277031898499E-002   1.5967378858476877E-003
  0.67500001192092896        2000.0000000000000        3.3086288720369339E-002   2.7264971286058426E-002   2.7275364845991135E-002   1.0546525008976460E-003
  0.69999998807907104        2000.0000000000000        2.5599114596843719E-002   2.1435478702187538E-002   2.1441644057631493E-002   6.7661772482097149E-004
  0.72500002384185791        2000.0000000000000        1.9307224079966545E-002   1.6424594447016716E-002   1.6428094357252121E-002   4.1987298754975200E-004
  0.75000000000000000        2000.0000000000000        1.4129877090454102E-002   1.2209473177790642E-002   1.2211373075842857E-002   2.5064082001335919E-004
  0.77499997615814209        2000.0000000000000        9.9734617397189140E-003   8.7519902735948563E-003   8.7529812008142471E-003   1.4284810458775610E-004
  0.80000001192092896        2000.0000000000000        6.7340070381760597E-003   6.0000959783792496E-003   6.0006054118275642E-003   7.6883356086909771E-005
  0.82499998807907104        2000.0000000000000        4.2996914125978947E-003   3.8893499877303839E-003   3.8896305486559868E-003   3.8425801903940737E-005
  0.85000002384185791        2000.0000000000000        2.5533782318234444E-003   2.3446688428521156E-003   2.3448581341654062E-003   1.7373449736624025E-005
  0.87500000000000000        2000.0000000000000        1.3752287486568093E-003   1.2823257129639387E-003   1.2824890436604619E-003   6.8876715886290185E-006
  0.89999997615814209        2000.0000000000000        6.4544630004093051E-004   6.1227427795529366E-004   6.1242765514180064E-004   2.5640035801188787E-006
  0.92500001192092896        2000.0000000000000        2.4727001436986029E-004   2.4091743398457766E-004   2.4103968462441117E-004   1.7310966313743847E-006
  0.94999998807907104        2000.0000000000000        7.0428766775876284E-005   7.4556315666995943E-005   7.4595111072994769E-005   2.8729029963869834E-006
  0.97500002384185791        2000.0000000000000        1.5528630683547817E-005   2.4035345632000826E-005   2.3911481548566371E-005   5.1632714530569501E-006
   1.0000000000000000        2000.0000000000000        8.0993578421839629E-007   1.2114551282138564E-005   1.1729341167665552E-005   8.0966656241798773E-006
   9.9999997171806854E-010   2564.4178769999999        3.1382283195853233E-003  -9.7609404474496841E-004  -1.1746201198548079E-003  -8.2385347923263907E-004
   1.3183000246996812E-009   2564.4178769999999        3.2861258368939161E-003  -9.7634666599333286E-004  -1.2041854206472635E-003  -8.2057109102606773E-004
   1.7378000150003459E-009   2564.4178769999999        3.4416972193866968E-003  -9.7422586986795068E-004  -1.2348772725090384E-003  -8.1382587086409330E-004
   2.2908999142146058E-009   2564.4178769999999        3.6054467782378197E-003  -9.6948246937245131E-004  -1.2668651761487126E-003  -8.0307066673412919E-004
   3.0200000278313155E-009   2564.4178769999999        3.7778092082589865E-003  -9.6184859285131097E-004  -1.3003244530409575E-003  -7.8769284300506115E-004
   3.9810998941902653E-009   2564.4178769999999        3.9592823013663292E-003  -9.5103436615318060E-004  -1.3354659313336015E-003  -7.6700223144143820E-004
   5.2481001766579993E-009   2564.4178769999999        4.1504055261611938E-003  -9.3672570073977113E-004  -1.3725339667871594E-003  -7.4022327316924930E-004
   6.9183001549788514E-009   2564.4178769999999        4.3517332524061203E-003  -9.1858487576246262E-004  -1.4118053950369358E-003  -7.0649129338562489E-004
   9.1201002305751899E-009   2564.4178769999999        4.5638713054358959E-003  -8.9624582324177027E-004  -1.4535995433107018E-003  -6.6484010312706232E-004
   1.2023000373062587E-008   2564.4178769999999        4.7874744050204754E-003  -8.6931162513792515E-004  -1.4982831198722124E-003  -6.1419204575940967E-004
   1.5849000334355878E-008   2564.4178769999999        5.0231460481882095E-003  -8.3736632950603962E-004  -1.5462535666301847E-003  -5.5337615776807070E-004
   2.0892999330612838E-008   2564.4178769999999        5.2716704085469246E-003  -7.9994334373623133E-004  -1.5979906311258674E-003  -4.8106446047313511E-004
   2.7542000680114143E-008   2564.4178769999999        5.5337827652692795E-003  -7.5655255932360888E-004  -1.6540158540010452E-003  -3.9581916644237936E-004
   3.6307998385609608E-008   2564.4178769999999        5.8103352785110474E-003  -7.0665474049746990E-004  -1.7149321502074599E-003  -2.9603907023556530E-004
   4.7863000673942224E-008   2564.4178769999999        6.1021456494927406E-003  -6.4968439983204007E-004  -1.7813977319747210E-003  -1.8000198178924620E-004
   6.3096003088958241E-008   2564.4178769999999        6.4101708121597767E-003  -5.8501696912571788E-004  -1.8541709287092090E-003  -4.5795030018780380E-005
   8.3175997644957533E-008   2564.4178769999999        6.7353700287640095E-003  -5.1199144218116999E-004  -1.9340867875143886E-003   1.0864176147151738E-004
   1.0965000285523274E-007   2564.4178769999999        7.0788520388305187E-003  -4.2987649794667959E-004  -2.0221001468598843E-003   2.8559006750583649E-004
   1.4453999597208167E-007   2564.4178769999999        7.4416049756109715E-003  -3.3793185139074922E-004  -2.1192261483520269E-003   4.8742382205091417E-004
   1.9054999711443088E-007   2564.4178769999999        7.8250514343380928E-003  -2.3526682343799621E-004  -2.2266954183578491E-003   7.1692169876769185E-004
   2.5118998792095226E-007   2564.4178769999999        8.2302596420049667E-003  -1.2104061170248315E-004  -2.3457505740225315E-003   9.7683037165552378E-004
   3.3112999631157436E-007   2564.4178769999999        8.6586987599730492E-003   5.7397046475671232E-006  -2.4778670631349087E-003   1.2703189859166741E-003
   4.3651999703797628E-007   2564.4178769999999        9.1118691489100456E-003   1.4612603990826756E-004  -2.6246616616845131E-003   1.6007827362045646E-003
   5.7544002629583701E-007   2564.4178769999999        9.5912795513868332E-003   3.0122025054879487E-004  -2.7878948021680117E-003   1.9718301482498646E-003
   7.5857997217099182E-007   2564.4178769999999        1.0098691098392010E-002   4.7225371235981584E-004  -2.9695618432015181E-003   2.3874889593571424E-003
   9.9999999747524271E-007   2564.4178769999999        1.0635898448526859E-002   6.6052342299371958E-004  -3.1718383543193340E-003   2.8520803898572922E-003
   1.3182999509808724E-006   2564.4178769999999        1.1204964481294155E-002   8.6747354362159967E-004  -3.3971769735217094E-003   3.3704508095979691E-003
   1.7377999483869644E-006   2564.4178769999999        1.1807807721197605E-002   1.0945496615022421E-003  -3.6481597926467657E-003   3.9476524107158184E-003
   2.2909000563231530E-006   2564.4178769999999        1.2446987442672253E-002   1.3434927677735686E-003  -3.9278324693441391E-003   4.5897448435425758E-003
   3.0199998946045525E-006   2564.4178769999999        1.3124884106218815E-002   1.6160367522388697E-003  -4.2393789626657963E-003   5.3031062707304955E-003
   3.9810997805034276E-006   2564.4178769999999        1.3844239525496960E-002   1.9141139928251505E-003  -4.5863571576774120E-003   6.0950536280870438E-003
   5.2481000238913111E-006   2564.4178769999999        1.4608097262680531E-002   2.2398398723453283E-003  -4.9726879224181175E-003   6.9739311002194881E-003
   6.9183001869532745E-006   2564.4178769999999        1.5419722534716129E-002   2.5954814627766609E-003  -5.4026134312152863E-003   7.9491762444376945E-003
   9.1201000032015145E-006   2564.4178769999999        1.6282783821225166E-002   2.9835342429578304E-003  -5.8807777240872383E-003   9.0317083522677422E-003
   1.2022999726468697E-005   2564.4178769999999        1.7201397567987442E-002   3.4067458473145962E-003  -6.4122313633561134E-003   1.0234216228127480E-002
   1.5849000192247331E-005   2564.4178769999999        1.8179764971137047E-002   3.8679433055222034E-003  -7.0021641440689564E-003   1.1570899747312069E-002
   2.0892999600619078E-005   2564.4178769999999        1.9223196431994438E-002   4.3705031275749207E-003  -7.6564275659620762E-003   1.3059102930128574E-002
   2.7542000680114143E-005   2564.4178769999999        2.0337264984846115E-002   4.9179526977241039E-003  -8.3809196949005127E-003   1.4718473888933659E-002
   3.6307999835116789E-005   2564.4178769999999        2.1528599783778191E-002   5.5143358185887337E-003  -9.1818980872631073E-003   1.6572372987866402E-002
   4.7862999053904787E-005   2564.4178769999999        2.2804405540227890E-002   6.1639570631086826E-003  -1.0065407492220402E-002   1.8647417426109314E-002
   6.3095998484641314E-005   2564.4178769999999        2.4173369631171227E-002   6.8718162365257740E-003  -1.1037549003958702E-002   2.0975131541490555E-002
   8.3175997133366764E-005   2564.4178769999999        2.5645323097705841E-002   7.6434011571109295E-003  -1.2103758752346039E-002   2.3591555655002594E-002
   1.0964999819407240E-004   2564.4178769999999        2.7232190594077110E-002   8.4851374849677086E-003  -1.3268838636577129E-002   2.6538889855146408E-002
   1.4453999756369740E-004   2564.4178769999999        2.8947124257683754E-002   9.4038732349872589E-003  -1.4535458758473396E-002   2.9863635078072548E-002
   1.9054999575018883E-004   2564.4178769999999        3.0807612463831902E-002   1.0408455505967140E-002  -1.5905287116765976E-002   3.3621951937675476E-002
   2.5119000929407775E-004   2564.4178769999999        3.2832328230142593E-002   1.1507953517138958E-002  -1.7375195398926735E-002   3.7872456014156342E-002
   3.3112999517470598E-004   2564.4178769999999        3.5045586526393890E-002   1.2713928706943989E-002  -1.8938604742288589E-002   4.2683381587266922E-002
   4.3652000022120774E-004   2564.4178769999999        3.7476576864719391E-002   1.4039888978004456E-002  -2.0582461729645729E-002   4.8128642141819000E-002
   5.7544000446796417E-004   2564.4178769999999        4.0160480886697769E-002   1.5501717105507851E-002  -2.2284975275397301E-002   5.4286323487758636E-002
   7.5857999036088586E-004   2564.4178769999999        4.3141435831785202E-002   1.7119077965617180E-002  -2.4013778194785118E-002   6.1240047216415405E-002
   1.0000000474974513E-003   2564.4178769999999        4.6473406255245209E-002   1.8915690481662750E-002  -2.5721803307533264E-002   6.9073863327503204E-002
   1.3183000264689326E-003   2564.4178769999999        5.0224181264638901E-002   2.0921241492033005E-002  -2.7343899011611938E-002   7.7871859073638916E-002
   1.7377999611198902E-003   2564.4178769999999        5.4475829005241394E-002   2.3171460255980492E-002  -2.8790773823857307E-002   8.7706916034221649E-002
   2.2909000981599092E-003   2564.4178769999999        5.9333909302949905E-002   2.5712914764881134E-002  -2.9945248737931252E-002   9.8646454513072968E-002
   3.0199999455362558E-003   2564.4178769999999        6.4926408231258392E-002   2.8602462261915207E-002  -3.0653590336441994E-002  0.11073058843612671     
   3.9810999296605587E-003   2564.4178769999999        7.1412704885005951E-002   3.1912323087453842E-002  -3.0719637870788574E-002  0.12396939098834991     
   5.2481000311672688E-003   2564.4178769999999        7.8988939523696899E-002   3.5733666270971298E-002  -2.9897086322307587E-002  0.13832764327526093     
   6.9182999432086945E-003   2564.4178769999999        8.7892465293407440E-002   4.0180530399084091E-002  -2.7883019298315048E-002  0.15370461344718933     
   9.1201001778244972E-003   2564.4178769999999        9.8407030105590820E-002   4.5395288616418839E-002  -2.4313723668456078E-002  0.16991372406482697     
   1.2023000046610832E-002   2564.4178769999999       0.11086274683475494        5.1553212106227875E-002  -1.8765272572636604E-002  0.18665310740470886     
   1.5848999843001366E-002   2564.4178769999999       0.12562052905559540        5.8861862868070602E-002  -1.0767331346869469E-002  0.20346136391162872     
   2.0893000066280365E-002   2564.4178769999999       0.14305989444255829        6.7565351724624634E-002   1.7728321836329997E-004  0.21968823671340942     
   2.7542000636458397E-002   2564.4178769999999       0.16351082921028137        7.7924869954586029E-002   1.4535112306475639E-002  0.23442241549491882     
   3.6308001726865768E-002   2564.4178769999999       0.18716272711753845        9.0191587805747986E-002   3.2661650329828262E-002  0.24644003808498383     
   4.7862999141216278E-002   2564.4178769999999       0.21387684345245361       0.10453257709741592        5.4655671119689941E-002  0.25414183735847473     
   6.3096001744270325E-002   2564.4178769999999       0.24292121827602386       0.12091167271137238        8.0169551074504852E-002  0.25554504990577698     
   8.3176001906394958E-002   2564.4178769999999       0.27254995703697205       0.13886651396751404       0.10812709480524063       0.24837337434291840     
  0.10000000149011612        2564.4178769999999       0.29109004139900208       0.15115404129028320       0.12712548673152924       0.23770122230052948     
  0.12500000000000000        2564.4178769999999       0.30986791849136353       0.16533856093883514       0.14895175397396088       0.21758969128131866     
  0.15000000596046448        2564.4178769999999       0.31992474198341370       0.17520777881145477       0.16428402066230774       0.19510775804519653     
  0.17499999701976776        2564.4178769999999       0.32285222411155701       0.18128672242164612       0.17421150207519531       0.17212212085723877     
  0.20000000298023224        2564.4178769999999       0.31996253132820129       0.18404048681259155       0.17963340878486633       0.14976231753826141     
  0.22499999403953552        2564.4178769999999       0.31236797571182251       0.18389549851417542       0.18130271136760712       0.12871128320693970     
  0.25000000000000000        2564.4178769999999       0.30102595686912537       0.18124872446060181       0.17985951900482178       0.10936237126588821     
  0.27500000596046448        2564.4178769999999       0.28676685690879822       0.17647174000740051       0.17585507035255432        9.1913871467113495E-002
  0.30000001192092896        2564.4178769999999       0.27031332254409790       0.16991275548934937       0.16976942121982574        7.6430439949035645E-002
  0.32499998807907104        2564.4178769999999       0.25229430198669434       0.16189736127853394       0.16202405095100403        6.2885284423828125E-002
  0.34999999403953552        2564.4178769999999       0.23325587809085846       0.15272897481918335       0.15299136936664581        5.1190137863159180E-002
  0.37500000000000000        2564.4178769999999       0.21367006003856659       0.14268887042999268       0.14300158619880676        4.1217122226953506E-002
  0.40000000596046448        2564.4178769999999       0.19394202530384064       0.13203625380992889       0.13234798610210419        3.2814841717481613E-002
  0.42500001192092896        2564.4178769999999       0.17441636323928833       0.12100815773010254       0.12129079550504684        2.5820314884185791E-002
  0.44999998807907104        2564.4178769999999       0.15538252890110016       0.10981953889131546       0.11006021499633789        2.0067743957042694E-002
  0.47499999403953552        2564.4178769999999       0.13707971572875977        9.8663263022899628E-002   9.8858714103698730E-002   1.5394876711070538E-002
  0.50000000000000000        2564.4178769999999       0.11970121413469315        8.7710246443748474E-002   8.7862841784954071E-002   1.1647497303783894E-002
  0.52499997615814209        2564.4178769999999       0.10339839756488800        7.7109619975090027E-002   7.7224649488925934E-002   8.6824567988514900E-003
  0.55000001192092896        2564.4178769999999        8.8284485042095184E-002   6.6988974809646606E-002   6.7072890698909760E-002   6.3695530407130718E-003
  0.57499998807907104        2564.4178769999999        7.4437946081161499E-002   5.7454731315374374E-002   5.7514011859893799E-002   4.5925043523311615E-003
  0.60000002384185791        2564.4178769999999        6.1905745416879654E-002   4.8592511564493179E-002   4.8633061349391937E-002   3.2492375466972589E-003
  0.62500000000000000        2564.4178769999999        5.0706423819065094E-002   4.0467686951160431E-002   4.0494520217180252E-002   2.2516332101076841E-003
  0.64999997615814209        2564.4178769999999        4.0832992643117905E-002   3.3125966787338257E-002   3.3143114298582077E-002   1.5248801792040467E-003
  0.67500001192092896        2564.4178769999999        3.2255757600069046E-002   2.6594128459692001E-002   2.6604682207107544E-002   1.0065415408462286E-003
  0.69999998807907104        2564.4178769999999        2.4925004690885544E-002   2.0880820229649544E-002   2.0887061953544617E-002   6.4543221378698945E-004
  0.72500002384185791        2564.4178769999999        1.8773630261421204E-002   1.5977531671524048E-002   1.5981068834662437E-002   4.0038366569206119E-004
  0.75000000000000000        2564.4178769999999        1.3719701208174229E-002   1.1859667487442493E-002   1.1861583217978477E-002   2.3896120546851307E-004
  0.77499997615814209        2564.4178769999999        9.6689751371741295E-003   8.4877712652087212E-003   8.4887677803635597E-003   1.3618722732644528E-004
  0.80000001192092896        2564.4178769999999        6.5173995681107044E-003   5.8089122176170349E-003   5.8094225823879242E-003   7.3312548920512199E-005
  0.82499998807907104        2564.4178769999999        4.1536050848662853E-003   3.7582488730549812E-003   3.7585278041660786E-003   3.6668407119577751E-005
  0.85000002384185791        2564.4178769999999        2.4614236317574978E-003   2.2607946302741766E-003   2.2609806619584560E-003   1.6622801922494546E-005
  0.87500000000000000        2564.4178769999999        1.3224725844338536E-003   1.2334310449659824E-003   1.2335889041423798E-003   6.6562924985191785E-006
  0.89999997615814209        2564.4178769999999        6.1886647017672658E-004   5.8723456459119916E-004   5.8737967628985643E-004   2.5644851575634675E-006
  0.92500001192092896        2564.4178769999999        2.3616556427441537E-004   2.3023759422358125E-004   2.3034885816741735E-004   1.7874132254291908E-006
  0.94999998807907104        2564.4178769999999        6.6769032855518162E-005   7.0850110205356032E-005   7.0875910751055926E-005   2.8596621177712223E-006
  0.97500002384185791        2564.4178769999999        1.4209730579750612E-005   2.2441290639108047E-005   2.2304411686491221E-005   4.9697400754666887E-006
   1.0000000000000000        2564.4178769999999       -2.6855130386138626E-007   1.0554792424954940E-005   1.0160100828215946E-005   7.6123324106447399E-006
   9.9999997171806854E-010   3288.1195250000001        3.1460027676075697E-003  -9.7577669657766819E-004  -1.1767887044698000E-003  -8.4740994498133659E-004
   1.3183000246996812E-009   3288.1195250000001        3.2943116966634989E-003  -9.7588717471808195E-004  -1.2067365460097790E-003  -8.4279582370072603E-004
   1.7378000150003459E-009   3288.1195250000001        3.4503180067986250E-003  -9.7361014923080802E-004  -1.2378667015582323E-003  -8.3443685434758663E-004
   2.2908999142146058E-009   3288.1195250000001        3.6145283374935389E-003  -9.6869526896625757E-004  -1.2703557731583714E-003  -8.2174933049827814E-004
   3.0200000278313155E-009   3288.1195250000001        3.7873783148825169E-003  -9.6087349811568856E-004  -1.3043867656961083E-003  -8.0408150097355247E-004
   3.9810998941902653E-009   3288.1195250000001        3.9693675935268402E-003  -9.4985362375155091E-004  -1.3401784235611558E-003  -7.8070000745356083E-004
   5.2481001766579993E-009   3288.1195250000001        4.1610375046730042E-003  -9.3532021855935454E-004  -1.3779845321550965E-003  -7.5078196823596954E-004
   6.9183001549788514E-009   3288.1195250000001        4.3629454448819160E-003  -9.1693387366831303E-004  -1.4180914731696248E-003  -7.1341125294566154E-004
   9.1201002305751899E-009   3288.1195250000001        4.5756977051496506E-003  -8.9432706590741873E-004  -1.4608294004574418E-003  -6.6756532760336995E-004
   1.2023000373062587E-008   3288.1195250000001        4.7999522648751736E-003  -8.6710107279941440E-004  -1.5065765473991632E-003  -6.1210547573864460E-004
   1.5849000334355878E-008   3288.1195250000001        5.0363149493932724E-003  -8.3483802154660225E-004  -1.5557425795122981E-003  -5.4579635616391897E-004
   2.0892999330612838E-008   3288.1195250000001        5.2855727262794971E-003  -7.9706928227096796E-004  -1.6088208649307489E-003  -4.6723755076527596E-004
   2.7542000680114143E-008   3288.1195250000001        5.5484636686742306E-003  -7.5330259278416634E-004  -1.6663473797962070E-003  -3.7491525290533900E-004
   3.6307998385609608E-008   3288.1195250000001        5.8258431963622570E-003  -7.0299615617841482E-004  -1.7289408715441823E-003  -2.6714475825428963E-004
   4.7863000673942224E-008   3288.1195250000001        6.1185322701931000E-003  -6.4558215672150254E-004  -1.7972759669646621E-003  -1.4211640518624336E-004
   6.3096003088958241E-008   3288.1195250000001        6.4274915494024754E-003  -5.8043305762112141E-004  -1.8721290398389101E-003   2.1790101527585648E-006
   8.3175997644957533E-008   3288.1195250000001        6.7536849528551102E-003  -5.0688500050455332E-004  -1.9543541129678488E-003   1.6790335939731449E-004
   1.0965000285523274E-007   3288.1195250000001        7.0982249453663826E-003  -4.2420320096425712E-004  -2.0449275616556406E-003   3.5745094646699727E-004
   1.4453999597208167E-007   3288.1195250000001        7.4621047824621201E-003  -3.3164402702823281E-004  -2.1448847837746143E-003   5.7330989511683583E-004
   1.9054999711443088E-007   3288.1195250000001        7.8467540442943573E-003  -2.2831262322142720E-004  -2.2554825991392136E-003   8.1839674385264516E-004
   2.5118998792095226E-007   3288.1195250000001        8.2532437518239021E-003  -1.1336426541674882E-004  -2.3779873736202717E-003   1.0955897159874439E-003
   3.3112999631157436E-007   3288.1195250000001        8.6830519139766693E-003   1.4198701137502212E-005  -2.5139020290225744E-003   1.4082142151892185E-003
   4.3651999703797628E-007   3288.1195250000001        9.1376863420009613E-003   1.5543332847300917E-004  -2.6648738421499729E-003   1.7598345875740051E-003
   5.7544002629583701E-007   3288.1195250000001        9.6186650916934013E-003   3.1144687091000378E-004  -2.8326937463134527E-003   2.1542403846979141E-003
   7.5857997217099182E-007   3288.1195250000001        1.0127755813300610E-002   4.8347696429118514E-004  -3.0193920247256756E-003   2.5956667959690094E-003
   9.9999999747524271E-007   3288.1195250000001        1.0666767135262489E-002   6.7282730014994740E-004  -3.2271801028400660E-003   3.0886610038578510E-003
   1.3182999509808724E-006   3288.1195250000001        1.1237772181630135E-002   8.8094966486096382E-004  -3.4585504326969385E-003   3.6383303813636303E-003
   1.7377999483869644E-006   3288.1195250000001        1.1842704378068447E-002   1.1092977365478873E-003  -3.7161246873438358E-003   4.2500034905970097E-003
   2.2909000563231530E-006   3288.1195250000001        1.2484138831496239E-002   1.3596221106126904E-003  -4.0029939264059067E-003   4.9300794489681721E-003
   3.0199998946045525E-006   3288.1195250000001        1.3164475560188293E-002   1.6336670378223062E-003  -4.3223877437412739E-003   5.6853001005947590E-003
   3.9810997805034276E-006   3288.1195250000001        1.3886475935578346E-002   1.9333767704665661E-003  -4.6779108233749866E-003   6.5234033390879631E-003
   5.2481000238913111E-006   3288.1195250000001        1.4653209596872330E-002   2.2608800791203976E-003  -5.0735310651361942E-003   7.4532167054712772E-003
   6.9183001869532745E-006   3288.1195250000001        1.5467972494661808E-002   2.6184588205069304E-003  -5.5135362781584263E-003   8.4847211837768555E-003
   9.1201000032015145E-006   3288.1195250000001        1.6334464773535728E-002   3.0086266342550516E-003  -6.0026138089597225E-003   9.6294581890106201E-003
   1.2022999726468697E-005   3288.1195250000001        1.7256846651434898E-002   3.4341514110565186E-003  -6.5458505414426327E-003   1.0900823399424553E-002
   1.5849000192247331E-005   3288.1195250000001        1.8239364027976990E-002   3.8978818338364363E-003  -7.1484562940895557E-003   1.2313781306147575E-002
   2.0892999600619078E-005   3288.1195250000001        1.9287383183836937E-002   4.4032223522663116E-003  -7.8162960708141327E-003   1.3886572793126106E-002
   2.7542000680114143E-005   3288.1195250000001        2.0406547933816910E-002   4.9537308514118195E-003  -8.5552483797073364E-003   1.5639804303646088E-002
   3.6307999835116789E-005   3288.1195250000001        2.1603567525744438E-002   5.5534890852868557E-003  -9.3715274706482887E-003   1.7597911879420280E-002
   4.7862999053904787E-005   3288.1195250000001        2.2885734215378761E-002   6.2068426050245762E-003  -1.0271080769598484E-002   1.9788622856140137E-002
   6.3095998484641314E-005   3288.1195250000001        2.4261856451630592E-002   6.9188438355922699E-003  -1.1259861290454865E-002   2.2244680672883987E-002
   8.3175997133366764E-005   3288.1195250000001        2.5741893798112869E-002   7.6950388029217720E-003  -1.2343077920377254E-002   2.5003349408507347E-002
   1.0964999819407240E-004   3288.1195250000001        2.7337932959198952E-002   8.5419248789548874E-003  -1.3525216840207577E-002   2.8108084574341774E-002
   1.4453999756369740E-004   3288.1195250000001        2.9063310474157333E-002   9.4664320349693298E-003  -1.4808501116931438E-002   3.1606502830982208E-002
   1.9054999575018883E-004   3288.1195250000001        3.0935743823647499E-002   1.0477511212229729E-002  -1.6194028779864311E-002   3.5555925220251083E-002
   2.5119000929407775E-004   3288.1195250000001        3.2974164932966232E-002   1.1584347113966942E-002  -1.7677910625934601E-002   4.0015682578086853E-002
   3.3112999517470598E-004   3288.1195250000001        3.5203192383050919E-002   1.2798640877008438E-002  -1.9252611324191093E-002   4.5054547488689423E-002
   4.3652000022120774E-004   3288.1195250000001        3.7652377039194107E-002   1.4134069904685020E-002  -2.0903890952467918E-002   5.0746452063322067E-002
   5.7544000446796417E-004   3288.1195250000001        4.0357306599617004E-002   1.5606707893311977E-002  -2.2608507424592972E-002   5.7168785482645035E-002
   7.5857999036088586E-004   3288.1195250000001        4.3362580239772797E-002   1.7236448824405670E-002  -2.4332359433174133E-002   6.4403675496578217E-002
   1.0000000474974513E-003   3288.1195250000001        4.6722680330276489E-002   1.9047269597649574E-002  -2.6026349514722824E-002   7.2532497346401215E-002
   1.3183000264689326E-003   3288.1195250000001        5.0505954772233963E-002   2.1069161593914032E-002  -2.7623003348708153E-002   8.1635370850563049E-002
   1.7377999611198902E-003   3288.1195250000001        5.4795019328594208E-002   2.3338172584772110E-002  -2.9030472040176392E-002   9.1779313981533051E-002
   2.2909000981599092E-003   3288.1195250000001        5.9696003794670105E-002   2.5901230052113533E-002  -3.0128812417387962E-002  0.10302413254976273     
   3.0199999455362558E-003   3288.1195250000001        6.5337330102920532E-002   2.8815539553761482E-002  -3.0761515721678734E-002  0.11539971828460693     
   3.9810999296605587E-003   3288.1195250000001        7.1878626942634583E-002   3.2153643667697906E-002  -3.0729822814464569E-002  0.12890332937240601     
   5.2481000311672688E-003   3288.1195250000001        7.9515896737575531E-002   3.6006934940814972E-002  -2.9785335063934326E-002  0.14348396658897400     
   6.9182999432086945E-003   3288.1195250000001        8.8485710322856903E-002   4.0489479899406433E-002  -2.7624055743217468E-002  0.15902189910411835     
   9.1201001778244972E-003   3288.1195250000001        9.9070027470588684E-002   4.5743320137262344E-002  -2.3882832378149033E-002  0.17530842125415802     
   1.2023000046610832E-002   3288.1195250000001       0.11159560829401016        5.1942799240350723E-002  -1.8140820786356926E-002  0.19201669096946716     
   1.5848999843001366E-002   3288.1195250000001       0.12641772627830505        5.9293560683727264E-002  -9.9344654008746147E-003  0.20865842700004578     
   2.0893000066280365E-002   3288.1195250000001       0.14390701055526733        6.8036340177059174E-002   1.2218855554237962E-003  0.22455626726150513     
   2.7542000636458397E-002   3288.1195250000001       0.16438028216362000        7.8426726162433624E-002   1.5777010470628738E-002  0.23877479135990143     
   3.6308001726865768E-002   3288.1195250000001       0.18800818920135498        9.0707197785377502E-002   3.4061554819345474E-002  0.25007411837577820     
   4.7862999141216278E-002   3288.1195250000001       0.21462716162204742       0.10503201186656952        5.6142143905162811E-002  0.25685545802116394     
   6.3096001744270325E-002   3288.1195250000001       0.24347478151321411       0.12134730815887451        8.1633515655994415E-002  0.25716412067413330     
   8.3176001906394958E-002   3288.1195250000001       0.27277287840843201       0.13916839659214020       0.10942108929157257       0.24879442155361176     
  0.10000000149011612        3288.1195250000001       0.29100516438484192       0.15131580829620361       0.12820881605148315       0.23732596635818481     
  0.12500000000000000        3288.1195250000001       0.30931282043457031       0.16526569426059723       0.14966908097267151       0.21633781492710114     
  0.15000000596046448        3288.1195250000001       0.31891560554504395       0.17488744854927063       0.16461773216724396       0.19328407943248749     
  0.17499999701976776        3288.1195250000001       0.32142731547355652       0.18072113394737244       0.17417371273040771       0.16996650397777557     
  0.20000000298023224        3288.1195250000001       0.31817305088043213       0.18324254453182220       0.17925286293029785       0.14745821058750153     
  0.22499999403953552        3288.1195250000001       0.31027218699455261       0.18288566172122955       0.18061727285385132       0.12639467418193817     
  0.25000000000000000        3288.1195250000001       0.29868501424789429       0.18005263805389404       0.17891159653663635       0.10713018476963043     
  0.27500000596046448        3288.1195250000001       0.28424197435379028       0.17511844635009766       0.17468877136707306        8.9831456542015076E-002
  0.30000001192092896        3288.1195250000001       0.26766365766525269       0.16843315958976746       0.16842865943908691        7.4538096785545349E-002
  0.32499998807907104        3288.1195250000001       0.24957560002803802       0.16032312810420990       0.16055136919021606        6.1203852295875549E-002
  0.34999999403953552        3288.1195250000001       0.23051936924457550       0.15109150111675262       0.15142701566219330        4.9725733697414398E-002
  0.37500000000000000        3288.1195250000001       0.21096177399158478       0.14101848006248474       0.14138302206993103        3.9965093135833740E-002
  0.40000000596046448        3288.1195250000001       0.19130240380764008       0.13036157190799713       0.13070942461490631        3.1763024628162384E-002
  0.42500001192092896        3288.1195250000001       0.17187999188899994       0.11935558915138245       0.11966295540332794        2.4951664730906487E-002
  0.44999998807907104        3288.1195250000001       0.15297810733318329       0.10821287333965302       0.10847015678882599        1.9362442195415497E-002
  0.47499999403953552        3288.1195250000001       0.13483013212680817        9.7123362123966217E-002   9.7329735755920410E-002   1.4831949956715107E-002
  0.50000000000000000        3288.1195250000001       0.11762366443872452        8.6254820227622986E-002   8.6414434015750885E-002   1.1206055060029030E-002
  0.52499997615814209        3288.1195250000001       0.10150474309921265        7.5753100216388702E-002   7.5872540473937988E-002   8.3425706252455711E-003
  0.55000001192092896        3288.1195250000001        8.6581535637378693E-002   6.5742485225200653E-002   6.5829090774059296E-002   6.1128609813749790E-003
  0.57499998807907104        3288.1195250000001        7.2927862405776978E-002   5.6326057761907578E-002   5.6386936455965042E-002   4.4025829993188381E-003
  0.60000002384185791        3288.1195250000001        6.0586474835872650E-002   4.7586221247911453E-002   4.7627691179513931E-002   3.1117834150791168E-003
  0.62500000000000000        3288.1195250000001        4.9572180956602097E-002   3.9585243910551071E-002   3.9612583816051483E-002   2.1545023191720247E-003
  0.64999997615814209        3288.1195250000001        3.9874762296676636E-002   3.2365940511226654E-002   3.2383356243371964E-002   1.4580147108063102E-003
  0.67500001192092896        3288.1195250000001        3.1461816281080246E-002   2.5952426716685295E-002   2.5963118299841881E-002   9.6181995468214154E-004
  0.69999998807907104        3288.1195250000001        2.4281457066535950E-002   2.0350994542241096E-002   2.0357301458716393E-002   6.1646738322451711E-004
  0.72500002384185791        3288.1195250000001        1.8264943733811378E-002   1.5551110729575157E-002   1.5554675832390785E-002   3.8229190977290273E-004
  0.75000000000000000        3288.1195250000001        1.3329254463315010E-002   1.1526530608534813E-002   1.1528457514941692E-002   2.2812148381490260E-004
  0.77499997615814209        3288.1195250000001        9.3795992434024811E-003   8.2365591078996658E-003   8.2375584170222282E-003   1.3000436592847109E-004
  0.80000001192092896        3288.1195250000001        6.3118999823927879E-003   5.6274654343724251E-003   5.6279762648046017E-003   6.9995861849747598E-005
  0.82499998807907104        3288.1195250000001        4.0152762085199356E-003   3.6340691149234772E-003   3.6343464162200689E-003   3.5033412132179365E-005
  0.85000002384185791        3288.1195250000001        2.3745384532958269E-003   2.1815220825374126E-003   2.1817046217620373E-003   1.5920766600174829E-005
  0.87500000000000000        3288.1195250000001        1.2727464782074094E-003   1.1873323237523437E-003   1.1874847114086151E-003   6.4338323682022747E-006
  0.89999997615814209        3288.1195250000001        5.9388380032032728E-004   5.6369183585047722E-004   5.6382903130725026E-004   2.5533413463563193E-006
  0.92500001192092896        3288.1195250000001        2.2576200717594475E-004   2.2022527991794050E-004   2.2032609558664262E-004   1.8229243323730770E-006
  0.94999998807907104        3288.1195250000001        6.3351573771797121E-005   6.7381275584921241E-005   6.7394925281405449E-005   2.8253493837837595E-006
  0.97500002384185791        3288.1195250000001        1.2982965927221812E-005   2.0947749362676404E-005   2.0799014237127267E-005   4.7648677536926698E-006
   1.0000000000000000        3288.1195250000001       -1.2548822496682988E-006   9.1083975348738022E-006   8.7056314441724680E-006   7.1392737481801305E-006
   9.9999997171806854E-010   4216.0562470000004        3.1536270398646593E-003  -9.7545911557972431E-004  -1.1790818534791470E-003  -8.7030569557100534E-004
   1.3183000246996812E-009   4216.0562470000004        3.3023392315953970E-003  -9.7542983712628484E-004  -1.2094264384359121E-003  -8.6426374036818743E-004
   1.7378000150003459E-009   4216.0562470000004        3.4587725531309843E-003  -9.7299925982952118E-004  -1.2410103809088469E-003  -8.5418432718142867E-004
   2.2908999142146058E-009   4216.0562470000004        3.6234345752745867E-003  -9.6791586838662624E-004  -1.2740173842757940E-003  -8.3944638026878238E-004
   3.0200000278313155E-009   4216.0562470000004        3.7967627868056297E-003  -9.5990940462797880E-004  -1.3086380204185843E-003  -8.1935815978795290E-004
   3.9810998941902653E-009   4216.0562470000004        3.9792587049305439E-003  -9.4868743326514959E-004  -1.3450992992147803E-003  -7.9314224421977997E-004
   5.2481001766579993E-009   4216.0562470000004        4.1714655235409737E-003  -9.3393312999978662E-004  -1.3836640864610672E-003  -7.5992720667272806E-004
   6.9183001549788514E-009   4216.0562470000004        4.3739415705204010E-003  -9.1530563076958060E-004  -1.4246286591514945E-003  -7.1874452987685800E-004
   9.1201002305751899E-009   4216.0562470000004        4.5872968621551991E-003  -8.9243572438135743E-004  -1.4683337649330497E-003  -6.6851446172222495E-004
   1.2023000373062587E-008   4216.0562470000004        4.8121907748281956E-003  -8.6492294212803245E-004  -1.5151693951338530E-003  -6.0803571250289679E-004
   1.5849000334355878E-008   4216.0562470000004        5.0492314621806145E-003  -8.3234778139740229E-004  -1.5655570896342397E-003  -5.3600780665874481E-004
   2.0892999330612838E-008   4216.0562470000004        5.2992086857557297E-003  -7.9423934221267700E-004  -1.6200041864067316E-003  -4.5095643145032227E-004
   2.7542000680114143E-008   4216.0562470000004        5.5628637783229351E-003  -7.5010326690971851E-004  -1.6790609806776047E-003  -3.5129059688188136E-004
   3.6307998385609608E-008   4216.0562470000004        5.8410544879734516E-003  -6.9939548848196864E-004  -1.7433617031201720E-003  -2.3524058633483946E-004
   4.7863000673942224E-008   4216.0562470000004        6.1346064321696758E-003  -6.4154557185247540E-004  -1.8135973950847983E-003  -1.0090796422446147E-004
   6.3096003088958241E-008   4216.0562470000004        6.4444825984537601E-003  -5.7592336088418961E-004  -1.8905627075582743E-003   5.3814626880921423E-005
   8.3175997644957533E-008   4216.0562470000004        6.7716510966420174E-003  -5.0186191219836473E-004  -1.9751305226236582E-003   2.3119262186810374E-004
   1.0965000285523274E-007   4216.0562470000004        7.1172299794852734E-003  -4.1862318175844848E-004  -2.0682977046817541E-003   4.3373505468480289E-004
   1.4453999597208167E-007   4216.0562470000004        7.4822157621383667E-003  -3.2546030706726015E-004  -2.1711215376853943E-003   6.6404644167050719E-004
   1.9054999711443088E-007   4216.0562470000004        7.8680440783500671E-003  -2.2147422714624554E-004  -2.2848835214972496E-003   9.2518387828022242E-004
   2.5118998792095226E-007   4216.0562470000004        8.2757929340004921E-003  -1.0581643437035382E-004  -2.4108742363750935E-003   1.2201596982777119E-003
   3.3112999631157436E-007   4216.0562470000004        8.7069459259510040E-003   2.2515463570016436E-005  -2.5506240781396627E-003   1.5524595510214567E-003
   4.3651999703797628E-007   4216.0562470000004        9.1630183160305023E-003   1.6458351456094533E-004  -2.7058101259171963E-003   1.9258203683421016E-003
   5.7544002629583701E-007   4216.0562470000004        9.6455356106162071E-003   3.2150035258382559E-004  -2.8782542794942856E-003   2.3442171514034271E-003
   7.5857997217099182E-007   4216.0562470000004        1.0156277567148209E-002   4.9450964434072375E-004  -3.0700210481882095E-003   2.8120977804064751E-003
   9.9999999747524271E-007   4216.0562470000004        1.0697060264647007E-002   6.8492186255753040E-004  -3.2833577133715153E-003   3.3342414535582066E-003
   1.3182999509808724E-006   4216.0562470000004        1.1269970797002316E-002   8.9419621508568525E-004  -3.5207963082939386E-003   3.9160223677754402E-003
   1.7377999483869644E-006   4216.0562470000004        1.1876955628395081E-002   1.1237942380830646E-003  -3.7849971558898687E-003   4.5630522072315216E-003
   2.2909000563231530E-006   4216.0562470000004        1.2520606629550457E-002   1.3754761312156916E-003  -4.0790978819131851E-003   5.2820779383182526E-003
   3.0199998946045525E-006   4216.0562470000004        1.3203341513872147E-002   1.6509965062141418E-003  -4.4063702225685120E-003   6.0802130028605461E-003
   3.9810997805034276E-006   4216.0562470000004        1.3927943073213100E-002   1.9523107912391424E-003  -4.7704656608402729E-003   6.9656246341764927E-003
   5.2481000238913111E-006   4216.0562470000004        1.4697506092488766E-002   2.2815614938735962E-003  -5.1753977313637733E-003   7.9476311802864075E-003
   6.9183001869532745E-006   4216.0562470000004        1.5515353530645370E-002   2.6410452555865049E-003  -5.6254980154335499E-003   9.0367645025253296E-003
   9.1201000032015145E-006   4216.0562470000004        1.6385223716497421E-002   3.0332929454743862E-003  -6.1254939064383507E-003   1.0245197452604771E-002
   1.2022999726468697E-005   4216.0562470000004        1.7311312258243561E-002   3.4610922448337078E-003  -6.6805048845708370E-003   1.1587033979594707E-002
   1.5849000192247331E-005   4216.0562470000004        1.8297914415597916E-002   3.9273141883313656E-003  -7.2957584634423256E-003   1.3078004121780396E-002
   2.0892999600619078E-005   4216.0562470000004        1.9350454211235046E-002   4.4353906996548176E-003  -7.9771243035793304E-003   1.4737246558070183E-002
   2.7542000680114143E-005   4216.0562470000004        2.0474636927247047E-002   4.9889092333614826E-003  -8.7304580956697464E-003   1.6586316749453545E-002
   3.6307999835116789E-005   4216.0562470000004        2.1677253767848015E-002   5.5919885635375977E-003  -9.5619177445769310E-003   1.8650704994797707E-002
   4.7862999053904787E-005   4216.0562470000004        2.2965690121054649E-002   6.2490161508321762E-003  -1.0477349162101746E-002   2.0959235727787018E-002
   6.3095998484641314E-005   4216.0562470000004        2.4348864331841469E-002   6.9650942459702492E-003  -1.1482544243335724E-002   2.3545823991298676E-002
   8.3175997133366764E-005   4216.0562470000004        2.5836868211627007E-002   7.7458275482058525E-003  -1.2582472525537014E-002   2.6448909193277359E-002
   1.0964999819407240E-004   4216.0562470000004        2.7441944926977158E-002   8.5977837443351746E-003  -1.3781289570033550E-002   2.9713135212659836E-002
   1.4453999756369740E-004   4216.0562470000004        2.9177615419030190E-002   9.5279747620224953E-003  -1.5080762095749378E-002   3.3387150615453720E-002
   1.9054999575018883E-004   4216.0562470000004        3.1061818823218346E-002   1.0545452125370502E-002  -1.6481403261423111E-002   3.7529315799474716E-002
   2.5119000929407775E-004   4216.0562470000004        3.3113736659288406E-002   1.1659512296319008E-002  -1.7978545278310776E-002   4.2199559509754181E-002
   3.3112999517470598E-004   4216.0562470000004        3.5358298569917679E-002   1.2881997972726822E-002  -1.9563699141144753E-002   4.7467026859521866E-002
   4.3652000022120774E-004   4216.0562470000004        3.7825394421815872E-002   1.4226746745407581E-002  -2.1221423521637917E-002   5.3405482321977615E-002
   5.7544000446796417E-004   4216.0562470000004        4.0551017969846725E-002   1.5710022300481796E-002  -2.2927032783627510E-002   6.0091409832239151E-002
   7.5857999036088586E-004   4216.0562470000004        4.3580211699008942E-002   1.7351942136883736E-002  -2.4644704535603523E-002   6.7605212330818176E-002
   1.0000000474974513E-003   4216.0562470000004        4.6967964619398117E-002   1.9176738336682320E-002  -2.6323338970541954E-002   7.6025359332561493E-002
   1.3183000264689326E-003   4216.0562470000004        5.0783153623342514E-002   2.1214686334133148E-002  -2.7893187478184700E-002   8.5427723824977875E-002
   1.7377999611198902E-003   4216.0562470000004        5.5108934640884399E-002   2.3502154275774956E-002  -2.9259912669658661E-002   9.5873229205608368E-002
   2.2909000981599092E-003   4216.0562470000004        6.0051970183849335E-002   2.6086406782269478E-002  -3.0300905928015709E-002  0.10741384327411652     
   3.0199999455362558E-003   4216.0562470000004        6.5741099417209625E-002   2.9024990275502205E-002  -3.0857011675834656E-002  0.12006909400224686     
   3.9810999296605587E-003   4216.0562470000004        7.2336144745349884E-002   3.2390739768743515E-002  -3.0727036297321320E-002  0.13382335007190704     
   5.2481000311672688E-003   4216.0562470000004        8.0032952129840851E-002   3.6275260150432587E-002  -2.9660692438483238E-002  0.14860987663269043     
   6.9182999432086945E-003   4216.0562470000004        8.9067280292510986E-002   4.0792614221572876E-002  -2.7353128418326378E-002  0.16429023444652557     
   9.1201001778244972E-003   4216.0562470000004        9.9719278514385223E-002   4.6084489673376083E-002  -2.3442002013325691E-002  0.18063406646251678     
   1.2023000046610832E-002   4216.0562470000004       0.11231235414743423        5.2324283868074417E-002  -1.7509786412119865E-002  0.19729046523571014     
   1.5848999843001366E-002   4216.0562470000004       0.12719616293907166        5.9715718030929565E-002  -9.0998848900198936E-003  0.21374553442001343     
   2.0893000066280365E-002   4216.0562470000004       0.14473262429237366        6.8496167659759521E-002   2.2617541253566742E-003  0.22929653525352478     
   2.7542000636458397E-002   4216.0562470000004       0.16522555053234100        7.8915692865848541E-002   1.7006287351250648E-002  0.24298627674579620     
   3.6308001726865768E-002   4216.0562470000004       0.18882729113101959        9.1208212077617645E-002   3.5439968109130859E-002  0.25356149673461914     
   4.7862999141216278E-002   4216.0562470000004       0.21535009145736694       0.10551544278860092        5.7598181068897247E-002  0.25942686200141907     
   6.3096001744270325E-002   4216.0562470000004       0.24400205910205841       0.12176631391048431        8.3059445023536682E-002  0.25865837931632996     
   8.3176001906394958E-002   4216.0562470000004       0.27297410368919373       0.13945449888706207       0.11067277193069458       0.24912239611148834     
  0.10000000149011612        4216.0562470000004       0.29090425372123718       0.15146368741989136       0.12924993038177490       0.23688615858554840     
  0.12500000000000000        4216.0562470000004       0.30875223875045776       0.16518323123455048       0.15034861862659454       0.21506153047084808     
  0.15000000596046448        4216.0562470000004       0.31791281700134277       0.17456308007240295       0.16492123901844025       0.19147014617919922     
  0.17499999701976776        4216.0562470000004       0.32002100348472595       0.18015788495540619       0.17411507666110992       0.16784752905368805     
  0.20000000298023224        4216.0562470000004       0.31641414761543274       0.18245369195938110       0.17886155843734741       0.14521035552024841     
  0.22499999403953552        4216.0562470000004       0.30821821093559265       0.18189173936843872       0.17993120849132538       0.12414727360010147     
  0.25000000000000000        4216.0562470000004       0.29639601707458496       0.17887911200523376       0.17797273397445679       0.10497445613145828     
  0.27500000596046448        4216.0562470000004       0.28177779912948608       0.17379394173622131       0.17354047298431396        8.7828062474727631E-002
  0.30000001192092896        4216.0562470000004       0.26508206129074097       0.16698804497718811       0.16711390018463135        7.2723679244518280E-002
  0.32499998807907104        4216.0562470000004       0.24693070352077484       0.15878833830356598       0.15911155939102173        5.9596523642539978E-002
  0.34999999403953552        4216.0562470000004       0.22786080837249756       0.14949761331081390       0.14990128576755524        4.8329733312129974E-002
  0.37500000000000000        4216.0562470000004       0.20833404362201691       0.13939495384693146       0.13980761170387268        3.8774602115154266E-002
  0.40000000596046448        4216.0562470000004       0.18874444067478180       0.12873612344264984       0.12911736965179443        3.0765296891331673E-002
  0.42500001192092896        4216.0562470000004       0.16942499577999115       0.11775372922420502       0.11808384209871292        2.4129545316100121E-002
  0.44999998807907104        4216.0562470000004       0.15065351128578186       0.10665748268365860       0.10692996531724930        1.8696343526244164E-002
  0.47499999403953552        4216.0562470000004       0.13265764713287354        9.5634438097476959E-002   9.5850750803947449E-002   1.4301392249763012E-002
  0.50000000000000000        4216.0562470000004       0.11561958491802216        8.4849275648593903E-002   8.5015244781970978E-002   1.0790796019136906E-002
  0.52499997615814209        4216.0562470000004        9.9680088460445404E-002   7.4444651603698730E-002   7.4568048119544983E-002   8.0234268680214882E-003
  0.55000001192092896        4216.0562470000004        8.4942474961280823E-002   6.4541593194007874E-002   6.4630597829818726E-002   5.8722486719489098E-003
  0.57499998807907104        4216.0562470000004        7.1476064622402191E-002   5.5239982903003693E-002   5.5302273482084274E-002   4.2248447425663471E-003
  0.60000002384185791        4216.0562470000004        5.9319578111171722E-002   4.6619087457656860E-002   4.6661354601383209E-002   2.9833379667252302E-003
  0.62500000000000000        4216.0562470000004        4.8484239727258682E-002   3.8738191127777100E-002   3.8765966892242432E-002   2.0638594869524240E-003
  0.64999997615814209        4216.0562470000004        3.8956761360168457E-002   3.1637318432331085E-002   3.1654957681894302E-002   1.3956893235445023E-003
  0.67500001192092896        4216.0562470000004        3.0702158808708191E-002   2.5338046252727509E-002   2.5348847731947899E-002   9.2017609858885407E-004
  0.69999998807907104        4216.0562470000004        2.3666499182581902E-002   1.9844418391585350E-002   1.9850777462124825E-002   5.8951624669134617E-004
  0.72500002384185791        4216.0562470000004        1.7779523506760597E-002   1.5143984928727150E-002   1.5147572383284569E-002   3.6546617047861218E-004
  0.75000000000000000        4216.0562470000004        1.2957212515175343E-002   1.1208948679268360E-002   1.1210883967578411E-002   2.1804208518005908E-004
  0.77499997615814209        4216.0562470000004        9.1042956337332726E-003   7.9974653199315071E-003   7.9984674230217934E-003   1.2425411841832101E-004
  0.80000001192092896        4216.0562470000004        6.1167269013822079E-003   5.4550748318433762E-003   5.4555851966142654E-003   6.6909189627040178E-005
  0.82499998807907104        4216.0562470000004        3.8841448258608580E-003   3.5163138527423143E-003   3.5165892913937569E-003   3.3509299100842327E-005
  0.85000002384185791        4216.0562470000004        2.2923471406102180E-003   2.1065112669020891E-003   2.1066905464977026E-003   1.5262910892488435E-005
  0.87500000000000000        4216.0562470000004        1.2258189963176847E-003   1.1438167421147227E-003   1.1439637746661901E-003   6.2197950683184899E-006
  0.89999997615814209        4216.0562470000004        5.7037215447053313E-004   5.4152845405042171E-004   5.4165802430361509E-004   2.5323911359009799E-006
  0.92500001192092896        4216.0562470000004        2.1600212494377047E-004   2.1082632883917540E-004   2.1091724920552224E-004   1.8409489257464884E-006
  0.94999998807907104        4216.0562470000004        6.0156249674037099E-005   6.4130494138225913E-005   6.4132807892747223E-005   2.7741866688302252E-006
  0.97500002384185791        4216.0562470000004        1.1841007108159829E-005   1.9547283955034800E-005   1.9387776774237864E-005   4.5529563976742793E-006
   1.0000000000000000        4216.0562470000004       -2.1569217096839566E-006   7.7664881246164441E-006   7.3569372034398839E-006   6.6805341703002341E-006
   9.9999997171806854E-010   5405.8650060000000        3.1611071899533272E-003  -9.7514147637411952E-004  -1.1814988683909178E-003  -8.9252972975373268E-004
   1.3183000246996812E-009   5405.8650060000000        3.3102154266089201E-003  -9.7497476963326335E-004  -1.2122541666030884E-003  -8.8496343232691288E-004
   1.7378000150003459E-009   5405.8650060000000        3.4670673776417971E-003  -9.7239314345642924E-004  -1.2443070299923420E-003  -8.7305664783343673E-004
   2.2908999142146058E-009   5405.8650060000000        3.6321727093309164E-003  -9.6714403480291367E-004  -1.2778484961017966E-003  -8.5614994168281555E-004
   3.0200000278313155E-009   5405.8650060000000        3.8059705402702093E-003  -9.5895602134987712E-004  -1.3130764709785581E-003  -8.3351088687777519E-004
   3.9810998941902653E-009   5405.8650060000000        3.9889635518193245E-003  -9.4753532903268933E-004  -1.3502264628186822E-003  -8.0431677633896470E-004
   5.2481001766579993E-009   5405.8650060000000        4.1816970333456993E-003  -9.3256391119211912E-004  -1.3895703013986349E-003  -7.6764693949371576E-004
   6.9183001549788514E-009   5405.8650060000000        4.3847314082086086E-003  -9.1369927395135164E-004  -1.4314141590148211E-003  -7.2247936623170972E-004
   9.1201002305751899E-009   5405.8650060000000        4.5986780896782875E-003  -8.9057075092568994E-004  -1.4761094935238361E-003  -6.6767598036676645E-004
   1.2023000373062587E-008   5405.8650060000000        4.8241992481052876E-003  -8.6277612717822194E-004  -1.5240578213706613E-003  -6.0197192942723632E-004
   1.5849000334355878E-008   5405.8650060000000        5.0619058310985565E-003  -8.2989409565925598E-004  -1.5756930224597454E-003  -5.2400038111954927E-004
   2.0892999330612838E-008   5405.8650060000000        5.3125894628465176E-003  -7.9145177733153105E-004  -1.6315358225256205E-003  -4.3221187661401927E-004
   2.7542000680114143E-008   5405.8650060000000        5.5769947357475758E-003  -7.4695271905511618E-004  -1.6921509522944689E-003  -3.2493704929947853E-004
   3.6307998385609608E-008   5405.8650060000000        5.8559821918606758E-003  -6.9585046730935574E-004  -1.7581882420927286E-003  -2.0031968597322702E-004
   4.7863000673942224E-008   5405.8650060000000        6.1503802426159382E-003  -6.3757220050320029E-004  -1.8303552642464638E-003  -5.6371103710262105E-005
   6.3096003088958241E-008   5405.8650060000000        6.4611569978296757E-003  -5.7148491032421589E-004  -1.9094641320407391E-003   1.0911579738603905E-004
   8.3175997644957533E-008   5405.8650060000000        6.7892833612859249E-003  -4.9691891763359308E-004  -1.9964070525020361E-003   2.9851184808649123E-004
   1.0965000285523274E-007   5405.8650060000000        7.1358815766870975E-003  -4.1313286055810750E-004  -2.0922019612044096E-003   5.1444291602820158E-004
   1.4453999597208167E-007   5405.8650060000000        7.5019542127847672E-003  -3.1937667517922819E-004  -2.1979263983666897E-003   7.5963191920891404E-004
   1.9054999711443088E-007   5405.8650060000000        7.8889410942792892E-003  -2.1474715322256088E-004  -2.3148877080529928E-003   1.0372796095907688E-003
   2.5118998792095226E-007   5405.8650060000000        8.2979258149862289E-003  -9.8392083600629121E-005  -2.4443995207548141E-003   1.3505349634215236E-003
   3.3112999631157436E-007   5405.8650060000000        8.7303994223475456E-003   3.0695558962179348E-005  -2.5880208704620600E-003   1.7030474264174700E-003
   4.3651999703797628E-007   5405.8650060000000        9.1878846287727356E-003   1.7358278273604810E-004  -2.7474577073007822E-003   2.0987305324524641E-003
   5.7544002629583701E-007   5405.8650060000000        9.6719143912196159E-003   3.3138747676275671E-004  -2.9245626647025347E-003   2.5417488068342209E-003
   7.5857997217099182E-007   5405.8650060000000        1.0184277780354023E-002   5.0535937771201134E-004  -3.1214347109198570E-003   3.0367681756615639E-003
   9.9999999747524271E-007   5405.8650060000000        1.0726802051067352E-002   6.9681537570431828E-004  -3.3403562847524881E-003   3.5888052079826593E-003
   1.3182999509808724E-006   5405.8650060000000        1.1301586404442787E-002   9.0722221648320556E-004  -3.5838992334902287E-003   4.2035072110593319E-003
   1.7377999483869644E-006   5405.8650060000000        1.1910588480532169E-002   1.1380490614101291E-003  -3.8547618314623833E-003   4.8867757432162762E-003
   2.2909000563231530E-006   5405.8650060000000        1.2556418776512146E-002   1.3910658890381455E-003  -4.1561266407370567E-003   5.6457137688994408E-003
   3.0199998946045525E-006   5405.8650060000000        1.3241511769592762E-002   1.6680369153618813E-003  -4.4913087040185928E-003   6.4878119155764580E-003
   3.9810997805034276E-006   5405.8650060000000        1.3968671672046185E-002   1.9709293264895678E-003  -4.8640030436217785E-003   7.4216756038367748E-003
   5.2481000238913111E-006   5405.8650060000000        1.4741018414497375E-002   2.3018983192741871E-003  -5.2782683633267879E-003   8.4571214392781258E-003
   6.9183001869532745E-006   5405.8650060000000        1.5561902895569801E-002   2.6632561348378658E-003  -5.7384776882827282E-003   9.6052419394254684E-003
   9.1201000032015145E-006   5405.8650060000000        1.6435096040368080E-002   3.0575499404221773E-003  -6.2493951991200447E-003   1.0878839530050755E-002
   1.2022999726468697E-005   5405.8650060000000        1.7364835366606712E-002   3.4875872079282999E-003  -6.8161701783537865E-003   1.2292737141251564E-002
   1.5849000192247331E-005   5405.8650060000000        1.8355458974838257E-002   3.9562610909342766E-003  -7.4440417811274529E-003   1.3863427564501762E-002
   2.0892999600619078E-005   5405.8650060000000        1.9412450492382050E-002   4.4670300558209419E-003  -8.1388801336288452E-003   1.5610941685736179E-002
   2.7542000680114143E-005   5405.8650060000000        2.0541576668620110E-002   5.0235115922987461E-003  -8.9065106585621834E-003   1.7557775601744652E-002
   3.6307999835116789E-005   5405.8650060000000        2.1749710664153099E-002   5.6298603303730488E-003  -9.7530297935009003E-003   1.9730458036065102E-002
   4.7862999053904787E-005   5405.8650060000000        2.3044325411319733E-002   6.2905056402087212E-003  -1.0684168897569180E-002   2.2158876061439514E-002
   6.3095998484641314E-005   5405.8650060000000        2.4434451013803482E-002   7.0105982013046741E-003  -1.1705548502504826E-002   2.4878086522221565E-002
   8.3175997133366764E-005   5405.8650060000000        2.5930307805538177E-002   7.7958013862371445E-003  -1.2821888551115990E-002   2.7927642688155174E-002
   1.0964999819407240E-004   5405.8650060000000        2.7544295415282249E-002   8.6527522653341293E-003  -1.4037001878023148E-002   3.1353320926427841E-002
   1.4453999756369740E-004   5405.8650060000000        2.9290109872817993E-002   9.5885405316948891E-003  -1.5352184884250164E-002   3.5204697400331497E-002
   1.9054999575018883E-004   5405.8650060000000        3.1185915693640709E-002   1.0612320154905319E-002  -1.6767352819442749E-002   3.9541076868772507E-002
   2.5119000929407775E-004   5405.8650060000000        3.3251136541366577E-002   1.1733496561646461E-002  -1.8277052789926529E-002   4.4422850012779236E-002
   3.3112999517470598E-004   5405.8650060000000        3.5510998219251633E-002   1.2964049354195595E-002  -1.9871823489665985E-002   4.9919374287128448E-002
   4.3652000022120774E-004   5405.8650060000000        3.7995740771293640E-002   1.4317976310849190E-002  -2.1535033360123634E-002   5.6104075163602829E-002
   5.7544000446796417E-004   5405.8650060000000        4.0741734206676483E-002   1.5811726450920105E-002  -2.3240549489855766E-002   6.3052326440811157E-002
   7.5857999036088586E-004   5405.8650060000000        4.3794464319944382E-002   1.7465630546212196E-002  -2.4950847029685974E-002   7.0842586457729340E-002
   1.0000000474974513E-003   5405.8650060000000        4.7209400683641434E-002   1.9304171204566956E-002  -2.6612849906086922E-002   7.9550184309482574E-002
   1.3183000264689326E-003   5405.8650060000000        5.1055945456027985E-002   2.1357908844947815E-002  -2.8154587373137474E-002   8.9246518909931183E-002
   1.7377999611198902E-003   5405.8650060000000        5.5417768657207489E-002   2.3663505911827087E-002  -2.9479296877980232E-002   9.9986203014850616E-002
   2.2909000981599092E-003   5405.8650060000000        6.0402031987905502E-002   2.6268564164638519E-002  -3.0461806803941727E-002  0.11181314289569855     
   3.0199999455362558E-003   5405.8650060000000        6.6137962043285370E-002   2.9230944812297821E-002  -3.0940443277359009E-002  0.12473639100790024     
   3.9810999296605587E-003   5405.8650060000000        7.2785571217536926E-002   3.2623767852783203E-002  -3.0711734667420387E-002  0.13872739672660828     
   5.2481000311672688E-003   5405.8650060000000        8.0540485680103302E-002   3.6538820713758469E-002  -2.9523696750402451E-002  0.15370374917984009     
   6.9182999432086945E-003   5405.8650060000000        8.9637629687786102E-002   4.1090145707130432E-002  -2.7070842683315277E-002  0.16950860619544983     
   9.1201001778244972E-003   5405.8650060000000       0.10035531967878342        4.6419057995080948E-002  -2.2991867735981941E-002  0.18589054048061371     
   1.2023000046610832E-002   5405.8650060000000       0.11301362514495850        5.2697982639074326E-002  -1.6872782260179520E-002  0.20247536897659302     
   1.5848999843001366E-002   5405.8650060000000       0.12795662879943848        6.0128718614578247E-002  -8.2641113549470901E-003  0.21872486174106598     
   2.0893000066280365E-002   5405.8650060000000       0.14553764462471008        6.8945296108722687E-002   3.2965501304715872E-003  0.23391263186931610     
   2.7542000636458397E-002   5405.8650060000000       0.16604769229888916        7.9392313957214355E-002   1.8222892656922340E-002  0.24706183373928070     
   3.6308001726865768E-002   5405.8650060000000       0.18962125480175018        9.1695271432399750E-002   3.6797240376472473E-002  0.25690847635269165     
   4.7862999141216278E-002   5405.8650060000000       0.21604697406291962       0.10598362237215042        5.9024613350629807E-002  0.26186329126358032     
   6.3096001744270325E-002   5405.8650060000000       0.24450448155403137       0.12216951698064804        8.4448702633380890E-002  0.26003542542457581     
   8.3176001906394958E-002   5405.8650060000000       0.27315491437911987       0.13972568511962891       0.11188396066427231       0.24936424195766449     
  0.10000000149011612        5405.8650060000000       0.29078850150108337       0.15159849822521210       0.13025087118148804       0.23638774454593658     
  0.12500000000000000        5405.8650060000000       0.30818691849708557       0.16509188711643219       0.15099240839481354       0.21376486122608185     
  0.15000000596046448        5405.8650060000000       0.31691664457321167       0.17423516511917114       0.16519646346569061       0.18966802954673767     
  0.17499999701976776        5405.8650060000000       0.31863296031951904       0.17959716916084290       0.17403717339038849       0.16576544940471649     
  0.20000000298023224        5405.8650060000000       0.31468495726585388       0.18167385458946228       0.17846065759658813       0.14301745593547821     
  0.22499999403953552        5405.8650060000000       0.30620458722114563       0.18091334402561188       0.17924518883228302       0.12196657806634903     
  0.25000000000000000        5405.8650060000000       0.29415696859359741       0.17772744596004486       0.17704313993453979       0.10289178043603897     
  0.27500000596046448        5405.8650060000000       0.27937188744544983       0.17249721288681030       0.17240989208221436        8.5899695754051208E-002
  0.30000001192092896        5405.8650060000000       0.26256558299064636       0.16557605564594269       0.16582436859607697        7.0982865989208221E-002
  0.32499998807907104        5405.8650060000000       0.24435627460479736       0.15729133784770966       0.15770345926284790        5.8058906346559525E-002
  0.34999999403953552        5405.8650060000000       0.22527655959129333       0.14794538915157318       0.14841260015964508        4.6997848898172379E-002
  0.37500000000000000        5405.8650060000000       0.20578297972679138       0.13781614601612091       0.13827347755432129        3.7641607224941254E-002
  0.40000000596046448        5405.8650060000000       0.18626408278942108       0.12715758383274078       0.12756969034671783        2.9817957431077957E-002
  0.42500001192092896        5405.8650060000000       0.16704723238945007       0.11620009690523148       0.11655113846063614        2.3350648581981659E-002
  0.44999998807907104        5405.8650060000000       0.14840456843376160       0.10515078902244568       0.10543717443943024        1.8066572025418282E-002
  0.47499999403953552        5405.8650060000000       0.13055822253227234        9.4193860888481140E-002   9.4419226050376892E-002   1.3800751417875290E-002
  0.50000000000000000        5405.8650060000000       0.11368499696254730        8.3490982651710510E-002   8.3662696182727814E-002   1.0399681515991688E-002
  0.52499997615814209        5405.8650060000000        9.7920633852481842E-002   7.3181666433811188E-002   7.3308616876602173E-002   7.7233673073351383E-003
  0.55000001192092896        5405.8650060000000        8.3363689482212067E-002   6.3383787870407104E-002   6.3474930822849274E-002   5.6463996879756451E-003
  0.57499998807907104        5405.8650060000000        7.0079199969768524E-002   5.4194107651710510E-002   5.4257638752460480E-002   4.0582697838544846E-003
  0.60000002384185791        5405.8650060000000        5.8101985603570938E-002   4.5688856393098831E-002   4.5731820166110992E-002   2.8631314635276794E-003
  0.62500000000000000        5405.8650060000000        4.7439843416213989E-002   3.7924442440271378E-002   3.7952590733766556E-002   1.9791394006460905E-003
  0.64999997615814209        5405.8650060000000        3.8076538592576981E-002   3.0938211828470230E-002   3.0956044793128967E-002   1.3375016860663891E-003
  0.67500001192092896        5405.8650060000000        2.9974656179547310E-002   2.4749308824539185E-002   2.4760205298662186E-002   8.8133302051573992E-004
  0.69999998807907104        5405.8650060000000        2.3078326135873795E-002   1.9359635189175606E-002   1.9366037100553513E-002   5.6439545005559921E-004
  0.72500002384185791        5405.8650060000000        1.7315872013568878E-002   1.4754919335246086E-002   1.4758522622287273E-002   3.4978997427970171E-004
  0.75000000000000000        5405.8650060000000        1.2602361850440502E-002   1.0905906558036804E-002   1.0907846502959728E-002   2.0865259284619242E-004
  0.77499997615814209        5405.8650060000000        8.8421171531081200E-003   7.7696791850030422E-003   7.7706817537546158E-003   1.1889632878592238E-004
  0.80000001192092896        5405.8650060000000        5.9311692602932453E-003   5.2911187522113323E-003   5.2916281856596470E-003   6.4031250076368451E-005
  0.82499998807907104        5405.8650060000000        3.7597026675939560E-003   3.4045311622321606E-003   3.4048042725771666E-003   3.2085899874800816E-005
  0.85000002384185791        5405.8650060000000        2.2145085968077183E-003   2.0354536827653646E-003   2.0356294699013233E-003   1.4645333067164756E-005
  0.87500000000000000        5405.8650060000000        1.1814807076007128E-003   1.1026916326954961E-003   1.1028334265574813E-003   6.0137531363579910E-006
  0.89999997615814209        5405.8650060000000        5.4821785306558013E-004   5.2063807379454374E-004   5.2076025167480111E-004   2.5032281882886309E-006
  0.92500001192092896        5405.8650060000000        2.0683443290181458E-004   2.0199202117510140E-004   2.0207354100421071E-004   1.8443460021444480E-006
  0.94999998807907104        5405.8650060000000        5.7164932513842359E-005   6.1080376326572150E-005   6.1072110838722438E-005   2.7097264592157444E-006
  0.97500002384185791        5405.8650060000000        1.0777208444778807E-005   1.8233113223686814E-005   1.8063841707771644E-005   4.3374820961616933E-006
   1.0000000000000000        5405.8650060000000       -2.9817840641044313E-006   6.5209846979996655E-006   6.1058244682499208E-006   6.2383019212575164E-006
   9.9999997171806854E-010   6931.4484320000001        3.1684490386396646E-003  -9.7482377896085382E-004  -1.1840389342978597E-003  -9.1407168656587601E-004
   1.3183000246996812E-009   6931.4484320000001        3.3179458696395159E-003  -9.7452185582369566E-004  -1.2152189156040549E-003  -9.0488407295197248E-004
   1.7378000150003459E-009   6931.4484320000001        3.4752089995890856E-003  -9.7179168369621038E-004  -1.2477559503167868E-003  -8.9104264043271542E-004
   2.2908999142146058E-009   6931.4484320000001        3.6407499574124813E-003  -9.6637959359213710E-004  -1.2818480608984828E-003  -8.7184866424649954E-004
   3.0200000278313155E-009   6931.4484320000001        3.8150085601955652E-003  -9.5801299903541803E-004  -1.3177008368074894E-003  -8.4652804071083665E-004
   3.9810998941902653E-009   6931.4484320000001        3.9984895847737789E-003  -9.4639690360054374E-004  -1.3555581681430340E-003  -8.1421213690191507E-004
   5.2481001766579993E-009   6931.4484320000001        4.1917399503290653E-003  -9.3121192185208201E-004  -1.3957009650766850E-003  -7.7392981620505452E-004
   6.9183001549788514E-009   6931.4484320000001        4.3953224085271358E-003  -9.1211416292935610E-004  -1.4384454116225243E-003  -7.2460458613932133E-004
   9.1201002305751899E-009   6931.4484320000001        4.6098502352833748E-003  -8.8873133063316345E-004  -1.4841534430161119E-003  -6.6503911511972547E-004
   1.2023000373062587E-008   6931.4484320000001        4.8359879292547703E-003  -8.6065952200442553E-004  -1.5332384500652552E-003  -5.9390388196334243E-004
   1.5849000334355878E-008   6931.4484320000001        5.0743483006954193E-003  -8.2747580017894506E-004  -1.5861461870372295E-003  -5.0976441707462072E-004
   2.0892999330612838E-008   6931.4484320000001        5.3257253021001816E-003  -7.8870519064366817E-004  -1.6434111166745424E-003  -4.1099515510722995E-004
   2.7542000680114143E-008   6931.4484320000001        5.5908667854964733E-003  -7.4384920299053192E-004  -1.7056121723726392E-003  -2.9584681033156812E-004
   3.6307998385609608E-008   6931.4484320000001        5.8706370182335377E-003  -6.9235905539244413E-004  -1.7734147841110826E-003  -1.6237545059993863E-004
   4.7863000673942224E-008   6931.4484320000001        6.1658667400479317E-003  -6.3365953974425793E-004  -1.8475427059456706E-003  -8.5005913206259720E-006
   6.3096003088958241E-008   6931.4484320000001        6.4775273203849792E-003  -5.6711508659645915E-004  -1.9288263283669949E-003   1.6808629152365029E-004
   8.3175997644957533E-008   6931.4484320000001        6.8065947853028774E-003  -4.9205299001187086E-004  -2.0181762520223856E-003   3.6986323539167643E-004
   1.0965000285523274E-007   6931.4484320000001        7.1541951037943363E-003  -4.0772883221507072E-004  -2.1166312508285046E-003   5.9957499615848064E-004
   1.4453999597208167E-007   6931.4484320000001        7.5213345699012280E-003  -3.1338928965851665E-004  -2.2252900525927544E-003   8.6006516357883811E-004
   1.9054999711443088E-007   6931.4484320000001        7.9094599932432175E-003  -2.0812715229112655E-004  -2.3454849142581224E-003   1.1546807363629341E-003
   2.5118998792095226E-007   6931.4484320000001        8.3196600899100304E-003  -9.1086498287040740E-005  -2.4785529822111130E-003   1.4867105055600405E-003
   3.3112999631157436E-007   6931.4484320000001        8.7534310296177864E-003   3.8744226912967861E-005  -2.6260807644575834E-003   1.8599708564579487E-003
   4.3651999703797628E-007   6931.4484320000001        9.2123039066791534E-003   1.8243692466057837E-004  -2.7898042462766171E-003   2.2785558830946684E-003
   5.7544002629583701E-007   6931.4484320000001        9.6978209912776947E-003   3.4111464628949761E-004  -2.9716063290834427E-003   2.7468244079500437E-003
   7.5857997217099182E-007   6931.4484320000001        1.0211777873337269E-002   5.1603309111669660E-004  -3.1736195087432861E-003   3.2696642447263002E-003
   9.9999999747524271E-007   6931.4484320000001        1.0756013914942741E-002   7.0851558120921254E-004  -3.3981623128056526E-003   3.8523357361555099E-003
   1.3182999509808724E-006   6931.4484320000001        1.1332640424370766E-002   9.2003622557967901E-004  -3.6478447727859020E-003   4.5007658191025257E-003
   1.7377999483869644E-006   6931.4484320000001        1.1943627148866653E-002   1.1520716361701488E-003  -3.9254031144082546E-003   5.2211508154869080E-003
   2.2909000563231530E-006   6931.4484320000001        1.2591601349413395E-002   1.4064013957977295E-003  -4.2340648360550404E-003   6.0209576040506363E-003
   3.0199998946045525E-006   6931.4484320000001        1.3279014267027378E-002   1.6847994411364198E-003  -4.5771859586238861E-003   6.9080623798072338E-003
   3.9810997805034276E-006   6931.4484320000001        1.4008692465722561E-002   1.9892444834113121E-003  -4.9585048109292984E-003   7.8915143385529518E-003
   5.2481000238913111E-006   6931.4484320000001        1.4783778227865696E-002   2.3219042923301458E-003  -5.3821234032511711E-003   8.9816348627209663E-003
   6.9183001869532745E-006   6931.4484320000001        1.5607652254402637E-002   2.6851058937609196E-003  -5.8524538762867451E-003   1.0190081782639027E-002
   9.1201000032015145E-006   6931.4484320000001        1.6484118998050690E-002   3.0814132187515497E-003  -6.3742939382791519E-003   1.1530296877026558E-002
   1.2022999726468697E-005   6931.4484320000001        1.7417453229427338E-002   3.5136535298079252E-003  -6.9528198800981045E-003   1.3017818331718445E-002
   1.5849000192247331E-005   6931.4484320000001        1.8412040546536446E-002   3.9847409352660179E-003  -7.5932778418064117E-003   1.4669902622699738E-002
   2.0892999600619078E-005   6931.4484320000001        1.9473416730761528E-002   4.4981604442000389E-003  -8.3015318959951401E-003   1.6507467254996300E-002
   2.7542000680114143E-005   6931.4484320000001        2.0607417449355125E-002   5.0575598143041134E-003  -9.0833725407719612E-003   1.8553936854004860E-002
   3.6307999835116789E-005   6931.4484320000001        2.1820986643433571E-002   5.6671286001801491E-003  -9.9448245018720627E-003   2.0836858078837395E-002
   4.7862999053904787E-005   6931.4484320000001        2.3121694102883339E-002   6.3313366845250130E-003  -1.0891494341194630E-002   2.3387158289551735E-002
   6.3095998484641314E-005   6931.4484320000001        2.4518672376871109E-002   7.0553841069340706E-003  -1.1928825639188290E-002   2.6240983977913857E-002
   8.3175997133366764E-005   6931.4484320000001        2.6022274047136307E-002   7.8449910506606102E-003  -1.3061274774372578E-002   2.9438963159918785E-002
   1.0964999819407240E-004   6931.4484320000001        2.7645045891404152E-002   8.7068621069192886E-003  -1.4292298816144466E-002   3.3027917146682739E-002
   1.4453999756369740E-004   6931.4484320000001        2.9400864616036415E-002   9.6481675282120705E-003  -1.5622712671756744E-002   3.7058278918266296E-002
   1.9054999575018883E-004   6931.4484320000001        3.1308107078075409E-002   1.0678156279027462E-002  -1.7051821574568748E-002   4.1590183973312378E-002
   2.5119000929407775E-004   6931.4484320000001        3.3386442810297012E-002   1.1806344613432884E-002  -1.8573379144072533E-002   4.6684339642524719E-002
   3.3112999517470598E-004   6931.4484320000001        3.5661388188600540E-002   1.3044845312833786E-002  -2.0176948979496956E-002   5.2410189062356949E-002
   4.3652000022120774E-004   6931.4484320000001        3.8163509219884872E-002   1.4407812617719173E-002  -2.1844698116183281E-002   5.8840632438659668E-002
   5.7544000446796417E-004   6931.4484320000001        4.0929559618234634E-002   1.5911875292658806E-002  -2.3549061268568039E-002   6.6049747169017792E-002
   7.5857999036088586E-004   6931.4484320000001        4.4005453586578369E-002   1.7577581107616425E-002  -2.5250820443034172E-002   7.4113823473453522E-002
   1.0000000474974513E-003   6931.4484320000001        4.7447130084037781E-002   1.9429646432399750E-002  -2.6894962415099144E-002   8.3104848861694336E-002
   1.3183000264689326E-003   6931.4484320000001        5.1324490457773209E-002   2.1498909220099449E-002  -2.8407335281372070E-002   9.3089498579502106E-002
   1.7377999611198902E-003   6931.4484320000001        5.5721700191497803E-002   2.3822322487831116E-002  -2.9688827693462372E-002  0.10411590337753296     
   2.2909000981599092E-003   6931.4484320000001        6.0746405273675919E-002   2.6447808369994164E-002  -3.0611792579293251E-002  0.11621973663568497     
   3.0199999455362558E-003   6931.4484320000001        6.6528186202049255E-002   2.9433531686663628E-002  -3.1012164428830147E-002  0.12939946353435516     
   3.9810999296605587E-003   6931.4484320000001        7.3227196931838989E-002   3.2852876931428909E-002  -3.0684355646371841E-002  0.14361356198787689     
   5.2481000311672688E-003   6931.4484320000001        8.1038840115070343E-002   3.6797799170017242E-002  -2.9374860227108002E-002  0.15876413881778717     
   6.9182999432086945E-003   6931.4484320000001        9.0197175741195679E-002   4.1382290422916412E-002  -2.6777764782309532E-002  0.17467620968818665     
   9.1201001778244972E-003   6931.4484320000001       0.10097866505384445        4.6747274696826935E-002  -2.2533023729920387E-002  0.19107782840728760     
   1.2023000046610832E-002   6931.4484320000001       0.11370003223419189        5.3064193576574326E-002  -1.6230380162596703E-002  0.20757240056991577     
   1.5848999843001366E-002   6931.4484320000001       0.12869985401630402        6.0532923787832260E-002  -7.4276244267821312E-003  0.22359859943389893     
   2.0893000066280365E-002   6931.4484320000001       0.14632292091846466        6.9384165108203888E-002   4.3259719386696815E-003  0.23840804398059845     
   2.7542000636458397E-002   6931.4484320000001       0.16684772074222565        7.9857110977172852E-002   1.9426804035902023E-002  0.25100627541542053     
   3.6308001726865768E-002   6931.4484320000001       0.19039122760295868        9.2168994247913361E-002   3.8133721798658371E-002  0.26012098789215088     
   4.7862999141216278E-002   6931.4484320000001       0.21671910583972931       0.10643725097179413        6.0422256588935852E-002  0.26417154073715210     
   6.3096001744270325E-002   6931.4484320000001       0.24498331546783447       0.12255768477916718        8.5802577435970306E-002  0.26130226254463196     
   8.3176001906394958E-002   6931.4484320000001       0.27331653237342834       0.13998275995254517       0.11305635422468185       0.24952635169029236     
  0.10000000149011612        6931.4484320000001       0.29065892100334167       0.15172103047370911       0.13121351599693298       0.23583614826202393     
  0.12500000000000000        6931.4484320000001       0.30761751532554626       0.16499228775501251       0.15160238742828369       0.21245147287845612     
  0.15000000596046448        6931.4484320000001       0.31592726707458496       0.17390418052673340       0.16544511914253235       0.18787953257560730     
  0.17499999701976776        6931.4484320000001       0.31726291775703430       0.17903923988342285       0.17394141852855682       0.16372036933898926     
  0.20000000298023224        6931.4484320000001       0.31298464536666870       0.18090295791625977       0.17805117368698120       0.14087818562984467     
  0.22499999403953552        6931.4484320000001       0.30422997474670410       0.17995011806488037       0.17855982482433319       0.11985012888908386     
  0.25000000000000000        6931.4484320000001       0.29196599125862122       0.17659693956375122       0.17612293362617493       0.10087889432907104     
  0.27500000596046448        6931.4484320000001       0.27702188491821289       0.17122727632522583       0.17129673063755035        8.4042593836784363E-002
  0.30000001192092896        6931.4484320000001       0.26011142134666443       0.16419591009616852       0.16455934941768646        6.9311641156673431E-002
  0.32499998807907104        6931.4484320000001       0.24184918403625488       0.15583056211471558       0.15632596611976624        5.6586928665637970E-002
  0.34999999403953552        6931.4484320000001       0.22276322543621063       0.14643305540084839       0.14695954322814941        4.5726131647825241E-002
  0.37500000000000000        6931.4484320000001       0.20330499112606049       0.13628005981445312       0.13677889108657837        3.6562390625476837E-002
  0.40000000596046448        6931.4484320000001       0.18385758996009827       0.12562379240989685       0.12606444954872131        2.8917614370584488E-002
  0.42500001192092896        6931.4484320000001       0.16474288702011108       0.11469238251447678       0.11506268382072449        2.2611962631344795E-002
  0.44999998807907104        6931.4484320000001       0.14622747898101807       0.10369038581848145       0.10398951172828674        1.7470506951212883E-002
  0.47499999403953552        6931.4484320000001       0.12852805852890015        9.2799201607704163E-002   9.3032792210578918E-002   1.3327806256711483E-002
  0.50000000000000000        6931.4484320000001       0.11181622743606567        8.2177497446537018E-002   8.2354404032230377E-002   1.0030866600573063E-002
  0.52499997615814209        6931.4484320000001        9.6222832798957825E-002   7.1961745619773865E-002   7.2091884911060333E-002   7.4408971704542637E-003
  0.55000001192092896        6931.4484320000001        8.1841878592967987E-002   6.2266744673252106E-002   6.2359780073165894E-002   5.4341284558176994E-003
  0.57499998807907104        6931.4484320000001        6.8734191358089447E-002   5.3186208009719849E-002   5.3250826895236969E-002   3.9019421674311161E-003
  0.60000002384185791        6931.4484320000001        5.6930880993604660E-002   4.4793441891670227E-002   4.4837009161710739E-002   2.7504730969667435E-003
  0.62500000000000000        6931.4484320000001        4.6436447650194168E-002   3.7142079323530197E-002   3.7170547991991043E-002   1.8998365849256516E-003
  0.64999997615814209        6931.4484320000001        3.7231851369142532E-002   3.0266888439655304E-002   3.0284879729151726E-002   1.2830925406888127E-003
  0.67500001192092896        6931.4484320000001        2.9277356341481209E-002   2.4184679612517357E-002   2.4195648729801178E-002   8.4504403639584780E-004
  0.69999998807907104        6931.4484320000001        2.2515278309583664E-002   1.8895311281085014E-002   1.8901741132140160E-002   5.4094166262075305E-004
  0.72500002384185791        6931.4484320000001        1.6872610896825790E-002   1.4382783323526382E-002   1.4386397786438465E-002   3.3515982795506716E-004
  0.75000000000000000        6931.4484320000001        1.2263593263924122E-002   1.0616471059620380E-002   1.0618413798511028E-002   1.9989056454505771E-004
  0.77499997615814209        6931.4484320000001        8.5921976715326309E-003   7.5524589046835899E-003   7.5534614734351635E-003   1.1389543942641467E-004
  0.80000001192092896        6931.4484320000001        5.7545765303075314E-003   5.1350314170122147E-003   5.1355389878153801E-003   6.1343176639638841E-005
  0.82499998807907104        6931.4484320000001        3.6414861679077148E-003   3.2983089331537485E-003   3.2985797151923180E-003   3.0754214094486088E-005
  0.85000002384185791        6931.4484320000001        2.1407131571322680E-003   1.9680692348629236E-003   1.9682415295392275E-003   1.4064585229789373E-005
  0.87500000000000000        6931.4484320000001        1.1395417386665940E-003   1.0637821396812797E-003   1.0639189276844263E-003   5.8153323152509984E-006
  0.89999997615814209        6931.4484320000001        5.2731798496097326E-004   5.0092447781935334E-004   5.0103967078030109E-004   2.4672449399076868E-006
  0.92500001192092896        6931.4484320000001        1.9821249588858336E-004   1.9367832283023745E-004   1.9375095143914223E-004   1.8355760857957648E-006
  0.94999998807907104        6931.4484320000001        5.4361291404347867E-005   5.8215216995449737E-005   5.8197096223011613E-005   2.6349530344305094E-006
  0.97500002384185791        6931.4484320000001        9.7855372587218881E-006   1.6999043509713374E-005   1.6820944438222796E-005   4.1212351788999513E-006
   1.0000000000000000        6931.4484320000001       -3.7359127418312710E-006   5.3645171647076495E-006   4.9448208301328123E-006   5.8140808505413588E-006
   9.9999997171806854E-010   8887.5651369999996        3.1756579410284758E-003  -9.7450613975524902E-004  -1.1867017019540071E-003  -9.3492132145911455E-004
   1.3183000246996812E-009   8887.5651369999996        3.3255366142839193E-003  -9.7407115390524268E-004  -1.2183201033622026E-003  -9.2401530127972364E-004
   1.7378000150003459E-009   8887.5651369999996        3.4832037054002285E-003  -9.7119482234120369E-004  -1.2513558613136411E-003  -9.0813165297731757E-004
   2.2908999142146058E-009   8887.5651369999996        3.6491721402853727E-003  -9.6562231192365289E-004  -1.2860145652666688E-003  -8.8653172133490443E-004
   3.0200000278313155E-009   8887.5651369999996        3.8238835986703634E-003  -9.5707998843863606E-004  -1.3225093716755509E-003  -8.5839873645454645E-004
   3.9810998941902653E-009   8887.5651369999996        4.0078437887132168E-003  -9.4527169130742550E-004  -1.3610924361273646E-003  -8.2281726645305753E-004
   5.2481001766579993E-009   8887.5651369999996        4.2016026563942432E-003  -9.2987657990306616E-004  -1.4020539820194244E-003  -7.7876483555883169E-004
   6.9183001549788514E-009   8887.5651369999996        4.4057234190404415E-003  -9.1054948279634118E-004  -1.4457198558375239E-003  -7.2510953759774566E-004
   9.1201002305751899E-009   8887.5651369999996        4.6208221465349197E-003  -8.8691647397354245E-004  -1.4924629358574748E-003  -6.6059350501745939E-004
   1.2023000373062587E-008   8887.5651369999996        4.8475647345185280E-003  -8.5857202066108584E-004  -1.5427079051733017E-003  -5.8382161660119891E-004
   1.5849000334355878E-008   8887.5651369999996        5.0865672528743744E-003  -8.2509149797260761E-004  -1.5969127416610718E-003  -4.9329083412885666E-004
   2.0892999330612838E-008   8887.5651369999996        5.3386259824037552E-003  -7.8599801054224372E-004  -1.6556256450712681E-003  -3.8729791413061321E-004
   2.7542000680114143E-008   8887.5651369999996        5.6044911034405231E-003  -7.4079091427847743E-004  -1.7194395186379552E-003  -2.6401257491670549E-004
   3.6307998385609608E-008   8887.5651369999996        5.8850296773016453E-003  -6.8891927367076278E-004  -1.7890357412397861E-003  -1.2140163016738370E-004
   4.7863000673942224E-008   8887.5651369999996        6.1810766346752644E-003  -6.2980555230751634E-004  -1.8651538994163275E-003   4.2708561522886157E-005
   6.3096003088958241E-008   8887.5651369999996        6.4936061389744282E-003  -5.6281132856383920E-004  -1.9486423116177320E-003   2.3072969634085894E-004
   8.3175997644957533E-008   8887.5651369999996        6.8235979415476322E-003  -4.8726133536547422E-004  -2.0404304377734661E-003   4.4524882105179131E-004
   1.0965000285523274E-007   8887.5651369999996        7.1721826680004597E-003  -4.0240792441181839E-004  -2.1415776573121548E-003   6.8913173163309693E-004
   1.4453999597208167E-007   8887.5651369999996        7.5403712689876556E-003  -3.0749459983780980E-004  -2.2532036527991295E-003   9.6534483600407839E-004
   1.9054999711443088E-007   8887.5651369999996        7.9296156764030457E-003  -2.0161022257525474E-004  -2.3766655940562487E-003   1.2773843482136726E-003
   2.5118998792095226E-007   8887.5651369999996        8.3410097286105156E-003  -8.3895247371401638E-005  -2.5133241433650255E-003   1.6286814352497458E-003
   3.3112999631157436E-007   8887.5651369999996        8.7760565802454948E-003   4.6666387788718566E-005  -2.6647935155779123E-003   2.0232230890542269E-003
   4.3651999703797628E-007   8887.5651369999996        9.2362947762012482E-003   1.9115136819891632E-004  -2.8328387998044491E-003   2.4652876891195774E-003
   5.7544002629583701E-007   8887.5651369999996        9.7232731059193611E-003   3.5068785655312240E-004  -3.0193731654435396E-003   2.9594325460493565E-003
   7.5857997217099182E-007   8887.5651369999996        1.0238797403872013E-002   5.2653747843578458E-004  -3.2265633344650269E-003   3.5107729490846395E-003
   9.9999999747524271E-007   8887.5651369999996        1.0784717276692390E-002   7.2002975502982736E-004  -3.4567625261843204E-003   4.1248174384236336E-003
   1.3182999509808724E-006   8887.5651369999996        1.1363155208528042E-002   9.3264615861698985E-004  -3.7126191891729832E-003   4.8077786341309547E-003
   1.7377999483869644E-006   8887.5651369999996        1.1976094916462898E-002   1.1658708099275827E-003  -3.9969072677195072E-003   5.5661541409790516E-003
   2.2909000563231530E-006   8887.5651369999996        1.2626178562641144E-002   1.4214924303814769E-003  -4.3128971010446548E-003   6.4077815040946007E-003
   3.0199998946045525E-006   8887.5651369999996        1.3315876014530659E-002   1.7012947937473655E-003  -4.6639861539006233E-003   7.3409280739724636E-003
   3.9810997805034276E-006   8887.5651369999996        1.4048031531274319E-002   2.0072674378752708E-003  -5.0539541989564896E-003   8.3750942721962929E-003
   5.2481000238913111E-006   8887.5651369999996        1.4825814403593540E-002   2.3415917530655861E-003  -5.4869451560080051E-003   9.5211146399378777E-003
   6.9183001869532745E-006   8887.5651369999996        1.5652632340788841E-002   2.7066082693636417E-003  -5.9674065560102463E-003   1.0791214182972908E-002
   9.1201000032015145E-006   8887.5651369999996        1.6532322391867638E-002   3.1048981472849846E-003  -6.5001691691577435E-003   1.2199476361274719E-002
   1.2022999726468697E-005   8887.5651369999996        1.7469199374318123E-002   3.5393072757869959E-003  -7.0904297754168510E-003   1.3762158341705799E-002
   1.5849000192247331E-005   8887.5651369999996        1.8467692658305168E-002   4.0127714164555073E-003  -7.7434387058019638E-003   1.5497277490794659E-002
   2.0892999600619078E-005   8887.5651369999996        1.9533392041921616E-002   4.5288018882274628E-003  -8.4650497883558273E-003   1.7426628619432449E-002
   2.7542000680114143E-005   8887.5651369999996        2.0672196522355080E-002   5.0910748541355133E-003  -9.2610083520412445E-003   1.9574554637074471E-002
   3.6307999835116789E-005   8887.5651369999996        2.1891128271818161E-002   5.7038157247006893E-003  -1.0137259960174561E-002   2.1969597786664963E-002
   4.7862999053904787E-005   8887.5651369999996        2.3197842761874199E-002   6.3715344294905663E-003  -1.1099283583462238E-002   2.4643691256642342E-002
   6.3095998484641314E-005   8887.5651369999996        2.4601580575108528E-002   7.0994794368743896E-003  -1.2152327224612236E-002   2.7634039521217346E-002
   8.3175997133366764E-005   8887.5651369999996        2.6112819090485573E-002   7.8934254124760628E-003  -1.3300578109920025E-002   3.0982278287410736E-002
   1.0964999819407240E-004   8887.5651369999996        2.7744255959987640E-002   8.7601467967033386E-003  -1.4547125436365604E-002   3.4736216068267822E-002
   1.4453999756369740E-004   8887.5651369999996        2.9509941115975380E-002   9.7068883478641510E-003  -1.5892291441559792E-002   3.8947038352489471E-002
   1.9054999575018883E-004   8887.5651369999996        3.1428467482328415E-002   1.0742997750639915E-002  -1.7334759235382080E-002   4.3675616383552551E-002
   2.5119000929407775E-004   8887.5651369999996        3.3519733697175980E-002   1.1878097429871559E-002  -1.8867479637265205E-002   4.8982854932546616E-002
   3.3112999517470598E-004   8887.5651369999996        3.5809542983770370E-002   1.3124430552124977E-002  -2.0479036495089531E-002   5.4938115179538727E-002
   4.3652000022120774E-004   8887.5651369999996        3.8328792899847031E-002   1.4496305957436562E-002  -2.2150401026010513E-002   6.1613611876964569E-002
   5.7544000446796417E-004   8887.5651369999996        4.1114598512649536E-002   1.6010528430342674E-002  -2.3852571845054626E-002   6.9081939756870270E-002
   7.5857999036088586E-004   8887.5651369999996        4.4213302433490753E-002   1.7687851563096046E-002  -2.5544665753841400E-002   7.7417030930519104E-002
   1.0000000474974513E-003   8887.5651369999996        4.7681283205747604E-002   1.9553231075406075E-002  -2.7169760316610336E-002   8.6687296628952026E-002
   1.3183000264689326E-003   8887.5651369999996        5.1588937640190125E-002   2.1637765690684319E-002  -2.8651565313339233E-002   9.6954531967639923E-002
   1.7377999611198902E-003   8887.5651369999996        5.6020904332399368E-002   2.3978693410754204E-002  -2.9888698831200600E-002  0.10826016217470169     
   2.2909000981599092E-003   8887.5651369999996        6.1085287481546402E-002   2.6624243706464767E-002  -3.0751129612326622E-002  0.12063150107860565     
   3.0199999455362558E-003   8887.5651369999996        6.6911995410919189E-002   2.9632870107889175E-002  -3.1072521582245827E-002  0.13405631482601166     
   3.9810999296605587E-003   8887.5651369999996        7.3661305010318756E-002   3.3078208565711975E-002  -3.0645316466689110E-002  0.14848017692565918     
   5.2481000311672688E-003   8887.5651369999996        8.1528358161449432E-002   3.7052348256111145E-002  -2.9214670881628990E-002  0.16378979384899139     
   6.9182999432086945E-003   8887.5651369999996        9.0746313333511353E-002   4.1669234633445740E-002  -2.6474438607692719E-002  0.17979238927364349     
   9.1201001778244972E-003   8887.5651369999996       0.10158978402614594        4.7069370746612549E-002  -2.2066030651330948E-002  0.19619604945182800     
   1.2023000046610832E-002   8887.5651369999996       0.11437215656042099        5.3423203527927399E-002  -1.5583113767206669E-002  0.21258266270160675     
   1.5848999843001366E-002   8887.5651369999996       0.12942652404308319        6.0928668826818466E-002  -6.5908660180866718E-003  0.22836898267269135     
   2.0893000066280365E-002   8887.5651369999996       0.14708927273750305        6.9813169538974762E-002   5.3497515618801117E-003  0.24278619885444641     
   2.7542000636458397E-002   8887.5651369999996       0.16762657463550568        8.0310568213462830E-002   2.0618017762899399E-002  0.25482425093650818     
   3.6308001726865768E-002   8887.5651369999996       0.19113828241825104        9.2629946768283844E-002   3.9449773728847504E-002  0.26320475339889526     
   4.7862999141216278E-002   8887.5651369999996       0.21736761927604675       0.10687699168920517        6.1791889369487762E-002  0.26635804772377014     
   6.3096001744270325E-002   8887.5651369999996       0.24543981254100800       0.12293154746294022        8.7122306227684021E-002  0.26246547698974609     
   8.3176001906394958E-002   8887.5651369999996       0.27346011996269226       0.14022646844387054       0.11419158428907394       0.24961467087268829     
  0.10000000149011612        8887.5651369999996       0.29051649570465088       0.15183196961879730       0.13213963806629181       0.23523630201816559     
  0.12500000000000000        8887.5651369999996       0.30704468488693237       0.16488502919673920       0.15218034386634827       0.21112458407878876     
  0.15000000596046448        8887.5651369999996       0.31494489312171936       0.17357052862644196       0.16566884517669678       0.18610616028308868     
  0.17499999701976776        8887.5651369999996       0.31591057777404785       0.17848426103591919       0.17382915318012238       0.16171221435070038     
  0.20000000298023224        8887.5651369999996       0.31131237745285034       0.18014092743396759       0.17763406038284302       0.13879118859767914     
  0.22499999403953552        8887.5651369999996       0.30229303240776062       0.17900168895721436       0.17787562310695648       0.11779555678367615     
  0.25000000000000000        8887.5651369999996       0.28982132673263550       0.17548696696758270       0.17521221935749054        9.8932728171348572E-002
  0.27500000596046448        8887.5651369999996       0.27472558617591858       0.16998316347599030       0.17020066082477570        8.2253217697143555E-002
  0.30000001192092896        8887.5651369999996       0.25771704316139221       0.16284638643264771       0.16331815719604492        6.7706264555454254E-002
  0.32499998807907104        8887.5651369999996       0.23940655589103699       0.15440456569194794       0.15497800707817078        5.5176820605993271E-002
  0.34999999403953552        8887.5651369999996       0.22031763195991516       0.14495889842510223       0.14554072916507721        4.4510923326015472E-002
  0.37500000000000000        8887.5651369999996       0.20089666545391083       0.13478480279445648       0.13532221317291260        3.5533536225557327E-002
  0.40000000596046448        8887.5651369999996       0.18152146041393280       0.12413267791271210       0.12459974735975266        2.8061160817742348E-002
  0.42500001192092896        8887.5651369999996       0.16250838339328766       0.11322842538356781       0.11361646652221680        2.1910728886723518E-002
  0.44999998807907104        8887.5651369999996       0.14411863684654236       0.10227405279874802       0.10258483141660690        1.6905762255191803E-002
  0.47499999403953552        8887.5651369999996       0.12656360864639282        9.1448172926902771E-002   9.1689251363277435E-002   1.2880533933639526E-002
  0.50000000000000000        8887.5651369999996       0.11000985652208328        8.0906547605991364E-002   8.1088140606880188E-002   9.6826804801821709E-003
  0.52499997615814209        8887.5651369999996        9.4583436846733093E-002   7.0782653987407684E-002   7.0915646851062775E-002   7.1746623143553734E-003
  0.55000001192092896        8887.5651369999996        8.0373942852020264E-002   6.1188291758298874E-002   6.1283007264137268E-002   5.2343658171594143E-003
  0.57499998807907104        8887.5651369999996        6.7438185214996338E-002   5.2214223891496658E-002   5.2279796451330185E-002   3.7550365086644888E-003
  0.60000002384185791        8887.5651369999996        5.5803645402193069E-002   4.3930921703577042E-002   4.3975006788969040E-002   2.6447433046996593E-003
  0.62500000000000000        8887.5651369999996        4.5471701771020889E-002   3.6389332264661789E-002   3.6418065428733826E-002   1.8254977185279131E-003
  0.64999997615814209        8887.5651369999996        3.6420617252588272E-002   2.9621744528412819E-002   2.9639864340424538E-002   1.2321406975388527E-003
  0.67500001192092896        8887.5651369999996        2.8608463704586029E-002   2.3642737418413162E-002   2.3653762415051460E-002   8.1108871381729841E-004
  0.69999998807907104        8887.5651369999996        2.1975830197334290E-002   1.8450211733579636E-002   1.8456665799021721E-002   5.1900936523452401E-004
  0.72500002384185791        8887.5651369999996        1.6448477283120155E-002   1.4026535674929619E-002   1.4030157588422298E-002   3.2148361788131297E-004
  0.75000000000000000        8887.5651369999996        1.1939888820052147E-002   1.0339787229895592E-002   1.0341730900108814E-002   1.9170047016814351E-004
  0.77499997615814209        8887.5651369999996        8.3537437021732330E-003   7.3451255448162556E-003   7.3461267165839672E-003   1.0921981447609141E-004
  0.80000001192092896        8887.5651369999996        5.5863554589450359E-003   4.9862931482493877E-003   4.9867988564074039E-003   5.8828220062423497E-005
  0.82499998807907104        8887.5651369999996        3.5290722735226154E-003   3.1972709111869335E-003   3.1975391320884228E-003   2.9506254577427171E-005
  0.85000002384185791        8887.5651369999996        2.0706783980131149E-003   1.9041020423173904E-003   1.9042708445340395E-003   1.3517608749680221E-005
  0.87500000000000000        8887.5651369999996        1.0998293291777372E-003   1.0269294725731015E-003   1.0270612547174096E-003   5.6241997299366631E-006
  0.89999997615814209        8887.5651369999996        5.0757930148392916E-004   4.8230058746412396E-004   4.8240902833640575E-004   2.4256564756797161E-006
  0.92500001192092896        8887.5651369999996        1.9009428797289729E-004   1.8584547797217965E-004   1.8590966647025198E-004   1.8167539792557363E-006
  0.94999998807907104        8887.5651369999996        5.1730585255427286E-005   5.5520828027511016E-005   5.5493532272521406E-005   2.5523677322780713E-006
  0.97500002384185791        8887.5651369999996        8.8605047494638711E-006   1.5839406842133030E-005   1.5653353329980746E-005   3.9064375414454844E-006
   1.0000000000000000        8887.5651369999996       -4.4251537474337965E-006   4.2903575376840308E-006   3.8671041693305597E-006   5.4088268370833248E-006
   9.9999997171806854E-010   11395.715459999999        3.1827394850552082E-003  -9.7418867517262697E-004  -1.1894864728674293E-003  -9.5506897196173668E-004
   1.3183000246996812E-009   11395.715459999999        3.3329930156469345E-003  -9.7362266387790442E-004  -1.2215567985549569E-003  -9.4234693096950650E-004
   1.7378000150003459E-009   11395.715459999999        3.4910570830106735E-003  -9.7060244297608733E-004  -1.2551060644909739E-003  -9.2431332450360060E-004
   2.2908999142146058E-009   11395.715459999999        3.6574455443769693E-003  -9.6487207338213921E-004  -1.2903471942991018E-003  -9.0018846094608307E-004
   3.0200000278313155E-009   11395.715459999999        3.8326019421219826E-003  -9.5615681493654847E-004  -1.3275009114295244E-003  -8.6911238031461835E-004
   3.9810998941902653E-009   11395.715459999999        4.0170336142182350E-003  -9.4415934290736914E-004  -1.3668278697878122E-003  -8.3012162940576673E-004
   5.2481001766579993E-009   11395.715459999999        4.2112912051379681E-003  -9.2855741968378425E-004  -1.4086273731663823E-003  -7.8214157838374376E-004
   6.9183001549788514E-009   11395.715459999999        4.4159409590065479E-003  -9.0900459326803684E-004  -1.4532351633533835E-003  -7.2398397605866194E-004
   9.1201002305751899E-009   11395.715459999999        4.6316003426909447E-003  -8.8512536603957415E-004  -1.5010349452495575E-003  -6.5432942938059568E-004
   1.2023000373062587E-008   11395.715459999999        4.8589380457997322E-003  -8.5651269182562828E-004  -1.5524629270657897E-003  -5.7171593653038144E-004
   1.5849000334355878E-008   11395.715459999999        5.0985715351998806E-003  -8.2274014130234718E-004  -1.6079889610409737E-003  -4.7457093023695052E-004
   2.0892999330612838E-008   11395.715459999999        5.3513003513216972E-003  -7.8332884004339576E-004  -1.6681752167642117E-003  -3.6111223744228482E-004
   2.7542000680114143E-008   11395.715459999999        5.6178765371441841E-003  -7.3777633951976895E-004  -1.7336285673081875E-003  -2.2942734358366579E-004
   3.6307998385609608E-008   11395.715459999999        5.8991708792746067E-003  -6.8552931770682335E-004  -1.8050457583740354E-003  -7.7392323873937130E-005
   4.7863000673942224E-008   11395.715459999999        6.1960206367075443E-003  -6.2600796809419990E-004  -1.8831827910616994E-003   9.7261094197165221E-005
   6.3096003088958241E-008   11395.715459999999        6.5094046294689178E-003  -5.5857130791991949E-004  -1.9689055625349283E-003   2.9704943881370127E-004
   8.3175997644957533E-008   11395.715459999999        6.8403054028749466E-003  -4.8254124703817070E-004  -2.0631623920053244E-003   5.2467064233496785E-004
   1.0965000285523274E-007   11395.715459999999        7.1898577734827995E-003  -3.9716708124615252E-004  -2.1670337300747633E-003   7.8311364632099867E-004
   1.4453999597208167E-007   11395.715459999999        7.5590773485600948E-003  -3.0168922967277467E-004  -2.2816588170826435E-003   1.0754698887467384E-003
   1.9054999711443088E-007   11395.715459999999        7.9494221135973930E-003  -1.9519260968081653E-004  -2.4084211327135563E-003   1.4053876511752605E-003
   2.5118998792095226E-007   11395.715459999999        8.3619896322488785E-003  -7.6814139902126044E-005  -2.5487036909908056E-003   1.7764432122930884E-003
   3.3112999631157436E-007   11395.715459999999        8.7982919067144394E-003   5.4466680012410507E-005  -2.7041488792747259E-003   2.1927976049482822E-003
   4.3651999703797628E-007   11395.715459999999        9.2598721385002136E-003   1.9973127928096801E-004  -2.8765506576746702E-003   2.6589175686240196E-003
   5.7544002629583701E-007   11395.715459999999        9.7482884302735329E-003   3.6011284100823104E-004  -3.0678524635732174E-003   3.1795627437531948E-003
   7.5857997217099182E-007   11395.715459999999        1.0265354998409748E-002   5.3687876788899302E-004  -3.2802543137222528E-003   3.7600810173898935E-003
   9.9999999747524271E-007   11395.715459999999        1.0812931694090366E-002   7.3136482387781143E-004  -3.5161443520337343E-003   4.4062342494726181E-003
   1.3182999509808724E-006   11395.715459999999        1.1393152177333832E-002   9.4505964079871774E-004  -3.7782096769660711E-003   5.1245260983705521E-003
   1.7377999483869644E-006   11395.715459999999        1.2008014135062695E-002   1.1794547317549586E-003  -4.0692598558962345E-003   5.9217619709670544E-003
   2.2909000563231530E-006   11395.715459999999        1.2660174630582333E-002   1.4363479567691684E-003  -4.3926085345447063E-003   6.8061556667089462E-003
   3.0199998946045525E-006   11395.715459999999        1.3352119363844395E-002   1.7175327520817518E-003  -4.7516934573650360E-003   7.7863726764917374E-003
   3.9810997805034276E-006   11395.715459999999        1.4086716808378696E-002   2.0250095985829830E-003  -5.1503344438970089E-003   8.8723702356219292E-003
   5.2481000238913111E-006   11395.715459999999        1.4867155812680721E-002   2.3609725758433342E-003  -5.5927140638232231E-003   1.0075500234961510E-002
   6.9183001869532745E-006   11395.715459999999        1.5696873888373375E-002   2.7277763001620770E-003  -6.0833157040178776E-003   1.1408560909330845E-002
   9.1201000032015145E-006   11395.715459999999        1.6579741612076759E-002   3.1280182301998138E-003  -6.6269971430301666E-003   1.2886280193924904E-002
   1.2022999726468697E-005   11395.715459999999        1.7520109191536903E-002   3.5645638126879930E-003  -7.2289751842617989E-003   1.4525633305311203E-002
   1.5849000192247331E-005   11395.715459999999        1.8522450700402260E-002   4.0403692983090878E-003  -7.8944973647594452E-003   1.6345392912626266E-002
   2.0892999600619078E-005   11395.715459999999        1.9592413678765297E-002   4.5589716173708439E-003  -8.6294012144207954E-003   1.8368225544691086E-002
   2.7542000680114143E-005   11395.715459999999        2.0735954865813255E-002   5.1240762695670128E-003  -9.4393817707896233E-003   2.0619373768568039E-002
   3.6307999835116789E-005   11395.715459999999        2.1960174664855003E-002   5.7399435900151730E-003  -1.0330299846827984E-002   2.3128358647227287E-002
   4.7862999053904787E-005   11395.715459999999        2.3272814229130745E-002   6.4111226238310337E-003  -1.1307492852210999E-002   2.5928083807229996E-002
   6.3095998484641314E-005   11395.715459999999        2.4683222174644470E-002   7.1429084055125713E-003  -1.2376008555293083E-002   2.9056767001748085E-002
   8.3175997133366764E-005   11395.715459999999        2.6201995089650154E-002   7.9411333426833153E-003  -1.3539751060307026E-002   3.2556999474763870E-002
   1.0964999819407240E-004   11395.715459999999        2.7841983363032341E-002   8.8126361370086670E-003  -1.4801432378590107E-002   3.6477502435445786E-002
   1.4453999756369740E-004   11395.715459999999        2.9617404565215111E-002   9.7647383809089661E-003  -1.6160868108272552E-002   4.0870130062103271E-002
   1.9054999575018883E-004   11395.715459999999        3.1547054648399353E-002   1.0806881822645664E-002  -1.7616115510463715E-002   4.5796383172273636E-002
   2.5119000929407775E-004   11395.715459999999        3.3651076257228851E-002   1.1948794126510620E-002  -1.9159313291311264E-002   5.1317233592271805E-002
   3.3112999517470598E-004   11395.715459999999        3.5955544561147690E-002   1.3202849775552750E-002  -2.0778058096766472E-002   5.7501818984746933E-002
   4.3652000022120774E-004   11395.715459999999        3.8491677492856979E-002   1.4583504758775234E-002  -2.2452123463153839E-002   6.4421512186527252E-002
   5.7544000446796417E-004   11395.715459999999        4.1296951472759247E-002   1.6107738018035889E-002  -2.4151092395186424E-002   7.2147235274314880E-002
   7.5857999036088586E-004   11395.715459999999        4.4418111443519592E-002   1.7796505242586136E-002  -2.5832425802946091E-002   8.0750375986099243E-002
   1.0000000474974513E-003   11395.715459999999        4.7911982983350754E-002   1.9674992188811302E-002  -2.7437323704361916E-002   9.0295597910881042E-002
   1.3183000264689326E-003   11395.715459999999        5.1849428564310074E-002   2.1774554625153542E-002  -2.8887415304780006E-002  0.10083959251642227     
   1.7377999611198902E-003   11395.715459999999        5.6315541267395020E-002   2.4132704362273216E-002  -3.0079105868935585E-002  0.11241693794727325     
   2.2909000981599092E-003   11395.715459999999        6.1418868601322174E-002   2.6797967031598091E-002  -3.0880080536007881E-002  0.12504644691944122     
   3.0199999455362558E-003   11395.715459999999        6.7289620637893677E-002   2.9829071834683418E-002  -3.1121848151087761E-002  0.13870513439178467     
   3.9810999296605587E-003   11395.715459999999        7.4088156223297119E-002   3.3299885690212250E-002  -3.0595023185014725E-002  0.15332567691802979     
   5.2481000311672688E-003   11395.715459999999        8.2009345293045044E-002   3.7302635610103607E-002  -2.9043598100543022E-002  0.16877958178520203     
   6.9182999432086945E-003   11395.715459999999        9.1285429894924164E-002   4.1951172053813934E-002  -2.6161374524235725E-002  0.18485659360885620     
   9.1201001778244972E-003   11395.715459999999       0.10218913108110428        4.7385573387145996E-002  -2.1591419354081154E-002  0.20124544203281403     
   1.2023000046610832E-002   11395.715459999999       0.11503052711486816        5.3775273263454437E-002  -1.4931481331586838E-002  0.21750728785991669     
   1.5848999843001366E-002   11395.715459999999       0.13013726472854614        6.1316277831792831E-002  -5.7542421855032444E-003  0.23303817212581635     
   2.0893000066280365E-002   11395.715459999999       0.14783746004104614        7.0232711732387543E-002   6.3676512800157070E-003  0.24705040454864502     
   2.7542000636458397E-002   11395.715459999999       0.16838516294956207        8.0753147602081299E-002   2.1796550601720810E-002  0.25852018594741821     
   3.6308001726865768E-002   11395.715459999999       0.19186341762542725        9.3078680336475372E-002   4.0745753794908524E-002  0.26616519689559937     
   4.7862999141216278E-002   11395.715459999999       0.21799363195896149       0.10730344802141190        6.3134282827377319E-002  0.26842883229255676     
   6.3096001744270325E-002   11395.715459999999       0.24587507545948029       0.12329178303480148        8.8409073650836945E-002  0.26353117823600769     
   8.3176001906394958E-002   11395.715459999999       0.27358669042587280       0.14045748114585876       0.11529117822647095       0.24963460862636566     
  0.10000000149011612        11395.715459999999       0.29036208987236023       0.15193200111389160       0.13303092122077942       0.23459275066852570     
  0.12500000000000000        11395.715459999999       0.30646896362304688       0.16477069258689880       0.15272796154022217       0.20978711545467377     
  0.15000000596046448        11395.715459999999       0.31396970152854919       0.17323459684848785       0.16586914658546448       0.18434919416904449     
  0.17499999701976776        11395.715459999999       0.31457564234733582       0.17793239653110504       0.17370158433914185       0.15974085032939911     
  0.20000000298023224        11395.715459999999       0.30966737866401672       0.17938768863677979       0.17721019685268402       0.13675509393215179     
  0.22499999403953552        11395.715459999999       0.30039256811141968       0.17806769907474518       0.17719306051731110       0.11580059677362442     
  0.25000000000000000        11395.715459999999       0.28772127628326416       0.17439687252044678       0.17431108653545380        9.7050353884696960E-002
  0.27500000596046448        11395.715459999999       0.27248087525367737       0.16876401007175446       0.16912136971950531        8.0528251826763153E-002
  0.30000001192092896        11395.715459999999       0.25537994503974915       0.16152633726596832       0.16210007667541504        6.6163226962089539E-002
  0.32499998807907104        11395.715459999999       0.23702560365200043       0.15301193296909332       0.15365858376026154        5.3825072944164276E-002
  0.34999999403953552        11395.715459999999       0.21793678402900696       0.14352132380008698       0.14415486156940460        4.3348848819732666E-002
  0.37500000000000000        11395.715459999999       0.19855487346649170       0.13332861661911011       0.13390190899372101        3.4551896154880524E-002
  0.40000000596046448        11395.715459999999       0.17925240099430084       0.12268235534429550       0.12317387014627457        2.7245741337537766E-002
  0.42500001192092896        11395.715459999999       0.16034039855003357       0.11180622130632401       0.11221058666706085        2.1244421601295471E-002
  0.44999998807907104        11395.715459999999       0.14207470417022705       0.10089969635009766       0.10122114419937134        1.6370156779885292E-002
  0.47499999403953552        11395.715459999999       0.12466160953044891        9.0138658881187439E-002   9.0386547148227692E-002   1.2457096017897129E-002
  0.50000000000000000        11395.715459999999       0.10826269537210464        7.9676017165184021E-002   7.9861834645271301E-002   9.3536013737320900E-003
  0.52499997615814209        11395.715459999999        9.2999398708343506E-002   6.9642320275306702E-002   6.9777853786945343E-002   6.9234375841915607E-003
  0.55000001192092896        11395.715459999999        7.8957028687000275E-002   6.0146424919366837E-002   6.0242619365453720E-002   5.0461450591683388E-003
  0.57499998807907104        11395.715459999999        6.6188514232635498E-002   5.1276251673698425E-002   5.1342651247978210E-002   3.6168089136481285E-003
  0.60000002384185791        11395.715459999999        5.4717864841222763E-002   4.3099507689476013E-002   4.3144032359123230E-002   2.5453839916735888E-003
  0.62500000000000000        11395.715459999999        4.4543433934450150E-002   3.5664554685354233E-002   3.5693511366844177E-002   1.7557158134877682E-003
  0.64999997615814209        11395.715459999999        3.5640928894281387E-002   2.9001297429203987E-002   2.9019521549344063E-002   1.1843576794490218E-003
  0.67500001192092896        11395.715459999999        2.7966316789388657E-002   2.3122169077396393E-002   2.3133236914873123E-002   7.7926978701725602E-004
  0.69999998807907104        11395.715459999999        2.1458573639392853E-002   1.8023204058408737E-002   1.8029673025012016E-002   4.9846858019009233E-004
  0.72500002384185791        11395.715459999999        1.6042308881878853E-002   1.3685218989849091E-002   1.3688842765986919E-002   3.0867912573739886E-004
  0.75000000000000000        11395.715459999999        1.1630311608314514E-002   1.0075069963932037E-002   1.0077011771500111E-002   1.8403278954792768E-004
  0.77499997615814209        11395.715459999999        8.1260260194540024E-003   7.1470546536147594E-003   7.1480530314147472E-003   1.0484128870302811E-004
  0.80000001192092896        11395.715459999999        5.4259607568383217E-003   4.8444294370710850E-003   4.8449323512613773E-003   5.6471450079698116E-005
  0.82499998807907104        11395.715459999999        3.4220740199089050E-003   3.1010732054710388E-003   3.1013388652354479E-003   2.8334899980109185E-005
  0.85000002384185791        11395.715459999999        2.0041465759277344E-003   1.8433191580697894E-003   1.8434844678267837E-003   1.3001680599700194E-005
  0.87500000000000000        11395.715459999999        1.0621865512803197E-003   9.9198881071060896E-004   9.9211581982672215E-004   5.4400538829213474E-006
  0.89999997615814209        11395.715459999999        4.8891699407249689E-004   4.6468715299852192E-004   4.6478910371661186E-004   2.3795191737008281E-006
  0.92500001192092896        11395.715459999999        1.8244181410409510E-004   1.7845739785116166E-004   1.7851361189968884E-004   1.7896953750096145E-006
  0.94999998807907104        11395.715459999999        4.9259473598795012E-005   5.2984345529694110E-005   5.2948515076423064E-005   2.4640610263304552E-006
  0.97500002384185791        11395.715459999999        7.9971096056397073E-006   1.4749009096703958E-005   1.4555809684679843E-005   3.6948404158465564E-006
   1.0000000000000000        11395.715459999999       -5.0548164836072829E-006   3.2923574053711491E-006   2.8664371711784042E-006   5.0230642045789864E-006
   9.9999997171806854E-010   14611.688230000000        3.1896978616714478E-003  -9.7387144342064857E-004  -1.1923927813768387E-003  -9.7450515022501349E-004
   1.3183000246996812E-009   14611.688230000000        3.3403204288333654E-003  -9.7317644394934177E-004  -1.2249283026903868E-003  -9.5986929954960942E-004
   1.7378000150003459E-009   14611.688230000000        3.4987742546945810E-003  -9.7001448739320040E-004  -1.2590055121108890E-003  -9.3957770150154829E-004
   2.2908999142146058E-009   14611.688230000000        3.6655759904533625E-003  -9.6412870334461331E-004  -1.2948446674272418E-003  -9.1280892957001925E-004
   3.0200000278313155E-009   14611.688230000000        3.8411694113165140E-003  -9.5524318749085069E-004  -1.3326739426702261E-003  -8.7865878595039248E-004
   3.9810998941902653E-009   14611.688230000000        4.0260641835629940E-003  -9.4305939273908734E-004  -1.3727626064792275E-003  -8.3611509762704372E-004
   5.2481001766579993E-009   14611.688230000000        4.2208125814795494E-003  -9.2725391732528806E-004  -1.4154191594570875E-003  -7.8405009116977453E-004
   6.9183001549788514E-009   14611.688230000000        4.4259824790060520E-003  -9.0747885406017303E-004  -1.4609890058636665E-003  -7.2121812263503671E-004
   9.1201002305751899E-009   14611.688230000000        4.6421932056546211E-003  -8.8335730833932757E-004  -1.5098667936399579E-003  -6.4623734215274453E-004
   1.2023000373062587E-008   14611.688230000000        4.8701157793402672E-003  -8.5448054596781731E-004  -1.5625003725290298E-003  -5.5757787777110934E-004
   1.5849000334355878E-008   14611.688230000000        5.1103695295751095E-003  -8.2042050780728459E-004  -1.6193714691326022E-003  -4.5359638170339167E-004
   2.0892999330612838E-008   14611.688230000000        5.3637567907571793E-003  -7.8069651499390602E-004  -1.6810558736324310E-003  -3.3243055804632604E-004
   2.7542000680114143E-008   14611.688230000000        5.6310323998332024E-003  -7.3480396531522274E-004  -1.7481745453551412E-003  -1.9208442245144397E-004
   3.6307998385609608E-008   14611.688230000000        5.9130699373781681E-003  -6.8218749947845936E-004  -1.8214398296549916E-003  -3.0341878300532699E-005
   4.7863000673942224E-008   14611.688230000000        6.2107094563543797E-003  -6.2226492445915937E-004  -1.9016237929463387E-003   1.5516148414462805E-004
   6.3096003088958241E-008   14611.688230000000        6.5249330364167690E-003  -5.5439275456592441E-004  -1.9896102603524923E-003   3.6704877857118845E-004
   8.3175997644957533E-008   14611.688230000000        6.8567274138331413E-003  -4.7789022210054100E-004  -2.0863658282905817E-003   6.0813053278252482E-004
   1.0965000285523274E-007   14611.688230000000        7.2072320617735386E-003  -3.9200347964651883E-004  -2.1929917857050896E-003   8.8152114767581224E-004
   1.4453999597208167E-007   14611.688230000000        7.5774658471345901E-003  -2.9597000684589148E-004  -2.3106480948626995E-003   1.1904390994459391E-003
   1.9054999711443088E-007   14611.688230000000        7.9688923433423042E-003  -1.8887077749241143E-004  -2.4407429154962301E-003   1.5386878512799740E-003
   2.5118998792095226E-007   14611.688230000000        8.3826156333088875E-003  -6.9839239586144686E-005  -2.5846825446933508E-003   1.9299911800771952E-003
   3.3112999631157436E-007   14611.688230000000        8.8201519101858139E-003   6.2149476434569806E-005  -2.7441373094916344E-003   2.3686881177127361E-003
   4.3651999703797628E-007   14611.688230000000        9.2830527573823929E-003   2.0818146003875881E-004  -2.9209295753389597E-003   2.8594371397048235E-003
   5.7544002629583701E-007   14611.688230000000        9.7728837281465530E-003   3.6939486744813621E-004  -3.1170330476015806E-003   3.4072045236825943E-003
   7.5857997217099182E-007   14611.688230000000        1.0291468352079391E-002   5.4706278024241328E-004  -3.3346810378134251E-003   4.0175751782953739E-003
   9.9999999747524271E-007   14611.688230000000        1.0840674862265587E-002   7.4252724880352616E-004  -3.5762963816523552E-003   4.6965694054961205E-003
   1.3182999509808724E-006   14611.688230000000        1.1422650888562202E-002   9.5728377345949411E-004  -3.8446031976491213E-003   5.4509881883859634E-003
   1.7377999483869644E-006   14611.688230000000        1.2039405293762684E-002   1.1928312014788389E-003  -4.1424478404223919E-003   6.2879496254026890E-003
   2.2909000563231530E-006   14611.688230000000        1.2693610042333603E-002   1.4509765896946192E-003  -4.4731860980391502E-003   7.2160498239099979E-003
   3.0199998946045525E-006   14611.688230000000        1.3387769460678101E-002   1.7335226293653250E-003  -4.8402929678559303E-003   8.2443580031394958E-003
   3.9810997805034276E-006   14611.688230000000        1.4124770648777485E-002   2.0424809772521257E-003  -5.2476287819445133E-003   9.3832938000559807E-003
   5.2481000238913111E-006   14611.688230000000        1.4907827600836754E-002   2.3800577037036419E-003  -5.6994133628904819E-003   1.0644731111824512E-002
   6.9183001869532745E-006   14611.688230000000        1.5740403905510902E-002   2.7486218605190516E-003  -6.2001617625355721E-003   1.2042045593261719E-002
   9.1201000032015145E-006   14611.688230000000        1.6626402735710144E-002   3.1507872045040131E-003  -6.7547573707997799E-003   1.3590609654784203E-002
   1.2022999726468697E-005   14611.688230000000        1.7570212483406067E-002   3.5894373431801796E-003  -7.3684314265847206E-003   1.5308115631341934E-002
   1.5849000192247331E-005   14611.688230000000        1.8576350063085556E-002   4.0675499476492405E-003  -8.0464249476790428E-003   1.7214087769389153E-002
   2.0892999600619078E-005   14611.688230000000        1.9650517031550407E-002   4.5886873267591000E-003  -8.7945554405450821E-003   1.9332053139805794E-002
   2.7542000680114143E-005   14611.688230000000        2.0798731595277786E-002   5.1565831527113914E-003  -9.6184592694044113E-003   2.1688140928745270E-002
   3.6307999835116789E-005   14611.688230000000        2.2028168663382530E-002   5.7755322195589542E-003  -1.0523905977606773E-002   2.4312820285558701E-002
   4.7862999053904787E-005   14611.688230000000        2.3346656933426857E-002   6.4501222223043442E-003  -1.1516080237925053E-002   2.7239939197897911E-002
   6.3095998484641314E-005   14611.688230000000        2.4763643741607666E-002   7.1856961585581303E-003  -1.2599823065102100E-002   3.0508683994412422E-002
   8.3175997133366764E-005   14611.688230000000        2.6289854198694229E-002   7.9881399869918823E-003  -1.3778744265437126E-002   3.4162539988756180E-002
   1.0964999819407240E-004   14611.688230000000        2.7938282117247581E-002   8.8643580675125122E-003  -1.5055167488753796E-002   3.8251072168350220E-002
   1.4453999756369740E-004   14611.688230000000        2.9723307117819786E-002   9.8217464983463287E-003  -1.6428396105766296E-002   4.2826727032661438E-002
   1.9054999575018883E-004   14611.688230000000        3.1663939356803894E-002   1.0869841091334820E-002  -1.7895845696330070E-002   4.7951512038707733E-002
   2.5119000929407775E-004   14611.688230000000        3.3780544996261597E-002   1.2018472887575626E-002  -1.9448837265372276E-002   5.3686346858739853E-002
   3.3112999517470598E-004   14611.688230000000        3.6099471151828766E-002   1.3280141167342663E-002  -2.1073982119560242E-002   6.0100015252828598E-002
   4.3652000022120774E-004   14611.688230000000        3.8652248680591583E-002   1.4669451862573624E-002  -2.2749857977032661E-002   6.7262880504131317E-002
   5.7544000446796417E-004   14611.688230000000        4.1476707905530930E-002   1.6203552484512329E-002  -2.4444634094834328E-002   7.5244031846523285E-002
   7.5857999036088586E-004   14611.688230000000        4.4619988650083542E-002   1.7903596162796021E-002  -2.6114143431186676E-002   8.4112137556076050E-002
   1.0000000474974513E-003   14611.688230000000        4.8139341175556183E-002   1.9794989377260208E-002  -2.7697738260030746E-002   9.3927897512912750E-002
   1.3183000264689326E-003   14611.688230000000        5.2106093615293503E-002   2.1909344941377640E-002  -2.9115015640854836E-002  0.10474277287721634     
   1.7377999611198902E-003   14611.688230000000        5.6605767458677292E-002   2.4284433573484421E-002  -3.0260240659117699E-002  0.11658430844545364     
   2.2909000981599092E-003   14611.688230000000        6.1747327446937561E-002   2.6969067752361298E-002  -3.0998902395367622E-002  0.12946270406246185     
   3.0199999455362558E-003   14611.688230000000        6.7661263048648834E-002   3.0022243037819862E-002  -3.1160468235611916E-002  0.14334423840045929     
   3.9810999296605587E-003   14611.688230000000        7.4508011341094971E-002   3.3518042415380478E-002  -3.0533870682120323E-002  0.15814867615699768     
   5.2481000311672688E-003   14611.688230000000        8.2482106983661652E-002   3.7548799067735672E-002  -2.8862090781331062E-002  0.17373254895210266     
   6.9182999432086945E-003   14611.688230000000        9.1814875602722168E-002   4.2228270322084427E-002  -2.5839066132903099E-002  0.18986846506595612     
   9.1201001778244972E-003   14611.688230000000       0.10277713835239410        4.7696087509393692E-002  -2.1109687164425850E-002  0.20622634887695312     
   1.2023000046610832E-002   14611.688230000000       0.11567565798759460        5.4120656102895737E-002  -1.4275949448347092E-002  0.22234749794006348     
   1.5848999843001366E-002   14611.688230000000       0.13083271682262421        6.1696052551269531E-002  -4.9181277863681316E-003  0.23760840296745300     
   2.0893000066280365E-002   14611.688230000000       0.14856821298599243        7.0643141865730286E-002   7.3794615454971790E-003  0.25120392441749573     
   2.7542000636458397E-002   14611.688230000000       0.16912430524826050        8.1185281276702881E-002   2.2962439805269241E-002  0.26209837198257446     
   3.6308001726865768E-002   14611.688230000000       0.19256760179996490        9.3515694141387939E-002   4.2022015899419785E-002  0.26900744438171387     
   4.7862999141216278E-002   14611.688230000000       0.21859818696975708       0.10771721601486206        6.4450167119503021E-002  0.27038958668708801     
   6.3096001744270325E-002   14611.688230000000       0.24629017710685730       0.12363902479410172        8.9664004743099213E-002  0.26450505852699280     
   8.3176001906394958E-002   14611.688230000000       0.27369719743728638       0.14067648351192474       0.11635658144950867       0.24959120154380798     
  0.10000000149011612        14611.688230000000       0.29019656777381897       0.15202173590660095       0.13388893008232117       0.23390962183475494     
  0.12500000000000000        14611.688230000000       0.30589085817337036       0.16464975476264954       0.15324680507183075       0.20844165980815887     
  0.15000000596046448        14611.688230000000       0.31300175189971924       0.17289671301841736       0.16604742407798767       0.18260970711708069     
  0.17499999701976776        14611.688230000000       0.31325775384902954       0.17738378047943115       0.17355982959270477       0.15780597925186157     
  0.20000000298023224        14611.688230000000       0.30804890394210815       0.17864312231540680       0.17678034305572510       0.13476854562759399     
  0.22499999403953552        14611.688230000000       0.29852733016014099       0.17714780569076538       0.17651256918907166       0.11386303603649139     
  0.25000000000000000        14611.688230000000       0.28566423058509827       0.17332607507705688       0.17341957986354828        9.5228992402553558E-002
  0.27500000596046448        14611.688230000000       0.27028581500053406       0.16756895184516907       0.16805854439735413        7.8864574432373047E-002
  0.30000001192092896        14611.688230000000       0.25309789180755615       0.16023468971252441       0.16090448200702667        6.4679257571697235E-002
  0.32499998807907104        14611.688230000000       0.23470377922058105       0.15165139734745026       0.15236671268939972        5.2528426051139832E-002
  0.34999999403953552        14611.688230000000       0.21561789512634277       0.14211885631084442       0.14280068874359131        4.2236786335706711E-002
  0.37500000000000000        14611.688230000000       0.19627664983272552       0.13190983235836029       0.13251650333404541        3.3614564687013626E-002
  0.40000000596046448        14611.688230000000       0.17704735696315765       0.12127101421356201       0.12178516387939453        2.6468731462955475E-002
  0.42500001192092896        14611.688230000000       0.15823578834533691       0.11042386293411255       0.11084326356649399        2.0610729232430458E-002
  0.44999998807907104        14611.688230000000       0.14009259641170502        9.9565356969833374E-002   9.9896565079689026E-002   1.5861699357628822E-002
  0.47499999403953552        14611.688230000000       0.12281899899244308        8.8868685066699982E-002   8.9122749865055084E-002   1.2055814266204834E-002
  0.50000000000000000        14611.688230000000       0.10657178610563278        7.8483939170837402E-002   7.8673556447029114E-002   9.0422499924898148E-003
  0.52499997615814209        14611.688230000000        9.1467894613742828E-002   6.8538792431354523E-002   6.8676590919494629E-002   6.6861095838248730E-003
  0.55000001192092896        14611.688230000000        7.7588483691215515E-002   5.9139274060726166E-002   5.9236772358417511E-002   4.8685907386243343E-003
  0.57499998807907104        14611.688230000000        6.4982727169990540E-002   5.0370510667562485E-002   5.0437625497579575E-002   3.4865867346525192E-003
  0.60000002384185791        14611.688230000000        5.3671296685934067E-002   4.2297542095184326E-002   4.2342439293861389E-002   2.4518913123756647E-003
  0.62500000000000000        14611.688230000000        4.3649632483720779E-002   3.4966230392456055E-002   3.4995365887880325E-002   1.6901241615414619E-003
  0.64999997615814209        14611.688230000000        3.4891001880168915E-002   2.8404178097844124E-002   2.8422480449080467E-002   1.1394846951588988E-003
  0.67500001192092896        14611.688230000000        2.7349384501576424E-002   2.2621763870120049E-002   2.2632861509919167E-002   7.4941030470654368E-004
  0.69999998807907104        14611.688230000000        2.0962215960025787E-002   1.7613241448998451E-002   1.7619717866182327E-002   4.7920263023115695E-004
  0.72500002384185791        14611.688230000000        1.5653032809495926E-002   1.3357948511838913E-002   1.3361571356654167E-002   2.9667280614376068E-004
  0.75000000000000000        14611.688230000000        1.1334002017974854E-002   9.8215937614440918E-003   9.8235327750444412E-003   1.7684322665445507E-004
  0.77499997615814209        14611.688230000000        7.9083768650889397E-003   6.9576720707118511E-003   6.9586676545441151E-003   1.0073467274196446E-004
  0.80000001192092896        14611.688230000000        5.2728941664099693E-003   4.7090034931898117E-003   4.7095036134123802E-003   5.4259537137113512E-005
  0.82499998807907104        14611.688230000000        3.3201372716575861E-003   3.0094005633145571E-003   3.0096631962805986E-003   2.7233792934566736E-005
  0.85000002384185791        14611.688230000000        1.9408821826800704E-003   1.7855070764198899E-003   1.7856690101325512E-003   1.2514368791016750E-005
  0.87500000000000000        14611.688230000000        1.0264697484672070E-003   9.5882819732651114E-004   9.5895054982975125E-004   5.2626187425630633E-006
  0.89999997615814209        14611.688230000000        4.7125414130277932E-004   4.4801205513067544E-004   4.4810780673287809E-004   2.3297504867514363E-006
  0.92500001192092896        14611.688230000000        1.7522054258733988E-004   1.7148135520983487E-004   1.7153004591818899E-004   1.7559571006131591E-006
  0.94999998807907104        14611.688230000000        4.6935871068853885E-005   5.0594080676091835E-005   5.0550326704978943E-005   2.3717752810625825E-006
  0.97500002384185791        14611.688230000000        7.1907888923306018E-006   1.3723086340178270E-005   1.3523492270905990E-005   3.4878050882980460E-006
   1.0000000000000000        14611.688230000000       -5.6297303672181442E-006   2.3648879050597316E-006   1.9371107100596419E-006   4.6569762162107509E-006
   9.9999997171806854E-010   18735.237260000002        3.1965381931513548E-003  -9.7355450270697474E-004  -1.1954201618209481E-003  -9.9322071764618158E-004
   1.3183000246996812E-009   18735.237260000002        3.3475230447947979E-003  -9.7273243591189384E-004  -1.2284341501072049E-003  -9.7657309379428625E-004
   1.7378000150003459E-009   18735.237260000002        3.5063608083873987E-003  -9.6943089738488197E-004  -1.2630536220967770E-003  -9.5391529612243176E-004
   2.2908999142146058E-009   18735.237260000002        3.6735683679580688E-003  -9.6339202718809247E-004  -1.2995059369131923E-003  -9.2438340652734041E-004
   3.0200000278313155E-009   18735.237260000002        3.8495918270200491E-003  -9.5433875685557723E-004  -1.3380271848291159E-003  -8.8702817447483540E-004
   3.9810998941902653E-009   18735.237260000002        4.0349420160055161E-003  -9.4197154976427555E-004  -1.3788951328024268E-003  -8.4078800864517689E-004
   5.2481001766579993E-009   18735.237260000002        4.2301733046770096E-003  -9.2596554895862937E-004  -1.4224273618310690E-003  -7.8448076965287328E-004
   6.9183001549788514E-009   18735.237260000002        4.4358544982969761E-003  -9.0597168309614062E-004  -1.4689794043079019E-003  -7.1680266410112381E-004
   9.1201002305751899E-009   18735.237260000002        4.6526077203452587E-003  -8.8161148596554995E-004  -1.5189561527222395E-003  -6.3630839576944709E-004
   1.2023000373062587E-008   18735.237260000002        4.8811053857207298E-003  -8.5247470997273922E-004  -1.5728174475952983E-003  -5.4139894200488925E-004
   1.5849000334355878E-008   18735.237260000002        5.1219691522419453E-003  -8.1813160795718431E-004  -1.6310568898916245E-003  -4.3035930139012635E-004
   2.0892999330612838E-008   18735.237260000002        5.3760036826133728E-003  -7.7809963840991259E-004  -1.6942638903856277E-003  -3.0124574550427496E-004
   2.7542000680114143E-008   18735.237260000002        5.6439670734107494E-003  -7.3187239468097687E-004  -1.7630733782425523E-003  -1.5197752509266138E-004
   3.6307998385609608E-008   18735.237260000002        5.9267352335155010E-003  -6.7889207275584340E-004  -1.8382134148851037E-003   1.9755065295612440E-005
   4.7863000673942224E-008   18735.237260000002        6.2251514755189419E-003  -6.1857450054958463E-004  -1.9204717827960849E-003   2.1641403145622462E-004
   6.3096003088958241E-008   18735.237260000002        6.5402016043663025E-003  -5.5027357302606106E-004  -2.0107503514736891E-003   4.4073077151551843E-004
   8.3175997644957533E-008   18735.237260000002        6.8728751502931118E-003  -4.7330584493465722E-004  -2.1100342273712158E-003   6.9563032593578100E-004
   1.0965000285523274E-007   18735.237260000002        7.2243162430822849E-003  -3.8691447116434574E-004  -2.2194450721144676E-003   9.8435452673584223E-004
   1.4453999597208167E-007   18735.237260000002        7.5955479405820370E-003  -2.9033390455879271E-004  -2.3401638027280569E-003   1.3102513039484620E-003
   1.9054999711443088E-007   18735.237260000002        7.9880394041538239E-003  -1.8264137906953692E-004  -2.4736230261623859E-003   1.6772821545600891E-003
   2.5118998792095226E-007   18735.237260000002        8.4028989076614380E-003  -6.2966821133159101E-005  -2.6212525554001331E-003   2.0893211476504803E-003
   3.3112999631157436E-007   18735.237260000002        8.8416496291756630E-003   6.9718902523163706E-005  -2.7847499586641788E-003   2.5508883409202099E-003
   4.3651999703797628E-007   18735.237260000002        9.3058506026864052E-003   2.1650650887750089E-004  -2.9659662395715714E-003   3.0668380204588175E-003
   5.7544002629583701E-007   18735.237260000002        9.7970739006996155E-003   3.7853902904316783E-004  -3.1669051386415958E-003   3.6423474084585905E-003
   7.5857997217099182E-007   18735.237260000002        1.0317153297364712E-002   5.5709521984681487E-004  -3.3898332621902227E-003   4.2832423932850361E-003
   9.9999999747524271E-007   18735.237260000002        1.0867965407669544E-002   7.5352308340370655E-004  -3.6372072063386440E-003   4.9958070740103722E-003
   1.3182999509808724E-006   18735.237260000002        1.1451669968664646E-002   9.6932525048032403E-004  -3.9117885753512383E-003   5.7871448807418346E-003
   1.7377999483869644E-006   18735.237260000002        1.2070287019014359E-002   1.2060076696798205E-003  -4.2164586484432220E-003   6.6646910272538662E-003
   2.2909000563231530E-006   18735.237260000002        1.2726505286991596E-002   1.4653863618150353E-003  -4.5546148903667927E-003   7.6374313794076443E-003
   3.0199998946045525E-006   18735.237260000002        1.3422846794128418E-002   1.7492732731625438E-003  -4.9297697842121124E-003   8.7148435413837433E-003
   3.9810997805034276E-006   18735.237260000002        1.4162217266857624E-002   2.0596908871084452E-003  -5.3458213806152344E-003   9.9078146740794182E-003
   5.2481000238913111E-006   18735.237260000002        1.4947854913771152E-002   2.3988576140254736E-003  -5.8070248924195766E-003   1.1228743009269238E-002
   6.9183001869532745E-006   18735.237260000002        1.5783248469233513E-002   2.7691565919667482E-003  -6.3179251737892628E-003   1.2691585347056389E-002
   9.1201000032015145E-006   18735.237260000002        1.6672333702445030E-002   3.1732171773910522E-003  -6.8834275007247925E-003   1.4312360435724258E-002
   1.2022999726468697E-005   18735.237260000002        1.7619537189602852E-002   3.6139418371021748E-003  -7.5087747536599636E-003   1.6109474003314972E-002
   1.5849000192247331E-005   18735.237260000002        1.8629420548677444E-002   4.0943287312984467E-003  -8.1991963088512421E-003   1.8103195354342461E-002
   2.0892999600619078E-005   18735.237260000002        1.9707735627889633E-002   4.6179643832147121E-003  -8.9604826644062996E-003   2.0317904651165009E-002
   2.7542000680114143E-005   18735.237260000002        2.0860562101006508E-002   5.1886127330362797E-003  -9.7982082515954971E-003   2.2780591621994972E-002
   3.6307999835116789E-005   18735.237260000002        2.2095147520303726E-002   5.8106002397835255E-003  -1.0718038305640221E-002   2.5522660464048386E-002
   4.7862999053904787E-005   18735.237260000002        2.3419406265020370E-002   6.4885546453297138E-003  -1.1725003831088543E-002   2.8578862547874451E-002
   6.3095998484641314E-005   18735.237260000002        2.4842889979481697E-002   7.2278645820915699E-003  -1.2823726050555706E-002   3.1989306211471558E-002
   8.3175997133366764E-005   18735.237260000002        2.6376441121101379E-002   8.0344695597887039E-003  -1.4017510227859020E-002   3.5798322409391403E-002
   1.0964999819407240E-004   18735.237260000002        2.8033198788762093E-002   8.9153386652469635E-003  -1.5308283269405365E-002   4.0056239813566208E-002
   1.4453999756369740E-004   18735.237260000002        2.9827706515789032E-002   9.8779425024986267E-003  -1.6694825142621994E-002   4.4816002249717712E-002
   1.9054999575018883E-004   18735.237260000002        3.1779177486896515E-002   1.0931907221674919E-002  -1.8173903226852417E-002   5.0140038132667542E-002
   2.5119000929407775E-004   18735.237260000002        3.3908199518918991E-002   1.2087167240679264E-002  -1.9736018031835556E-002   5.6089095771312714E-002
   3.3112999517470598E-004   18735.237260000002        3.6241386085748672E-002   1.3356344774365425E-002  -2.1366784349083900E-002   6.2731459736824036E-002
   4.3652000022120774E-004   18735.237260000002        3.8810584694147110E-002   1.4754191040992737E-002  -2.3043593391776085E-002   7.0136331021785736E-002
   5.7544000446796417E-004   18735.237260000002        4.1653953492641449E-002   1.6298018395900726E-002  -2.4733213707804680E-002   7.8370802104473114E-002
   7.5857999036088586E-004   18735.237260000002        4.4819027185440063E-002   1.8009176477789879E-002  -2.6389865204691887E-002   8.7500639259815216E-002
   1.0000000474974513E-003   18735.237260000002        4.8363476991653442E-002   1.9913284108042717E-002  -2.7951091527938843E-002   9.7582451999187469E-002
   1.3183000264689326E-003   18735.237260000002        5.2359059453010559E-002   2.2042201831936836E-002  -2.9334504157304764E-002  0.10866224765777588     
   1.7377999611198902E-003   18735.237260000002        5.6891724467277527E-002   2.4433957412838936E-002  -3.0432295054197311E-002  0.12076046317815781     
   2.2909000981599092E-003   18735.237260000002        6.2070831656455994E-002   2.7137635275721550E-002  -3.1107844784855843E-002  0.13387858867645264     
   3.0199999455362558E-003   18735.237260000002        6.8027131259441376E-002   3.0212482437491417E-002  -3.1188694760203362E-002  0.14797207713127136     
   3.9810999296605587E-003   18735.237260000002        7.4921086430549622E-002   3.3732790499925613E-002  -3.0462229624390602E-002  0.16294792294502258     
   5.2481000311672688E-003   18735.237260000002        8.2946918904781342E-002   3.7790976464748383E-002  -2.8670577332377434E-002  0.17864783108234406     
   6.9182999432086945E-003   18735.237260000002        9.2334978282451630E-002   4.2500697076320648E-002  -2.5507975369691849E-002  0.19482769072055817     
   9.1201001778244972E-003   18735.237260000002       0.10335420072078705        4.8001106828451157E-002  -2.0621307194232941E-002  0.21113917231559753     
   1.2023000046610832E-002   18735.237260000002       0.11630804091691971        5.4459586739540100E-002  -1.3616954907774925E-002  0.22710452973842621     
   1.5848999843001366E-002   18735.237260000002       0.13151343166828156        6.2068276107311249E-002  -4.0828674100339413E-003  0.24208183586597443     
   2.0893000066280365E-002   18735.237260000002       0.14928220212459564        7.1044802665710449E-002   8.3849970251321793E-003  0.25524994730949402     
   2.7542000636458397E-002   18735.237260000002       0.16984480619430542        8.1607379019260406E-002   2.4115735664963722E-002  0.26556292176246643     
   3.6308001726865768E-002   18735.237260000002       0.19325169920921326        9.3941457569599152E-002   4.3278917670249939E-002  0.27173641324043274     
   4.7862999141216278E-002   18735.237260000002       0.21918225288391113       0.10811882466077805        6.5740257501602173E-002  0.27224570512771606     
   6.3096001744270325E-002   18735.237260000002       0.24668608605861664       0.12397387623786926        9.0888164937496185E-002  0.26539251208305359     
   8.3176001906394958E-002   18735.237260000002       0.27379259467124939       0.14088405668735504       0.11738917231559753       0.24948911368846893     
  0.10000000149011612        18735.237260000002       0.29002067446708679       0.15210175514221191       0.13471512496471405       0.23319067060947418     
  0.12500000000000000        18735.237260000002       0.30531084537506104       0.16452269256114960       0.15373833477497101       0.20709054172039032     
  0.15000000596046448        18735.237260000002       0.31204116344451904       0.17255720496177673       0.16620495915412903       0.18088862299919128     
  0.17499999701976776        18735.237260000002       0.31195661425590515       0.17683853209018707       0.17340494692325592       0.15590727329254150     
  0.20000000298023224        18735.237260000002       0.30645623803138733       0.17790715396404266       0.17634521424770355       0.13283018767833710     
  0.22499999403953552        18735.237260000002       0.29669624567031860       0.17624168097972870       0.17583450675010681       0.11198077350854874     
  0.25000000000000000        18735.237260000002       0.28364866971969604       0.17227397859096527       0.17253768444061279        9.3466021120548248E-002
  0.27500000596046448        18735.237260000002       0.26813849806785583       0.16639718413352966       0.16701187193393707        7.7259257435798645E-002
  0.30000001192092896        18735.237260000002       0.25086867809295654       0.15897040069103241       0.15973071753978729        6.3251301646232605E-002
  0.32499998807907104        18735.237260000002       0.23243865370750427       0.15032169222831726       0.15110149979591370        5.1283847540616989E-002
  0.34999999403953552        18735.237260000002       0.21335834264755249       0.14075008034706116       0.14147706329822540        4.1171833872795105E-002
  0.37500000000000000        18735.237260000002       0.19405920803546906       0.13052690029144287       0.13116462528705597        3.2718863338232040E-002
  0.40000000596046448        18735.237260000002       0.17490345239639282       0.11989698559045792       0.12043208628892899        2.5727711617946625E-002
  0.42500001192092896        18735.237260000002       0.15619166195392609       0.10907958447933197       0.10951282829046249        2.0007524639368057E-002
  0.44999998807907104        18735.237260000002       0.13816939294338226        9.8269216716289520E-002   9.8609350621700287E-002   1.5378561802208424E-002
  0.47499999403953552        18735.237260000002       0.12103291600942612        8.7636396288871765E-002   8.7896063923835754E-002   1.1675154790282249E-002
  0.50000000000000000        18735.237260000002       0.10493436455726624        7.7328450977802277E-002   7.7521495521068573E-002   8.7473653256893158E-003
  0.52499997615814209        18735.237260000002        8.9986294507980347E-002   6.7470274865627289E-002   6.7610092461109161E-002   6.4616664312779903E-003
  0.55000001192092896        18735.237260000002        7.6265841722488403E-002   5.8165099471807480E-002   5.8263737708330154E-002   4.7009075060486794E-003
  0.57499998807907104        18735.237260000002        6.3818536698818207E-002   4.9495350569486618E-002   4.9563080072402954E-002   3.3637608867138624E-003
  0.60000002384185791        18735.237260000002        5.2661851048469543E-002   4.1523486375808716E-002   4.1568692773580551E-002   2.3638103157281876E-003
  0.62500000000000000        18735.237260000002        4.2788434773683548E-002   3.4292943775653839E-002   3.4322224557399750E-002   1.6283919103443623E-003
  0.64999997615814209        18735.237260000002        3.4169204533100128E-002   2.7829112485051155E-002   2.7847472578287125E-002   1.0972884483635426E-003
  0.67500001192092896        18735.237260000002        2.6756245642900467E-002   2.2140398621559143E-002   2.2151513025164604E-002   7.2135112714022398E-004
  0.69999998807907104        18735.237260000002        2.0485552027821541E-002   1.7219353467226028E-002   1.7225829884409904E-002   4.6110694529488683E-004
  0.72500002384185791        18735.237260000002        1.5279659070074558E-002   1.3043909333646297E-002   1.3047527521848679E-002   2.8539862250909209E-004
  0.75000000000000000        18735.237260000002        1.1050165630877018E-002   9.5786908641457558E-003   9.5806252211332321E-003   1.7009211296681315E-004
  0.77499997615814209        18735.237260000002        7.7001787722110748E-003   6.7764502018690109E-003   6.7774420604109764E-003   9.6877425676211715E-005
  0.80000001192092896        18735.237260000002        5.1266956143081188E-003   4.5796143822371960E-003   4.5801117084920406E-003   5.2180541388224810E-005
  0.82499998807907104        18735.237260000002        3.2229365315288305E-003   2.9219633433967829E-003   2.9222231823951006E-003   2.6197243641945533E-005
  0.85000002384185791        18735.237260000002        1.8806696170940995E-003   1.7304705688729882E-003   1.7306291265413165E-003   1.2053492355335038E-005
  0.87500000000000000        18735.237260000002        9.9254795350134373E-004   9.2732696793973446E-004   9.2744478024542332E-004   5.0916373766085599E-006
  0.89999997615814209        18735.237260000002        4.5452034100890160E-004   4.3220960651524365E-004   4.3229939183220267E-004   2.2771448584535392E-006
  0.92500001192092896        18735.237260000002        1.6839909949339926E-004   1.6488757682964206E-004   1.6492913709953427E-004   1.7168714521176298E-006
  0.94999998807907104        18735.237260000002        4.4748790969606489E-005   4.8339414206566289E-005   4.8288304242305458E-005   2.2769575025449740E-006
  0.97500002384185791        18735.237260000002        6.4373730310762767E-006   1.2757261174556334E-005   1.2551969120977446E-005   3.2863722481124569E-006
   1.0000000000000000        18735.237260000002       -6.1542932598968036E-006   1.5027920881038881E-006   1.0738934861365124E-006   4.3104805627081078E-006
   9.9999997171806854E-010   24022.488679999999        3.2032644376158714E-003  -9.7323791123926640E-004  -1.1985680321231484E-003  -1.0112068848684430E-003
   1.3183000246996812E-009   24022.488679999999        3.3546059858053923E-003  -9.7229058155789971E-004  -1.2320736423134804E-003  -9.9244911689311266E-004
   1.7378000150003459E-009   24022.488679999999        3.5138209350407124E-003  -9.6885155653581023E-004  -1.2672493467107415E-003  -9.6731685334816575E-004
   2.2908999142146058E-009   24022.488679999999        3.6814280319958925E-003  -9.6266181208193302E-004  -1.3043300714343786E-003  -9.3490257859230042E-004
   3.0200000278313155E-009   24022.488679999999        3.8578745443373919E-003  -9.5344334840774536E-004  -1.3435595901682973E-003  -8.9421123266220093E-004
   3.9810998941902653E-009   24022.488679999999        4.0436726994812489E-003  -9.4089540652930737E-004  -1.3852240517735481E-003  -8.4413093281909823E-004
   5.2481001766579993E-009   24022.488679999999        4.2393784970045090E-003  -9.2469196533784270E-004  -1.4296504668891430E-003  -7.8342447523027658E-004
   6.9183001549788514E-009   24022.488679999999        4.4455626048147678E-003  -9.0448249829933047E-004  -1.4772040303796530E-003  -7.1072869468480349E-004
   9.1201002305751899E-009   24022.488679999999        4.6628494746983051E-003  -8.7988725863397121E-004  -1.5283005777746439E-003  -6.2453385908156633E-004
   1.2023000373062587E-008   24022.488679999999        4.8919129185378551E-003  -8.5049431072548032E-004  -1.5834113582968712E-003  -5.2317098015919328E-004
   1.5849000334355878E-008   24022.488679999999        5.1333769224584103E-003  -8.1587245222181082E-004  -1.6430419636890292E-003  -4.0485212230123580E-004
   2.0892999330612838E-008   24022.488679999999        5.3880489431321621E-003  -7.7553716255351901E-004  -1.7077955417335033E-003  -2.6755096041597426E-004
   2.7542000680114143E-008   24022.488679999999        5.6566889397799969E-003  -7.2898017242550850E-004  -1.7783209914341569E-003  -1.0910059791058302E-004
   3.6307998385609608E-008   24022.488679999999        5.9401760809123516E-003  -6.7564164055511355E-004  -1.8553617410361767E-003   7.2903596446849406E-005
   4.7863000673942224E-008   24022.488679999999        6.2393564730882645E-003  -6.1493500834330916E-004  -1.9397217547520995E-003   2.8102277428843081E-004
   6.3096003088958241E-008   24022.488679999999        6.5552196465432644E-003  -5.4621178423985839E-004  -2.0323204807937145E-003   5.1809829892590642E-004
   8.3175997644957533E-008   24022.488679999999        6.8887583911418915E-003  -4.6878584544174373E-004  -2.1341615356504917E-003   7.8717165160924196E-004
   1.0965000285523274E-007   24022.488679999999        7.2411210276186466E-003  -3.8189746555872262E-004  -2.2463873028755188E-003   1.0916142491623759E-003
   1.4453999597208167E-007   24022.488679999999        7.6133348047733307E-003  -2.8477809973992407E-004  -2.3701989557594061E-003   1.4349055709317327E-003
   1.9054999711443088E-007   24022.488679999999        8.0068744719028473E-003  -1.7650122754275799E-004  -2.5070540141314268E-003   1.8211678834632039E-003
   2.5118998792095226E-007   24022.488679999999        8.4228524938225746E-003  -5.6193362979684025E-005  -2.6584055740386248E-003   2.2544285748153925E-003
   3.3112999631157436E-007   24022.488679999999        8.8627990335226059E-003   7.7178869105409831E-005  -2.8259779792279005E-003   2.7393919881433249E-003
   4.3651999703797628E-007   24022.488679999999        9.3282805755734444E-003   2.2471073316410184E-004  -3.0116515699774027E-003   3.2811120618134737E-003
   5.7544002629583701E-007   24022.488679999999        9.8208747804164886E-003   3.8755006971769035E-004  -3.2174594234675169E-003   3.8849802222102880E-003
   7.5857997217099182E-007   24022.488679999999        1.0342424735426903E-002   5.6698120897635818E-004  -3.4457007423043251E-003   4.5570689253509045E-003
   9.9999999747524271E-007   24022.488679999999        1.0894818231463432E-002   7.6435814844444394E-004  -3.6988658830523491E-003   5.3039304912090302E-003
   1.3182999509808724E-006   24022.488679999999        1.1480225250124931E-002   9.8119035828858614E-004  -3.9797537028789520E-003   6.1329747550189495E-003
   1.7377999483869644E-006   24022.488679999999        1.2100677937269211E-002   1.2189910048618913E-003  -4.2912797071039677E-003   7.0519610308110714E-003
   2.2909000563231530E-006   24022.488679999999        1.2758881784975529E-002   1.4795848401263356E-003  -4.6368828043341637E-003   8.0702686682343483E-003
   3.0199998946045525E-006   24022.488679999999        1.3457372784614563E-002   1.7647930653765798E-003  -5.0201104022562504E-003   9.1977883130311966E-003
   3.9810997805034276E-006   24022.488679999999        1.4199079014360905E-002   2.0766486413776875E-003  -5.4448973387479782E-003   1.0445879772305489E-002
   5.2481000238913111E-006   24022.488679999999        1.4987259171903133E-002   2.4173825513571501E-003  -5.9155318886041641E-003   1.1827470734715462E-002
   6.9183001869532745E-006   24022.488679999999        1.5825431793928146E-002   2.7893912047147751E-003  -6.4365868456661701E-003   1.3357097283005714E-002
   9.1201000032015145E-006   24022.488679999999        1.6717560589313507E-002   3.1953200232237577E-003  -7.0129865780472755E-003   1.5051426365971565E-002
   1.2022999726468697E-005   24022.488679999999        1.7668113112449646E-002   3.6380901001393795E-003  -7.6499804854393005E-003   1.6929574310779572E-002
   1.5849000192247331E-005   24022.488679999999        1.8681691959500313E-002   4.1207191534340382E-003  -8.3527835085988045E-003   1.9012548029422760E-002
   2.0892999600619078E-005   24022.488679999999        1.9764099270105362E-002   4.6468190848827362E-003  -9.1271530836820602E-003   2.1325564011931419E-002
   2.7542000680114143E-005   24022.488679999999        2.0921478047966957E-002   5.2201813086867332E-003  -9.9785923957824707E-003   2.3896463215351105E-002
   3.6307999835116789E-005   24022.488679999999        2.2161144763231277E-002   5.8451662771403790E-003  -1.0912662371993065E-002   2.6757553219795227E-002
   4.7862999053904787E-005   24022.488679999999        2.3491101339459419E-002   6.5264389850199223E-003  -1.1934224516153336E-002   2.9944453388452530E-002
   6.3095998484641314E-005   24022.488679999999        2.4921000003814697E-002   7.2694346308708191E-003  -1.3047673739492893E-002   3.3498149365186691E-002
   8.3175997133366764E-005   24022.488679999999        2.6461800560355186E-002   8.0801453441381454E-003  -1.4256003312766552E-002   3.7463761866092682E-002
   1.0964999819407240E-004   24022.488679999999        2.8126781806349754E-002   8.9656049385666847E-003  -1.5560733154416084E-002   4.1892308741807938E-002
   1.4453999756369740E-004   24022.488679999999        2.9930653050541878E-002   9.9333543330430984E-003  -1.6960110515356064E-002   4.6837154775857925E-002
   1.9054999575018883E-004   24022.488679999999        3.1892824918031693E-002   1.0993111878633499E-002  -1.8450247123837471E-002   5.2361033856868744E-002
   2.5119000929407775E-004   24022.488679999999        3.4034099429845810E-002   1.2154910713434219E-002  -2.0020816475152969E-002   5.8524407446384430E-002
   3.3112999517470598E-004   24022.488679999999        3.6381363868713379E-002   1.3431496918201447E-002  -2.1656442433595657E-002   6.5394930541515350E-002
   4.3652000022120774E-004   24022.488679999999        3.8966752588748932E-002   1.4837762340903282E-002  -2.3333325982093811E-002   7.3040500283241272E-002
   5.7544000446796417E-004   24022.488679999999        4.1828773915767670E-002   1.6391182318329811E-002  -2.5016849860548973E-002   8.1526055932044983E-002
   7.5857999036088586E-004   24022.488679999999        4.5015327632427216E-002   1.8113294616341591E-002  -2.6659641414880753E-002   9.0914301574230194E-002
   1.0000000474974513E-003   24022.488679999999        4.8584487289190292E-002   2.0029932260513306E-002  -2.8197471052408218E-002  0.10125757008790970     
   1.3183000264689326E-003   24022.488679999999        5.2608449012041092E-002   2.2173190489411354E-002  -2.9546011239290237E-002  0.11259631812572479     
   1.7377999611198902E-003   24022.488679999999        5.7173553854227066E-002   2.4581346660852432E-002  -3.0595451593399048E-002  0.12494371086359024     
   2.2909000981599092E-003   24022.488679999999        6.2389545142650604E-002   2.7303751558065414E-002  -3.1207149848341942E-002  0.13829246163368225     
   3.0199999455362558E-003   24022.488679999999        6.8387404084205627E-002   3.0399888753890991E-002  -3.1206835061311722E-002  0.15258722007274628     
   3.9810999296605587E-003   24022.488679999999        7.5327619910240173E-002   3.3944241702556610E-002  -3.0380465090274811E-002  0.16772228479385376     
   5.2481000311672688E-003   24022.488679999999        8.3404049277305603E-002   3.8029309362173080E-002  -2.8469471260905266E-002  0.18352472782135010     
   6.9182999432086945E-003   24022.488679999999        9.2846073210239410E-002   4.2768612504005432E-002  -2.5168547406792641E-002  0.19973410665988922     
   9.1201001778244972E-003   24022.488679999999       0.10392071306705475        4.8300828784704208E-002  -2.0126724615693092E-002  0.21598438918590546     
   1.2023000046610832E-002   24022.488679999999       0.11692812293767929        5.4792292416095734E-002  -1.2954904697835445E-002  0.23177966475486755     
   1.5848999843001366E-002   24022.488679999999       0.13217996060848236        6.2433220446109772E-002  -3.2487774733453989E-003  0.24646063148975372     
   2.0893000066280365E-002   24022.488679999999       0.14998006820678711        7.1438021957874298E-002   9.3840956687927246E-003  0.25919154286384583     
   2.7542000636458397E-002   24022.488679999999       0.17054738104343414        8.2019813358783722E-002   2.5256497785449028E-002  0.26891779899597168     
   3.6308001726865768E-002   24022.488679999999       0.19391655921936035        9.4356425106525421E-002   4.4516816735267639E-002  0.27435678243637085     
   4.7862999141216278E-002   24022.488679999999       0.21974670886993408       0.10850878804922104        6.7005246877670288E-002  0.27400222420692444     
   6.3096001744270325E-002   24022.488679999999       0.24706375598907471       0.12429687380790710        9.2082597315311432E-002  0.26619845628738403     
   8.3176001906394958E-002   24022.488679999999       0.27387368679046631       0.14108078181743622       0.11839023977518082       0.24933263659477234     
  0.10000000149011612        24022.488679999999       0.28983512520790100       0.15217258036136627       0.13551093637943268       0.23243939876556396     
  0.12500000000000000        24022.488679999999       0.30472934246063232       0.16438996791839600       0.15420392155647278       0.20573583245277405     
  0.15000000596046448        24022.488679999999       0.31108802556991577       0.17221634089946747       0.16634298861026764       0.17918665707111359     
  0.17499999701976776        24022.488679999999       0.31067198514938354       0.17629675567150116       0.17323787510395050       0.15404431521892548     
  0.20000000298023224        24022.488679999999       0.30488869547843933       0.17717963457107544       0.17590549588203430       0.13093867897987366     
  0.22499999403953552        24022.488679999999       0.29489818215370178       0.17534898221492767       0.17515920102596283       0.11015176028013229     
  0.25000000000000000        24022.488679999999       0.28167319297790527       0.17124006152153015       0.17166544497013092        9.1758921742439270E-002
  0.27500000596046448        24022.488679999999       0.26603719592094421       0.16524791717529297       0.16598102450370789        7.5709521770477295E-002
  0.30000001192092896        24022.488679999999       0.24869024753570557       0.15773248672485352       0.15857818722724915        6.1876501888036728E-002
  0.32499998807907104        24022.488679999999       0.23022793233394623       0.14902168512344360       0.14986205101013184        5.0088509917259216E-002
  0.34999999403953552        24022.488679999999       0.21115563809871674       0.13941365480422974       0.14018288254737854        4.0151305496692657E-002
  0.37500000000000000        24022.488679999999       0.19189994037151337       0.12917833030223846       0.12984497845172882        3.1862303614616394E-002
  0.40000000596046448        24022.488679999999       0.17281799018383026       0.11855867505073547       0.11911317706108093        2.5020454078912735E-002
  0.42500001192092896        24022.488679999999       0.15420527756214142       0.10777173191308975       0.10821770876646042        1.9432855769991875E-002
  0.44999998807907104        24022.488679999999       0.13630235195159912        9.7009547054767609E-002   9.7357846796512604E-002   1.4919073320925236E-002
  0.47499999403953552        24022.488679999999       0.11930069327354431        8.6440049111843109E-002   8.6704805493354797E-002   1.1313714087009430E-002
  0.50000000000000000        24022.488679999999       0.10334785282611847        7.6207838952541351E-002   7.6403953135013580E-002   8.4677962586283684E-003
  0.52499997615814209        24022.488679999999        8.8552132248878479E-002   6.6435076296329498E-002   6.6576674580574036E-002   6.2491861172020435E-003
  0.55000001192092896        24022.488679999999        7.4986778199672699E-002   5.7222276926040649E-002   5.7321906089782715E-002   4.5423735864460468E-003
  0.57499998807907104        24022.488679999999        6.2693819403648376E-002   4.8649232834577560E-002   4.8717483878135681E-002   3.2477788627147675E-003
  0.60000002384185791        24022.488679999999        5.1687598228454590E-002   4.0775902569293976E-002   4.0821362286806107E-002   2.2807291243225336E-003
  0.62500000000000000        24022.488679999999        4.1958101093769073E-002   3.3643379807472229E-002   3.3672768622636795E-002   1.5702202217653394E-003
  0.64999997615814209        24022.488679999999        3.3474005758762360E-002   2.7274919673800468E-002   2.7293318882584572E-002   1.0575583437457681E-003
  0.67500001192092896        24022.488679999999        2.6185585185885429E-002   2.1677032113075256E-002   2.1688153967261314E-002   6.9494888884946704E-004
  0.69999998807907104        24022.488679999999        2.0027475431561470E-002   1.6840642318129539E-002   1.6847113147377968E-002   4.4408740359358490E-004
  0.72500002384185791        24022.488679999999        1.4921273104846478E-002   1.2742345221340656E-002   1.2745955958962440E-002   2.7479729033075273E-004
  0.75000000000000000        24022.488679999999        1.0778068564832211E-002   9.3457447364926338E-003   9.3476725742220879E-003   1.6374381084460765E-004
  0.77499997615814209        24022.488679999999        7.5008650310337543E-003   6.6029014997184277E-003   6.6038887016475201E-003   9.3249298515729606E-005
  0.80000001192092896        24022.488679999999        4.9869432114064693E-003   4.4558923691511154E-003   4.4563864357769489E-003   5.0223745347466320E-005
  0.82499998807907104        24022.488679999999        3.1301730778068304E-003   2.8384956531226635E-003   2.8387524653226137E-003   2.5220135285053402E-005
  0.85000002384185791        24022.488679999999        1.8233108567073941E-003   1.6780302394181490E-003   1.6781853046268225E-003   1.1617090422078036E-005
  0.87500000000000000        24022.488679999999        9.6030143322423100E-004   8.9737452799454331E-004   8.9748791651800275E-004   4.9268692237092182E-006
  0.89999997615814209        24022.488679999999        4.3865150655619800E-004   4.1721970774233341E-004   4.1730381781235337E-004   2.2223882751859492E-006
  0.92500001192092896        24022.488679999999        1.6194889030884951E-004   1.5864893794059753E-004   1.5868374612182379E-004   1.6735774579501594E-006
  0.94999998807907104        24022.488679999999        4.2688243411248550E-005   4.6210661821532995E-005   4.6152727009030059E-005   2.1808034489367856E-006
  0.97500002384185791        24022.488679999999        5.7330457821080927E-006   1.1847504538309295E-005   1.1637161151156761E-005   3.0913179216440767E-006
   1.0000000000000000        24022.488679999999       -6.6325151237833779E-006   7.0133933149918448E-007   2.7198626639801660E-007   3.9832898437452968E-006
   9.9999997171806854E-010   30801.849719999998        3.2096626237034798E-003  -9.7293226281180978E-004  -1.2017254484817386E-003  -1.0278937406837940E-003
   1.3183000246996812E-009   30801.849719999998        3.3613434061408043E-003  -9.7186554921790957E-004  -1.2357184896245599E-003  -1.0070023126900196E-003
   1.7378000150003459E-009   30801.849719999998        3.5209173802286386E-003  -9.6829549875110388E-004  -1.2714451877400279E-003  -9.7937462851405144E-004
   2.2908999142146058E-009   30801.849719999998        3.6889044567942619E-003  -9.6196198137477040E-004  -1.3091476866975427E-003  -9.4406021526083350E-004
   3.0200000278313155E-009   30801.849719999998        3.8657535333186388E-003  -9.5258606597781181E-004  -1.3490770943462849E-003  -9.0001919306814671E-004
   3.9810998941902653E-009   30801.849719999998        4.0519777685403824E-003  -9.3986588763073087E-004  -1.3915279414504766E-003  -8.4608991164714098E-004
   5.2481001766579993E-009   30801.849719999998        4.2481352575123310E-003  -9.2347426107153296E-004  -1.4368359697982669E-003  -7.8098126687109470E-004
   6.9183001549788514E-009   30801.849719999998        4.4547985307872295E-003  -9.0305943740531802E-004  -1.4853760367259383E-003  -7.0327182766050100E-004
   9.1201002305751899E-009   30801.849719999998        4.6725925058126450E-003  -8.7824021466076374E-004  -1.5375745715573430E-003  -6.1138859018683434E-004
   1.2023000373062587E-008   30801.849719999998        4.9021947197616100E-003  -8.4860320203006268E-004  -1.5939136501401663E-003  -5.0359376473352313E-004
   1.5849000334355878E-008   30801.849719999998        5.1442296244204044E-003  -8.1371574196964502E-004  -1.6549107385799289E-003  -3.7802805309183896E-004
   2.0892999330612838E-008   30801.849719999998        5.3995084017515182E-003  -7.7309150947257876E-004  -1.7211817903444171E-003  -2.3258400324266404E-004
   2.7542000680114143E-008   30801.849719999998        5.6687924079596996E-003  -7.2622037259861827E-004  -1.7933894414454699E-003  -6.5010361140593886E-005
   3.6307998385609608E-008   30801.849719999998        5.9529636055231094E-003  -6.7254051100462675E-004  -1.8722922541201115E-003   1.2719078222289681E-004
   4.7863000673942224E-008   30801.849719999998        6.2528718262910843E-003  -6.1146327061578631E-004  -1.9587094429880381E-003   3.4667775616981089E-004
   6.3096003088958241E-008   30801.849719999998        6.5695084631443024E-003  -5.4233771516010165E-004  -2.0535772200673819E-003   5.9640000108629465E-004
   8.3175997644957533E-008   30801.849719999998        6.9038709625601768E-003  -4.6447533532045782E-004  -2.1579179447144270E-003   8.7951309978961945E-004
   1.0965000285523274E-007   30801.849719999998        7.2571109049022198E-003  -3.7711346521973610E-004  -2.2728927433490753E-003   1.1995160020887852E-003
   1.4453999597208167E-007   30801.849719999998        7.6302597299218178E-003  -2.7948082424700260E-004  -2.3997230455279350E-003   1.5600173501297832E-003
   1.9054999711443088E-007   30801.849719999998        8.0247968435287476E-003  -1.7064725398086011E-004  -2.5398908182978630E-003   1.9652978517115116E-003
   2.5118998792095226E-007   30801.849719999998        8.4418402984738350E-003  -4.9736041546566412E-005  -2.6948705781251192E-003   2.4195350706577301E-003
   3.3112999631157436E-007   30801.849719999998        8.8829258456826210E-003   8.4290237282402813E-005  -2.8664132114499807E-003   2.9276153072714806E-003
   4.3651999703797628E-007   30801.849719999998        9.3496255576610565E-003   2.3253116523846984E-004  -3.0564265325665474E-003   3.4947884269058704E-003
   5.7544002629583701E-007   30801.849719999998        9.8435264080762863E-003   3.9613922126591206E-004  -3.2669724896550179E-003   4.1266572661697865E-003
   7.5857997217099182E-007   30801.849719999998        1.0366478003561497E-002   5.7640403974801302E-004  -3.5003812517970800E-003   4.8295361921191216E-003
   9.9999999747524271E-007   30801.849719999998        1.0920377448201180E-002   7.7468529343605042E-004  -3.7591762375086546E-003   5.6102410890161991E-003
   1.3182999509808724E-006   30801.849719999998        1.1507405899465084E-002   9.9249905906617641E-004  -4.0461905300617218E-003   6.4764837734401226E-003
   1.7377999483869644E-006   30801.849719999998        1.2129608541727066E-002   1.2313652550801635E-003  -4.3643731623888016E-003   7.4363392777740955E-003
   2.2909000563231530E-006   30801.849719999998        1.2789703905582428E-002   1.4931171899661422E-003  -4.7172005288302898E-003   8.4995739161968231E-003
   3.0199998946045525E-006   30801.849719999998        1.3490244746208191E-002   1.7795846797525883E-003  -5.1082549616694450E-003   9.6764815971255302E-003
   3.9810997805034276E-006   30801.849719999998        1.4234176836907864E-002   2.0928110461682081E-003  -5.5415038950741291E-003   1.0978881269693375E-002
   5.2481000238913111E-006   30801.849719999998        1.5024783089756966E-002   2.4350387975573540E-003  -6.0212668031454086E-003   1.2420216575264931E-002
   6.9183001869532745E-006   30801.849719999998        1.5865605324506760E-002   2.8086774982511997E-003  -6.5521397627890110E-003   1.4015586115419865E-002
   9.1201000032015145E-006   30801.849719999998        1.6760639846324921E-002   3.2163877040147781E-003  -7.1390629746019840E-003   1.5782278031110764E-002
   1.2022999726468697E-005   30801.849719999998        1.7714386805891991E-002   3.6611079704016447E-003  -7.7872900292277336E-003   1.7740096896886826E-002
   1.5849000192247331E-005   30801.849719999998        1.8731491640210152E-002   4.1458751074969769E-003  -8.5020158439874649E-003   1.9910749047994614E-002
   2.0892999600619078E-005   30801.849719999998        1.9817804917693138E-002   4.6743256971240044E-003  -9.2889601364731789E-003   2.2320255637168884E-002
   2.7542000680114143E-005   30801.849719999998        2.0979527384042740E-002   5.2502769976854324E-003  -1.0153554379940033E-002   2.4997254833579063E-002
   3.6307999835116789E-005   30801.849719999998        2.2224050015211105E-002   5.8781215921044350E-003  -1.1101246811449528E-002   2.7974899858236313E-002
   4.7862999053904787E-005   30801.849719999998        2.3559445515275002E-002   6.5625607967376709E-003  -1.2136733159422874E-002   3.1289622187614441E-002
   6.3095998484641314E-005   30801.849719999998        2.4995470419526100E-002   7.3090735822916031E-003  -1.3264178298413754E-002   3.4983213990926743E-002
   8.3175997133366764E-005   30801.849719999998        2.6543192565441132E-002   8.1237023696303368E-003  -1.4486266300082207E-002   3.9101488888263702E-002
   1.0964999819407240E-004   30801.849719999998        2.8216028586030006E-002   9.0135419741272926E-003  -1.5804113820195198E-002   4.3696083128452301E-002
   1.4453999756369740E-004   30801.849719999998        3.0028840526938438E-002   9.9862022325396538E-003  -1.7215449362993240E-002   4.8820666968822479E-002
   1.9054999575018883E-004   30801.849719999998        3.2001227140426636E-002   1.1051489040255547E-002  -1.8715739250183105E-002   5.4538194090127945E-002
   2.5119000929407775E-004   30801.849719999998        3.4154202789068222E-002   1.2219527736306190E-002  -2.0293856039643288E-002   6.0908727347850800E-002
   3.3112999517470598E-004   30801.849719999998        3.6514900624752045E-002   1.3503183610737324E-002  -2.1933462470769882E-002   6.7999191582202911E-002
   4.3652000022120774E-004   30801.849719999998        3.9115738123655319E-002   1.4917480759322643E-002  -2.3609617725014687E-002   7.5876094400882721E-002
   5.7544000446796417E-004   30801.849719999998        4.1995543986558914E-002   1.6480050981044769E-002  -2.5286372750997543E-002   8.4602147340774536E-002
   7.5857999036088586E-004   30801.849719999998        4.5202571898698807E-002   1.8212605267763138E-002  -2.6914844289422035E-002   9.4236947596073151E-002
   1.0000000474974513E-003   30801.849719999998        4.8795275390148163E-002   2.0141184329986572E-002  -2.8429111465811729E-002  0.10482856631278992     
   1.3183000264689326E-003   30801.849719999998        5.2846249192953110E-002   2.2298103198409081E-002  -2.9743025079369545E-002  0.11641193926334381     
   1.7377999611198902E-003   30801.849719999998        5.7442214339971542E-002   2.4721870198845863E-002  -3.0744899064302444E-002  0.12899312376976013     
   2.2909000981599092E-003   30801.849719999998        6.2693253159523010E-002   2.7462085708975792E-002  -3.1294219195842743E-002  0.14255629479885101     
   3.0199999455362558E-003   30801.849719999998        6.8730555474758148E-002   3.0578454956412315E-002  -3.1215058639645576E-002  0.15703563392162323     
   3.9810999296605587E-003   30801.849719999998        7.5714617967605591E-002   3.4145627170801163E-002  -3.0292125418782234E-002  0.17231328785419464     
   5.2481000311672688E-003   30801.849719999998        8.3838917315006256E-002   3.8256172090768814E-002  -2.8266303241252899E-002  0.18820241093635559     
   6.9182999432086945E-003   30801.849719999998        9.3331888318061829E-002   4.3023463338613510E-002  -2.4832872673869133E-002  0.20442707836627960     
   9.1201001778244972E-003   30801.849719999998       0.10445868223905563        4.8585705459117889E-002  -1.9643085077404976E-002  0.22060477733612061     
   1.2023000046610832E-002   30801.849719999998       0.11751630902290344        5.5108219385147095E-002  -1.2312320992350578E-002  0.23622272908687592     
   1.5848999843001366E-002   30801.849719999998       0.13281132280826569        6.2779352068901062E-002  -2.4438058026134968E-003  0.25060591101646423     
   2.0893000066280365E-002   30801.849719999998       0.15063998103141785        7.1810424327850342E-002   1.0343726724386215E-002  0.26290559768676758     
   2.7542000636458397E-002   30801.849719999998       0.17121021449565887        8.2409702241420746E-002   2.6347493752837181E-002  0.27206045389175415     
   3.6308001726865768E-002   30801.849719999998       0.19454176723957062        9.4747729599475861E-002   4.5695818960666656E-002  0.27679094672203064     
   4.7862999141216278E-002   30801.849719999998       0.22027459740638733       0.10887517780065536        6.8204939365386963E-002  0.27561020851135254     
   6.3096001744270325E-002   30801.849719999998       0.24741233885288239       0.12459837645292282        9.3209974467754364E-002  0.26690456271171570     
   8.3176001906394958E-002   30801.849719999998       0.27393928170204163       0.14126114547252655       0.11932921409606934       0.24913342297077179     
  0.10000000149011612        30801.849719999998       0.28964716196060181       0.15223278105258942       0.13625262677669525       0.23168532550334930     
  0.12500000000000000        30801.849719999998       0.30416613817214966       0.16425661742687225       0.15463058650493622       0.20442450046539307     
  0.15000000596046448        30801.849719999998       0.31017369031906128       0.17188578844070435       0.16645893454551697       0.17756004631519318     
  0.17499999701976776        30801.849719999998       0.30944538116455078       0.17577636241912842       0.17306561768054962       0.15227685868740082     
  0.20000000298023224        30801.849719999998       0.30339649319648743       0.17648427188396454       0.17547658085823059       0.12915334105491638     
  0.22499999403953552        30801.849719999998       0.29319036006927490       0.17449843883514404       0.17450925707817078       0.10843235254287720     
  0.25000000000000000        30801.849719999998       0.27980020642280579       0.17025727033615112       0.17083133757114410        9.0159483253955841E-002
  0.27500000596046448        30801.849719999998       0.26404792070388794       0.16415758430957794       0.16499918699264526        7.4261710047721863E-002
  0.30000001192092896        30801.849719999998       0.24663072824478149       0.15655994415283203       0.15748357772827148        6.0595411807298660E-002
  0.32499998807907104        30801.849719999998       0.22814041376113892       0.14779207110404968       0.14868751168251038        4.8977244645357132E-002
  0.34999999403953552        30801.849719999998       0.20907802879810333       0.13815124332904816       0.13895870745182037        3.9204586297273636E-002
  0.37500000000000000        30801.849719999998       0.18986546993255615       0.12790596485137939       0.12859867513179779        3.1069278717041016E-002
  0.40000000596046448        30801.849719999998       0.17085504531860352       0.11729741841554642       0.11786931753158569        2.4366870522499084E-002
  0.42500001192092896        30801.849719999998       0.15233741700649261       0.10654050111770630       0.10699783265590668        1.8902726471424103E-002
  0.44999998807907104        30801.849719999998       0.13454839587211609        9.5824934542179108E-002   9.6180446445941925E-002   1.4495894312858582E-002
  0.47499999403953552        30801.849719999998       0.11767490953207016        8.5316121578216553E-002   8.5585340857505798E-002   1.0981352068483829E-002
  0.50000000000000000        30801.849719999998       0.10186021029949188        7.5156122446060181E-002   7.5354896485805511E-002   8.2110948860645294E-003
  0.52499997615814209        30801.849719999998        8.7208598852157593E-002   6.5464481711387634E-002   6.5607607364654541E-002   6.0543511062860489E-003
  0.55000001192092896        30801.849719999998        7.3789663612842560E-002   5.6339174509048462E-002   5.6439634412527084E-002   4.3971887789666653E-003
  0.57499998807907104        30801.849719999998        6.1642143875360489E-002   4.7857508063316345E-002   4.7926180064678192E-002   3.1416863203048706E-003
  0.60000002384185791        30801.849719999998        5.0777494907379150E-002   4.0077086538076401E-002   4.0122743695974350E-002   2.2048114333301783E-003
  0.62500000000000000        30801.849719999998        4.1183203458786011E-002   3.3036813139915466E-002   3.3066283911466599E-002   1.5171127161011100E-003
  0.64999997615814209        30801.849719999998        3.2825872302055359E-002   2.6757963001728058E-002   2.6776382699608803E-002   1.0213147616013885E-003
  0.67500001192092896        30801.849719999998        2.5654120370745659E-002   2.1245272830128670E-002   2.1256392821669579E-002   6.7087780917063355E-004
  0.69999998807907104        30801.849719999998        1.9601326435804367E-002   1.6488166525959969E-002   1.6494628041982651E-002   4.2857689550146461E-004
  0.72500002384185791        30801.849719999998        1.4588252641260624E-002   1.2462008744478226E-002   1.2465610168874264E-002   2.6513778720982373E-004
  0.75000000000000000        30801.849719999998        1.0525540448725224E-002   9.1294711455702782E-003   9.1313915327191353E-003   1.5795935178175569E-004
  0.77499997615814209        30801.849719999998        7.3161297477781773E-003   6.4419931732118130E-003   6.4429757185280323E-003   8.9942484919447452E-005
  0.80000001192092896        30801.849719999998        4.8575983382761478E-003   4.3413508683443069E-003   4.3418412096798420E-003   4.8439105739817023E-005
  0.82499998807907104        30801.849719999998        3.0444536823779345E-003   2.7613460551947355E-003   2.7616000734269619E-003   2.4327691789949313E-005
  0.85000002384185791        30801.849719999998        1.7704010242596269E-003   1.6296464018523693E-003   1.6297983238473535E-003   1.1216798156965524E-005
  0.87500000000000000        30801.849719999998        9.3061593361198902E-004   8.6979498155415058E-004   8.6990423733368516E-004   4.7732714847370517E-006
  0.89999997615814209        30801.849719999998        4.2407729779370129E-004   4.0344902663491666E-004   4.0352783980779350E-004   2.1679641122318571E-006
  0.92500001192092896        30801.849719999998        1.5604151121806353E-004   1.5293201431632042E-004   1.5296066703740507E-004   1.6286359141304274E-006
  0.94999998807907104        30801.849719999998        4.0807924960972741E-005   4.4264066673349589E-005   4.4200020056450740E-005   2.0875022528343834E-006
  0.97500002384185791        30801.849719999998        5.0955127335328143E-006   1.1017808901669923E-005   1.0803150871652178E-005   2.9093394005030859E-006
   1.0000000000000000        30801.849719999998       -7.0542250796279404E-006  -1.9902929082604714E-008  -4.4912025032317615E-007   3.6849164644081611E-006
   9.9999997171806854E-010   39494.407030000002        3.2155411317944527E-003  -9.7264751093462110E-004  -1.2047713389620185E-003  -1.0428300593048334E-003
   1.3183000246996812E-009   39494.407030000002        3.3675336744636297E-003  -9.7147095948457718E-004  -1.2392299249768257E-003  -1.0198653908446431E-003
   1.7378000150003459E-009   39494.407030000002        3.5274373367428780E-003  -9.6778024453669786E-004  -1.2754821218550205E-003  -9.8981847986578941E-004
   2.2908999142146058E-009   39494.407030000002        3.6957738921046257E-003  -9.6131442114710808E-004  -1.3137768255546689E-003  -9.5169845735654235E-004
   3.0200000278313155E-009   39494.407030000002        3.8729927036911249E-003  -9.5179362688213587E-004  -1.3543724780902267E-003  -9.0442260261625051E-004
   3.9810998941902653E-009   39494.407030000002        4.0596090257167816E-003  -9.3891494907438755E-004  -1.3975709443911910E-003  -8.4678240818902850E-004
   5.2481001766579993E-009   39494.407030000002        4.2561814188957214E-003  -9.2235015472397208E-004  -1.4437164645642042E-003  -7.7743554720655084E-004
   6.9183001549788514E-009   39494.407030000002        4.4632847420871258E-003  -9.0174633078277111E-004  -1.4931927435100079E-003  -6.9490552414208651E-004
   9.1201002305751899E-009   39494.407030000002        4.6815453097224236E-003  -8.7672105291858315E-004  -1.5464357566088438E-003  -5.9755955589935184E-004
   1.2023000373062587E-008   39494.407030000002        4.9116420559585094E-003  -8.4685947513207793E-004  -1.6039384063333273E-003  -4.8359466018155217E-004
   1.5849000334355878E-008   39494.407030000002        5.1542022265493870E-003  -8.1172760110348463E-004  -1.6662286361679435E-003  -3.5108419251628220E-004
   2.0892999330612838E-008   39494.407030000002        5.4100384004414082E-003  -7.7083753421902657E-004  -1.7339348560199142E-003  -1.9784393953159451E-004
   2.7542000680114143E-008   39494.407030000002        5.6799142621457577E-003  -7.2367739630863070E-004  -1.8077321583405137E-003  -2.1542837203014642E-005
   3.6307998385609608E-008   39494.407030000002        5.9647145681083202E-003  -6.6968344617635012E-004  -1.8883929587900639E-003   1.8040517170447856E-004
   4.7863000673942224E-008   39494.407030000002        6.2652914784848690E-003  -6.0826522530987859E-004  -1.9767510239034891E-003   4.1075036278925836E-004
   6.3096003088958241E-008   39494.407030000002        6.5826396457850933E-003  -5.3876952733844519E-004  -2.0737585145980120E-003   6.7254435271024704E-004
   8.3175997644957533E-008   39494.407030000002        6.9177593104541302E-003  -4.6050557284615934E-004  -2.1804538555443287E-003   9.6905085956677794E-004
   1.0965000285523274E-007   39494.407030000002        7.2718057781457901E-003  -3.7270807661116123E-004  -2.2980174981057644E-003   1.3038894394412637E-003
   1.4453999597208167E-007   39494.407030000002        7.6458142139017582E-003  -2.7460316778160632E-004  -2.4276885669678450E-003   1.6807912616059184E-003
   1.9054999711443088E-007   39494.407030000002        8.0412691459059715E-003  -1.6525741375517100E-004  -2.5709716137498617E-003   2.1041866857558489E-003
   2.5118998792095226E-007   39494.407030000002        8.4592923521995544E-003  -4.3791071220766753E-005  -2.7293616440147161E-003   2.5783965829759836E-003
   3.3112999631157436E-007   39494.407030000002        8.9014247059822083E-003   9.0836991148535162E-005  -2.9046342242509127E-003   3.1084788497537374E-003
   4.3651999703797628E-007   39494.407030000002        9.3692457303404808E-003   2.3973036149982363E-004  -3.0987227801233530E-003   3.6998696159571409E-003
   5.7544002629583701E-007   39494.407030000002        9.8643479868769646E-003   4.0404574247077107E-004  -3.3137151040136814E-003   4.3583717197179794E-003
   7.5857997217099182E-007   39494.407030000002        1.0388588532805443E-002   5.8507767971605062E-004  -3.5519711673259735E-003   5.0905290991067886E-003
   9.9999999747524271E-007   39494.407030000002        1.0943873785436153E-002   7.8419112833216786E-004  -3.8160437252372503E-003   5.9034065343439579E-003
   1.3182999509808724E-006   39494.407030000002        1.1532396078109741E-002   1.0029082186520100E-003  -4.1087982244789600E-003   6.8050017580389977E-003
   1.7377999483869644E-006   39494.407030000002        1.2156208045780659E-002   1.2427550973370671E-003  -4.4332141987979412E-003   7.8036892227828503E-003
   2.2909000563231530E-006   39494.407030000002        1.2818044051527977E-002   1.5055729309096932E-003  -4.7928020358085632E-003   8.9095989242196083E-003
   3.0199998946045525E-006   39494.407030000002        1.3520472683012486E-002   1.7931995680555701E-003  -5.1911752671003342E-003   1.0133403353393078E-002
   3.9810997805034276E-006   39494.407030000002        1.4266454614698887E-002   2.1076877601444721E-003  -5.6323315948247910E-003   1.1487355455756187E-002
   5.2481000238913111E-006   39494.407030000002        1.5059294179081917E-002   2.4512908421456814E-003  -6.1206165701150894E-003   1.2985377572476864E-002
   6.9183001869532745E-006   39494.407030000002        1.5902556478977203E-002   2.8264301363378763E-003  -6.6606467589735985E-003   1.4643096365034580E-002
   9.1201000032015145E-006   39494.407030000002        1.6800267621874809E-002   3.2357806339859962E-003  -7.2573744691908360E-003   1.6478380188345909E-002
   1.2022999726468697E-005   39494.407030000002        1.7756959423422813E-002   3.6822967231273651E-003  -7.9160528257489204E-003   1.8511665984988213E-002
   1.5849000192247331E-005   39494.407030000002        1.8777310848236084E-002   4.1690338402986526E-003  -8.6418539285659790E-003   2.0765308290719986E-002
   2.0892999600619078E-005   39494.407030000002        1.9867226481437683E-002   4.6996488235890865E-003  -9.4404611736536026E-003   2.3266062140464783E-002
   2.7542000680114143E-005   39494.407030000002        2.1032955497503281E-002   5.2779852412641048E-003  -1.0317231528460979E-002   2.6043299585580826E-002
   3.6307999835116789E-005   39494.407030000002        2.2281950339674950E-002   5.9084640815854073E-003  -1.1277502402663231E-002   2.9130939394235611E-002
   4.7862999053904787E-005   39494.407030000002        2.3622363805770874E-002   6.5958211198449135E-003  -1.2325806543231010E-002   3.2566133886575699E-002
   6.3095998484641314E-005   39494.407030000002        2.5064036250114441E-002   7.3455744422972202E-003  -1.3466090895235538E-002   3.6391384899616241E-002
   8.3175997133366764E-005   39494.407030000002        2.6618143543601036E-002   8.1638144329190254E-003  -1.4700741507112980E-002   4.0653113275766373E-002
   1.0964999819407240E-004   39494.407030000002        2.8298221528530121E-002   9.0576903894543648E-003  -1.6030492261052132E-002   4.5403465628623962E-002
   1.4453999756369740E-004   39494.407030000002        3.0119277536869049E-002   1.0034876875579357E-002  -1.7452578991651535E-002   5.0696335732936859E-002
   1.9054999575018883E-004   39494.407030000002        3.2101083546876907E-002   1.1105258017778397E-002  -1.8961867317557335E-002   5.6594781577587128E-002
   2.5119000929407775E-004   39494.407030000002        3.4264843910932541E-002   1.2279048562049866E-002  -2.0546473562717438E-002   6.3158415257930756E-002
   3.3112999517470598E-004   39494.407030000002        3.6637920886278152E-002   1.3569218106567860E-002  -2.2189170122146606E-002   7.0453375577926636E-002
   4.3652000022120774E-004   39494.407030000002        3.9252992719411850E-002   1.4990914613008499E-002  -2.3863950744271278E-002   7.8544743359088898E-002
   5.7544000446796417E-004   39494.407030000002        4.2149174958467484E-002   1.6561910510063171E-002  -2.5533640757203102E-002   8.7493047118186951E-002
   7.5857999036088586E-004   39494.407030000002        4.5375049114227295E-002   1.8304081633687019E-002  -2.7147956192493439E-002   9.7354859113693237E-002
   1.0000000474974513E-003   39494.407030000002        4.8989415168762207E-002   2.0243650302290916E-002  -2.8639441356062889E-002  0.10817415267229080     
   1.3183000264689326E-003   39494.407030000002        5.3065221756696701E-002   2.2413134574890137E-002  -2.9920279979705811E-002  0.11998062580823898     
   1.7377999611198902E-003   39494.407030000002        5.7689532637596130E-002   2.4851253256201744E-002  -3.0877096578478813E-002  0.13277362287044525     
   2.2909000981599092E-003   39494.407030000002        6.2972731888294220E-002   2.7607830241322517E-002  -3.1367700546979904E-002  0.14652928709983826     
   3.0199999455362558E-003   39494.407030000002        6.9046199321746826E-002   3.0742768198251724E-002  -3.1214706599712372E-002  0.16117210686206818     
   3.9810999296605587E-003   39494.407030000002        7.6070405542850494E-002   3.4330863505601883E-002  -3.0201759189367294E-002  0.17657293379306793     
   5.2481000311672688E-003   39494.407030000002        8.4238469600677490E-002   3.8464732468128204E-002  -2.8069349005818367E-002  0.19253216683864594     
   6.9182999432086945E-003   39494.407030000002        9.3777909874916077E-002   4.3257609009742737E-002  -2.4513427168130875E-002  0.20875981450080872     
   9.1201001778244972E-003   39494.407030000002       0.10495215654373169        4.8847243189811707E-002  -1.9187422469258308E-002  0.22485840320587158     
   1.2023000046610832E-002   39494.407030000002       0.11805526167154312        5.5397991091012955E-002  -1.1710990220308304E-002  0.24030010402202606     
   1.5848999843001366E-002   39494.407030000002       0.13338908553123474        6.3096478581428528E-002  -1.6944223316386342E-003  0.25439611077308655     
   2.0893000066280365E-002   39494.407030000002       0.15124288201332092        7.2151161730289459E-002   1.1233174242079258E-002  0.26628673076629639     
   2.7542000636458397E-002   39494.407030000002       0.17181450128555298        8.2765810191631317E-002   2.7354681864380836E-002  0.27490544319152832     
   3.6308001726865768E-002   39494.407030000002       0.19510997831821442        9.5104299485683441E-002   4.6780087053775787E-002  0.27897700667381287     
   4.7862999141216278E-002   39494.407030000002       0.22075182199478149       0.10920787602663040        6.9303877651691437E-002  0.27703374624252319     
   6.3096001744270325E-002   39494.407030000002       0.24772347509860992       0.12487045675516129        9.4238065183162689E-002  0.26750200986862183     
   8.3176001906394958E-002   39494.407030000002       0.27398964762687683       0.14142107963562012       0.12018046528100967       0.24890807271003723     
  0.10000000149011612        39494.407030000002       0.28946474194526672       0.15228199958801270       0.13692092895507812       0.23095972836017609     
  0.12500000000000000        39494.407030000002       0.30364015698432922       0.16412809491157532       0.15500876307487488       0.20320123434066772     
  0.15000000596046448        39494.407030000002       0.30932721495628357       0.17157673835754395       0.16655242443084717       0.17605987191200256     
  0.17499999701976776        39494.407030000002       0.30831468105316162       0.17529402673244476       0.17289607226848602       0.15065757930278778     
  0.20000000298023224        39494.407030000002       0.30202472209930420       0.17584261298179626       0.17507357895374298       0.12752538919448853     
  0.22499999403953552        39494.407030000002       0.29162359237670898       0.17371588945388794       0.17390578985214233       0.10687030851840973     
  0.25000000000000000        39494.407030000002       0.27808472514152527       0.16935503482818604       0.17006140947341919        8.8710896670818329E-002
  0.27500000596046448        39494.407030000002       0.26222851872444153       0.16315837204456329       0.16409620642662048        7.2953954339027405E-002
  0.30000001192092896        39494.407030000002       0.24474941194057465       0.15548700094223022       0.15647952258586884        5.9441000223159790E-002
  0.32499998807907104        39494.407030000002       0.22623568773269653       0.14666840434074402       0.14761231839656830        4.7978024929761887E-002
  0.34999999403953552        39494.407030000002       0.20718432962894440       0.13699898123741150       0.13783997297286987        3.8355007767677307E-002
  0.37500000000000000        39494.407030000002       0.18801291286945343       0.12674592435359955       0.12746137380599976        3.0358929187059402E-002
  0.40000000596046448        39494.407030000002       0.16906931996345520       0.11614871025085449       0.11673571169376373        2.3782435804605484E-002
  0.42500001192092896        39494.407030000002       0.15063974261283875       0.10542027652263641       0.10588739067316055        1.8429450690746307E-002
  0.44999998807907104        39494.407030000002       0.13295568525791168        9.4748161733150482E-002   9.5109857618808746E-002   1.4118673279881477E-002
  0.47499999403953552        39494.407030000002       0.11619987338781357        8.4295488893985748E-002   8.4568485617637634E-002   1.0685510002076626E-002
  0.50000000000000000        39494.407030000002       0.10051167756319046        7.4201948940753937E-002   7.4402958154678345E-002   7.9829068854451180E-003
  0.52499997615814209        39494.407030000002        8.5991755127906799E-002   6.4584732055664062E-002   6.4729116857051849E-002   5.8813751675188541E-003
  0.55000001192092896        39494.407030000002        7.2706378996372223E-002   5.5539466440677643E-002   5.5640600621700287E-002   4.2684427462518215E-003
  0.57499998807907104        39494.407030000002        6.0691304504871368E-002   4.7141216695308685E-002   4.7210220247507095E-002   3.0477065593004227E-003
  0.60000002384185791        39494.407030000002        4.9955386668443680E-002   3.9445448666810989E-002   3.9491251111030579E-002   2.1376253571361303E-003
  0.62500000000000000        39494.407030000002        4.0483873337507248E-002   3.2489091157913208E-002   3.2518610358238220E-002   1.4701524050906301E-003
  0.64999997615814209        39494.407030000002        3.2241497188806534E-002   2.6291616261005402E-002   2.6310043409466743E-002   9.8928844090551138E-004
  0.67500001192092896        39494.407030000002        2.5175405666232109E-002   2.0856183022260666E-002   2.0867293700575829E-002   6.4961897442117333E-004
  0.69999998807907104        39494.407030000002        1.9217869266867638E-002   1.6170863062143326E-002   1.6177313402295113E-002   4.1488333954475820E-004
  0.72500002384185791        39494.407030000002        1.4288916252553463E-002   1.2209929525852203E-002   1.2213520705699921E-002   2.5661129620857537E-004
  0.75000000000000000        39494.407030000002        1.0298815555870533E-002   8.9352279901504517E-003   8.9371418580412865E-003   1.5285317203961313E-004
  0.77499997615814209        39494.407030000002        7.1504744701087475E-003   6.2976595945656300E-003   6.2986370176076889E-003   8.7022628576960415E-005
  0.80000001192092896        39494.407030000002        4.7417674213647842E-003   4.2387489229440689E-003   4.2392360046505928E-003   4.6862365707056597E-005
  0.82499998807907104        39494.407030000002        2.9678035061806440E-003   2.6923427358269691E-003   2.6925939600914717E-003   2.3538155801361427E-005
  0.85000002384185791        39494.407030000002        1.7231673700734973E-003   1.5864439774304628E-003   1.5865928726270795E-003   1.0861277587537188E-005
  0.87500000000000000        39494.407030000002        9.0416497550904751E-004   8.4521551616489887E-004   8.4532104665413499E-004   4.6348741307156160E-006
  0.89999997615814209        39494.407030000002        4.1111963219009340E-004   3.9120257133617997E-004   3.9127669879235327E-004   2.1162929897400318E-006
  0.92500001192092896        39494.407030000002        1.5080320008564740E-004   1.4785981329623610E-004   1.4788302360102534E-004   1.5846518408579868E-006
  0.94999998807907104        39494.407030000002        3.9146354538388550E-005   4.2540566937532276E-005   4.2471216147532687E-005   2.0008239971502917E-006
  0.97500002384185791        39494.407030000002        4.5367046368482988E-006   1.0285296411893796E-005   1.0067080438602716E-005   2.7457529085950227E-006
   1.0000000000000000        39494.407030000002       -7.4142872108495794E-006  -6.4839724700505030E-007  -1.0770248763947166E-006   3.4220611269120127E-006
   9.9999997171806854E-010   50640.081729999998        3.2213369850069284E-003  -9.7236316651105881E-004  -1.2079147854819894E-003  -1.0571569437161088E-003
   1.3183000246996812E-009   50640.081729999998        3.3736370969563723E-003  -9.7107805777341127E-004  -1.2428492773324251E-003  -1.0320381261408329E-003
   1.7378000150003459E-009   50640.081729999998        3.5338660236448050E-003  -9.6726824995130301E-004  -1.2796381488442421E-003  -9.9948304705321789E-004
   2.2908999142146058E-009   50640.081729999998        3.7025471683591604E-003  -9.6067169215530157E-004  -1.3185372808948159E-003  -9.5845962641760707E-004
   3.0200000278313155E-009   50640.081729999998        3.8801305927336216E-003  -9.5100782345980406E-004  -1.3598118675872684E-003  -9.0784166241064668E-004
   3.9810998941902653E-009   50640.081729999998        4.0671331807971001E-003  -9.3797262525185943E-004  -1.4037715736776590E-003  -8.4637315012514591E-004
   5.2481001766579993E-009   50640.081729999998        4.2641153559088707E-003  -9.2123681679368019E-004  -1.4507691375911236E-003  -7.7265978325158358E-004
   6.9183001549788514E-009   50640.081729999998        4.4716522097587585E-003  -9.0044637909159064E-004  -1.5011969953775406E-003  -6.8516930332407355E-004
   9.1201002305751899E-009   50640.081729999998        4.6903728507459164E-003  -8.7521760724484921E-004  -1.5555010177195072E-003  -5.8220815844833851E-004
   1.2023000373062587E-008   50640.081729999998        4.9209580756723881E-003  -8.4513431647792459E-004  -1.6141843516379595E-003  -4.6190750435926020E-004
   1.5849000334355878E-008   50640.081729999998        5.1640360616147518E-003  -8.0976117169484496E-004  -1.6777858836576343E-003  -3.2227233168669045E-004
   2.0892999330612838E-008   50640.081729999998        5.4204221814870834E-003  -7.6860858825966716E-004  -1.7469460144639015E-003  -1.6104067617561668E-004
   2.7542000680114143E-008   50640.081729999998        5.6908819824457169E-003  -7.2116305818781257E-004  -1.8223527586087584E-003   2.4199356630560942E-005
   3.6307998385609608E-008   50640.081729999998        5.9763030149042606E-003  -6.6685909405350685E-004  -1.9047921523451805E-003   2.3612320364918560E-004
   4.7863000673942224E-008   50640.081729999998        6.2775393016636372E-003  -6.0510420007631183E-004  -1.9951125141233206E-003   4.7757427091710269E-004
   6.3096003088958241E-008   50640.081729999998        6.5955892205238342E-003  -5.3524307440966368E-004  -2.0942816045135260E-003   7.5170781929045916E-004
   8.3175997644957533E-008   50640.081729999998        6.9314558058977127E-003  -4.5658263843506575E-004  -2.2033550776541233E-003   1.0618972592055798E-003
   1.0965000285523274E-007   50640.081729999998        7.2862985543906689E-003  -3.6835504579357803E-004  -2.3235310800373554E-003   1.4118845574557781E-003
   1.4453999597208167E-007   50640.081729999998        7.6611549593508244E-003  -2.6978386449627578E-004  -2.4560673628002405E-003   1.8055249238386750E-003
   1.9054999711443088E-007   50640.081729999998        8.0575151368975639E-003  -1.5993240231182426E-004  -2.6024910621345043E-003   2.2474012803286314E-003
   2.5118998792095226E-007   50640.081729999998        8.4765050560235977E-003  -3.7917983718216419E-005  -2.7643169742077589E-003   2.7419789694249630E-003
   3.3112999631157436E-007   50640.081729999998        8.9196721091866493E-003   9.7304247901774943E-005  -2.9433455783873796E-003   3.2944909762591124E-003
   4.3651999703797628E-007   50640.081729999998        9.3885995447635651E-003   2.4684180971235037E-004  -3.1415356788784266E-003   3.9105624891817570E-003
   5.7544002629583701E-007   50640.081729999998        9.8848864436149597E-003   4.1185563895851374E-004  -3.3610011450946331E-003   4.5961998403072357E-003
   7.5857997217099182E-007   50640.081729999998        1.0410400107502937E-002   5.9364503249526024E-004  -3.6041312851011753E-003   5.3581786341965199E-003
   9.9999999747524271E-007   50640.081729999998        1.0967054404318333E-002   7.9358025686815381E-004  -3.8735077250748873E-003   6.2038176693022251E-003
   1.3182999509808724E-006   50640.081729999998        1.1557050049304962E-002   1.0131894377991557E-003  -4.1720285080373287E-003   7.1414033882319927E-003
   1.7377999483869644E-006   50640.081729999998        1.2182452715933323E-002   1.2540048919618130E-003  -4.5027011074125767E-003   8.1796124577522278E-003
   2.2909000563231530E-006   50640.081729999998        1.2846008874475956E-002   1.5178752364590764E-003  -4.8690717667341232E-003   9.3289418146014214E-003
   3.0199998946045525E-006   50640.081729999998        1.3550300151109695E-002   1.8066468182951212E-003  -5.2747828885912895E-003   1.0600448586046696E-002
   3.9810997805034276E-006   50640.081729999998        1.4298307709395885E-002   2.1223814692348242E-003  -5.7238605804741383E-003   1.2006818316876888E-002
   5.2481000238913111E-006   50640.081729999998        1.5093354508280754E-002   2.4673431180417538E-003  -6.2206755392253399E-003   1.3562457635998726E-002
   6.9183001869532745E-006   50640.081729999998        1.5939030796289444E-002   2.8439653106033802E-003  -6.7698629572987556E-003   1.5283517539501190E-002
   9.1201000032015145E-006   50640.081729999998        1.6839385032653809E-002   3.2549363095313311E-003  -7.3763839900493622E-003   1.7188444733619690E-002
   1.2022999726468697E-005   50640.081729999998        1.7798988148570061E-002   3.7032270338386297E-003  -8.0454880371689796E-003   1.9298305734992027E-002
   1.5849000192247331E-005   50640.081729999998        1.8822552636265755E-002   4.1919103823602200E-003  -8.7823243811726570E-003   2.1636096760630608E-002
   2.0892999600619078E-005   50640.081729999998        1.9916027784347534E-002   4.7246655449271202E-003  -9.5925293862819672E-003   2.4229293689131737E-002
   2.7542000680114143E-005   50640.081729999998        2.1085720509290695E-002   5.3053591400384903E-003  -1.0481382720172405E-002   2.7107981964945793E-002
   3.6307999835116789E-005   50640.081729999998        2.2339140996336937E-002   5.9384424239397049E-003  -1.1454108171164989E-002   3.0306825414299965E-002
   4.7862999053904787E-005   50640.081729999998        2.3684518411755562E-002   6.6286837682127953E-003  -1.2515068985521793E-002   3.3863667398691177E-002
   6.3095998484641314E-005   50640.081729999998        2.5131778791546822E-002   7.3816417716443539E-003  -1.3667983934283257E-002   3.7821684032678604E-002
   8.3175997133366764E-005   50640.081729999998        2.6692200452089310E-002   8.2034515216946602E-003  -1.4914936386048794E-002   4.2227853089570999E-002
   1.0964999819407240E-004   50640.081729999998        2.8379445895552635E-002   9.1013200581073761E-003  -1.6256274655461311E-002   4.7134771943092346E-002
   1.4453999756369740E-004   50640.081729999998        3.0208658427000046E-002   1.0082981549203396E-002  -1.7688730731606483E-002   5.2596490830183029E-002
   1.9054999575018883E-004   50640.081729999998        3.2199781388044357E-002   1.1158401146531105E-002  -1.9206563010811806E-002   5.8676101267337799E-002
   2.5119000929407775E-004   50640.081729999998        3.4374207258224487E-002   1.2337877415120602E-002  -2.0797139033675194E-002   6.5432667732238770E-002
   3.3112999517470598E-004   50640.081729999998        3.6759525537490845E-002   1.3634486123919487E-002  -2.2442329674959183E-002   7.2931431233882904E-002
   4.3652000022120774E-004   50640.081729999998        3.9388671517372131E-002   1.5063497237861156E-002  -2.4115078151226044E-002   8.1235975027084351E-002
   5.7544000446796417E-004   50640.081729999998        4.2301040142774582E-002   1.6642820090055466E-002  -2.5776987895369530E-002   9.0404495596885681E-002
   7.5857999036088586E-004   50640.081729999998        4.5545525848865509E-002   1.8394494429230690E-002  -2.7376402169466019E-002  0.10049044340848923     
   1.0000000474974513E-003   50640.081729999998        4.9181271344423294E-002   2.0344914868474007E-002  -2.8844347223639488E-002  0.11153359711170197     
   1.3183000264689326E-003   50640.081729999998        5.3281579166650772E-002   2.2526800632476807E-002  -3.0091386288404465E-002  0.12355830520391464     
   1.7377999611198902E-003   50640.081729999998        5.7933833450078964E-002   2.4979079142212868E-002  -3.1002506613731384E-002  0.13655713200569153     
   2.2909000981599092E-003   50640.081729999998        6.3248716294765472E-002   2.7751784771680832E-002  -3.1433902680873871E-002  0.15049819648265839     
   3.0199999455362558E-003   50640.081729999998        6.9357767701148987E-002   3.0905008316040039E-002  -3.1206820160150528E-002  0.16529627144336700     
   3.9810999296605587E-003   50640.081729999998        7.6421417295932770E-002   3.4513689577579498E-002  -3.0103929340839386E-002  0.18081104755401611     
   5.2481000311672688E-003   50640.081729999998        8.4632419049739838E-002   3.8670480251312256E-002  -2.7865437790751457E-002  0.19683034718036652     
   6.9182999432086945E-003   50640.081729999998        9.4217360019683838E-002   4.3488461524248123E-002  -2.4188073351979256E-002  0.21305041015148163     
   9.1201001778244972E-003   50640.081729999998       0.10543794929981232        4.9104910343885422E-002  -1.8727557733654976E-002  0.22905929386615753     
   1.2023000046610832E-002   50640.081729999998       0.11858528107404709        5.5683236569166183E-002  -1.1107890866696835E-002  0.24431477487087250     
   1.5848999843001366E-002   50640.081729999998       0.13395658135414124        6.3408315181732178E-002  -9.4647065270692110E-004  0.25811502337455750     
   2.0893000066280365E-002   50640.081729999998       0.15183413028717041        7.2485774755477905E-002   1.2117277830839157E-002  0.26959040760993958     
   2.7542000636458397E-002   50640.081729999998       0.17240588366985321        8.3114936947822571E-002   2.8352078050374985E-002  0.27767032384872437     
   3.6308001726865768E-002   50640.081729999998       0.19566440582275391        9.5453098416328430E-002   4.7849927097558975E-002  0.28108507394790649     
   4.7862999141216278E-002   50640.081729999998       0.22121509909629822       0.10953224450349808        7.0384129881858826E-002  0.27838721871376038     
   6.3096001744270325E-002   50640.081729999998       0.24802173674106598       0.12513412535190582        9.5244377851486206E-002  0.26804354786872864     
   8.3176001906394958E-002   50640.081729999998       0.27403014898300171       0.14157338440418243       0.12100898474454880       0.24864713847637177     
  0.10000000149011612        50640.081729999998       0.28927585482597351       0.15232485532760620       0.13756754994392395       0.23021453619003296     
  0.12500000000000000        50640.081729999998       0.30311369895935059       0.16399581730365753       0.15536876022815704       0.20197874307632446     
  0.15000000596046448        50640.081729999998       0.30848670005798340       0.17126710712909698       0.16663254797458649       0.17457611858844757     
  0.17499999701976776        50640.081729999998       0.30719640851020813       0.17481459677219391       0.17271853983402252       0.14906586706638336     
  0.20000000298023224        50640.081729999998       0.30067157745361328       0.17520746588706970       0.17466802895069122       0.12593217194080353     
  0.22499999403953552        50640.081729999998       0.29008105397224426       0.17294338345527649       0.17330506443977356       0.10534687340259552     
  0.25000000000000000        50640.081729999998       0.27639845013618469       0.16846621036529541       0.16929906606674194        8.7302200496196747E-002
  0.27500000596046448        50640.081729999998       0.26044243574142456       0.16217564046382904       0.16320517659187317        7.1685388684272766E-002
  0.30000001192092896        50640.081729999998       0.24290473759174347       0.15443323552608490       0.15549117326736450        5.8323685079813004E-002
  0.32499998807907104        50640.081729999998       0.22437004745006561       0.14556618034839630       0.14655598998069763        4.7012876719236374E-002
  0.34999999403953552        50640.081729999998       0.20533134043216705       0.13587000966072083       0.13674259185791016        3.7535924464464188E-002
  0.37500000000000000        50640.081729999998       0.18620188534259796       0.12561053037643433       0.12634731829166412        2.9675269499421120E-002
  0.40000000596046448        50640.081729999998       0.16732518374919891       0.11502553522586823       0.11562662571668625        2.3220868781208992E-002
  0.42500001192092896        50640.081729999998       0.14898304641246796       0.10432598739862442       0.10480218380689621        1.7975386232137680E-002
  0.44999998807907104        50640.081729999998       0.13140270113945007        9.3697287142276764E-002   9.4064675271511078E-002   1.3757281936705112E-002
  0.47499999403953552        50640.081729999998       0.11476284265518188        8.3300307393074036E-002   8.3576746284961700E-002   1.0402462445199490E-002
  0.50000000000000000        50640.081729999998        9.9198974668979645E-002   7.3272399604320526E-002   7.3475413024425507E-002   7.7648628503084183E-003
  0.52499997615814209        50640.081729999998        8.4808215498924255E-002   6.3728436827659607E-002   6.3873931765556335E-002   5.7162838056683540E-003
  0.55000001192092896        50640.081729999998        7.1653604507446289E-002   5.4761763662099838E-002   5.4863475263118744E-002   4.1456990875303745E-003
  0.57499998807907104        50640.081729999998        5.9768024832010269E-002   4.6445250511169434E-002   4.6514529734849930E-002   2.9581966809928417E-003
  0.60000002384185791        50640.081729999998        4.9157787114381790E-002   3.8832288235425949E-002   3.8878198713064194E-002   2.0736916922032833E-003
  0.62500000000000000        50640.081729999998        3.9805974811315536E-002   3.1957875937223434E-002   3.1987424939870834E-002   1.4254996785894036E-003
  0.64999997615814209        50640.081729999998        3.1675543636083603E-002   2.5839749723672867E-002   2.5858173146843910E-002   9.5885514747351408E-004
  0.67500001192092896        50640.081729999998        2.4712208658456802E-002   2.0479541271924973E-002   2.0490637049078941E-002   6.2942737713456154E-004
  0.69999998807907104        50640.081729999998        1.8847202882170677E-002   1.5864023938775063E-002   1.5870457515120506E-002   4.0188143611885607E-004
  0.72500002384185791        50640.081729999998        1.3999862596392632E-002   1.1966420337557793E-002   1.1970000341534615E-002   2.4851658963598311E-004
  0.75000000000000000        50640.081729999998        1.0080116800963879E-002   8.7478011846542358E-003   8.7497057393193245E-003   1.4800533244851977E-004
  0.77499997615814209        50640.081729999998        6.9908704608678818E-003   6.1585581861436367E-003   6.1595300212502480E-003   8.4249804785940796E-005
  0.80000001192092896        50640.081729999998        4.6303099952638149E-003   4.1399956680834293E-003   4.1404794901609421E-003   4.5364187826635316E-005
  0.82499998807907104        50640.081729999998        2.8941503260284662E-003   2.6260227896273136E-003   2.6262712199240923E-003   2.2787009584135376E-005
  0.85000002384185791        50640.081729999998        1.6778517747297883E-003   1.5449876664206386E-003   1.5451336512342095E-003   1.0521814147068653E-005
  0.87500000000000000        50640.081729999998        8.7883346714079380E-004   8.2167173968628049E-004   8.2177366130053997E-004   4.5009933273831848E-006
  0.89999997615814209        50640.081729999998        3.9873624336905777E-004   3.7949607940390706E-004   3.7956569576635957E-004   2.0640668481064495E-006
  0.92500001192092896        50640.081729999998        1.4580966671928763E-004   1.4302210183814168E-004   1.4304016076494008E-004   1.5391998431368847E-006
  0.94999998807907104        50640.081729999998        3.7567788240266964E-005   4.0900096792029217E-005   4.0825805626809597E-005   1.9149631498294184E-006
  0.97500002384185791        50640.081729999998        4.0101595004671253E-006   9.5901932581909932E-006   9.3688404376734979E-006   2.5882607133098645E-006
   1.0000000000000000        50640.081729999998       -7.7446047725970857E-006  -1.2370907143122167E-006  -1.6647215943521587E-006   3.1735933134768857E-006
   9.9999997171806854E-010   64931.165450000000        3.2270529773086309E-003  -9.7207917133346200E-004  -1.2111556716263294E-003  -1.0708681074902415E-003
   1.3183000246996812E-009   64931.165450000000        3.3796562347561121E-003  -9.7068690229207277E-004  -1.2465763138607144E-003  -1.0435142321512103E-003
   1.7378000150003459E-009   64931.165450000000        3.5402062349021435E-003  -9.6675934037193656E-004  -1.2839130358770490E-003  -1.0083619272336364E-003
   2.2908999142146058E-009   64931.165450000000        3.7092270795255899E-003  -9.6003373619168997E-004  -1.3234283542260528E-003  -9.6433714497834444E-004
   3.0200000278313155E-009   64931.165450000000        3.8871704600751400E-003  -9.5022848108783364E-004  -1.3653945643454790E-003  -9.1026985319331288E-004
   3.9810998941902653E-009   64931.165450000000        4.0745544247329235E-003  -9.3703868333250284E-004  -1.4101291308179498E-003  -8.4485561819747090E-004
   5.2481001766579993E-009   64931.165450000000        4.2719398625195026E-003  -9.2013401445001364E-004  -1.4579930575564504E-003  -7.6664751395583153E-004
   6.9183001549788514E-009   64931.165450000000        4.4799051247537136E-003  -8.9915929129347205E-004  -1.5093878610059619E-003  -6.7405682057142258E-004
   9.1201002305751899E-009   64931.165450000000        4.6990797854959965E-003  -8.7372952839359641E-004  -1.5647688414901495E-003  -5.6532828602939844E-004
   1.2023000373062587E-008   64931.165450000000        4.9301465041935444E-003  -8.4342726040631533E-004  -1.6246498562395573E-003  -4.3852638918906450E-004
   1.5849000334355878E-008   64931.165450000000        5.1737357862293720E-003  -8.0781581345945597E-004  -1.6895803855732083E-003  -2.9158688266761601E-004
   2.0892999330612838E-008   64931.165450000000        5.4306639358401299E-003  -7.6640397310256958E-004  -1.7602132866159081E-003  -1.2216901814099401E-004
   2.7542000680114143E-008   64931.165450000000        5.7017002254724503E-003  -7.1867665974423289E-004  -1.8372487975284457E-003   7.2220958827529103E-005
   3.6307998385609608E-008   64931.165450000000        5.9877336025238037E-003  -6.6406646510586143E-004  -1.9214872736483812E-003   2.9434906900860369E-004
   4.7863000673942224E-008   64931.165450000000        6.2896208837628365E-003  -6.0197914717718959E-004  -2.0137908868491650E-003   5.4715311853215098E-004
   6.3096003088958241E-008   64931.165450000000        6.6083632409572601E-003  -5.3175719222053885E-004  -2.1151439286768436E-003   8.3389336941763759E-004
   8.3175997644957533E-008   64931.165450000000        6.9449669681489468E-003  -4.5270519331097603E-004  -2.2266178857535124E-003   1.1580544523894787E-003
   1.0965000285523274E-007   64931.165450000000        7.3005952872335911E-003  -3.6405288847163320E-004  -2.3494297638535500E-003   1.5235025202855468E-003
   1.4453999597208167E-007   64931.165450000000        7.6762889511883259E-003  -2.6502128457650542E-004  -2.4848554749041796E-003   1.9342186860740185E-003
   1.9054999711443088E-007   64931.165450000000        8.0735431984066963E-003  -1.5467042976524681E-004  -2.6344442740082741E-003   2.3949407041072845E-003
   2.5118998792095226E-007   64931.165450000000        8.4934867918491364E-003  -3.2114745408762246E-005  -2.7997316792607307E-003   2.9102808330208063E-003
   3.3112999631157436E-007   64931.165450000000        8.9376736432313919E-003   1.0369426308898255E-004  -2.9825421515852213E-003   3.4856493584811687E-003
   4.3651999703797628E-007   64931.165450000000        9.4076935201883316E-003   2.5386802735738456E-004  -3.1848598737269640E-003   4.1268635541200638E-003
   5.7544002629583701E-007   64931.165450000000        9.9051520228385925E-003   4.1957161738537252E-004  -3.4088250249624252E-003   4.8401351086795330E-003
   7.5857997217099182E-007   64931.165450000000        1.0431922040879726E-002   6.0210918309167027E-004  -3.6568553186953068E-003   5.6324768811464310E-003
   9.9999999747524271E-007   64931.165450000000        1.0989927686750889E-002   8.0285605508834124E-004  -3.9315614849328995E-003   6.5114628523588181E-003
   1.3182999509808724E-006   64931.165450000000        1.1581378988921642E-002   1.0233463253825903E-003  -4.2358729988336563E-003   7.4856732971966267E-003
   1.7377999483869644E-006   64931.165450000000        1.2208351865410805E-002   1.2651183642446995E-003  -4.5728264376521111E-003   8.5640894249081612E-003
   2.2909000563231530E-006   64931.165450000000        1.2873606756329536E-002   1.5300287632271647E-003  -4.9460013397037983E-003   9.7575802356004715E-003
   3.0199998946045525E-006   64931.165450000000        1.3579740189015865E-002   1.8199314363300800E-003  -5.3590680472552776E-003   1.1077586561441422E-002
   3.9810997805034276E-006   64931.165450000000        1.4329750090837479E-002   2.1368975285440683E-003  -5.8160801418125629E-003   1.2537231668829918E-002
   5.2481000238913111E-006   64931.165450000000        1.5126978047192097E-002   2.4832014460116625E-003  -6.3214320689439774E-003   1.4151406474411488E-002
   6.9183001869532745E-006   64931.165450000000        1.5975037589669228E-002   2.8612888418138027E-003  -6.8797748535871506E-003   1.5936784446239471E-002
   9.1201000032015145E-006   64931.165450000000        1.6878008842468262E-002   3.2738614827394485E-003  -7.4960766360163689E-003   1.7912391573190689E-002
   1.2022999726468697E-005   64931.165450000000        1.7840487882494926E-002   3.7239063531160355E-003  -8.1755798310041428E-003   2.0099915564060211E-002
   1.5849000192247331E-005   64931.165450000000        1.8867231905460358E-002   4.2145131155848503E-003  -8.9234048500657082E-003   2.2522987797856331E-002
   2.0892999600619078E-005   64931.165450000000        1.9964231178164482E-002   4.7493837773799896E-003  -9.7451414912939072E-003   2.5209791958332062E-002
   2.7542000680114143E-005   64931.165450000000        2.1137841045856476E-002   5.3324080072343349E-003  -1.0645985603332520E-002   2.8191108256578445E-002
   3.6307999835116789E-005   64931.165450000000        2.2395640611648560E-002   5.9680663980543613E-003  -1.1631038971245289E-002   3.1502321362495422E-002
   4.7862999053904787E-005   64931.165450000000        2.3745929822325706E-002   6.6611599177122116E-003  -1.2704490683972836E-002   3.5181935876607895E-002
   6.3095998484641314E-005   64931.165450000000        2.5198718532919884E-002   7.4172867462038994E-003  -1.3869827613234520E-002   3.9273768663406372E-002
   8.3175997133366764E-005   64931.165450000000        2.6765393093228340E-002   8.2426276057958603E-003  -1.5128822065889835E-002   4.3825302273035049E-002
   1.0964999819407240E-004   64931.165450000000        2.8459729626774788E-002   9.1444430872797966E-003  -1.6481427475810051E-002   4.8889528959989548E-002
   1.4453999756369740E-004   64931.165450000000        3.0297011137008667E-002   1.0130532085895538E-002  -1.7923871055245399E-002   5.4520584642887115E-002
   1.9054999575018883E-004   64931.165450000000        3.2297350466251373E-002   1.1210933327674866E-002  -1.9449803978204727E-002   6.0781519860029221E-002
   2.5119000929407775E-004   64931.165450000000        3.4482333809137344E-002   1.2396033853292465E-002  -2.1045830100774765E-002   6.7730762064456940E-002
   3.3112999517470598E-004   64931.165450000000        3.6879755556583405E-002   1.3699010014533997E-002  -2.2692931815981865E-002   7.5432576239109039E-002
   4.3652000022120774E-004   64931.165450000000        3.9522815495729446E-002   1.5135252848267555E-002  -2.4362999945878983E-002   8.3948910236358643E-002
   5.7544000446796417E-004   64931.165450000000        4.2451176792383194E-002   1.6722807660698891E-002  -2.6016434654593468E-002   9.3335546553134918E-002
   7.5857999036088586E-004   64931.165450000000        4.5714054256677628E-002   1.8483867868781090E-002  -2.7600217610597610E-002  0.10364271700382233     
   1.0000000474974513E-003   64931.165450000000        4.9370910972356796E-002   2.0445007830858231E-002  -2.9043890535831451E-002  0.11490586400032043     
   1.3183000264689326E-003   64931.165450000000        5.3495395928621292E-002   2.2639140486717224E-002  -3.0256437137722969E-002  0.12714393436908722     
   1.7377999611198902E-003   64931.165450000000        5.8175202459096909E-002   2.5105386972427368E-002  -3.1121250241994858E-002  0.14034266769886017     
   2.2909000981599092E-003   64931.165450000000        6.3521295785903931E-002   2.7893995866179466E-002  -3.1492985785007477E-002  0.15446208417415619     
   3.0199999455362558E-003   64931.165450000000        6.9665357470512390E-002   3.1065234914422035E-002  -3.1191591173410416E-002  0.16940732300281525     
   3.9810999296605587E-003   64931.165450000000        7.6767779886722565E-002   3.4694176167249680E-002  -2.9998863115906715E-002  0.18502701818943024     
   5.2481000311672688E-003   64931.165450000000        8.5020914673805237E-002   3.8873493671417236E-002  -2.7654821053147316E-002  0.20109660923480988     
   6.9182999432086945E-003   64931.165450000000        9.4650432467460632E-002   4.3716106563806534E-002  -2.3857081308960915E-002  0.21729888021945953     
   9.1201001778244972E-003   64931.165450000000       0.10591627657413483        4.9358822405338287E-002  -1.8263751640915871E-002  0.23320791125297546     
   1.2023000046610832E-002   64931.165450000000       0.11910663545131683        5.5964075028896332E-002  -1.0503259487450123E-002  0.24826765060424805     
   1.5848999843001366E-002   64931.165450000000       0.13451409339904785        6.3715018332004547E-002  -2.0012549066450447E-004  0.26176407933235168     
   2.0893000066280365E-002   64931.165450000000       0.15241409838199615        7.2814457118511200E-002   1.2995959259569645E-002  0.27281856536865234     
   2.7542000636458397E-002   64931.165450000000       0.17298479378223419        8.3457306027412415E-002   2.9339741915464401E-002  0.28035756945610046     
   3.6308001726865768E-002   64931.165450000000       0.19620551168918610        9.5794387161731720E-002   4.8905573785305023E-002  0.28311794996261597     
   4.7862999141216278E-002   64931.165450000000       0.22166493535041809       0.10984856635332108        7.1446135640144348E-002  0.27967348694801331     
   6.3096001744270325E-002   64931.165450000000       0.24830764532089233       0.12538968026638031        9.6229545772075653E-002  0.26853206753730774     
   8.3176001906394958E-002   64931.165450000000       0.27406123280525208       0.14171838760375977       0.12181554734706879       0.24835292994976044     
  0.10000000149011612        64931.165450000000       0.28908088803291321       0.15236163139343262       0.13819332420825958       0.22945155203342438     
  0.12500000000000000        64931.165450000000       0.30258697271347046       0.16385999321937561       0.15571135282516479       0.20075801014900208     
  0.15000000596046448        64931.165450000000       0.30765217542648315       0.17095701396465302       0.16669996082782745       0.17310902476310730     
  0.17499999701976776        64931.165450000000       0.30609041452407837       0.17433810234069824       0.17253351211547852       0.14750133454799652     
  0.20000000298023224        64931.165450000000       0.29933661222457886       0.17457872629165649       0.17426028847694397       0.12437280267477036     
  0.22499999403953552        64931.165450000000       0.28856214880943298       0.17218072712421417       0.17270722985267639       0.10386079549789429     
  0.25000000000000000        64931.165450000000       0.27474048733711243       0.16759043931961060       0.16854430735111237        8.5931904613971710E-002
  0.27500000596046448        64931.165450000000       0.25868865847587585       0.16120891273021698       0.16232588887214661        7.0454433560371399E-002
  0.30000001192092896        64931.165450000000       0.24109552800655365       0.15339808166027069       0.15451817214488983        5.7241853326559067E-002
  0.32499998807907104        64931.165450000000       0.22254219651222229       0.14448475837707520       0.14551798999309540        4.6080227941274643E-002
  0.34999999403953552        64931.165450000000       0.20351763069629669       0.13476355373859406       0.13566592335700989        3.6745872348546982E-002
  0.37500000000000000        64931.165450000000       0.18443089723587036       0.12449894845485687       0.12525573372840881        2.9016951099038124E-002
  0.40000000596046448        64931.165450000000       0.16562108695507050       0.11392698436975479       0.11454121023416519        2.2680973634123802E-002
  0.42500001192092896        64931.165450000000       0.14736576378345490       0.10325669497251511       0.10374130308628082        1.7539490014314651E-002
  0.44999998807907104        64931.165450000000       0.12988793849945068        9.2671349644660950E-002   9.3043968081474304E-002   1.3410835526883602E-002
  0.47499999403953552        64931.165450000000       0.11336231976747513        8.2329593598842621E-002   8.2609169185161591E-002   1.0131476446986198E-002
  0.50000000000000000        64931.165450000000        9.7920648753643036E-002   7.2366490960121155E-002   7.2571307420730591E-002   7.5563662685453892E-003
  0.52499997615814209        64931.165450000000        8.3656609058380127E-002   6.2894642353057861E-002   6.3041120767593384E-002   5.5586015805602074E-003
  0.55000001192092896        64931.165450000000        7.0630073547363281E-002   5.4005157202482224E-002   5.4107364267110825E-002   4.0285876020789146E-003
  0.57499998807907104        64931.165450000000        5.8871120214462280E-002   4.5768756419420242E-002   4.5838255435228348E-002   2.8728761244565248E-003
  0.60000002384185791        64931.165450000000        4.8383619636297226E-002   3.8236804306507111E-002   3.8282796740531921E-002   2.0128022879362106E-003
  0.62500000000000000        64931.165450000000        3.9148561656475067E-002   3.1442441046237946E-002   3.1472001224756241E-002   1.3830044772475958E-003
  0.64999997615814209        64931.165450000000        3.1127171590924263E-002   2.5401713326573372E-002   2.5420121848583221E-002   9.2990993289276958E-004
  0.67500001192092896        64931.165450000000        2.4263815954327583E-002   2.0114775747060776E-002   2.0125851035118103E-002   6.1023188754916191E-004
  0.69999998807907104        64931.165450000000        1.8488725647330284E-002   1.5567153692245483E-002   1.5573569573462009E-002   3.8952464819885790E-004
  0.72500002384185791        64931.165450000000        1.3720595277845860E-002   1.1731072328984737E-002   1.1734637431800365E-002   2.4082450545392931E-004
  0.75000000000000000        64931.165450000000        9.8690493032336235E-003   8.5668554529547691E-003   8.5687516257166862E-003   1.4339837071020156E-004
  0.77499997615814209        64931.165450000000        6.8370131775736809E-003   6.0244267806410789E-003   6.0253930278122425E-003   8.1614067312330008E-005
  0.80000001192092896        64931.165450000000        4.5229997485876083E-003   4.0448931977152824E-003   4.0453728288412094E-003   4.3939304305240512E-005
  0.82499998807907104        64931.165450000000        2.8233355842530727E-003   2.5622444227337837E-003   2.5624900590628386E-003   2.2071741113904864E-005
  0.85000002384185791        64931.165450000000        1.6343495808541775E-003   1.5051824739202857E-003   1.5053256647661328E-003   1.0197435585723724E-005
  0.87500000000000000        64931.165450000000        8.5455860244110227E-004   7.9910567728802562E-004   7.9920410644263029E-004   4.3714853745768778E-006
  0.89999997615814209        64931.165450000000        3.8689383654855192E-004   3.6829829332418740E-004   3.6836354411207139E-004   2.0115651295782300E-006
  0.92500001192092896        64931.165450000000        1.4104615547694266E-004   1.3840488099958748E-004   1.3841803593095392E-004   1.4927279607945820E-006
  0.94999998807907104        64931.165450000000        3.6067092878511176E-005   3.9337657653959468E-005   3.9258771721506491E-005   1.8303201159142191E-006
  0.97500002384185791        64931.165450000000        3.5138798466505250E-006   8.9303539425600320E-006   8.7062562670325860E-006   2.4369683160330169E-006
   1.0000000000000000        64931.165450000000       -8.0472473200643435E-006  -1.7884771068565897E-006  -2.2147403342387406E-006   2.9390164399956120E-006
   9.9999997171806854E-010   83255.320739999996        3.2326912041753531E-003  -9.7179558360949159E-004  -1.2144936481490731E-003  -1.0839577298611403E-003
   1.3183000246996812E-009   83255.320739999996        3.3855938818305731E-003  -9.7029737662523985E-004  -1.2504106853157282E-003  -1.0542876552790403E-003
   1.7378000150003459E-009   83255.320739999996        3.5464605316519737E-003  -9.6625351579859853E-004  -1.2883062008768320E-003  -1.0164488339796662E-003
   2.2908999142146058E-009   83255.320739999996        3.7158166524022818E-003  -9.5940037863329053E-004  -1.3284494634717703E-003  -9.6932478481903672E-004
   3.0200000278313155E-009   83255.320739999996        3.8941150996834040E-003  -9.4945548335090280E-004  -1.3711198698729277E-003  -9.1170077212154865E-004
   3.9810998941902653E-009   83255.320739999996        4.0818750858306885E-003  -9.3611300690099597E-004  -1.4166426844894886E-003  -8.4222352597862482E-004
   5.2481001766579993E-009   83255.320739999996        4.2796591296792030E-003  -9.1904151486232877E-004  -1.4653870603069663E-003  -7.5939256930723786E-004
   6.9183001549788514E-009   83255.320739999996        4.4880467467010021E-003  -8.9788465993478894E-004  -1.5177638269960880E-003  -6.6156184766441584E-004
   9.1201002305751899E-009   83255.320739999996        4.7076693736016750E-003  -8.7225635070353746E-004  -1.5742378309369087E-003  -5.4691394325345755E-004
   1.2023000373062587E-008   83255.320739999996        4.9392115324735641E-003  -8.4173784125596285E-004  -1.6353332903236151E-003  -4.1344558121636510E-004
   1.5849000334355878E-008   83255.320739999996        5.1833046600222588E-003  -8.0589100252836943E-004  -1.7016103956848383E-003  -2.5902246125042439E-004
   2.0892999330612838E-008   83255.320739999996        5.4407683201134205E-003  -7.6422310667112470E-004  -1.7737343441694975E-003  -8.1223981396760792E-005
   2.7542000680114143E-008   83255.320739999996        5.7123727165162563E-003  -7.1621744427829981E-004  -1.8524180632084608E-003   1.2252651504240930E-004
   3.6307998385609608E-008   83255.320739999996        5.9990105219185352E-003  -6.6130486084148288E-004  -1.9384756451472640E-003   3.5508678411133587E-004
   4.7863000673942224E-008   83255.320739999996        6.3015404157340527E-003  -5.9888907708227634E-004  -2.0327835809439421E-003   6.1949028167873621E-004
   6.3096003088958241E-008   83255.320739999996        6.6209663636982441E-003  -5.2831071661785245E-004  -2.1363419946283102E-003   9.1910373885184526E-004
   8.3175997644957533E-008   83255.320739999996        6.9582979194819927E-003  -4.4887201511301100E-004  -2.2502390202134848E-003   1.2575245928019285E-003
   1.0965000285523274E-007   83255.320739999996        7.3147015646100044E-003  -3.5980023676529527E-004  -2.3757098242640495E-003   1.6387446084991097E-003
   1.4453999597208167E-007   83255.320739999996        7.6912213116884232E-003  -2.6031382731162012E-004  -2.5140487123280764E-003   2.0668730139732361E-003
   1.9054999711443088E-007   83255.320739999996        8.0893579870462418E-003  -1.4946973533369601E-004  -2.6668272912502289E-003   2.5468042585998774E-003
   2.5118998792095226E-007   83255.320739999996        8.5102440789341927E-003  -2.6379426344647072E-005  -2.8356011025607586E-003   3.0832998454570770E-003
   3.3112999631157436E-007   83255.320739999996        8.9554376900196075E-003   1.1000917584169656E-004  -3.0222188215702772E-003   3.6819502711296082E-003
   4.3651999703797628E-007   83255.320739999996        9.4265360385179520E-003   2.6081135729327798E-004  -3.2286902423948050E-003   4.3487669900059700E-003
   5.7544002629583701E-007   83255.320739999996        9.9251512438058853E-003   4.2719632619991899E-004  -3.4571809228509665E-003   5.0901714712381363E-003
   7.5857997217099182E-007   83255.320739999996        1.0453162714838982E-002   6.1047292547300458E-004  -3.7101369816809893E-003   5.9134149923920631E-003
   9.9999999747524271E-007   83255.320739999996        1.1012502945959568E-002   8.1202160799875855E-004  -3.9901984855532646E-003   6.8263313733041286E-003
   1.3182999509808724E-006   83255.320739999996        1.1605392210185528E-002   1.0333823738619685E-003  -4.3003251776099205E-003   7.8377965837717056E-003
   1.7377999483869644E-006   83255.320739999996        1.2233916670084000E-002   1.2760995887219906E-003  -4.6435818076133728E-003   8.9571010321378708E-003
   2.2909000563231530E-006   83255.320739999996        1.2900850735604763E-002   1.5420374693349004E-003  -5.0235809758305550E-003   1.0195487178862095E-002
   3.0199998946045525E-006   83255.320739999996        1.3608804903924465E-002   1.8330577295273542E-003  -5.4440204985439777E-003   1.1564784683287144E-002
   3.9810997805034276E-006   83255.320739999996        1.4360792003571987E-002   2.1512408275157213E-003  -5.9089791029691696E-003   1.3078553602099419E-002
   5.2481000238913111E-006   83255.320739999996        1.5160176903009415E-002   2.4988714139908552E-003  -6.4228740520775318E-003   1.4752170071005821E-002
   6.9183001869532745E-006   83255.320739999996        1.6010595485568047E-002   2.8784067835658789E-003  -6.9903689436614513E-003   1.6602830961346626E-002
   9.1201000032015145E-006   83255.320739999996        1.6916152089834213E-002   3.2925626728683710E-003  -7.6164365746080875E-003   1.8650136888027191E-002
   1.2022999726468697E-005   83255.320739999996        1.7881477251648903E-002   3.7443412002176046E-003  -8.3063114434480667E-003   2.0916393026709557E-002
   1.5849000192247331E-005   83255.320739999996        1.8911365419626236E-002   4.2368504218757153E-003  -9.0650785714387894E-003   2.3425849154591560E-002
   2.0892999600619078E-005   83255.320739999996        2.0011847838759422E-002   4.7738119028508663E-003  -9.8982779309153557E-003   2.6207394897937775E-002
   2.7542000680114143E-005   83255.320739999996        2.1189337596297264E-002   5.3591411560773849E-003  -1.0811015963554382E-002   2.9292481020092964E-002
   3.6307999835116789E-005   83255.320739999996        2.2451469674706459E-002   5.9973462484776974E-003  -1.1808268725872040E-002   3.2717190682888031E-002
   4.7862999053904787E-005   83255.320739999996        2.3806618526577950E-002   6.6932607442140579E-003  -1.2894045561552048E-002   3.6520659923553467E-002
   6.3095998484641314E-005   83255.320739999996        2.5264881551265717E-002   7.4525214731693268E-003  -1.4071592129766941E-002   4.0747299790382385E-002
   8.3175997133366764E-005   83255.320739999996        2.6837741956114769E-002   8.2813557237386703E-003  -1.5342366881668568E-002   4.5445058494806290E-002
   1.0964999819407240E-004   83255.320739999996        2.8539096936583519E-002   9.1870762407779694E-003  -1.6705920919775963E-002   5.0667263567447662E-002
   1.4453999756369740E-004   83255.320739999996        3.0384367331862450E-002   1.0177543386816978E-002  -1.8157975748181343E-002   5.6468073278665543E-002
   1.9054999575018883E-004   83255.320739999996        3.2393828034400940E-002   1.1262873187661171E-002  -1.9691560417413712E-002   6.2910422682762146E-002
   2.5119000929407775E-004   83255.320739999996        3.4589249640703201E-002   1.2453535571694374E-002  -2.1292526274919510E-002   7.0052012801170349E-002
   3.3112999517470598E-004   83255.320739999996        3.6998648196458817E-002   1.3762810267508030E-002  -2.2940963506698608E-002   7.7956035733222961E-002
   4.3652000022120774E-004   83255.320739999996        3.9655465632677078E-002   1.5206203795969486E-002  -2.4607717990875244E-002   8.6682707071304321E-002
   5.7544000446796417E-004   83255.320739999996        4.2599637061357498E-002   1.6801893711090088E-002  -2.6251994073390961E-002   9.6285298466682434E-002
   7.5857999036088586E-004   83255.320739999996        4.5880682766437531E-002   1.8572233617305756E-002  -2.7819439768791199E-002  0.10681069642305374     
   1.0000000474974513E-003   83255.320739999996        4.9558389931917191E-002   2.0543962717056274E-002  -2.9238132759928703E-002  0.11828996986150742     
   1.3183000264689326E-003   83255.320739999996        5.3706727921962738E-002   2.2750185802578926E-002  -3.0415518209338188E-002  0.13073652982711792     
   1.7377999611198902E-003   83255.320739999996        5.8413706719875336E-002   2.5230217725038528E-002  -3.1233450397849083E-002  0.14412926137447357     
   2.2909000981599092E-003   83255.320739999996        6.3790544867515564E-002   2.8034508228302002E-002  -3.1545102596282959E-002  0.15842010080814362     
   3.0199999455362558E-003   83255.320739999996        6.9969080388545990E-002   3.1223498284816742E-002  -3.1169211491942406E-002  0.17350456118583679     
   3.9810999296605587E-003   83255.320739999996        7.7109612524509430E-002   3.4872379153966904E-002  -2.9886778444051743E-002  0.18922033905982971     
   5.2481000311672688E-003   83255.320739999996        8.5404112935066223E-002   3.9073847234249115E-002  -2.7437742799520493E-002  0.20533069968223572     
   6.9182999432086945E-003   83255.320739999996        9.5077283680438995E-002   4.3940637260675430E-002  -2.3520708084106445E-002  0.22150531411170959     
   9.1201001778244972E-003   83255.320739999996       0.10638735443353653        4.9609079957008362E-002  -1.7796259373426437E-002  0.23730470240116119     
   1.2023000046610832E-002   83255.320739999996       0.11961957067251205        5.6240640580654144E-002  -9.8973186686635017E-003  0.25215965509414673     
   1.5848999843001366E-002   83255.320739999996       0.13506194949150085        6.4016737043857574E-002   5.4445076966658235E-004  0.26534470915794373     
   2.0893000066280365E-002   83255.320739999996       0.15298314392566681        7.3137380182743073E-002   1.3869154267013073E-002  0.27597314119338989     
   2.7542000636458397E-002   83255.320739999996       0.17355163395404816        8.3793140947818756E-002   3.0317742377519608E-002  0.28296950459480286     
   3.6308001726865768E-002   83255.320739999996       0.19673377275466919        9.6128411591053009E-002   4.9947265535593033E-002  0.28507828712463379     
   4.7862999141216278E-002   83255.320739999996       0.22210183739662170       0.11015711724758148        7.2490297257900238E-002  0.28089541196823120     
   6.3096001744270325E-002   83255.320739999996       0.24858170747756958       0.12563745677471161        9.7194150090217590E-002  0.26897019147872925     
   8.3176001906394958E-002   83255.320739999996       0.27408334612846375       0.14185638725757599       0.12260088324546814       0.24802763760089874     
  0.10000000149011612        83255.320739999996       0.28888022899627686       0.15239264070987701       0.13879899680614471       0.22867247462272644     
  0.12500000000000000        83255.320739999996       0.30206018686294556       0.16372087597846985       0.15603730082511902       0.19953992962837219     
  0.15000000596046448        83255.320739999996       0.30682367086410522       0.17064663767814636       0.16675531864166260       0.17165879905223846     
  0.17499999701976776        83255.320739999996       0.30499646067619324       0.17386457324028015       0.17234148085117340       0.14596354961395264     
  0.20000000298023224        83255.320739999996       0.29801946878433228       0.17395631968975067       0.17385067045688629       0.12284639477729797     
  0.22499999403953552        83255.320739999996       0.28706625103950500       0.17142768204212189       0.17211240530014038       0.10241089016199112     
  0.25000000000000000        83255.320739999996       0.27311009168624878       0.16672740876674652       0.16779705882072449        8.4598623216152191E-002
  0.27500000596046448        83255.320739999996       0.25696623325347900       0.16025777161121368       0.16145811975002289        6.9259569048881531E-002
  0.30000001192092896        83255.320739999996       0.23932062089443207       0.15238097310066223       0.15356014668941498        5.6193981319665909E-002
  0.32499998807907104        83255.320739999996       0.22075085341930389       0.14342348277568817       0.14449782669544220        4.5178603380918503E-002
  0.34999999403953552        83255.320739999996       0.20174187421798706       0.13367889821529388       0.13460934162139893        3.5983454436063766E-002
  0.37500000000000000        83255.320739999996       0.18269850313663483       0.12341035902500153       0.12418591976165771        2.8382711112499237E-002
  0.40000000596046448        83255.320739999996       0.16395559906959534       0.11285219341516495       0.11347868293523788        2.2161629050970078E-002
  0.42500001192092896        83255.320739999996       0.14578643441200256       0.10221149027347565       0.10270389914512634        1.7120795324444771E-002
  0.44999998807907104        83255.320739999996       0.12840993702411652        9.1669425368309021E-002   9.2046841979026794E-002   1.3078512623906136E-002
  0.47499999403953552        83255.320739999996       0.11199687421321869        8.1382416188716888E-002   8.1664852797985077E-002   9.8718693479895592E-003
  0.50000000000000000        83255.320739999996        9.6675343811511993E-002   7.1483314037322998E-002   7.1689747273921967E-002   7.3568639345467091E-003
  0.52499997615814209        83255.320739999996        8.2535631954669952E-002   6.2082462012767792E-002   6.2229800969362259E-002   5.4078889079391956E-003
  0.55000001192092896        83255.320739999996        6.9634564220905304E-002   5.3268790245056152E-002   5.3371414542198181E-002   3.9167664945125580E-003
  0.57499998807907104        83255.320739999996        5.7999484241008759E-002   4.5110922306776047E-002   4.5180596411228180E-002   2.7914857491850853E-003
  0.60000002384185791        83255.320739999996        4.7631878405809402E-002   3.7658251821994781E-002   3.7704296410083771E-002   1.9547655247151852E-003
  0.62500000000000000        83255.320739999996        3.8510728627443314E-002   3.0942106619477272E-002   3.0971661210060120E-002   1.3425288489088416E-003
  0.64999997615814209        83255.320739999996        3.0595596879720688E-002   2.4976896122097969E-002   2.4995278567075729E-002   9.0235617244616151E-004
  0.67500001192092896        83255.320739999996        2.3829547688364983E-002   1.9761350005865097E-002   1.9772399216890335E-002   5.9196713846176863E-004
  0.69999998807907104        83255.320739999996        1.8141869455575943E-002   1.5279796905815601E-002   1.5286191366612911E-002   3.7777028046548367E-004
  0.72500002384185791        83255.320739999996        1.3450648635625839E-002   1.1503499001264572E-002   1.1507049202919006E-002   2.3350825358647853E-004
  0.75000000000000000        83255.320739999996        9.6652414649724960E-003   8.3920788019895554E-003   8.3939656615257263E-003   1.3901623606216162E-004
  0.77499997615814209        83255.320739999996        6.6886162385344505E-003   5.8950199745595455E-003   5.8959801681339741E-003   7.9106321209110320E-005
  0.80000001192092896        83255.320739999996        4.4196262024343014E-003   3.9532561786472797E-003   3.9537325501441956E-003   4.2582894820952788E-005
  0.82499998807907104        83255.320739999996        2.7552109677344561E-003   2.5008756201714277E-003   2.5011182297021151E-003   2.1390043912106194E-005
  0.85000002384185791        83255.320739999996        1.5925635816529393E-003   1.4669403899461031E-003   1.4670805539935827E-003   9.8872433227370493E-006
  0.87500000000000000        83255.320739999996        8.3128182450309396E-004   7.7746348688378930E-004   7.7755848178640008E-004   4.2462102101126220E-006
  0.89999997615814209        83255.320739999996        3.7556141614913940E-004   3.5758022568188608E-004   3.5764128551818430E-004   1.9590302144933958E-006
  0.92500001192092896        83255.320739999996        1.3649903121404350E-004   1.3399515592027456E-004   1.3400366879068315E-004   1.4456207964030909E-006
  0.94999998807907104        83255.320739999996        3.4639524528756738E-005   3.7848614738322794E-005   3.7765454180771485E-005   1.7472204945079284E-006
  0.97500002384185791        83255.320739999996        3.0460112157015828E-006   8.3037757576676086E-006   8.0772979345056228E-006   2.2919159619050333E-006
   1.0000000000000000        83255.320739999996       -8.3241284301038831E-006  -2.3048758066579467E-006  -2.7294333904137602E-006   2.7178064101462951E-006
   9.9999997171806854E-010   106750.71640000000        3.2382542267441750E-003  -9.7151246154680848E-004  -1.2179284822195768E-003  -1.0964199900627136E-003
   1.3183000246996812E-009   106750.71640000000        3.3914521336555481E-003  -9.6990953898057342E-004  -1.2543520424515009E-003  -1.0643523419275880E-003
   1.7378000150003459E-009   106750.71640000000        3.5526312422007322E-003  -9.6575077623128891E-004  -1.2928171781823039E-003  -1.0237377136945724E-003
   2.2908999142146058E-009   106750.71640000000        3.7223182152956724E-003  -9.5877161948010325E-004  -1.3336000265553594E-003  -9.7341637592762709E-004
   3.0200000278313155E-009   106750.71640000000        3.9009670726954937E-003  -9.4868871383368969E-004  -1.3769870856776834E-003  -9.1212836559861898E-004
   3.9810998941902653E-009   106750.71640000000        4.0890979580581188E-003  -9.3519530491903424E-004  -1.4233113033697009E-003  -8.3847064524888992E-004
   5.2481001766579993E-009   106750.71640000000        4.2872759513556957E-003  -9.1795896878466010E-004  -1.4729503309354186E-003  -7.5088877929374576E-004
   6.9183001549788514E-009   106750.71640000000        4.4960803352296352E-003  -8.9662219397723675E-004  -1.5263238456100225E-003  -6.4767856383696198E-004
   9.1201002305751899E-009   106750.71640000000        4.7161448746919632E-003  -8.7079778313636780E-004  -1.5839064726606011E-003  -5.2695948397740722E-004
   1.2023000373062587E-008   106750.71640000000        4.9481559544801712E-003  -8.4006559336557984E-004  -1.6462329076603055E-003  -3.8665963802486658E-004
   1.5849000334355878E-008   106750.71640000000        5.1927468739449978E-003  -8.0398615682497621E-004  -1.7138741677626967E-003  -2.2457390150520951E-004
   2.0892999330612838E-008   106750.71640000000        5.4507390595972538E-003  -7.6206529047340155E-004  -1.7875073244795203E-003  -3.8200771086849272E-005
   2.7542000680114143E-008   106750.71640000000        5.7229050435125828E-003  -7.1378465509042144E-004  -1.8678582273423672E-003   1.7512036720290780E-004
   3.6307998385609608E-008   106750.71640000000        6.0101388953626156E-003  -6.5857329173013568E-004  -1.9557548221200705E-003   4.1834023431874812E-004
   4.7863000673942224E-008   106750.71640000000        6.3133030198514462E-003  -5.9583317488431931E-004  -2.0520875696092844E-003   6.9458910729736090E-004
   6.3096003088958241E-008   106750.71640000000        6.6334037110209465E-003  -5.2490265807136893E-004  -2.1578727755695581E-003   1.0073416633531451E-003
   8.3175997644957533E-008   106750.71640000000        6.9714537821710110E-003  -4.4508193968795240E-004  -2.2742149885743856E-003   1.3603094266727567E-003
   1.0965000285523274E-007   106750.71640000000        7.3286225087940693E-003  -3.5559572279453278E-004  -2.4023677688091993E-003   1.7576121026650071E-003
   1.4453999597208167E-007   106750.71640000000        7.7059585601091385E-003  -2.5566003751009703E-004  -2.5436433497816324E-003   2.2034882567822933E-003
   1.9054999711443088E-007   106750.71640000000        8.1049660220742226E-003  -1.4432864554692060E-004  -2.6996356900781393E-003   2.7029914781451225E-003
   2.5118998792095226E-007   106750.71640000000        8.5267825052142143E-003  -2.0710165699711069E-005  -2.8719205874949694E-003   3.2610346097499132E-003
   3.3112999631157436E-007   106750.71640000000        8.9729717001318932E-003   1.1625104525592178E-004  -3.0623706988990307E-003   3.8833906874060631E-003
   4.3651999703797628E-007   106750.71640000000        9.4451354816555977E-003   2.6767409872263670E-004  -3.2730211969465017E-003   4.5762686058878899E-003
   5.7544002629583701E-007   106750.71640000000        9.9448915570974350E-003   4.3473223922774196E-004  -3.5060630179941654E-003   5.3463014774024487E-003
   7.5857997217099182E-007   106750.71640000000        1.0474129579961300E-002   6.1873905360698700E-004  -3.7639704532921314E-003   6.2009831890463829E-003
   9.9999999747524271E-007   106750.71640000000        1.1034788563847542E-002   8.2108000060543418E-004  -4.0494119748473167E-003   7.1484101936221123E-003
   1.3182999509808724E-006   106750.71640000000        1.1629099026322365E-002   1.0433008428663015E-003  -4.3653775937855244E-003   8.1977583467960358E-003
   1.7377999483869644E-006   106750.71640000000        1.2259157374501228E-002   1.2869521742686629E-003  -4.7149602323770523E-003   9.3586267903447151E-003
   2.2909000563231530E-006   106750.71640000000        1.2927750125527382E-002   1.5539054293185472E-003  -5.1018032245337963E-003   1.0642637498676777E-002
   3.0199998946045525E-006   106750.71640000000        1.3637502677738667E-002   1.8460303544998169E-003  -5.5296309292316437E-003   1.2062010355293751E-002
   3.9810997805034276E-006   106750.71640000000        1.4391446486115456E-002   2.1654162555932999E-003  -6.0025472193956375E-003   1.3630742207169533E-002
   5.2481000238913111E-006   106750.71640000000        1.5192963182926178E-002   2.5143579114228487E-003  -6.5249889157712460E-003   1.5364695340394974E-002
   6.9183001869532745E-006   106750.71640000000        1.6045713797211647E-002   2.8953249566257000E-003  -7.1016312576830387E-003   1.7281590029597282E-002
   9.1201000032015145E-006   106750.71640000000        1.6953827813267708E-002   3.3110459335148335E-003  -7.7374493703246117E-003   1.9401594996452332E-002
   1.2022999726468697E-005   106750.71640000000        1.7921969294548035E-002   3.7645387928932905E-003  -8.4376642480492592E-003   2.1747628226876259E-002
   1.5849000192247331E-005   106750.71640000000        1.8954966217279434E-002   4.2589288204908371E-003  -9.2073250561952591E-003   2.4344554170966148E-002
   2.0892999600619078E-005   106750.71640000000        2.0058898255228996E-002   4.7979583032429218E-003  -1.0051915422081947E-002   2.7221942320466042E-002
   2.7542000680114143E-005   106750.71640000000        2.1240225061774254E-002   5.3855669684708118E-003  -1.0976449586451054E-002   3.0411904677748680E-002
   3.6307999835116789E-005   106750.71640000000        2.2506648674607277E-002   6.0262908227741718E-003  -1.1985772289335728E-002   3.3951196819543839E-002
   4.7862999053904787E-005   106750.71640000000        2.3866606876254082E-002   6.7249960266053677E-003  -1.3083704747259617E-002   3.7879552692174911E-002
   6.3095998484641314E-005   106750.71640000000        2.5330288335680962E-002   7.4873571284115314E-003  -1.4273248612880707E-002   4.2241942137479782E-002
   8.3175997133366764E-005   106750.71640000000        2.6909271255135536E-002   8.3196461200714111E-003  -1.5555541962385178E-002   4.7086726874113083E-002
   1.0964999819407240E-004   106750.71640000000        2.8617573902010918E-002   9.2292306944727898E-003  -1.6929727047681808E-002   5.2467521280050278E-002
   1.4453999756369740E-004   106750.71640000000        3.0470749363303185E-002   1.0224030353128910E-002  -1.8391013145446777E-002   5.8438431471586227E-002
   1.9054999575018883E-004   106750.71640000000        3.2489240169525146E-002   1.1314236558973789E-002  -1.9931809976696968E-002   6.5062202513217926E-002
   2.5119000929407775E-004   106750.71640000000        3.4694992005825043E-002   1.2510401196777821E-002  -2.1537212654948235E-002   7.2395734488964081E-002
   3.3112999517470598E-004   106750.71640000000        3.7116236984729767E-002   1.3825904577970505E-002  -2.3186417296528816E-002   8.0501049757003784E-002
   4.3652000022120774E-004   106750.71640000000        3.9786659181118011E-002   1.5276369638741016E-002  -2.4849234148859978E-002   8.9436545968055725E-002
   5.7544000446796417E-004   106750.71640000000        4.2746461927890778E-002   1.6880106180906296E-002  -2.6483688503503799E-002   9.9252864718437195E-002
   7.5857999036088586E-004   106750.71640000000        4.6045463532209396E-002   1.8659615889191628E-002  -2.8034104034304619E-002  0.10999348014593124     
   1.0000000474974513E-003   106750.71640000000        4.9743760377168655E-002   2.0641807466745377E-002  -2.9427137225866318E-002  0.12168496102094650     
   1.3183000264689326E-003   106750.71640000000        5.3915649652481079E-002   2.2859971970319748E-002  -3.0568718910217285E-002  0.13433516025543213     
   1.7377999611198902E-003   106750.71640000000        5.8649424463510513E-002   2.5353610515594482E-002  -3.1339224427938461E-002  0.14791603386402130     
   2.2909000981599092E-003   106750.71640000000        6.4056567847728729E-002   2.8173366561532021E-002  -3.1590409576892853E-002  0.16237142682075500     
   3.0199999455362558E-003   106750.71640000000        7.0269033312797546E-002   3.1379852443933487E-002  -3.1139863654971123E-002  0.17758728563785553     
   3.9810999296605587E-003   106750.71640000000        7.7447041869163513E-002   3.5048365592956543E-002  -2.9767891392111778E-002  0.19339050352573395     
   5.2481000311672688E-003   106750.71640000000        8.5782147943973541E-002   3.9271607995033264E-002  -2.7214441448450089E-002  0.20953238010406494     
   6.9182999432086945E-003   106750.71640000000        9.5498099923133850E-002   4.4162135571241379E-002  -2.3179199546575546E-002  0.22566980123519897     
   9.1201001778244972E-003   106750.71640000000       0.10685138404369354        4.9855787307024002E-002  -1.7325319349765778E-002  0.24135015904903412     
   1.2023000046610832E-002   106750.71640000000       0.12012433260679245        5.6513048708438873E-002  -9.2902788892388344E-003  0.25599169731140137     
   1.5848999843001366E-002   106750.71640000000       0.13560041785240173        6.4313620328903198E-002   1.2871074723079801E-003  0.26885828375816345     
   2.0893000066280365E-002   106750.71640000000       0.15354157984256744        7.3454730212688446E-002   1.4736803248524666E-002  0.27905592322349548     
   2.7542000636458397E-002   106750.71640000000       0.17410679161548615        8.4122627973556519E-002   3.1286150217056274E-002  0.28550836443901062     
   3.6308001726865768E-002   106750.71640000000       0.19724962115287781        9.6455395221710205E-002   5.0975222140550613E-002  0.28696864843368530     
   4.7862999141216278E-002   106750.71640000000       0.22252626717090607       0.11045817285776138        7.3517031967639923E-002  0.28205561637878418     
   6.3096001744270325E-002   106750.71640000000       0.24884438514709473       0.12587770819664001        9.8138779401779175E-002  0.26936045289039612     
   8.3176001906394958E-002   106750.71640000000       0.27409693598747253       0.14198768138885498       0.12336569279432297       0.24767334759235382     
  0.10000000149011612        106750.71640000000       0.28867420554161072       0.15241812169551849       0.13938531279563904       0.22787886857986450     
  0.12500000000000000        106750.71640000000       0.30153352022171021       0.16357865929603577       0.15634728968143463       0.19832535088062286     
  0.15000000596046448        106750.71640000000       0.30600118637084961       0.17033606767654419       0.16679920256137848       0.17022557556629181     
  0.17499999701976776        106750.71640000000       0.30391436815261841       0.17339405417442322       0.17214292287826538       0.14445210993289948     
  0.20000000298023224        106750.71640000000       0.29671970009803772       0.17334018647670746       0.17343947291374207       0.12135210633277893     
  0.22499999403953552        106750.71640000000       0.28559270501136780       0.17068408429622650       0.17152072489261627       0.10099598020315170     
  0.25000000000000000        106750.71640000000       0.27150642871856689       0.16587682068347931       0.16705730557441711        8.3301000297069550E-002
  0.27500000596046448        106750.71640000000       0.25527414679527283       0.15932177007198334       0.16060167551040649        6.8099372088909149E-002
  0.30000001192092896        106750.71640000000       0.23757897317409515       0.15138140320777893       0.15261672437191010        5.5178623646497726E-002
  0.32499998807907104        106750.71640000000       0.21899484097957611       0.14238171279430389       0.14349497854709625        4.4306606054306030E-002
  0.34999999403953552        106750.71640000000       0.20000277459621429       0.13261534273624420       0.13357225060462952        3.5247374325990677E-002
  0.37500000000000000        106750.71640000000       0.18100339174270630       0.12234400957822800       0.12313717603683472        2.7771368622779846E-002
  0.40000000596046448        106750.71640000000       0.16232733428478241       0.11180035024881363       0.11243826895952225        2.1661788225173950E-002
  0.42500001192092896        106750.71640000000       0.14424367249011993       0.10118953138589859       0.10168915241956711        1.6718393191695213E-002
  0.44999998807907104        106750.71640000000       0.12696731090545654        9.0690627694129944E-002   9.1072447597980499E-002   1.2759546749293804E-002
  0.47499999403953552        106750.71640000000       0.11066516488790512        8.0457910895347595E-002   8.0742925405502319E-002   9.6230069175362587E-003
  0.50000000000000000        106750.71640000000        9.5461763441562653E-002   7.0621997117996216E-002   7.0829868316650391E-002   7.1658403612673283E-003
  0.52499997615814209        106750.71640000000        8.1444069743156433E-002   6.1291046440601349E-002   6.1439130455255508E-002   5.2637374028563499E-003
  0.55000001192092896        106750.71640000000        6.8665936589241028E-002   5.2551854401826859E-002   5.2654821425676346E-002   3.8099202793091536E-003
  0.57499998807907104        106750.71640000000        5.7152058929204941E-002   4.4470984488725662E-002   4.4540788978338242E-002   2.7137859724462032E-003
  0.60000002384185791        106750.71640000000        4.6901613473892212E-002   3.7095922976732254E-002   3.7141989916563034E-002   1.8994042184203863E-003
  0.62500000000000000        106750.71640000000        3.7891630083322525E-002   3.0456224456429482E-002   3.0485758557915688E-002   1.3039453187957406E-003
  0.64999997615814209        106750.71640000000        3.0080076307058334E-002   2.4564718827605247E-002   2.4583069607615471E-002   8.7610515765845776E-004
  0.67500001192092896        106750.71640000000        2.3408770561218262E-002   1.9418761134147644E-002   1.9429778680205345E-002   5.7457305956631899E-004
  0.69999998807907104        106750.71640000000        1.7806097865104675E-002   1.5001518651843071E-002   1.5007889829576015E-002   3.6657915916293859E-004
  0.72500002384185791        106750.71640000000        1.3189586810767651E-002   1.1283339001238346E-002   1.1286874301731586E-002   2.2654325584881008E-004
  0.75000000000000000        106750.71640000000        9.4683468341827393E-003   8.2231778651475906E-003   8.2250544801354408E-003   1.3484421651810408E-004
  0.77499997615814209        106750.71640000000        6.5454128198325634E-003   5.7701072655618191E-003   5.7710614055395126E-003   7.6718228228855878E-005
  0.80000001192092896        106750.71640000000        4.3199909850955009E-003   3.8649120833724737E-003   3.8653844967484474E-003   4.1290542867500335E-005
  0.82499998807907104        106750.71640000000        2.6896381750702858E-003   2.4417927488684654E-003   2.4420325644314289E-003   2.0739797037094831E-005
  0.85000002384185791        106750.71640000000        1.5524029731750488E-003   1.4301786432042718E-003   1.4303161296993494E-003   9.5904106274247169E-006
  0.87500000000000000        106750.71640000000        8.0894870916381478E-004   7.5669487705454230E-004   7.5678655412048101E-004   4.1250327740272041E-006
  0.89999997615814209        106750.71640000000        3.6471019848249853E-004   3.4731486812233925E-004   3.4737191163003445E-004   1.9066699223913020E-006
  0.92500001192092896        106750.71640000000        1.3215564831625670E-004   1.2978090671822429E-004   1.2978499580640346E-004   1.3982078144181287E-006
  0.94999998807907104        106750.71640000000        3.3280681236647069E-005   3.6428671592148021E-005   3.6341541999718174E-005   1.6659266748320078E-006
  0.97500002384185791        106750.71640000000        2.6048289782920619E-006   7.7085896919015795E-006   7.4800700531341136E-006   2.1530900085053872E-006
   1.0000000000000000        106750.71640000000       -8.5770197983947583E-006  -2.7884461815119721E-006  -3.2109908261190867E-006   2.5094213924603537E-006
   9.9999997171806854E-010   136876.72279999999        3.2437439076602459E-003  -9.7122980514541268E-004  -1.2214600574225187E-003  -1.1082491837441921E-003
   1.3183000246996812E-009   136876.72279999999        3.3972333185374737E-003  -9.6952338935807347E-004  -1.2584001524373889E-003  -1.0737025877460837E-003
   1.7378000150003459E-009   136876.72279999999        3.5587209276854992E-003  -9.6525106346234679E-004  -1.2974456185474992E-003  -1.0302228620275855E-003
   2.2908999142146058E-009   136876.72279999999        3.7287345621734858E-003  -9.5814728410914540E-004  -1.3388795778155327E-003  -9.7660603933036327E-004
   3.0200000278313155E-009   136876.72279999999        3.9077294059097767E-003  -9.4792805612087250E-004  -1.3829955132678151E-003  -9.1154663823544979E-004
   3.9810998941902653E-009   136876.72279999999        4.0962267667055130E-003  -9.3428546097129583E-004  -1.4301342889666557E-003  -8.3359115524217486E-004
   5.2481001766579993E-009   136876.72279999999        4.2947926558554173E-003  -9.1688620159402490E-004  -1.4806819381192327E-003  -7.4113038135692477E-004
   6.9183001549788514E-009   136876.72279999999        4.5040086843073368E-003  -8.9537166059017181E-004  -1.5350668691098690E-003  -6.3240126473829150E-004
   9.1201002305751899E-009   136876.72279999999        4.7245100140571594E-003  -8.6935341823846102E-004  -1.5937737189233303E-003  -5.0545926205813885E-004
   1.2023000373062587E-008   136876.72279999999        4.9569839611649513E-003  -8.3841005107387900E-004  -1.6573474276810884E-003  -3.5816329182125628E-004
   1.5849000334355878E-008   136876.72279999999        5.2020661532878876E-003  -8.0210086889564991E-004  -1.7263698391616344E-003  -1.8823622667696327E-004
   2.0892999330612838E-008   136876.72279999999        5.4605798795819283E-003  -7.5993000064045191E-004  -1.8015303649008274E-003   6.9052152866788674E-006
   2.7542000680114143E-008   136876.72279999999        5.7332995347678661E-003  -7.1137765189632773E-004  -1.8835671944543719E-003   2.3000668443273753E-004
   3.6307998385609608E-008   136876.72279999999        6.0211229138076305E-003  -6.5587105927988887E-004  -1.9733221270143986E-003   4.8411302850581706E-004
   4.7863000673942224E-008   136876.72279999999        6.3249133527278900E-003  -5.9281039284542203E-004  -2.0717002917081118E-003   7.7245262218639255E-004
   6.3096003088958241E-008   136876.72279999999        6.6456804051995277E-003  -5.2153196884319186E-004  -2.1797334775328636E-003   1.0986094130203128E-003
   8.3175997644957533E-008   136876.72279999999        6.9844396784901619E-003  -4.4133377377875149E-004  -2.2985425312072039E-003   1.4664107002317905E-003
   1.0965000285523274E-007   136876.72279999999        7.3423641733825207E-003  -3.5143806599080563E-004  -2.4293998721987009E-003   1.8801057012751698E-003
   1.4453999597208167E-007   136876.72279999999        7.7205058187246323E-003  -2.5105845998041332E-004  -2.5736354291439056E-003   2.3440639488399029E-003
   1.9054999711443088E-007   136876.72279999999        8.1203738227486610E-003  -1.3924557424616069E-004  -2.7328655123710632E-003   2.8635009657591581E-003
   2.5118998792095226E-007   136876.72279999999        8.5431085899472237E-003  -1.5105193597264588E-005  -2.9086859431117773E-003   3.4434825647622347E-003
   3.3112999631157436E-007   136876.72279999999        8.9902803301811218E-003   1.2242184311617166E-004  -3.1029933597892523E-003   4.0899668820202351E-003
   4.3651999703797628E-007   136876.72279999999        9.4634965062141418E-003   2.7445840532891452E-004  -3.3178478479385376E-003   4.8093632794916630E-003
   5.7544002629583701E-007   136876.72279999999        9.9643813446164131E-003   4.4218180119059980E-004  -3.5554659552872181E-003   5.6085186079144478E-003
   7.5857997217099182E-007   136876.72279999999        1.0494831018149853E-002   6.2691018683835864E-004  -3.8183496799319983E-003   6.4951726235449314E-003
   9.9999999747524271E-007   136876.72279999999        1.1056792922317982E-002   8.3003414329141378E-004  -4.1091954335570335E-003   7.4776876717805862E-003
   1.3182999509808724E-006   136876.72279999999        1.1652506887912750E-002   1.0531051084399223E-003  -4.4310232624411583E-003   8.5655404254794121E-003
   1.7377999483869644E-006   136876.72279999999        1.2284081429243088E-002   1.2976796133443713E-003  -4.7869528643786907E-003   9.7686452791094780E-003
   2.2909000563231530E-006   136876.72279999999        1.2954314239323139E-002   1.5656364848837256E-003  -5.1806587725877762E-003   1.1099004186689854E-002
   3.0199998946045525E-006   136876.72279999999        1.3665845617651939E-002   1.8588532693684101E-003  -5.6158900260925293E-003   1.2569227255880833E-002
   3.9810997805034276E-006   136876.72279999999        1.4421722851693630E-002   2.1794280037283897E-003  -6.0967742465436459E-003   1.4193752780556679E-002
   5.2481000238913111E-006   136876.72279999999        1.5225348994135857E-002   2.5296662934124470E-003  -6.6277654841542244E-003   1.5988927334547043E-002
   6.9183001869532745E-006   136876.72279999999        1.6080405563116074E-002   2.9120487160980701E-003  -7.2135496884584427E-003   1.7972992733120918E-002
   9.1201000032015145E-006   136876.72279999999        1.6991050913929939E-002   3.3293173182755709E-003  -7.8590996563434601E-003   2.0166680216789246E-002
   1.2022999726468697E-005   136876.72279999999        1.7961978912353516E-002   3.7845054175704718E-003  -8.5696224123239517E-003   2.2593516856431961E-002
   1.5849000192247331E-005   136876.72279999999        1.8998052924871445E-002   4.2807552963495255E-003  -9.3501266092061996E-003   2.5278968736529350E-002
   2.0892999600619078E-005   136876.72279999999        2.0105397328734398E-002   4.8218308947980404E-003  -1.0206035338342190E-002   2.8253272175788879E-002
   2.7542000680114143E-005   136876.72279999999        2.1290523931384087E-002   5.4116942919790745E-003  -1.1142265051603317E-002   3.1549185514450073E-002
   3.6307999835116789E-005   136876.72279999999        2.2561190649867058E-002   6.0549098998308182E-003  -1.2163523584604263E-002   3.5204105079174042E-002
   4.7862999053904787E-005   136876.72279999999        2.3925913497805595E-002   6.7563755437731743E-003  -1.3273441232740879E-002   3.9258331060409546E-002
   6.3095998484641314E-005   136876.72279999999        2.5394957512617111E-002   7.5218048878014088E-003  -1.4474770054221153E-002   4.3757356703281403E-002
   8.3175997133366764E-005   136876.72279999999        2.6980003342032433E-002   8.3575127646327019E-003  -1.5768319368362427E-002   4.8749916255474091E-002
   1.0964999819407240E-004   136876.72279999999        2.8695184737443924E-002   9.2709204182028770E-003  -1.7152817919850349E-002   5.4289840161800385E-002
   1.4453999756369740E-004   136876.72279999999        3.0556187033653259E-002   1.0270006023347378E-002  -1.8622960895299911E-002   6.0431133955717087E-002
   1.9054999575018883E-004   136876.72279999999        3.2583612948656082E-002   1.1365037411451340E-002  -2.0170532166957855E-002   6.7236274480819702E-002
   2.5119000929407775E-004   136876.72279999999        3.4799586981534958E-002   1.2566645629703999E-002  -2.1779868751764297E-002   7.4761271476745605E-002
   3.3112999517470598E-004   136876.72279999999        3.7232559174299240E-002   1.3888312503695488E-002  -2.3429283872246742E-002   8.3066895604133606E-002
   4.3652000022120774E-004   136876.72279999999        3.9916437119245529E-002   1.5345771797001362E-002  -2.5087552145123482E-002   9.2209622263908386E-002
   5.7544000446796417E-004   136876.72279999999        4.2891696095466614E-002   1.6957463696599007E-002  -2.6711532846093178E-002  0.10223740339279175     
   7.5857999036088586E-004   136876.72279999999        4.6208441257476807E-002   1.8746038898825645E-002  -2.8244253247976303E-002  0.11319017410278320     
   1.0000000474974513E-003   136876.72279999999        4.9927074462175369E-002   2.0738571882247925E-002  -2.9610963538289070E-002  0.12508994340896606     
   1.3183000264689326E-003   136876.72279999999        5.4122213274240494E-002   2.2968530654907227E-002  -3.0716130509972572E-002  0.13793891668319702     
   1.7377999611198902E-003   136876.72279999999        5.8882426470518112E-002   2.5475600734353065E-002  -3.1438693404197693E-002  0.15170212090015411     
   2.2909000981599092E-003   136876.72279999999        6.4319439232349396E-002   2.8310613706707954E-002  -3.1629052013158798E-002  0.16631528735160828     
   3.0199999455362558E-003   136876.72279999999        7.0565313100814819E-002   3.1534340232610703E-002  -3.1103726476430893E-002  0.18165487051010132     
   3.9810999296605587E-003   136876.72279999999        7.7780179679393768E-002   3.5222183912992477E-002  -2.9642406851053238E-002  0.19753709435462952     
   5.2481000311672688E-003   136876.72279999999        8.6155161261558533E-002   3.9466843008995056E-002  -2.6985140517354012E-002  0.21370150148868561     
   6.9182999432086945E-003   136876.72279999999        9.5913045108318329E-002   4.4380679726600647E-002  -2.2832792252302170E-002  0.22979247570037842     
   9.1201001778244972E-003   136876.72279999999       0.10730855911970139        5.0099033862352371E-002  -1.6851162537932396E-002  0.24534481763839722     
   1.2023000046610832E-002   136876.72279999999       0.12062115222215652        5.6781414896249771E-002  -8.6823366582393646E-003  0.25976473093032837     
   1.5848999843001366E-002   136876.72279999999       0.13612978160381317        6.4605802297592163E-002   2.0277048461139202E-003  0.27230617403984070     
   2.0893000066280365E-002   136876.72279999999       0.15408976376056671        7.3766656219959259E-002   1.5598858706653118E-002  0.28206878900527954     
   2.7542000636458397E-002   136876.72279999999       0.17465065419673920        8.4445960819721222E-002   3.2245036214590073E-002  0.28797635436058044     
   3.6308001726865768E-002   136876.72279999999       0.19775345921516418        9.6775583922863007E-002   5.1989678293466568E-002  0.28879150748252869     
   4.7862999141216278E-002   136876.72279999999       0.22293865680694580       0.11075197905302048        7.4526734650135040E-002  0.28315669298171997     
   6.3096001744270325E-002   136876.72279999999       0.24909614026546478       0.12611071765422821        9.9063985049724579E-002  0.26970520615577698     
   8.3176001906394958E-002   136876.72279999999       0.27410236001014709       0.14211250841617584       0.12411063164472580       0.24729195237159729     
  0.10000000149011612        136876.72279999999       0.28846314549446106       0.15243835747241974       0.13995297253131866       0.22707219421863556     
  0.12500000000000000        136876.72279999999       0.30100718140602112       0.16343355178833008       0.15664198994636536       0.19711498916149139     
  0.15000000596046448        136876.72279999999       0.30518469214439392       0.17002545297145844       0.16683219373226166       0.16880942881107330     
  0.17499999701976776        136876.72279999999       0.30284395813941956       0.17292654514312744       0.17193825542926788       0.14296656847000122     
  0.20000000298023224        136876.72279999999       0.29543691873550415       0.17273020744323730       0.17302696406841278       0.11988909542560577     
  0.22499999403953552        136876.72279999999       0.28414100408554077       0.16994974017143250       0.17093230783939362        9.9614970386028290E-002
  0.25000000000000000        136876.72279999999       0.26992878317832947       0.16503836214542389       0.16632495820522308        8.2037746906280518E-002
  0.27500000596046448        136876.72279999999       0.25361156463623047       0.15840052068233490       0.15975634753704071        6.6972471773624420E-002
  0.30000001192092896        136876.72279999999       0.23586952686309814       0.15039885044097900       0.15168756246566772        5.4194413125514984E-002
  0.32499998807907104        136876.72279999999       0.21727302670478821       0.14135886728763580       0.14250901341438293        4.3462917208671570E-002
  0.34999999403953552        136876.72279999999       0.19829909503459930       0.13157220184803009       0.13255406916141510        3.4536398947238922E-002
  0.37500000000000000        136876.72279999999       0.17934426665306091       0.12129915505647659       0.12210883945226669        2.7181811630725861E-002
  0.40000000596046448        136876.72279999999       0.16073496639728546       0.11077067255973816       0.11141924560070038        2.1180471405386925E-002
  0.42500001192092896        136876.72279999999       0.14273615181446075       0.10018999129533768       0.10069628804922104        1.6331437975168228E-002
  0.44999998807907104        136876.72279999999       0.12555874884128571        8.9734137058258057E-002   9.0119995176792145E-002   1.2453221715986729E-002
  0.47499999403953552        136876.72279999999       0.10936592519283295        7.9555228352546692E-002   7.9842567443847656E-002   9.3842977657914162E-003
  0.50000000000000000        136876.72279999999        9.4278678297996521E-002   6.9781713187694550E-002   6.9990850985050201E-002   6.9828177802264690E-003
  0.52499997615814209        136876.72279999999        8.0380760133266449E-002   6.0519594699144363E-002   6.0668315738439560E-002   5.1257689483463764E-003
  0.55000001192092896        136876.72279999999        6.7723117768764496E-002   5.1853574812412262E-002   5.1956824958324432E-002   3.7077548913657665E-003
  0.57499998807907104        136876.72279999999        5.6327853351831436E-002   4.3848223984241486E-002   4.3918117880821228E-002   2.6395546738058329E-003
  0.60000002384185791        136876.72279999999        4.6191927045583725E-002   3.6549147218465805E-002   3.6595214158296585E-002   1.8465549219399691E-003
  0.62500000000000000        136876.72279999999        3.7290468811988831E-002   2.9984185472130775E-002   3.0013686046004295E-002   1.2671366566792130E-003
  0.64999997615814209        136876.72279999999        2.9579915106296539E-002   2.4164641276001930E-002   2.4182952940464020E-002   8.5107481572777033E-004
  0.67500001192092896        136876.72279999999        2.3000886663794518E-002   1.9086530432105064E-002   1.9097514450550079E-002   5.5799435358494520E-004
  0.69999998807907104        136876.72279999999        1.7480913549661636E-002   1.4731911942362785E-002   1.4738257974386215E-002   3.5591519554145634E-004
  0.72500002384185791        136876.72279999999        1.2936998158693314E-002   1.1070254258811474E-002   1.1073771864175797E-002   2.1990692766848952E-004
  0.75000000000000000        136876.72279999999        9.2780375853180885E-003   8.0598779022693634E-003   8.0617433413863182E-003   1.3086876424495131E-004
  0.77499997615814209        136876.72279999999        6.4071519300341606E-003   5.6494730524718761E-003   5.6504206731915474E-003   7.4442097684368491E-005
  0.80000001192092896        136876.72279999999        4.2239092290401459E-003   3.7796988617628813E-003   3.7801673170179129E-003   4.0058170270640403E-005
  0.82499998807907104        136876.72279999999        2.6264872867614031E-003   2.3848803248256445E-003   2.3851175792515278E-003   2.0119052351219580E-005
  0.85000002384185791        136876.72279999999        1.5137828886508942E-003   1.3948206324130297E-003   1.3949553249403834E-003   9.3061726147425361E-006
  0.87500000000000000        136876.72279999999        7.8750844113528728E-004   7.3675299063324928E-004   7.3684146627783775E-004   4.0078211895888671E-006
  0.89999997615814209        136876.72279999999        3.5431343712843955E-004   3.3747713314369321E-004   3.3753036404959857E-004   1.8546630826676846E-006
  0.92500001192092896        136876.72279999999        1.2800424883607775E-004   1.2575092841871083E-004   1.2575084110721946E-004   1.3507695939551922E-006
  0.94999998807907104        136876.72279999999        3.1986484827939421E-005   3.5073826438747346E-005   3.4983022487722337E-005   1.5866460216784617E-006
  0.97500002384185791        136876.72279999999        2.1887278762733331E-006   7.1430476964451373E-006   6.9128032009757590E-006   2.0204324755468406E-006
   1.0000000000000000        136876.72279999999       -8.8075639723683707E-006  -3.2411985557700973E-006  -3.6614517284760950E-006   2.3133102331485134E-006
   9.9999997171806854E-010   175504.55750000000        3.2491623423993587E-003  -9.7094761440530419E-004  -1.2250880245119333E-003  -1.1194399558007717E-003
   1.3183000246996812E-009   175504.55750000000        3.4029397647827864E-003  -9.6913892775774002E-004  -1.2625545496121049E-003  -1.0823328047990799E-003
   1.7378000150003459E-009   175504.55750000000        3.5647316835820675E-003  -9.6475426107645035E-004  -1.3021910563111305E-003  -1.0358983417972922E-003
   2.2908999142146058E-009   175504.55750000000        3.7350677885115147E-003  -9.5752737252041698E-004  -1.3442875351756811E-003  -9.7888789605349302E-004
   3.0200000278313155E-009   175504.55750000000        3.9144041948020458E-003  -9.4717327738180757E-004  -1.3891445705667138E-003  -9.0994976926594973E-004
   3.9810998941902653E-009   175504.55750000000        4.1032629087567329E-003  -9.3338330043479800E-004  -1.4371108263731003E-003  -8.2757929340004921E-004
   5.2481001766579993E-009   175504.55750000000        4.3022125028073788E-003  -9.1582303866744041E-004  -1.4885807177051902E-003  -7.3011167114600539E-004
   6.9183001549788514E-009   175504.55750000000        4.5118350535631180E-003  -8.9413276873528957E-004  -1.5439917333424091E-003  -6.1572436243295670E-004
   9.1201002305751899E-009   175504.55750000000        4.7327671200037003E-003  -8.6792290676385164E-004  -1.6038380563259125E-003  -4.8240806791000068E-004
   1.2023000373062587E-008   175504.55750000000        4.9656983464956284E-003  -8.3677086513489485E-004  -1.6686753369867802E-003  -3.2795142033137381E-004
   1.5849000334355878E-008   175504.55750000000        5.2112657576799393E-003  -8.0023455666378140E-004  -1.7390957800671458E-003  -1.5000466373749077E-004
   2.0892999330612838E-008   175504.55750000000        5.4702945053577423E-003  -7.5781665509566665E-004  -1.8158014863729477E-003   5.4098400141810998E-005
   2.7542000680114143E-008   175504.55750000000        5.7435617782175541E-003  -7.0899579441174865E-004  -1.8995428690686822E-003   2.8718946850858629E-004
   3.6307998385609608E-008   175504.55750000000        6.0319663025438786E-003  -6.5319740679115057E-004  -1.9911755807697773E-003   5.5240868823602796E-004
   4.7863000673942224E-008   175504.55750000000        6.3363751396536827E-003  -5.8981997426599264E-004  -2.0916191861033440E-003   8.5308379493653774E-004
   6.3096003088958241E-008   175504.55750000000        6.6578001715242863E-003  -5.1819765940308571E-004  -2.2019210737198591E-003   1.1929094325751066E-003
   8.3175997644957533E-008   175504.55750000000        6.9972597993910313E-003  -4.3762646964751184E-004  -2.3232188541442156E-003   1.5758301597088575E-003
   1.0965000285523274E-007   175504.55750000000        7.3559312149882317E-003  -3.4732607309706509E-004  -2.4568031076341867E-003   2.0062262192368507E-003
   1.4453999597208167E-007   175504.55750000000        7.7348691411316395E-003  -2.4650772684253752E-004  -2.6040214579552412E-003   2.4886005558073521E-003
   1.9054999711443088E-007   175504.55750000000        8.1355860456824303E-003  -1.3421897892840207E-004  -2.7665128000080585E-003   3.0283317901194096E-003
   2.5118998792095226E-007   175504.55750000000        8.5592288523912430E-003  -9.5628065537312068E-006  -2.9458927456289530E-003   3.6306413821876049E-003
   3.3112999631157436E-007   175504.55750000000        9.0073719620704651E-003   1.2852344661951065E-004  -3.1440821476280689E-003   4.3016751296818256E-003
   4.3651999703797628E-007   175504.55750000000        9.4816274940967560E-003   2.8116640169173479E-004  -3.3631653059273958E-003   5.0480449572205544E-003
   5.7544002629583701E-007   175504.55750000000        9.9836271256208420E-003   4.4954731129109859E-004  -3.6053843796253204E-003   5.8768149465322495E-003
   7.5857997217099182E-007   175504.55750000000        1.0515274479985237E-002   6.3498894451186061E-004  -3.8732688408344984E-003   6.7959730513393879E-003
   9.9999999747524271E-007   175504.55750000000        1.1078524403274059E-002   8.3888683002442122E-004  -4.1695428080856800E-003   7.8141493722796440E-003
   1.3182999509808724E-006   175504.55750000000        1.1675626039505005E-002   1.0627980809658766E-003  -4.4972556643188000E-003   8.9411269873380661E-003
   1.7377999483869644E-006   175504.55750000000        1.2308698147535324E-002   1.3082851655781269E-003  -4.8595531843602657E-003   1.0187136009335518E-002
   2.2909000563231530E-006   175504.55750000000        1.2980553321540356E-002   1.5772343613207340E-003  -5.2601397037506104E-003   1.1564559303224087E-002
   3.0199998946045525E-006   175504.55750000000        1.3693843036890030E-002   1.8715305486693978E-003  -5.7027889415621758E-003   1.3086400926113129E-002
   3.9810997805034276E-006   175504.55750000000        1.4451633207499981E-002   2.1932809613645077E-003  -6.1916490085422993E-003   1.4767540618777275E-002
   5.2481000238913111E-006   175504.55750000000        1.5257345512509346E-002   2.5448012165725231E-003  -6.7311921156942844E-003   1.6624808311462402E-002
   6.9183001869532745E-006   175504.55750000000        1.6114681959152222E-002   2.9285831842571497E-003  -7.3261102661490440E-003   1.8676966428756714E-002
   9.1201000032015145E-006   175504.55750000000        1.7027830705046654E-002   3.3473824150860310E-003  -7.9813739284873009E-003   2.0945303142070770E-002
   1.2022999726468697E-005   175504.55750000000        1.8001517280936241E-002   3.8042473606765270E-003  -8.7021691724658012E-003   2.3453949019312859E-002
   1.5849000192247331E-005   175504.55750000000        1.9040636718273163E-002   4.3023373000323772E-003  -9.4934636726975441E-003   2.6228958740830421E-002
   2.0892999600619078E-005   175504.55750000000        2.0151358097791672E-002   4.8454361967742443E-003  -1.0360615327954292E-002   2.9301224276423454E-002
   2.7542000680114143E-005   175504.55750000000        2.1340245380997658E-002   5.4375305771827698E-003  -1.1308439075946808E-002   3.2704122364521027E-002
   3.6307999835116789E-005   175504.55750000000        2.2615117952227592E-002   6.0832113958895206E-003  -1.2341499328613281E-002   3.6475673317909241E-002
   4.7862999053904787E-005   175504.55750000000        2.3984555155038834E-002   6.7874090746045113E-003  -1.3463231734931469E-002   4.0656715631484985E-002
   6.3095998484641314E-005   175504.55750000000        2.5458911433815956E-002   7.5558740645647049E-003  -1.4676129445433617E-002   4.5293215662240982E-002
   8.3175997133366764E-005   175504.55750000000        2.7049958705902100E-002   8.3949659019708633E-003  -1.5980668365955353E-002   5.0434235483407974E-002
   1.0964999819407240E-004   175504.55750000000        2.8771951794624329E-002   9.3121565878391266E-003  -1.7375167459249496E-002   5.6133776903152466E-002
   1.4453999756369740E-004   175504.55750000000        3.0640702694654465E-002   1.0315485298633575E-002  -1.8853791058063507E-002   6.2445670366287231E-002
   1.9054999575018883E-004   175504.55750000000        3.2676976174116135E-002   1.1415290646255016E-002  -2.0407704636454582E-002   6.9432049989700317E-002
   2.5119000929407775E-004   175504.55750000000        3.4903071820735931E-002   1.2622286565601826E-002  -2.2020483389496803E-002   7.7147968113422394E-002
   3.3112999517470598E-004   175504.55750000000        3.7347637116909027E-002   1.3950050808489323E-002  -2.3669555783271790E-002   8.5652850568294525E-002
   4.3652000022120774E-004   175504.55750000000        4.0044829249382019E-002   1.5414429828524590E-002  -2.5322679430246353E-002   9.5001175999641418E-002
   5.7544000446796417E-004   175504.55750000000        4.3035376816987991E-002   1.7033990472555161E-002  -2.6935553178191185E-002  0.10523808747529984     
   7.5857999036088586E-004   175504.55750000000        4.6369660645723343E-002   1.8831530585885048E-002  -2.8449922800064087E-002  0.11639991402626038     
   1.0000000474974513E-003   175504.55750000000        5.0108391791582108E-002   2.0834282040596008E-002  -2.9789673164486885E-002  0.12850402295589447     
   1.3183000264689326E-003   175504.55750000000        5.4326482117176056E-002   2.3075891658663750E-002  -3.0857838690280914E-002  0.14154696464538574     
   1.7377999611198902E-003   175504.55750000000        5.9112779796123505E-002   2.5596221908926964E-002  -3.1531970947980881E-002  0.15548670291900635     
   2.2909000981599092E-003   175504.55750000000        6.4579240977764130E-002   2.8446290642023087E-002  -3.1661175191402435E-002  0.17025096714496613     
   3.0199999455362558E-003   175504.55750000000        7.0858016610145569E-002   3.1687013804912567E-002  -3.1060975044965744E-002  0.18570674955844879     
   3.9810999296605587E-003   175504.55750000000        7.8109137713909149E-002   3.5393893718719482E-002  -2.9510524123907089E-002  0.20165972411632538     
   5.2481000311672688E-003   175504.55750000000        8.6523279547691345E-002   3.9659619331359863E-002  -2.6750063523650169E-002  0.21783788502216339     
   6.9182999432086945E-003   175504.55750000000        9.6322260797023773E-002   4.4596351683139801E-002  -2.2481713443994522E-002  0.23387351632118225     
   9.1201001778244972E-003   175504.55750000000       0.10775906592607498        5.0338916480541229E-002  -1.6374003142118454E-002  0.24928916990756989     
   1.2023000046610832E-002   175504.55750000000       0.12111025303602219        5.7045850902795792E-002  -8.0736801028251648E-003  0.26347967982292175     
   1.5848999843001366E-002   175504.55750000000       0.13665030896663666        6.4893417060375214E-002   2.7661134954541922E-003  0.27568972110748291     
   2.0893000066280365E-002   175504.55750000000       0.15462796390056610        7.4073314666748047E-002   1.6455279663205147E-002  0.28501346707344055     
   2.7542000636458397E-002   175504.55750000000       0.17518354952335358        8.4763340651988983E-002   3.3194482326507568E-002  0.29037556052207947     
   3.6308001726865768E-002   175504.55750000000       0.19824568927288055        9.7089171409606934E-002   5.2990853786468506E-002  0.29054915904998779     
   4.7862999141216278E-002   175504.55750000000       0.22333945333957672       0.11103878170251846        7.5519785284996033E-002  0.28420102596282959     
   6.3096001744270325E-002   175504.55750000000       0.24933737516403198       0.12633676826953888        9.9970296025276184E-002  0.27000674605369568     
   8.3176001906394958E-002   175504.55750000000       0.27410003542900085       0.14223116636276245       0.12483636289834976       0.24688526988029480     
  0.10000000149011612        175504.55750000000       0.28824734687805176       0.15245355665683746       0.14050264656543732       0.22625377774238586     
  0.12500000000000000        175504.55750000000       0.30048128962516785       0.16328573226928711       0.15692202746868134       0.19590950012207031     
  0.15000000596046448        175504.55750000000       0.30437418818473816       0.16971488296985626       0.16685482859611511       0.16741043329238892     
  0.17499999701976776        175504.55750000000       0.30178499221801758       0.17246209084987640       0.17172789573669434       0.14150649309158325     
  0.20000000298023224        175504.55750000000       0.29417076706886292       0.17212633788585663       0.17261341214179993       0.11845654249191284     
  0.22499999403953552        175504.55750000000       0.28271058201789856       0.16922445595264435       0.17034722864627838        9.8266765475273132E-002
  0.25000000000000000        175504.55750000000       0.26837641000747681       0.16421175003051758       0.16559998691082001        8.0807641148567200E-002
  0.27500000596046448        175504.55750000000       0.25197762250900269       0.15749362111091614       0.15892192721366882        6.5877571702003479E-002
  0.30000001192092896        175504.55750000000       0.23419129848480225       0.14943283796310425       0.15077234804630280        5.3240045905113220E-002
  0.32499998807907104        175504.55750000000       0.21558429300785065       0.14035438001155853       0.14153945446014404        4.2646288871765137E-002
  0.34999999403953552        175504.55750000000       0.19662970304489136       0.13054883480072021       0.13155423104763031        3.3849373459815979E-002
  0.37500000000000000        175504.55750000000       0.17771992087364197       0.12027510255575180       0.12110027670860291        2.6612995192408562E-002
  0.40000000596046448        175504.55750000000       0.15917724370956421       0.10976241528987885       0.11042091995477676        2.0716754719614983E-002
  0.42500001192092896        175504.55750000000       0.14126260578632355        9.9212102591991425E-002   9.9724560976028442E-002   1.5959138050675392E-002
  0.44999998807907104        175504.55750000000       0.12418301403522491        8.8799156248569489E-002   8.9188694953918457E-002   1.2158870697021484E-002
  0.47499999403953552        175504.55750000000       0.10809792578220367        7.8673571348190308E-002   7.8963018953800201E-002   9.1551896184682846E-003
  0.50000000000000000        175504.55750000000        9.3124926090240479E-002   6.8961679935455322E-002   6.9171935319900513E-002   6.8073505535721779E-003
  0.52499997615814209        175504.55750000000        7.9344600439071655E-002   5.9767346829175949E-002   5.9916608035564423E-002   4.9936310388147831E-003
  0.55000001192092896        175504.55750000000        6.6805064678192139E-002   5.1173232495784760E-002   5.1276698708534241E-002   3.6099986173212528E-003
  0.57499998807907104        175504.55750000000        5.5525928735733032E-002   4.3241951614618301E-002   4.3311901390552521E-002   2.5685867294669151E-003
  0.60000002384185791        175504.55750000000        4.5501966029405594E-002   3.6017291247844696E-002   3.6063335835933685E-002   1.7960664117708802E-003
  0.62500000000000000        175504.55750000000        3.6706488579511642E-002   2.9525419697165489E-002   2.9554871842265129E-002   1.2319942470639944E-003
  0.64999997615814209        175504.55750000000        2.9094450175762177E-002   2.3776149377226830E-002   2.3794412612915039E-002   8.2718959311023355E-004
  0.67500001192092896        175504.55750000000        2.2605327889323235E-002   1.8764212727546692E-002   1.8775157630443573E-002   5.4217997239902616E-004
  0.69999998807907104        175504.55750000000        1.7165841534733772E-002   1.4470594003796577E-002   1.4476912096142769E-002   3.4574518213048577E-004
  0.72500002384185791        175504.55750000000        1.2692497111856937E-002   1.0863922536373138E-002   1.0867421515285969E-002   2.1357847435865551E-004
  0.75000000000000000        175504.55750000000        9.0940082445740700E-003   7.9019181430339813E-003   7.9037724062800407E-003   1.2707746645901352E-004
  0.77499997615814209        175504.55750000000        6.2735974788665771E-003   5.5329147726297379E-003   5.5338558740913868E-003   7.2270879172720015E-005
  0.80000001192092896        175504.55750000000        4.1312081739306450E-003   3.6974644754081964E-003   3.6979289725422859E-003   3.8882040826138109E-005
  0.82499998807907104        175504.55750000000        2.5656372308731079E-003   2.3300305474549532E-003   2.3302647750824690E-003   1.9526010873960331E-005
  0.85000002384185791        175504.55750000000        1.4766240492463112E-003   1.3607941800728440E-003   1.3609261950477958E-003   9.0338235168019310E-006
  0.87500000000000000        175504.55750000000        7.6691375579684973E-004   7.1759417187422514E-004   7.1767950430512428E-004   3.8944476727920119E-006
  0.89999997615814209        175504.55750000000        3.4434616100043058E-004   3.2804370857775211E-004   3.2809324329718947E-004   1.8031620356850908E-006
  0.92500001192092896        175504.55750000000        1.2403391883708537E-004   1.2189482367830351E-004   1.2189077824587002E-004   1.3035444226261461E-006
  0.94999998807907104        175504.55750000000        3.0753148166695610E-005   3.3780375815695152E-005   3.3686163078527898E-005   1.5095396292963414E-006
  0.97500002384185791        175504.55750000000        1.7962134961635456E-006   6.6055144998244941E-006   6.3738393691892270E-006   1.8938504808829748E-006
   1.0000000000000000        175504.55750000000       -9.0172825366607867E-006  -3.6650076253863517E-006  -4.0827171687851660E-006   2.1289192773110699E-006
   9.9999997171806854E-010   225033.51250000001        3.2545118592679501E-003  -9.7066594753414392E-004  -1.2288120342418551E-003  -1.1299867182970047E-003
   1.3183000246996812E-009   225033.51250000001        3.4085733350366354E-003  -9.6875609597191215E-004  -1.2668150011450052E-003  -1.0902375215664506E-003
   1.7378000150003459E-009   225033.51250000001        3.5706660710275173E-003  -9.6426036907359958E-004  -1.3070530258119106E-003  -1.0407586814835668E-003
   2.2908999142146058E-009   225033.51250000001        3.7413204554468393E-003  -9.5691176829859614E-004  -1.3498233165591955E-003  -9.8025659099221230E-004
   3.0200000278313155E-009   225033.51250000001        3.9209937676787376E-003  -9.4642437761649489E-004  -1.3954336754977703E-003  -9.0733228716999292E-004
   3.9810998941902653E-009   225033.51250000001        4.1102101095020771E-003  -9.3248864868655801E-004  -1.4442401006817818E-003  -8.2042952999472618E-004
   5.2481001766579993E-009   225033.51250000001        4.3095378205180168E-003  -9.1476918896660209E-004  -1.4966458547860384E-003  -7.1782723534852266E-004
   6.9183001549788514E-009   225033.51250000001        4.5195617713034153E-003  -8.9290522737428546E-004  -1.5530973905697465E-003  -5.9764256002381444E-004
   9.1201002305751899E-009   225033.51250000001        4.7409194521605968E-003  -8.6650601588189602E-004  -1.6140984371304512E-003  -4.5780069194734097E-004
   1.2023000373062587E-008   225033.51250000001        4.9743023701012135E-003  -8.3514762809500098E-004  -1.6802151221781969E-003  -2.9601910500787199E-004
   1.5849000334355878E-008   225033.51250000001        5.2203489467501640E-003  -7.9838675446808338E-004  -1.7520505934953690E-003  -1.0987459245370701E-004
   2.0892999330612838E-008   225033.51250000001        5.4798861965537071E-003  -7.5572467176243663E-004  -1.8303188262507319E-003   1.0338302672607824E-004
   2.7542000680114143E-008   225033.51250000001        5.7536941021680832E-003  -7.0663838414475322E-004  -1.9157831557095051E-003   3.4667251748032868E-004
   3.6307998385609608E-008   225033.51250000001        6.0426732525229454E-003  -6.5055163577198982E-004  -2.0093128550797701E-003   6.2323058955371380E-004
   4.7863000673942224E-008   225033.51250000001        6.3476925715804100E-003  -5.8686104603111744E-004  -2.1118419244885445E-003   9.3648541951552033E-004
   6.3096003088958241E-008   225033.51250000001        6.6697676666080952E-003  -5.1489891484379768E-004  -2.2244332358241081E-003   1.2902438174933195E-003
   8.3175997644957533E-008   225033.51250000001        7.0099192671477795E-003  -4.3395892134867609E-004  -2.3482409305870533E-003   1.6885692020878196E-003
   1.0965000285523274E-007   225033.51250000001        7.3693282902240753E-003  -3.4325852175243199E-004  -2.4845739826560020E-003   2.1359745878726244E-003
   1.4453999597208167E-007   225033.51250000001        7.7490522526204586E-003  -2.4200652842409909E-004  -2.6347979437559843E-003   2.6370973791927099E-003
   1.9054999711443088E-007   225033.51250000001        8.1506092101335526E-003  -1.2924740440212190E-004  -2.8005738276988268E-003   3.1974827870726585E-003
   2.5118998792095226E-007   225033.51250000001        8.5751488804817200E-003  -4.0813747546053492E-006  -2.9835372697561979E-003   3.8225087337195873E-003
   3.3112999631157436E-007   225033.51250000001        9.0242512524127960E-003   1.3455766020342708E-004  -3.1856324058026075E-003   4.5185117051005363E-003
   4.3651999703797628E-007   225033.51250000001        9.4995349645614624E-003   2.8780003776773810E-004  -3.4089689143002033E-003   5.2923085168004036E-003
   5.7544002629583701E-007   225033.51250000001        1.0002636350691319E-002   4.5683092321269214E-004  -3.6558134015649557E-003   6.1511830426752567E-003
   7.5857997217099182E-007   225033.51250000001        1.0535466484725475E-002   6.4297765493392944E-004  -3.9287228137254715E-003   7.1033737622201443E-003
   9.9999999747524271E-007   225033.51250000001        1.1099989525973797E-002   8.4764068014919758E-004  -4.2304480448365211E-003   8.1577822566032410E-003
   1.3182999509808724E-006   225033.51250000001        1.1698463000357151E-002   1.0723827872425318E-003  -4.5640678144991398E-003   9.3245003372430801E-003
   1.7377999483869644E-006   225033.51250000001        1.2333016842603683E-002   1.3187722070142627E-003  -4.9327532760798931E-003   1.0614074766635895E-002
   2.2909000563231530E-006   225033.51250000001        1.3006474822759628E-002   1.5887024346739054E-003  -5.3402376361191273E-003   1.2039273977279663E-002
   3.0199998946045525E-006   225033.51250000001        1.3721505180001259E-002   1.8840661505237222E-003  -5.7903174310922623E-003   1.3613495975732803E-002
   3.9810997805034276E-006   225033.51250000001        1.4481186866760254E-002   2.2069790866225958E-003  -6.2871617265045643E-003   1.5352061018347740E-002
   5.2481000238913111E-006   225033.51250000001        1.5288962051272392E-002   2.5597671046853065E-003  -6.8352567031979561E-003   1.7272284254431725E-002
   6.9183001869532745E-006   225033.51250000001        1.6148557886481285E-002   2.9449334833770990E-003  -7.4392999522387981E-003   1.9393440335988998E-002
   9.1201000032015145E-006   225033.51250000001        1.7064182087779045E-002   3.3652468118816614E-003  -8.1042554229497910E-003   2.1737378090620041E-002
   1.2022999726468697E-005   225033.51250000001        1.8040597438812256E-002   3.8237704429775476E-003  -8.8352886959910393E-003   2.4328816682100296E-002
   1.5849000192247331E-005   225033.51250000001        1.9082730636000633E-002   4.3236804194748402E-003  -9.6373185515403748E-003   2.7194390073418617E-002
   2.0892999600619078E-005   225033.51250000001        2.0196799188852310E-002   4.8687821254134178E-003  -1.0515636764466763E-002   3.0365632846951485E-002
   2.7542000680114143E-005   225033.51250000001        2.1389408037066460E-002   5.4630832746624947E-003  -1.1474949307739735E-002   3.3876519650220871E-002
   3.6307999835116789E-005   225033.51250000001        2.2668443620204926E-002   6.1112046241760254E-003  -1.2519675306975842E-002   3.7765674293041229E-002
   4.7862999053904787E-005   225033.51250000001        2.4042550474405289E-002   6.8181054666638374E-003  -1.3653048314154148E-002   4.2074423283338547E-002
   6.3095998484641314E-005   225033.51250000001        2.5522165000438690E-002   7.5895753689110279E-003  -1.4877298846840858E-002   4.6849191188812256E-002
   8.3175997133366764E-005   225033.51250000001        2.7119159698486328E-002   8.4320157766342163E-003  -1.6192568466067314E-002   5.2139304578304291E-002
   1.0964999819407240E-004   225033.51250000001        2.8847895562648773E-002   9.3529522418975830E-003  -1.7596747726202011E-002   5.7998888194561005E-002
   1.4453999756369740E-004   225033.51250000001        3.0724318698048592E-002   1.0360479354858398E-002  -1.9083483144640923E-002   6.4481534063816071E-002
   1.9054999575018883E-004   225033.51250000001        3.2769352197647095E-002   1.1465011164546013E-002  -2.0643306896090508E-002   7.1648970246315002E-002
   2.5119000929407775E-004   225033.51250000001        3.5005465149879456E-002   1.2677338905632496E-002  -2.2259041666984558E-002   7.9555198550224304E-002
   3.3112999517470598E-004   225033.51250000001        3.7461515516042709E-002   1.4011136256158352E-002  -2.3907233029603958E-002   8.8258236646652222E-002
   4.3652000022120774E-004   225033.51250000001        4.0171876549720764E-002   1.5482362359762192E-002  -2.5554621592164040E-002   9.7810454666614532E-002
   5.7544000446796417E-004   225033.51250000001        4.3177541345357895E-002   1.7109706997871399E-002  -2.7155766263604164E-002  0.10825412720441818     
   7.5857999036088586E-004   225033.51250000001        4.6529166400432587E-002   1.8916109576821327E-002  -2.8651157394051552E-002  0.11962188780307770     
   1.0000000474974513E-003   225033.51250000001        5.0287753343582153E-002   2.0928962156176567E-002  -2.9963329434394836E-002  0.13192640244960785     
   1.3183000264689326E-003   225033.51250000001        5.4528512060642242E-002   2.3182084783911705E-002  -3.0993930995464325E-002  0.14515845477581024     
   1.7377999611198902E-003   225033.51250000001        5.9340551495552063E-002   2.5715509429574013E-002  -3.1619172543287277E-002  0.15926904976367950     
   2.2909000981599092E-003   225033.51250000001        6.4836047589778900E-002   2.8580432757735252E-002  -3.1686920672655106E-002  0.17417781054973602     
   3.0199999455362558E-003   225033.51250000001        7.1147225797176361E-002   3.1837914139032364E-002  -3.1011778861284256E-002  0.18974238634109497     
   3.9810999296605587E-003   225033.51250000001        7.8434020280838013E-002   3.5563547164201736E-002  -2.9372440651059151E-002  0.20575803518295288     
   5.2481000311672688E-003   225033.51250000001        8.6886629462242126E-002   3.9849996566772461E-002  -2.6509419083595276E-002  0.22194145619869232     
   6.9182999432086945E-003   225033.51250000001        9.6725910902023315E-002   4.4809214770793915E-002  -2.2126181051135063E-002  0.23791311681270599     
   9.1201001778244972E-003   225033.51250000001       0.10820308327674866        5.0575524568557739E-002  -1.5894051641225815E-002  0.25318378210067749     
   1.2023000046610832E-002   225033.51250000001       0.12159184366464615        5.7306457310914993E-002  -7.4644866399466991E-003  0.26713743805885315     
   1.5848999843001366E-002   225033.51250000001       0.13716223835945129        6.5176576375961304E-002   3.5022133961319923E-003  0.27901026606559753     
   2.0893000066280365E-002   225033.51250000001       0.15515650808811188        7.4374869465827942E-002   1.7306029796600342E-002  0.28789165616035461     
   2.7542000636458397E-002   225033.51250000001       0.17570583522319794        8.5074923932552338E-002   3.4134566783905029E-002  0.29270806908607483     
   3.6308001726865768E-002   225033.51250000001       0.19872669875621796        9.7396373748779297E-002   5.3978975862264633E-002  0.29224392771720886     
   4.7862999141216278E-002   225033.51250000001       0.22372904419898987       0.11131880432367325        7.6496556401252747E-002  0.28519093990325928     
   6.3096001744270325E-002   225033.51250000001       0.24956852197647095       0.12655606865882874       0.10085823386907578       0.27026718854904175     
   8.3176001906394958E-002   225033.51250000001       0.27409029006958008       0.14234387874603271       0.12554349005222321       0.24645499885082245     
  0.10000000149011612        225033.51250000001       0.28802710771560669       0.15246397256851196       0.14103496074676514       0.22542487084865570     
  0.12500000000000000        225033.51250000001       0.29995599389076233       0.16313537955284119       0.15718801319599152       0.19470950961112976     
  0.15000000596046448        225033.51250000001       0.30356964468955994       0.16940446197986603       0.16686759889125824       0.16602860391139984     
  0.17499999701976776        225033.51250000001       0.30073732137680054       0.17200070619583130       0.17151220142841339       0.14007143676280975     
  0.20000000298023224        225033.51250000001       0.29292085766792297       0.17152847349643707       0.17219902575016022       0.11705365777015686     
  0.22499999403953552        225033.51250000001       0.28130087256431580       0.16850803792476654       0.16976559162139893        9.6950352191925049E-002
  0.25000000000000000        225033.51250000001       0.26684865355491638       0.16339668631553650       0.16488231718540192        7.9609513282775879E-002
  0.27500000596046448        225033.51250000001       0.25037142634391785       0.15660069882869720       0.15809822082519531        6.4813442528247833E-002
  0.30000001192092896        225033.51250000001       0.23254334926605225       0.14848291873931885       0.14987072348594666        5.2314300090074539E-002
  0.32499998807907104        225033.51250000001       0.21392762660980225       0.13936771452426910       0.14058586955070496        4.1855551302433014E-002
  0.34999999403953552        225033.51250000001       0.19499345123767853       0.12954464554786682       0.13057222962379456        3.3185213804244995E-002
  0.37500000000000000        225033.51250000001       0.17612916231155396       0.11927118897438049       0.12011088430881500        2.6063933968544006E-002
  0.40000000596046448        225033.51250000001       0.15765298902988434       0.10877487063407898       0.10944261401891708        2.0269775763154030E-002
  0.42500001192092896        225033.51250000001       0.13982185721397400        9.8255127668380737E-002   9.8773278295993805E-002   1.5600747428834438E-002
  0.44999998807907104        225033.51250000001       0.12283891439437866        8.7884932756423950E-002   8.8277839124202728E-002   1.1875866912305355E-002
  0.47499999403953552        225033.51250000001       0.10686003416776657        7.7812202274799347E-002   7.8103527426719666E-002   8.9351693168282509E-003
  0.50000000000000000        225033.51250000001        9.1999404132366180E-002   6.8161144852638245E-002   6.8372383713722229E-002   6.6390242427587509E-003
  0.52499997615814209        225033.51250000001        7.8334555029869080E-002   5.9033576399087906E-002   5.9183292090892792E-002   4.8669963143765926E-003
  0.55000001192092896        225033.51250000001        6.5910831093788147E-002   5.0510134547948837E-002   5.0613760948181152E-002   3.5163986030966043E-003
  0.57499998807907104        225033.51250000001        5.4745394736528397E-002   4.2651526629924774E-002   4.2721491307020187E-002   2.5006916839629412E-003
  0.60000002384185791        225033.51250000001        4.4830929487943649E-002   3.5499755293130875E-002   3.5545758903026581E-002   1.7477984074503183E-003
  0.62500000000000000        225033.51250000001        3.6138977855443954E-002   2.9079377651214600E-002   2.9108773916959763E-002   1.1984177399426699E-003
  0.64999997615814209        225033.51250000001        2.8623063117265701E-002   2.3398756980895996E-002   2.3416968062520027E-002   8.0437964061275125E-004
  0.67500001192092896        225033.51250000001        2.2221567109227180E-002   1.8451381474733353E-002   1.8462283536791801E-002   5.2708276780322194E-004
  0.69999998807907104        225033.51250000001        1.6860436648130417E-002   1.4217201620340347E-002   1.4223490841686726E-002   3.3603841438889503E-004
  0.72500002384185791        225033.51250000001        1.2455719523131847E-002   1.0664043948054314E-002   1.0667524300515652E-002   2.0753870194312185E-004
  0.75000000000000000        225033.51250000001        8.9159691706299782E-003   7.7490559779107571E-003   7.7508985996246338E-003   1.2345882714726031E-004
  0.77499997615814209        225033.51250000001        6.1445292085409164E-003   5.4202424362301826E-003   5.4211770184338093E-003   7.0198067987803370E-005
  0.80000001192092896        225033.51250000001        4.0417248383164406E-003   3.6180661991238594E-003   3.6185267381370068E-003   3.7758698454126716E-005
  0.82499998807907104        225033.51250000001        2.5069746188819408E-003   2.2771416697651148E-003   2.2773728705942631E-003   1.8959013686981052E-005
  0.85000002384185791        225033.51250000001        1.4408522984012961E-003   1.3280319981276989E-003   1.3281613355502486E-003   8.7727048594388179E-006
  0.87500000000000000        225033.51250000001        7.4712035711854696E-004   6.9917750079184771E-004   6.9925980642437935E-004   3.7847880776098464E-006
  0.89999997615814209        225033.51250000001        3.3478517434559762E-004   3.1899273744784296E-004   3.1903872149996459E-004   1.7522955886306590E-006
  0.92500001192092896        225033.51250000001        1.2023449380649254E-004   1.1820291547337547E-004   1.1819511564681306E-004   1.2567332987600821E-006
  0.94999998807907104        225033.51250000001        2.9577149689430371E-005   3.2544856367167085E-005   3.2447496778331697E-005   1.4347284604809829E-006
  0.97500002384185791        225033.51250000001        1.4258927194532589E-006   6.0944607866986189E-006   5.8616287788026966E-006   1.7732222659105901E-006
   1.0000000000000000        225033.51250000001       -9.2075888460385613E-006  -4.0616214391775429E-006  -4.4765592974727042E-006   1.9556980532797752E-006
   9.9999997171806854E-010   288539.98119999998        3.2597938552498817E-003  -9.7038486273959279E-004  -1.2326322030276060E-003  -1.1398845817893744E-003
   1.3183000246996812E-009   288539.98119999998        3.4141358919441700E-003  -9.6837495220825076E-004  -1.2711811577901244E-003  -1.0974114993587136E-003
   1.7378000150003459E-009   288539.98119999998        3.5765257198363543E-003  -9.6376938745379448E-004  -1.3120312942191958E-003  -1.0447986423969269E-003
   2.2908999142146058E-009   288539.98119999998        3.7474946584552526E-003  -9.5630035502836108E-004  -1.3554866891354322E-003  -9.8070665262639523E-004
   3.0200000278313155E-009   288539.98119999998        3.9275009185075760E-003  -9.4568118220195174E-004  -1.4018620131537318E-003  -9.0368872042745352E-004
   3.9810998941902653E-009   288539.98119999998        4.1170702315866947E-003  -9.3160138931125402E-004  -1.4515215298160911E-003  -8.1213645171374083E-004
   5.2481001766579993E-009   288539.98119999998        4.3167718686163425E-003  -9.1372447786852717E-004  -1.5048766508698463E-003  -7.0427171885967255E-004
   6.9183001549788514E-009   288539.98119999998        4.5271920971572399E-003  -8.9168874546885490E-004  -1.5623827930539846E-003  -5.7815067702904344E-004
   9.1201002305751899E-009   288539.98119999998        4.7489702701568604E-003  -8.6510227993130684E-004  -1.6245535807684064E-003  -4.3163218651898205E-004
   1.2023000373062587E-008   288539.98119999998        4.9827988259494305E-003  -8.3353993250057101E-004  -1.6919656191021204E-003  -2.6236166013404727E-004
   1.5849000334355878E-008   288539.98119999998        5.2293185144662857E-003  -7.9655711306259036E-004  -1.7652325332164764E-003  -6.7841603595297784E-005
   2.0892999330612838E-008   288539.98119999998        5.4893586784601212E-003  -7.5365358497947454E-004  -1.8450807547196746E-003   1.5476316912099719E-004
   2.7542000680114143E-008   288539.98119999998        5.7637002319097519E-003  -7.0430483901873231E-004  -1.9322860753163695E-003   4.0845951298251748E-004
   3.6307998385609608E-008   288539.98119999998        6.0532470233738422E-003  -6.4793298952281475E-004  -2.0277318544685841E-003   6.9658184656873345E-004
   4.7863000673942224E-008   288539.98119999998        6.3588698394596577E-003  -5.8393285144120455E-004  -2.1323657128959894E-003   1.0226600570604205E-003
   6.3096003088958241E-008   288539.98119999998        6.6815870814025402E-003  -5.1163468742743134E-004  -2.2472669370472431E-003   1.3906145468354225E-003
   8.3175997644957533E-008   288539.98119999998        7.0224227383732796E-003  -4.3033019755966961E-004  -2.3736057337373495E-003   1.8046289915218949E-003
   1.0965000285523274E-007   288539.98119999998        7.3825600557029247E-003  -3.3923433511517942E-004  -2.5127094704657793E-003   2.2693509235978127E-003
   1.4453999597208167E-007   288539.98119999998        7.7630612067878246E-003  -2.3755358415655792E-004  -2.6659616269171238E-003   2.7895541861653328E-003
   1.9054999711443088E-007   288539.98119999998        8.1654479727149010E-003  -1.2432942457962781E-004  -2.8350451029837132E-003   3.3709518611431122E-003
   2.5118998792095226E-007   288539.98119999998        8.5908742621541023E-003   1.3406669268078986E-006  -3.0216150917112827E-003   4.0190815925598145E-003
   3.3112999631157436E-007   288539.98119999998        9.0409247204661369E-003   1.4052623009774834E-004  -3.2276401761919260E-003   4.7404719516634941E-003
   4.3651999703797628E-007   288539.98119999998        9.5172235742211342E-003   2.9436123440973461E-004  -3.4552540164440870E-003   5.5421474389731884E-003
   5.7544002629583701E-007   288539.98119999998        1.0021413676440716E-002   4.6403479063883424E-004  -3.7067476660013199E-003   6.4316140487790108E-003
   7.5857997217099182E-007   288539.98119999998        1.0555414482951164E-002   6.5087876282632351E-004  -3.9847055450081825E-003   7.4173645116388798E-003
   9.9999999747524271E-007   288539.98119999998        1.1121195740997791E-002   8.5629831301048398E-004  -4.2919050902128220E-003   8.5085732862353325E-003
   1.3182999509808724E-006   288539.98119999998        1.1721026152372360E-002   1.0818620212376118E-003  -4.6314531937241554E-003   9.7156418487429619E-003
   1.7377999483869644E-006   288539.98119999998        1.2357044965028763E-002   1.3291436480358243E-003  -5.0065456889569759E-003   1.1049438267946243E-002
   2.2909000563231530E-006   288539.98119999998        1.3032088987529278E-002   1.6000441974028945E-003  -5.4209446534514427E-003   1.2523118406534195E-002
   3.0199998946045525E-006   288539.98119999998        1.3748839497566223E-002   1.8964635673910379E-003  -5.8784675784409046E-003   1.4150474220514297E-002
   3.9810997805034276E-006   288539.98119999998        1.4510393142700195E-002   2.2205265704542398E-003  -6.3833026215434074E-003   1.5947267413139343E-002
   5.2481000238913111E-006   288539.98119999998        1.5320209786295891E-002   2.5745686143636703E-003  -6.9399480707943439E-003   1.7931293696165085E-002
   6.9183001869532745E-006   288539.98119999998        1.6182038933038712E-002   2.9611045029014349E-003  -7.5531061738729477E-003   2.0122343674302101E-002
   9.1201000032015145E-006   288539.98119999998        1.7100116237998009E-002   3.3829156309366226E-003  -8.2277311012148857E-003   2.2542813792824745E-002
   1.2022999726468697E-005   288539.98119999998        1.8079232424497604E-002   3.8430804852396250E-003  -8.9689651504158974E-003   2.5218008086085320E-002
   1.5849000192247331E-005   288539.98119999998        1.9124351441860199E-002   4.3447916395962238E-003  -9.7816744819283485E-003   2.8175128623843193E-002
   2.0892999600619078E-005   288539.98119999998        2.0241729915142059E-002   4.8918747343122959E-003  -1.0671078227460384E-002   3.1446337699890137E-002
   2.7542000680114143E-005   288539.98119999998        2.1438026800751686E-002   5.4883607663214207E-003  -1.1641774326562881E-002   3.5066183656454086E-002
   3.6307999835116789E-005   288539.98119999998        2.2721182554960251E-002   6.1388965696096420E-003  -1.2698029167950153E-002   3.9073862135410309E-002
   4.7862999053904787E-005   288539.98119999998        2.4099916219711304E-002   6.8484735675156116E-003  -1.3842866756021976E-002   4.3511182069778442E-002
   6.3095998484641314E-005   288539.98119999998        2.5584740564227104E-002   7.6229176484048367E-003  -1.5078254044055939E-002   4.8424955457448959E-002
   8.3175997133366764E-005   288539.98119999998        2.7187623083591461E-002   8.4686735644936562E-003  -1.6403988003730774E-002   5.3864747285842896E-002
   1.0964999819407240E-004   288539.98119999998        2.8923040255904198E-002   9.3933166936039925E-003  -1.7817534506320953E-002   5.9884738177061081E-002
   1.4453999756369740E-004   288539.98119999998        3.0807062983512878E-002   1.0405001230537891E-002  -1.9312011078000069E-002   6.6538229584693909E-002
   1.9054999575018883E-004   288539.98119999998        3.2860770821571350E-002   1.1514211073517799E-002  -2.0877320319414139E-002   7.3886476457118988E-002
   2.5119000929407775E-004   288539.98119999998        3.5106800496578217E-002   1.2731816619634628E-002  -2.2495528683066368E-002   8.1982351839542389E-002
   3.3112999517470598E-004   288539.98119999998        3.7574212998151779E-002   1.4071586541831493E-002  -2.4142306298017502E-002   9.0882368385791779E-002
   4.3652000022120774E-004   288539.98119999998        4.0297608822584152E-002   1.5549587085843086E-002  -2.5783386081457138E-002  0.10063673555850983     
   5.7544000446796417E-004   288539.98119999998        4.3318226933479309E-002   1.7184631898999214E-002  -2.7372198179364204E-002  0.11128476262092590     
   7.5857999036088586E-004   288539.98119999998        4.6686999499797821E-002   1.8999801948666573E-002  -2.8847994282841682E-002  0.12285530567169189     
   1.0000000474974513E-003   288539.98119999998        5.0465207546949387E-002   2.1022640168666840E-002  -3.0131993815302849E-002  0.13535627722740173     
   1.3183000264689326E-003   288539.98119999998        5.4728355258703232E-002   2.3287137970328331E-002  -3.1124493107199669E-002  0.14877264201641083     
   1.7377999611198902E-003   288539.98119999998        5.9565797448158264E-002   2.5833494961261749E-002  -3.1700409948825836E-002  0.16304841637611389     
   2.2909000981599092E-003   288539.98119999998        6.5089926123619080E-002   2.8713079169392586E-002  -3.1706433743238449E-002  0.17809517681598663     
   3.0199999455362558E-003   288539.98119999998        7.1433037519454956E-002   3.1987089663743973E-002  -3.0956303700804710E-002  0.19376128911972046     
   3.9810999296605587E-003   288539.98119999998        7.8754924237728119E-002   3.5731196403503418E-002  -2.9228340834379196E-002  0.20983172953128815     
   5.2481000311672688E-003   288539.98119999998        8.7245337665081024E-002   4.0038038045167923E-002  -2.6263410225510597E-002  0.22601215541362762     
   6.9182999432086945E-003   288539.98119999998        9.7124136984348297E-002   4.5019350945949554E-002  -2.1766401827335358E-002  0.24191148579120636     
   9.1201001778244972E-003   288539.98119999998       0.10864078253507614        5.0808932632207870E-002  -1.5411505475640297E-002  0.25702920556068420     
   1.2023000046610832E-002   288539.98119999998       0.12206614017486572        5.7563338428735733E-002  -6.8549229763448238E-003  0.27073895931243896     
   1.5848999843001366E-002   288539.98119999998       0.13766582310199738        6.5455421805381775E-002   4.2358930222690105E-003  0.28226909041404724     
   2.0893000066280365E-002   288539.98119999998       0.15567564964294434        7.4671447277069092E-002   1.8151085823774338E-002  0.29070499539375305     
   2.7542000636458397E-002   288539.98119999998       0.17621782422065735        8.5380896925926208E-002   3.5065378993749619E-002  0.29497581720352173     
   3.6308001726865768E-002   288539.98119999998       0.19919683039188385        9.7697384655475616E-002   5.4954253137111664E-002  0.29387795925140381     
   4.7862999141216278E-002   288539.98119999998       0.22410783171653748       0.11159227788448334        7.7457413077354431E-002  0.28612864017486572     
   6.3096001744270325E-002   288539.98119999998       0.24978992342948914       0.12676888704299927       0.10172828286886215       0.27048856019973755     
   8.3176001906394958E-002   288539.98119999998       0.27407348155975342       0.14245089888572693       0.12623259425163269       0.24600270390510559     
  0.10000000149011612        288539.98119999998       0.28780269622802734       0.15246979892253876       0.14155054092407227       0.22458666563034058     
  0.12500000000000000        288539.98119999998       0.29943144321441650       0.16298265755176544       0.15744052827358246       0.19351552426815033     
  0.15000000596046448        288539.98119999998       0.30277109146118164       0.16909429430961609       0.16687101125717163       0.16466392576694489     
  0.17499999701976776        288539.98119999998       0.29970076680183411       0.17154237627983093       0.17129154503345490       0.13866092264652252     
  0.20000000298023224        288539.98119999998       0.29168689250946045       0.17093653976917267       0.17178404331207275       0.11567965149879456     
  0.22499999403953552        288539.98119999998       0.27991139888763428       0.16780033707618713       0.16918745636940002        9.5664717257022858E-002
  0.25000000000000000        288539.98119999998       0.26534482836723328       0.16259293258190155       0.16417188942432404        7.8442223370075226E-002
  0.27500000596046448        288539.98119999998       0.24879226088523865       0.15572141110897064       0.15728501975536346        6.3778907060623169E-002
  0.30000001192092896        288539.98119999998       0.23092477023601532       0.14754861593246460       0.14898240566253662        5.1416005939245224E-002
  0.32499998807907104        288539.98119999998       0.21230202913284302       0.13839833438396454       0.13964784145355225        4.1089586913585663E-002
  0.34999999403953552        288539.98119999998       0.19338929653167725       0.12855905294418335       0.12960754334926605        3.2542880624532700E-002
  0.37500000000000000        288539.98119999998       0.17457091808319092       0.11828677356243134       0.11914007365703583        2.5533707812428474E-002
  0.40000000596046448        288539.98119999998       0.15616106986999512       0.10780736058950424       0.10848370939493179        1.9838722422719002E-002
  0.42500001192092896        288539.98119999998       0.13841274380683899        9.7318358719348907E-002   9.7841762006282806E-002   1.5255572274327278E-002
  0.44999998807907104        288539.98119999998       0.12152533978223801        8.6990751326084137E-002   8.7386712431907654E-002   1.1603628285229206E-002
  0.47499999403953552        288539.98119999998       0.10565114021301270        7.6970383524894714E-002   7.7263399958610535E-002   8.7237553671002388E-003
  0.50000000000000000        288539.98119999998        9.0901061892509460E-002   6.7379407584667206E-002   6.7591495811939240E-002   6.4774523489177227E-003
  0.52499997615814209        288539.98119999998        7.7349625527858734E-002   5.8317601680755615E-002   5.8467682451009750E-002   4.7455602325499058E-003
  0.55000001192092896        288539.98119999998        6.5039478242397308E-002   4.9863625317811966E-002   4.9967363476753235E-002   3.4267201554030180E-003
  0.57499998807907104        288539.98119999998        5.3985405713319778E-002   4.2076326906681061E-002   4.2146280407905579E-002   2.4356923531740904E-003
  0.60000002384185791        288539.98119999998        4.4178057461977005E-002   3.4995976835489273E-002   3.5041920840740204E-002   1.7016209894791245E-003
  0.62500000000000000        288539.98119999998        3.5587262362241745E-002   2.8645550832152367E-002   2.8674876317381859E-002   1.1663141194730997E-003
  0.64999997615814209        288539.98119999998        2.8165163472294807E-002   2.3032009601593018E-002   2.3050159215927124E-002   7.8258034773170948E-004
  0.67500001192092896        288539.98119999998        2.1849099546670914E-002   1.8147638067603111E-002   1.8158495426177979E-002   5.1265931688249111E-004
  0.69999998807907104        288539.98119999998        1.6564277932047844E-002   1.3971394859254360E-002   1.3977653346955776E-002   3.2676666160114110E-004
  0.72500002384185791        288539.98119999998        1.2226322665810585E-002   1.0470333509147167E-002   1.0473795235157013E-002   2.0176990074105561E-004
  0.75000000000000000        288539.98119999998        8.7436493486166000E-003   7.6010613702237606E-003   7.6028928160667419E-003   1.2000227434327826E-004
  0.77499997615814209        288539.98119999998        6.0197385028004646E-003   5.3112762980163097E-003   5.3122038953006268E-003   6.8217646912671626E-005
  0.80000001192092896        288539.98119999998        3.9553060196340084E-003   3.5413701552897692E-003   3.5418265033513308E-003   3.6684952647192404E-005
  0.82499998807907104        288539.98119999998        2.4503928143531084E-003   2.2261184640228748E-003   2.2263471037149429E-003   1.8416529201203957E-005
  0.85000002384185791        288539.98119999998        1.4063981361687183E-003   1.2964709894731641E-003   1.2965976493433118E-003   8.5222091001924127E-006
  0.87500000000000000        288539.98119999998        7.2808685945346951E-004   6.8146485136821866E-004   6.8154424661770463E-004   3.6787207591260085E-006
  0.89999997615814209        288539.98119999998        3.2560873660258949E-004   3.1030387617647648E-004   3.1034648418426514E-004   1.7021721987475757E-006
  0.92500001192092896        288539.98119999998        1.1659650772344321E-004   1.1466618161648512E-004   1.1465483112260699E-004   1.2105049336241791E-006
  0.94999998807907104        288539.98119999998        2.8455218853196129E-005   3.1364048481918871E-005   3.1263785785995424E-005   1.3622994856632431E-006
  0.97500002384185791        288539.98119999998        1.0764659919004771E-006   5.6084531934175175E-006   5.3747194215247873E-006   1.6584044715273194E-006
   1.0000000000000000        288539.98119999998       -9.3797934823669493E-006  -4.4326716306386515E-006  -4.8446327127749100E-006   1.7931040474650217E-006
   9.9999997171806854E-010   369968.54300000001        3.2650106586515903E-003  -9.7010430181398988E-004  -1.2365479487925768E-003  -1.1491283075883985E-003
   1.3183000246996812E-009   369968.54300000001        3.4196297638118267E-003  -9.6799538005143404E-004  -1.2756527867168188E-003  -1.1038494994863868E-003
   1.7378000150003459E-009   369968.54300000001        3.5823129583150148E-003  -9.6328125800937414E-004  -1.3171253958716989E-003  -1.0480128694325686E-003
   2.2908999142146058E-009   369968.54300000001        3.7535924930125475E-003  -9.5569313270971179E-004  -1.3612768379971385E-003  -9.8023260943591595E-004
   3.0200000278313155E-009   369968.54300000001        3.9339279755949974E-003  -9.4494363293051720E-004  -1.4084292342886329E-003  -8.9901383034884930E-004
   3.9810998941902653E-009   369968.54300000001        4.1238456033170223E-003  -9.3072123127058148E-004  -1.4589542988687754E-003  -8.0269487807527184E-004
   5.2481001766579993E-009   369968.54300000001        4.3239169754087925E-003  -9.1268867254257202E-004  -1.5132720582187176E-003  -6.8944011582061648E-004
   6.9183001549788514E-009   369968.54300000001        4.5347283594310284E-003  -8.9048309018835425E-004  -1.5718468930572271E-003  -5.5724382400512695E-004
   9.1201002305751899E-009   369968.54300000001        4.7569219022989273E-003  -8.6371146608144045E-004  -1.6352023230865598E-003  -4.0389772038906813E-004
   1.2023000373062587E-008   369968.54300000001        4.9911909736692905E-003  -8.3194742910563946E-004  -1.7039251979440451E-003  -2.2697453096043319E-004
   1.5849000334355878E-008   369968.54300000001        5.2381786517798901E-003  -7.9474510857835412E-004  -1.7786400858312845E-003  -2.3901420718175359E-005
   2.0892999330612838E-008   369968.54300000001        5.4987152107059956E-003  -7.5160287087783217E-004  -1.8600855255499482E-003   2.0824272360187024E-004
   2.7542000680114143E-008   369968.54300000001        5.7735843583941460E-003  -7.0199463516473770E-004  -1.9490498816594481E-003   4.7255394747480750E-004
   3.6307998385609608E-008   369968.54300000001        6.0636913403868675E-003  -6.4534088596701622E-004  -2.0464302506297827E-003   7.7246548607945442E-004
   4.7863000673942224E-008   369968.54300000001        6.3699106685817242E-003  -5.8103463379666209E-004  -2.1531886886805296E-003   1.1116102105006576E-003
   6.3096003088958241E-008   369968.54300000001        6.6932626068592072E-003  -5.0840422045439482E-004  -2.2704196162521839E-003   1.4940235996618867E-003
   8.3175997644957533E-008   369968.54300000001        7.0347739383578300E-003  -4.2673925054259598E-004  -2.3993107024580240E-003   1.9240106921643019E-003
   1.0965000285523274E-007   369968.54300000001        7.3956316336989403E-003  -3.3525237813591957E-004  -2.5412065442651510E-003   2.4063556920737028E-003
   1.4453999597208167E-007   369968.54300000001        7.7769001945853233E-003  -2.3314770078286529E-004  -2.6975090149790049E-003   2.9459702782332897E-003
   1.9054999711443088E-007   369968.54300000001        8.1801069900393486E-003  -1.1946371523663402E-004  -2.8699226677417755E-003   3.5487378481775522E-003
   2.5118998792095226E-007   369968.54300000001        8.6064096540212631E-003   6.7048204073216766E-006  -3.0601229518651962E-003   4.2203571647405624E-003
   3.3112999631157436E-007   369968.54300000001        9.0573970228433609E-003   1.4643080066889524E-004  -3.2701012678444386E-003   4.9675516784191132E-003
   4.3651999703797628E-007   369968.54300000001        9.5346998423337936E-003   3.0085185426287353E-004  -3.5020157229155302E-003   5.7975556701421738E-003
   5.7544002629583701E-007   369968.54300000001        1.0039967484772205E-002   4.7116095083765686E-004  -3.7581822834908962E-003   6.7181000486016273E-003
   7.5857997217099182E-007   369968.54300000001        1.0575124062597752E-002   6.5869436366483569E-004  -4.0412116795778275E-003   7.7379331924021244E-003
   9.9999999747524271E-007   369968.54300000001        1.1142149567604065E-002   8.6486217333003879E-004  -4.3539078906178474E-003   8.8665066286921501E-003
   1.3182999509808724E-006   369968.54300000001        1.1743322946131229E-002   1.0912383440881968E-003  -4.6994052827358246E-003   1.0114533826708794E-002
   1.7377999483869644E-006   369968.54300000001        1.2380789965391159E-002   1.3394026318565011E-003  -5.0809234380722046E-003   1.1493205092847347E-002
   2.2909000563231530E-006   369968.54300000001        1.3057403266429901E-002   1.6112627927213907E-003  -5.5022523738443851E-003   1.3016063719987869E-002
   3.0199998946045525E-006   369968.54300000001        1.3775855302810669E-002   1.9087265245616436E-003  -5.9672296047210693E-003   1.4697297476232052E-002
   3.9810997805034276E-006   369968.54300000001        1.4539261348545551E-002   2.2339271381497383E-003  -6.4800605177879333E-003   1.6553109511733055E-002
   5.2481000238913111E-006   369968.54300000001        1.5351098962128162E-002   2.5892097037285566E-003  -7.0452555082738400E-003   1.8601778894662857E-002
   6.9183001869532745E-006   369968.54300000001        1.6215138137340546E-002   2.9771004337817430E-003  -7.6675163581967354E-003   2.0863600075244904E-002
   9.1201000032015145E-006   369968.54300000001        1.7135644331574440E-002   3.4003937616944313E-003  -8.3517869934439659E-003   2.3361518979072571E-002
   1.2022999726468697E-005   369968.54300000001        1.8117433413863182E-002   3.8621826097369194E-003  -9.1031808406114578E-003   2.6121411472558975E-002
   1.5849000192247331E-005   369968.54300000001        1.9165508449077606E-002   4.3656765483319759E-003  -9.9265119060873985E-003   2.9171038419008255E-002
   2.0892999600619078E-005   369968.54300000001        2.0286165177822113E-002   4.9147205427289009E-003  -1.0826922021806240E-002   3.2543171197175980E-002
   2.7542000680114143E-005   369968.54300000001        2.1486114710569382E-002   5.5133686400949955E-003  -1.1808892711997032E-002   3.6272916942834854E-002
   3.6307999835116789E-005   369968.54300000001        2.2773353382945061E-002   6.1662951484322548E-003  -1.2876535765826702E-002   4.0400013327598572E-002
   4.7862999053904787E-005   369968.54300000001        2.4156667292118073E-002   6.8785217590630054E-003  -1.4032663777470589E-002   4.4966712594032288E-002
   6.3095998484641314E-005   369968.54300000001        2.5646653026342392E-002   7.6559106819331646E-003  -1.5278969891369343E-002   5.0020188093185425E-002
   8.3175997133366764E-005   369968.54300000001        2.7255367487668991E-002   8.5049495100975037E-003  -1.6614904627203941E-002   5.5610187351703644E-002
   1.0964999819407240E-004   369968.54300000001        2.8997402638196945E-002   9.4332629814743996E-003  -1.8037505447864532E-002   6.1790905892848969E-002
   1.4453999756369740E-004   369968.54300000001        3.0888950452208519E-002   1.0449063032865524E-002  -1.9539356231689453E-002   6.8615280091762543E-002
   1.9054999575018883E-004   369968.54300000001        3.2951250672340393E-002   1.1562904343008995E-002  -2.1109730005264282E-002   7.6144024729728699E-002
   2.5119000929407775E-004   369968.54300000001        3.5207100212574005E-002   1.2785734608769417E-002  -2.2729938849806786E-002   8.4428817033767700E-002
   3.3112999517470598E-004   369968.54300000001        3.7685763090848923E-002   1.4131415635347366E-002  -2.4374777451157570E-002   9.3524597585201263E-002
   4.3652000022120774E-004   369968.54300000001        4.0422059595584869E-002   1.5616120770573616E-002  -2.6008984073996544E-002  0.10347931832075119     
   5.7544000446796417E-004   369968.54300000001        4.3457470834255219E-002   1.7258785665035248E-002  -2.7584871277213097E-002  0.11432924866676331     
   7.5857999036088586E-004   369968.54300000001        4.6843200922012329E-002   1.9082626327872276E-002  -2.9040476307272911E-002  0.12609940767288208     
   1.0000000474974513E-003   369968.54300000001        5.0640802830457687E-002   2.1115340292453766E-002  -3.0295729637145996E-002  0.13879285752773285     
   1.3183000264689326E-003   369968.54300000001        5.4926063865423203E-002   2.3391079157590866E-002  -3.1249608844518661E-002  0.15238878130912781     
   1.7377999611198902E-003   369968.54300000001        5.9788584709167480E-002   2.5950210168957710E-002  -3.1775794923305511E-002  0.16682413220405579     
   2.2909000981599092E-003   369968.54300000001        6.5340951085090637E-002   2.8844267129898071E-002  -3.1719841063022614E-002  0.18200248479843140     
   3.0199999455362558E-003   369968.54300000001        7.1715526282787323E-002   3.2134577631950378E-002  -3.0894711613655090E-002  0.19776301085948944     
   3.9810999296605587E-003   369968.54300000001        7.9071953892707825E-002   3.5896886140108109E-002  -2.9078410938382149E-002  0.21388055384159088     
   5.2481000311672688E-003   369968.54300000001        8.7599508464336395E-002   4.0223795920610428E-002  -2.6012236252427101E-002  0.23004992306232452     
   6.9182999432086945E-003   369968.54300000001        9.7517065703868866E-002   4.5226823538541794E-002  -2.1402578800916672E-002  0.24586886167526245     
   9.1201001778244972E-003   369968.54300000001       0.10907233506441116        5.1039233803749084E-002  -1.4926552772521973E-002  0.26082599163055420     
   1.2023000046610832E-002   369968.54300000001       0.12253332138061523        5.7816591113805771E-002  -6.2451465055346489E-003  0.27428516745567322     
   1.5848999843001366E-002   369968.54300000001       0.13816128671169281        6.5730057656764984E-002   4.9670501612126827E-003  0.28546747565269470     
   2.0893000066280365E-002   369968.54300000001       0.15618568658828735        7.4963197112083435E-002   1.8990421667695045E-002  0.29345515370368958     
   2.7542000636458397E-002   369968.54300000001       0.17671982944011688        8.5681408643722534E-002   3.5987000912427902E-002  0.29718071222305298     
   3.6308001726865768E-002   369968.54300000001       0.19965644180774689        9.7992390394210815E-002   5.5916909128427505E-002  0.29545331001281738     
   4.7862999141216278E-002   369968.54300000001       0.22447615861892700       0.11185940355062485        7.8402712941169739E-002  0.28701624274253845     
   6.3096001744270325E-002   369968.54300000001       0.25000199675559998       0.12697543203830719       0.10258093476295471       0.27067276835441589     
   8.3176001906394958E-002   369968.54300000001       0.27404990792274475       0.14255242049694061       0.12690424919128418       0.24552989006042480     
  0.10000000149011612        369968.54300000001       0.28757432103157043       0.15247124433517456       0.14204996824264526       0.22374020516872406     
  0.12500000000000000        369968.54300000001       0.29890778660774231       0.16282771527767181       0.15768009424209595       0.19232806563377380     
  0.15000000596046448        369968.54300000001       0.30197846889495850       0.16878446936607361       0.16686548292636871       0.16331636905670166     
  0.17499999701976776        369968.54300000001       0.29867509007453918       0.17108713090419769       0.17106623947620392       0.13727453351020813     
  0.20000000298023224        369968.54300000001       0.29046845436096191       0.17035044729709625       0.17136865854263306       0.11433378607034683     
  0.22499999403953552        369968.54300000001       0.27854165434837341       0.16710115969181061       0.16861289739608765        9.4408899545669556E-002
  0.25000000000000000        369968.54300000001       0.26386430859565735       0.16180019080638885       0.16346861422061920        7.7304705977439880E-002
  0.27500000596046448        369968.54300000001       0.24723932147026062       0.15485537052154541       0.15648213028907776        6.2772840261459351E-002
  0.30000001192092896        369968.54300000001       0.22933469712734222       0.14662951231002808       0.14810705184936523        5.0544053316116333E-002
  0.32499998807907104        369968.54300000001       0.21070653200149536       0.13744574785232544       0.13872498273849487        4.0347341448068619E-002
  0.34999999403953552        369968.54300000001       0.19181621074676514       0.12759147584438324       0.12865969538688660        3.1921412795782089E-002
  0.37500000000000000        369968.54300000001       0.17304410040378571       0.11732125282287598       0.11818730831146240        2.5021443143486977E-002
  0.40000000596046448        369968.54300000001       0.15470039844512939       0.10685923695564270       0.10754358023405075        1.9422832876443863E-002
  0.42500001192092896        369968.54300000001       0.13703419268131256        9.6401132643222809E-002   9.6929356455802917E-002   1.4922959730029106E-002
  0.44999998807907104        369968.54300000001       0.12024120241403580        8.6115926504135132E-002   8.6514666676521301E-002   1.1341605335474014E-002
  0.47499999403953552        369968.54300000001       0.10447021573781967        7.6147444546222687E-002   7.6441951096057892E-002   8.5204998031258583E-003
  0.50000000000000000        369968.54300000001        8.9828915894031525E-002   6.6615797579288483E-002   6.6828615963459015E-002   6.3222735188901424E-003
  0.52499997615814209        369968.54300000001        7.6388880610466003E-002   5.7618767023086548E-002   5.7769138365983963E-002   4.6290387399494648E-003
  0.55000001192092896        369968.54300000001        6.4190141856670380E-002   4.9233086407184601E-002   4.9336887896060944E-002   3.3407448790967464E-003
  0.57499998807907104        369968.54300000001        5.3245171904563904E-002   4.1515778750181198E-002   4.1585687547922134E-002   2.3734245914965868E-003
  0.60000002384185791        369968.54300000001        4.3542630970478058E-002   3.4505419433116913E-002   3.4551285207271576E-002   1.6574135515838861E-003
  0.62500000000000000        369968.54300000001        3.5050701349973679E-002   2.8223447501659393E-002   2.8252696618437767E-002   1.1355971219018102E-003
  0.64999997615814209        369968.54300000001        2.7720198035240173E-002   2.2675469517707825E-002   2.2693555802106857E-002   7.6173181878402829E-004
  0.67500001192092896        369968.54300000001        2.1487450227141380E-002   1.7852604389190674E-002   1.7863415181636810E-002   4.9886922352015972E-004
  0.69999998807907104        369968.54300000001        1.6276970505714417E-002   1.3732851482927799E-002   1.3739077374339104E-002   3.1790367211215198E-004
  0.72500002384185791        369968.54300000001        1.2003984302282333E-002   1.0282524861395359E-002   1.0285965166985989E-002   1.9625574350357056E-004
  0.75000000000000000        369968.54300000001        8.5767926648259163E-003   7.4577191844582558E-003   7.4595385231077671E-003   1.1669801460811868E-004
  0.77499997615814209        369968.54300000001        5.8990297839045525E-003   5.2058482542634010E-003   5.2067693322896957E-003   6.6324064391665161E-005
  0.80000001192092896        369968.54300000001        3.8718087598681450E-003   3.4672501496970654E-003   3.4677025396376848E-003   3.5657863918459043E-005
  0.82499998807907104        369968.54300000001        2.3957917001098394E-003   2.1768719889223576E-003   2.1770978346467018E-003   1.7897134966915473E-005
  0.85000002384185791        369968.54300000001        1.3731966027989984E-003   1.2660520151257515E-003   1.2661761138588190E-003   8.2817687143688090E-006
  0.87500000000000000        369968.54300000001        7.0977455470710993E-004   6.6442042589187622E-004   6.6449696896597743E-004   3.5761281651502941E-006
  0.89999997615814209        369968.54300000001        3.1679662060923874E-004   3.0195817817002535E-004   3.0199752654880285E-004   1.6528824744455051E-006
  0.92500001192092896        369968.54300000001        1.1311114940326661E-004   1.1127621110063046E-004   1.1126149911433458E-004   1.1649995030893479E-006
  0.94999998807907104        369968.54300000001        2.7384301574784331E-005   3.0234950827434659E-005   3.0132012398098595E-005   1.2923112535645487E-006
  0.97500002384185791        369968.54300000001        7.4672021810329170E-007   5.1461493058013730E-006   4.9117493290395942E-006   1.5492362308577867E-006
   1.0000000000000000        369968.54300000001       -9.5351142590516247E-006  -4.7796829676371999E-006  -5.1884821914427448E-006   1.6406052054662723E-006
   9.9999997171806854E-010   474376.97289999999        3.2701634336262941E-003  -9.6982432296499610E-004  -1.2405593879520893E-003  -1.1577130062505603E-003
   1.3183000246996812E-009   474376.97289999999        3.4250565804541111E-003  -9.6761749591678381E-004  -1.2802295386791229E-003  -1.1095466325059533E-003
   1.7378000150003459E-009   474376.97289999999        3.5880296491086483E-003  -9.6279592253267765E-004  -1.3223349815234542E-003  -1.0503964731469750E-003
   2.2908999142146058E-009   474376.97289999999        3.7596160545945168E-003  -9.5508998492732644E-004  -1.3671935303136706E-003  -9.7882968839257956E-004
   3.0200000278313155E-009   474376.97289999999        3.9402768015861511E-003  -9.4421149697154760E-004  -1.4151345239952207E-003  -8.9330255286768079E-004
   3.9810998941902653E-009   474376.97289999999        4.1305385529994965E-003  -9.2984817456454039E-004  -1.4665375929325819E-003  -7.9209974501281977E-004
   5.2481001766579993E-009   474376.97289999999        4.3309745378792286E-003  -9.1166159836575389E-004  -1.5218312619253993E-003  -6.7332736216485500E-004
   6.9183001549788514E-009   474376.97289999999        4.5421733520925045E-003  -8.8928802870213985E-004  -1.5814888756722212E-003  -5.3491705330088735E-004
   9.1201002305751899E-009   474376.97289999999        4.7647771425545216E-003  -8.6233328329399228E-004  -1.6460434999316931E-003  -3.7459272425621748E-004
   1.2023000373062587E-008   474376.97289999999        4.9994816072285175E-003  -8.3036971045657992E-004  -1.7160929273813963E-003  -1.8985329370480031E-004
   1.5849000334355878E-008   474376.97289999999        5.2469312213361263E-003  -7.9295039176940918E-004  -1.7922718543559313E-003   2.1950047084828839E-005
   2.0892999330612838E-008   474376.97289999999        5.5079585872590542E-003  -7.4957200558856130E-004  -1.8753315089270473E-003   2.6382543728686869E-004
   2.7542000680114143E-008   474376.97289999999        5.7833488099277020E-003  -6.9970719050616026E-004  -1.9660724792629480E-003   5.3895910969004035E-004
   3.6307998385609608E-008   474376.97289999999        6.0740099288523197E-003  -6.4277456840500236E-004  -2.0654059480875731E-003   8.5088436026126146E-004
   4.7863000673942224E-008   474376.97289999999        6.3808187842369080E-003  -5.7816563639789820E-004  -2.1743080578744411E-003   1.2033382663503289E-003
   6.3096003088958241E-008   474376.97289999999        6.7047975026071072E-003  -5.0520664080977440E-004  -2.2938894107937813E-003   1.6004724893718958E-003
   8.3175997644957533E-008   474376.97289999999        7.0469765923917294E-003  -4.2318520718254149E-004  -2.4253530427813530E-003   2.0467154681682587E-003
   1.0965000285523274E-007   474376.97289999999        7.4085462838411331E-003  -3.3131163218058646E-004  -2.5700624100863934E-003   2.5469888933002949E-003
   1.4453999597208167E-007   474376.97289999999        7.7905738726258278E-003  -2.2878768504597247E-004  -2.7294368483126163E-003   3.1063449569046497E-003
   1.9054999711443088E-007   474376.97289999999        8.1945909187197685E-003  -1.1464895214885473E-004  -2.9052034951746464E-003   3.7308388855308294E-003
   2.5118998792095226E-007   474376.97289999999        8.6217597126960754E-003   1.2012528713967185E-005  -3.0990564264357090E-003   4.4263321906328201E-003
   3.3112999631157436E-007   474376.97289999999        9.0736737474799156E-003   1.5227300173137337E-004  -3.3130114898085594E-003   5.1997457630932331E-003
   4.3651999703797628E-007   474376.97289999999        9.5519693568348885E-003   3.0727367266081274E-004  -3.5492500755935907E-003   6.0585266910493374E-003
   5.7544002629583701E-007   474376.97289999999        1.0058301500976086E-002   4.7821135376580060E-004  -3.8101128302514553E-003   7.0106317289173603E-003
   7.5857997217099182E-007   474376.97289999999        1.0594601742923260E-002   6.6642672754824162E-004  -4.0982360951602459E-003   8.0650690943002701E-003
   9.9999999747524271E-007   474376.97289999999        1.1162859387695789E-002   8.7333458941429853E-004  -4.4164503924548626E-003   9.2315673828125000E-003
   1.3182999509808724E-006   474376.97289999999        1.1765358969569206E-002   1.1005144333466887E-003  -4.7679175622761250E-003   1.0521155782043934E-002
   1.7377999483869644E-006   474376.97289999999        1.2404260225594044E-002   1.3495517196133733E-003  -5.1558795385062695E-003   1.1945348232984543E-002
   2.2909000563231530E-006   474376.97289999999        1.3082425110042095E-002   1.6223613638430834E-003  -5.5841533467173576E-003   1.3518077321350574E-002
   3.0199998946045525E-006   474376.97289999999        1.3802561908960342E-002   1.9208582816645503E-003  -6.0565946623682976E-003   1.5253927558660507E-002
   3.9810997805034276E-006   474376.97289999999        1.4567799866199493E-002   2.2471842821687460E-003  -6.5774261020123959E-003   1.7169542610645294E-002
   5.2481000238913111E-006   474376.97289999999        1.5381637029349804E-002   2.6036947965621948E-003  -7.1511669084429741E-003   1.9283678382635117E-002
   6.9183001869532745E-006   474376.97289999999        1.6247866675257683E-002   2.9929261654615402E-003  -7.7825174666941166E-003   2.1617136895656586E-002
   9.1201000032015145E-006   474376.97289999999        1.7170773819088936E-002   3.4176860935986042E-003  -8.4764081984758377E-003   2.4193400517106056E-002
   1.2022999726468697E-005   474376.97289999999        1.8155211582779884E-002   3.8810824044048786E-003  -9.2379217967391014E-003   2.7038916945457458E-002
   1.5849000192247331E-005   474376.97289999999        1.9206212833523750E-002   4.3863407336175442E-003  -1.0071813128888607E-002   3.0181985348463058E-002
   2.0892999600619078E-005   474376.97289999999        2.0330118015408516E-002   4.9373260699212551E-003  -1.0983147658407688E-002   3.3655971288681030E-002
   2.7542000680114143E-005   474376.97289999999        2.1533684805035591E-002   5.5381148122251034E-003  -1.1976283974945545E-002   3.7496522068977356E-002
   3.6307999835116789E-005   474376.97289999999        2.2824969142675400E-002   6.1934078112244606E-003  -1.3055174611508846E-002   4.1743893176317215E-002
   4.7862999053904787E-005   474376.97289999999        2.4212820455431938E-002   6.9082574918866158E-003  -1.4222415164113045E-002   4.6440739184617996E-002
   6.3095998484641314E-005   474376.97289999999        2.5707919150590897E-002   7.6885623857378960E-003  -1.5479422174394131E-002   5.1634564995765686E-002
   8.3175997133366764E-005   474376.97289999999        2.7322413399815559E-002   8.5408510640263557E-003  -1.6825294122099876E-002   5.7375255972146988E-002
   1.0964999819407240E-004   474376.97289999999        2.9071003198623657E-002   9.4727994874119759E-003  -1.8256636336445808E-002   6.3716962933540344E-002
   1.4453999756369740E-004   474376.97289999999        3.0970007181167603E-002   1.0492675006389618E-002  -1.9765498116612434E-002   7.0712201297283173E-002
   1.9054999575018883E-004   474376.97289999999        3.3040814101696014E-002   1.1611103080213070E-002  -2.1340519189834595E-002   7.8421078622341156E-002
   2.5119000929407775E-004   474376.97289999999        3.5306390374898911E-002   1.2839105911552906E-002  -2.2962257266044617E-002   8.6894020438194275E-002
   3.3112999517470598E-004   474376.97289999999        3.7796191871166229E-002   1.4190639369189739E-002  -2.4604644626379013E-002   9.6184290945529938E-002
   4.3652000022120774E-004   474376.97289999999        4.0545258671045303E-002   1.5681982040405273E-002  -2.6231423020362854E-002  0.10633752495050430     
   5.7544000446796417E-004   474376.97289999999        4.3595306575298309E-002   1.7332185059785843E-002  -2.7793811634182930E-002  0.11738687008619308     
   7.5857999036088586E-004   474376.97289999999        4.6997804194688797E-002   1.9164603203535080E-002  -2.9228644445538521E-002  0.12935344874858856     
   1.0000000474974513E-003   474376.97289999999        5.0814580172300339E-002   2.1207083016633987E-002  -3.0454596504569054E-002  0.14223544299602509     
   1.3183000264689326E-003   474376.97289999999        5.5121690034866333E-002   2.3493934422731400E-002  -3.1369365751743317E-002  0.15600615739822388     
   1.7377999611198902E-003   474376.97289999999        6.0008969157934189E-002   2.6065686717629433E-002  -3.1845431774854660E-002  0.17059554159641266     
   2.2909000981599092E-003   474376.97289999999        6.5589189529418945E-002   2.8974030166864395E-002  -3.1727284193038940E-002  0.18589918315410614     
   3.0199999455362558E-003   474376.97289999999        7.1994766592979431E-002   3.2280415296554565E-002  -3.0827159062027931E-002  0.20174711942672729     
   3.9810999296605587E-003   474376.97289999999        7.9385198652744293E-002   3.6060664802789688E-002  -2.8922824189066887E-002  0.21790423989295959     
   5.2481000311672688E-003   474376.97289999999        8.7949261069297791E-002   4.0407329797744751E-002  -2.5756085291504860E-002  0.23405474424362183     
   6.9182999432086945E-003   474376.97289999999        9.7904846072196960E-002   4.5431695878505707E-002  -2.1034901961684227E-002  0.24978552758693695     
   9.1201001778244972E-003   474376.97289999999       0.10949788987636566        5.1266498863697052E-002  -1.4439375139772892E-002  0.26457470655441284     
   1.2023000046610832E-002   474376.97289999999       0.12299358844757080        5.8066308498382568E-002  -5.6353062391281128E-003  0.27777689695358276     
   1.5848999843001366E-002   474376.97289999999       0.13864885270595551        6.6000588238239288E-002   5.6955898180603981E-003  0.28860664367675781     
   2.0893000066280365E-002   474376.97289999999       0.15668687224388123        7.5250253081321716E-002   1.9824026152491570E-002  0.29614368081092834     
   2.7542000636458397E-002   474376.97289999999       0.17721214890480042        8.5976622998714447E-002   3.6899521946907043E-002  0.29932460188865662     
   3.6308001726865768E-002   474376.97289999999       0.20010586082935333        9.8281577229499817E-002   5.6867156177759171E-002  0.29697200655937195     
   4.7862999141216278E-002   474376.97289999999       0.22483439743518829       0.11212038993835449        7.9332791268825531E-002  0.28785571455955505     
   6.3096001744270325E-002   474376.97289999999       0.25020503997802734       0.12717591226100922       0.10341665148735046       0.27082163095474243     
   8.3176001906394958E-002   474376.97289999999       0.27401989698410034       0.14264868199825287       0.12755899131298065       0.24503795802593231     
  0.10000000149011612        474376.97289999999       0.28734228014945984       0.15246850252151489       0.14253377914428711       0.22288653254508972     
  0.12500000000000000        474376.97289999999       0.29838511347770691       0.16267068684101105       0.15790723264217377       0.19114752113819122     
  0.15000000596046448        474376.97289999999       0.30119174718856812       0.16847504675388336       0.16685147583484650       0.16198585927486420     
  0.17499999701976776        474376.97289999999       0.29766014218330383       0.17063495516777039       0.17083662748336792       0.13591177761554718     
  0.20000000298023224        474376.97289999999       0.28926524519920349       0.16977012157440186       0.17095305025577545       0.11301530152559280     
  0.22499999403953552        474376.97289999999       0.27719116210937500       0.16641034185886383       0.16804195940494537        9.3181982636451721E-002
  0.25000000000000000        474376.97289999999       0.26240649819374084       0.16101822257041931       0.16277244687080383        7.6195925474166870E-002
  0.27500000596046448        474376.97289999999       0.24571189284324646       0.15400227904319763       0.15568937361240387        6.1794176697731018E-002
  0.30000001192092896        474376.97289999999       0.22777231037616730       0.14572520554065704       0.14724439382553101        4.9697395414113998E-002
  0.32499998807907104        474376.97289999999       0.20914022624492645       0.13650949299335480       0.13781686127185822        3.9627820253372192E-002
  0.34999999403953552        474376.97289999999       0.19027322530746460       0.12664139270782471       0.12772819399833679        3.1319886445999146E-002
  0.37500000000000000        474376.97289999999       0.17154771089553833       0.11637403070926666       0.11725203692913055        2.4526318535208702E-002
  0.40000000596046448        474376.97289999999       0.15326993167400360       0.10592988878488541       0.10662166774272919        1.9021390005946159E-002
  0.42500001192092896        474376.97289999999       0.13568517565727234        9.5502801239490509E-002   9.6035465598106384E-002   1.4602296985685825E-002
  0.44999998807907104        474376.97289999999       0.11898549646139145        8.5259802639484406E-002   8.5661061108112335E-002   1.1089286766946316E-002
  0.47499999403953552        474376.97289999999       0.10331626236438751        7.5342722237110138E-002   7.5638554990291595E-002   8.3249807357788086E-003
  0.50000000000000000        474376.97289999999        8.8782005012035370E-002   6.5869674086570740E-002   6.6083103418350220E-002   6.1731501482427120E-003
  0.52499997615814209        474376.97289999999        7.5451433658599854E-002   5.6936457753181458E-002   5.7087048888206482E-002   4.5171668753027916E-003
  0.55000001192092896        474376.97289999999        6.3361987471580505E-002   4.8617929220199585E-002   4.8721749335527420E-002   3.2582685817033052E-003
  0.57499998807907104        474376.97289999999        5.2523925900459290E-002   4.0969319641590118E-002   4.1039165109395981E-002   2.3137354291975498E-003
  0.60000002384185791        474376.97289999999        4.2923968285322189E-002   3.4027568995952606E-002   3.4073341637849808E-002   1.6150639858096838E-003
  0.62500000000000000        474376.97289999999        3.4528691321611404E-002   2.7812607586383820E-002   2.7841771021485329E-002   1.1061868863180280E-003
  0.64999997615814209        474376.97289999999        2.7287641540169716E-002   2.2328730672597885E-002   2.2346748039126396E-002   7.4177864007651806E-004
  0.67500001192092896        474376.97289999999        2.1136172115802765E-002   1.7565922811627388E-002   1.7576683312654495E-002   4.8567529302090406E-004
  0.69999998807907104        474376.97289999999        1.5998139977455139E-002   1.3501266017556190E-002   1.3507458381354809E-002   3.0942526063881814E-004
  0.72500002384185791        474376.97289999999        1.1788398958742619E-002   1.0100363753736019E-002   1.0103783570230007E-002   1.9098106713499874E-004
  0.75000000000000000        474376.97289999999        8.4151588380336761E-003   7.3188245296478271E-003   7.3206312954425812E-003   1.1353701120242476E-004
  0.77499997615814209        474376.97289999999        5.7822191156446934E-003   5.1037995144724846E-003   5.1047131419181824E-003   6.4512205426581204E-005
  0.80000001192092896        474376.97289999999        3.7910977844148874E-003   3.3955881372094154E-003   3.3960363361984491E-003   3.4674696507863700E-005
  0.82499998807907104        474376.97289999999        2.3430774454027414E-003   2.1293181926012039E-003   2.1295412443578243E-003   1.7399517673766240E-005
  0.85000002384185791        474376.97289999999        1.3411863474175334E-003   1.2367195449769497E-003   1.2368413154035807E-003   8.0508552855462767E-006
  0.87500000000000000        474376.97289999999        6.9214717950671911E-004   6.4801081316545606E-004   6.4808462047949433E-004   3.4768954719766043E-006
  0.89999997615814209        474376.97289999999        3.0832985066808760E-004   2.9393780278041959E-004   2.9397403704933822E-004   1.6045007669163169E-006
  0.92500001192092896        474376.97289999999        1.0977017518598586E-004   1.0802515316754580E-004   1.0800725431181490E-004   1.1203326266695512E-006
  0.94999998807907104        474376.97289999999        2.6361556592746638E-005   2.9154758522054181E-005   2.9049362638033926E-005   1.2247975291757029E-006
  0.97500002384185791        474376.97289999999        4.3552222450671252E-007   4.7062881094461773E-006   4.4714415707858279E-006   1.4455441714744666E-006
   1.0000000000000000        474376.97289999999       -9.6746853159856983E-006  -5.1040783546341117E-006  -5.5095501920732204E-006   1.4976830016166787E-006
   9.9999997171806854E-010   608250.39500000002        3.2752542756497860E-003  -9.6954492619261146E-004  -1.2446660548448563E-003  -1.1656339047476649E-003
   1.3183000246996812E-009   608250.39500000002        3.4304182045161724E-003  -9.6724118338897824E-004  -1.2849111808463931E-003  -1.1144978925585747E-003
   1.7378000150003459E-009   608250.39500000002        3.5936774220317602E-003  -9.6231332281604409E-004  -1.3276595855131745E-003  -1.0519443312659860E-003
   2.2908999142146058E-009   608250.39500000002        3.7655672058463097E-003  -9.5449085347354412E-004  -1.3732363004237413E-003  -9.7649270901456475E-004
   3.0200000278313155E-009   608250.39500000002        3.9465487934648991E-003  -9.4348477432504296E-004  -1.4219775330275297E-003  -8.8654988212510943E-004
   3.9810998941902653E-009   608250.39500000002        4.1371514089405537E-003  -9.2898198636248708E-004  -1.4742709463462234E-003  -7.8034622129052877E-004
   5.2481001766579993E-009   608250.39500000002        4.3379482813179493E-003  -9.1064308071509004E-004  -1.5305534470826387E-003  -6.5592868486419320E-004
   6.9183001549788514E-009   608250.39500000002        4.5495289377868176E-003  -8.8810332817956805E-004  -1.5913076931610703E-003  -5.1116582471877337E-004
   9.1201002305751899E-009   608250.39500000002        4.7725383192300797E-003  -8.6096744053065777E-004  -1.6570761799812317E-003  -3.4371268702670932E-004
   1.2023000373062587E-008   608250.39500000002        5.0076735205948353E-003  -8.2880654372274876E-004  -1.7284671775996685E-003  -1.5099374286364764E-004
   1.5849000334355878E-008   608250.39500000002        5.2555794827640057E-003  -7.9117249697446823E-004  -1.8061264418065548E-003   6.9716741563752294E-005
   2.0892999330612838E-008   608250.39500000002        5.5170916020870209E-003  -7.4756058165803552E-004  -1.8908170750364661E-003   3.2151493360288441E-004
   2.7542000680114143E-008   608250.39500000002        5.7929968461394310E-003  -6.9744186475872993E-004  -1.9833524711430073E-003   6.0767825925722718E-004
   3.6307998385609608E-008   608250.39500000002        6.0842060483992100E-003  -6.4023351296782494E-004  -2.0846573170274496E-003   9.3184120487421751E-004
   4.7863000673942224E-008   608250.39500000002        6.3915969803929329E-003  -5.7532516075298190E-004  -2.1957221906632185E-003   1.2978462036699057E-003
   6.3096003088958241E-008   608250.39500000002        6.7161959595978260E-003  -5.0204119179397821E-004  -2.3176732938736677E-003   1.7099627293646336E-003
   8.3175997644957533E-008   608250.39500000002        7.0590353570878506E-003  -4.1966716526076198E-004  -2.4517299607396126E-003   2.1727436687797308E-003
   1.0965000285523274E-007   608250.39500000002        7.4213081970810890E-003  -3.2741107861511409E-004  -2.5992740411311388E-003   2.6912509929388762E-003
   1.4453999597208167E-007   608250.39500000002        7.8040868975222111E-003  -2.2447244555223733E-004  -2.7617423329502344E-003   3.2706770580261946E-003
   1.9054999711443088E-007   608250.39500000002        8.2089053466916084E-003  -1.0988389840349555E-004  -2.9408838599920273E-003   3.9172526448965073E-003
   2.5118998792095226E-007   608250.39500000002        8.6369300261139870E-003   1.7265178030356765E-005  -3.1384124886244535E-003   4.6370034106075764E-003
   3.3112999631157436E-007   608250.39500000002        9.0897604823112488E-003   1.5805434668436646E-004  -3.3563668839633465E-003   5.4370500147342682E-003
   4.3651999703797628E-007   608250.39500000002        9.5690377056598663E-003   3.1362837762571871E-004  -3.5969526506960392E-003   6.3250530511140823E-003
   5.7544002629583701E-007   608250.39500000002        1.0076423175632954E-002   4.8518783296458423E-004  -3.8625339511781931E-003   7.3092002421617508E-003
   7.5857997217099182E-007   608250.39500000002        1.0613854974508286E-002   6.7407783353701234E-004  -4.1557736694812775E-003   8.3987601101398468E-003
   9.9999999747524271E-007   608250.39500000002        1.1183328926563263E-002   8.8171788956969976E-004  -4.4795279391109943E-003   9.6037406474351883E-003
   1.3182999509808724E-006   608250.39500000002        1.1787142604589462E-002   1.1096928501501679E-003  -4.8369835130870342E-003   1.0935489088296890E-002
   1.7377999483869644E-006   608250.39500000002        1.2427461333572865E-002   1.3595939381048083E-003  -5.2314070053398609E-003   1.2405843473970890E-002
   2.2909000563231530E-006   608250.39500000002        1.3107161968946457E-002   1.6333429375663400E-003  -5.6666387245059013E-003   1.4029129408299923E-002
   3.0199998946045525E-006   608250.39500000002        1.3828966766595840E-002   1.9328620983287692E-003  -6.1465543694794178E-003   1.5820324420928955E-002
   3.9810997805034276E-006   608250.39500000002        1.4596018008887768E-002   2.2603019606322050E-003  -6.6753895953297615E-003   1.7796514555811882E-002
   5.2481000238913111E-006   608250.39500000002        1.5411835163831711E-002   2.6180271524935961E-003  -7.2576715610921383E-003   1.9976930692791939E-002
   6.9183001869532745E-006   608250.39500000002        1.6280230134725571E-002   3.0085856560617685E-003  -7.8980969265103340E-003   2.2382875904440880E-002
   9.1201000032015145E-006   608250.39500000002        1.7205519601702690E-002   3.4347975160926580E-003  -8.6015807464718819E-003   2.5038368999958038E-002
   1.2022999726468697E-005   608250.39500000002        1.8192578107118607E-002   3.8997849915176630E-003  -9.3731712549924850E-003   2.7970409020781517E-002
   1.5849000192247331E-005   608250.39500000002        1.9246477633714676E-002   4.4067897833883762E-003  -1.0217562317848206E-002   3.1207829713821411E-002
   2.0892999600619078E-005   608250.39500000002        2.0373601466417313E-002   4.9596969038248062E-003  -1.1139735579490662E-002   3.4784574061632156E-002
   2.7542000680114143E-005   608250.39500000002        2.1580751985311508E-002   5.5626053363084793E-003  -1.2143927626311779E-002   3.8736801594495773E-002
   3.6307999835116789E-005   608250.39500000002        2.2876042872667313E-002   6.2202420085668564E-003  -1.3233923353254795E-002   4.3105266988277435E-002
   4.7862999053904787E-005   608250.39500000002        2.4268390610814095E-002   6.9376891478896141E-003  -1.4412097632884979E-002   4.7932993620634079E-002
   6.3095998484641314E-005   608250.39500000002        2.5768555700778961E-002   7.7208811417222023E-003  -1.5679586678743362E-002   5.3267780691385269E-002
   8.3175997133366764E-005   608250.39500000002        2.7388775721192360E-002   8.5763894021511078E-003  -1.7035134136676788E-002   5.9159595519304276E-002
   1.0964999819407240E-004   608250.39500000002        2.9143860563635826E-002   9.5119373872876167E-003  -1.8474904820322990E-002   6.5662503242492676E-002
   1.4453999756369740E-004   608250.39500000002        3.1050251796841621E-002   1.0535849258303642E-002  -1.9990416243672371E-002   7.2828538715839386E-002
   1.9054999575018883E-004   608250.39500000002        3.3129487186670303E-002   1.1658818461000919E-002  -2.1569671109318733E-002   8.0717131495475769E-002
   2.5119000929407775E-004   608250.39500000002        3.5404697060585022E-002   1.2891944497823715E-002  -2.3192478343844414E-002   8.9377380907535553E-002
   3.3112999517470598E-004   608250.39500000002        3.7905525416135788E-002   1.4249271713197231E-002  -2.4831905961036682E-002   9.8860822618007660E-002
   4.3652000022120774E-004   608250.39500000002        4.0667232125997543E-002   1.5747183933854103E-002  -2.6450715959072113E-002  0.10921068489551544     
   5.7544000446796417E-004   608250.39500000002        4.3731767684221268E-002   1.7404848709702492E-002  -2.7999041602015495E-002  0.12045694142580032     
   7.5857999036088586E-004   608250.39500000002        4.7150854021310806E-002   1.9245754927396774E-002  -2.9412539675831795E-002  0.13261674344539642     
   1.0000000474974513E-003   608250.39500000002        5.0986584275960922E-002   2.1297892555594444E-002  -3.0608657747507095E-002  0.14568333327770233     
   1.3183000264689326E-003   608250.39500000002        5.5315282195806503E-002   2.3595729842782021E-002  -3.1483843922615051E-002  0.15962412953376770     
   1.7377999611198902E-003   608250.39500000002        6.0227006673812866E-002   2.6179948821663857E-002  -3.1909428536891937E-002  0.17436204850673676     
   2.2909000981599092E-003   608250.39500000002        6.5834708511829376E-002   2.9102399945259094E-002  -3.1728893518447876E-002  0.18978473544120789     
   3.0199999455362558E-003   608250.39500000002        7.2270847856998444E-002   3.2424651086330414E-002  -3.0753798782825470E-002  0.20571324229240417     
   3.9810999296605587E-003   608250.39500000002        7.9694747924804688E-002   3.6222577095031738E-002  -2.8761753812432289E-002  0.22190260887145996     
   5.2481000311672688E-003   608250.39500000002        8.8294707238674164E-002   4.0588691830635071E-002  -2.5495139881968498E-002  0.23802666366100311     
   6.9182999432086945E-003   608250.39500000002        9.8287589848041534E-002   4.5634035021066666E-002  -2.0663557574152946E-002  0.25366175174713135     
   9.1201001778244972E-003   608250.39500000002       0.10991761088371277        5.1490806043148041E-002  -1.3950143940746784E-002  0.26827591657638550     
   1.2023000046610832E-002   608250.39500000002       0.12344711273908615        5.8312579989433289E-002  -5.0255432724952698E-003  0.28121513128280640     
   1.5848999843001366E-002   608250.39500000002       0.13912874460220337        6.6267140209674835E-002   6.4214239828288555E-003  0.29168787598609924     
   2.0893000066280365E-002   608250.39500000002       0.15717943012714386        7.5532734394073486E-002   2.0651884377002716E-002  0.29877212643623352     
   2.7542000636458397E-002   608250.39500000002       0.17769506573677063        8.6266689002513885E-002   3.7803031504154205E-002  0.30140924453735352     
   3.6308001726865768E-002   608250.39500000002       0.20054540038108826        9.8565101623535156E-002   5.7805195450782776E-002  0.29843598604202271     
   4.7862999141216278E-002   608250.39500000002       0.22518286108970642       0.11237542331218719        8.0247983336448669E-002  0.28864899277687073     
   6.3096001744270325E-002   608250.39500000002       0.25039941072463989       0.12737055122852325       0.10423587262630463       0.27093687653541565     
   8.3176001906394958E-002   608250.39500000002       0.27398368716239929       0.14273986220359802       0.12819735705852509       0.24452821910381317     
  0.10000000149011612        608250.39500000002       0.28710681200027466       0.15246176719665527       0.14300253987312317       0.22202652692794800     
  0.12500000000000000        608250.39500000002       0.29786354303359985       0.16251175105571747       0.15812245011329651       0.18997429311275482     
  0.15000000596046448        608250.39500000002       0.30041092634201050       0.16816611588001251       0.16682939231395721       0.16067232191562653     
  0.17499999701976776        608250.39500000002       0.29665577411651611       0.17018586397171021       0.17060299217700958       0.13457223773002625     
  0.20000000298023224        608250.39500000002       0.28807693719863892       0.16919548809528351       0.17053739726543427       0.11172349005937576     
  0.22499999403953552        608250.39500000002       0.27585941553115845       0.16572773456573486       0.16747470200061798        9.1983065009117126E-002
  0.25000000000000000        608250.39500000002       0.26097074151039124       0.16024678945541382       0.16208329796791077        7.5114890933036804E-002
  0.27500000596046448        608250.39500000002       0.24420925974845886       0.15316177904605865       0.15490654110908508        6.0841899365186691E-002
  0.30000001192092896        608250.39500000002       0.22623679041862488       0.14483529329299927       0.14639411866664886        4.8875026404857635E-002
  0.32499998807907104        608250.39500000002       0.20760226249694824       0.13558907806873322       0.13692313432693481        3.8930077105760574E-002
  0.34999999403953552        608250.39500000002       0.18875943124294281       0.12570826709270477       0.12681260704994202        3.0737437307834625E-002
  0.37500000000000000        608250.39500000002       0.17008078098297119       0.11544455587863922       0.11633375287055969        2.4047560989856720E-002
  0.40000000596046448        608250.39500000002       0.15186870098114014       0.10501871258020401       0.10571739822626114        1.8633717671036720E-002
  0.42500001192092896        608250.39500000002       0.13436470925807953        9.4622746109962463E-002   9.5159493386745453E-002   1.4293006621301174E-002
  0.44999998807907104        608250.39500000002       0.11775724589824677        8.4421761333942413E-002   8.4825292229652405E-002   1.0846192017197609E-002
  0.47499999403953552        608250.39500000002       0.10218834877014160        7.4555605649948120E-002   7.4852600693702698E-002   8.1368070095777512E-003
  0.50000000000000000        608250.39500000002        8.7759435176849365E-002   6.5140418708324432E-002   6.5354354679584503E-002   6.0297674499452114E-003
  0.52499997615814209        608250.39500000002        7.4536420404911041E-002   5.6270077824592590E-002   5.6420821696519852E-002   4.4096973724663258E-003
  0.55000001192092896        608250.39500000002        6.2554240226745605E-002   4.8017587512731552E-002   4.8121385276317596E-002   3.1791017390787601E-003
  0.57499998807907104        608250.39500000002        5.1820956170558929E-002   4.0436435490846634E-002   4.0506187826395035E-002   2.2564821410924196E-003
  0.60000002384185791        608250.39500000002        4.2321417480707169E-002   3.3561941236257553E-002   3.3607609570026398E-002   1.5744679840281606E-003
  0.62500000000000000        608250.39500000002        3.4020662307739258E-002   2.7412595227360725E-002   2.7441663667559624E-002   1.0780090233311057E-003
  0.64999997615814209        608250.39500000002        2.6866991072893143E-002   2.1991400048136711E-002   2.2009344771504402E-002   7.2266918141394854E-004
  0.67500001192092896        608250.39500000002        2.0794838666915894E-002   1.7287256196141243E-002   1.7297964543104172E-002   4.7304286272265017E-004
  0.69999998807907104        608250.39500000002        1.5727430582046509E-002   1.3276350684463978E-002   1.3282509520649910E-002   3.0130898812785745E-004
  0.72500002384185791        608250.39500000002        1.1579278856515884E-002   9.9236117675900459E-003   9.9270110949873924E-003   1.8593185814097524E-004
  0.75000000000000000        608250.39500000002        8.2585196942090988E-003   7.1841855533421040E-003   7.1859797462821007E-003   1.1051088222302496E-004
  0.77499997615814209        608250.39500000002        5.6691323406994343E-003   5.0049806013703346E-003   5.0058872438967228E-003   6.2777296989224851E-005
  0.80000001192092896        608250.39500000002        3.7130459677428007E-003   3.3262723591178656E-003   3.3267163671553135E-003   3.3732929296093062E-005
  0.82499998807907104        608250.39500000002        2.2921615745872259E-003   2.0833781454712152E-003   2.0835984032601118E-003   1.6922453141887672E-005
  0.85000002384185791        608250.39500000002        1.3103103265166283E-003   1.2084216577932239E-003   1.2085408670827746E-003   7.8289776865858585E-006
  0.87500000000000000        608250.39500000002        6.7517079878598452E-004   6.3220458105206490E-004   6.3227571081370115E-004   3.3809112665039720E-006
  0.89999997615814209        608250.39500000002        3.0019070254638791E-004   2.8622616082429886E-004   2.8625939739868045E-004   1.5570875575576792E-006
  0.92500001192092896        608250.39500000002        1.0656590166036040E-004   1.0490566637599841E-004   1.0488476254977286E-004   1.0765985507532605E-006
  0.94999998807907104        608250.39500000002        2.5384328182553872E-005   2.8120854040025733E-005   2.8013200790155679E-005   1.1597720686040702E-006
  0.97500002384185791        608250.39500000002        1.4181256347001181E-007   4.2876872612396255E-006   4.0525987969886046E-006   1.3471455986291403E-006
   1.0000000000000000        608250.39500000002       -9.7995580290444195E-006  -5.4071897466201335E-006  -5.8091868595511187E-006   1.3638345990329981E-006
   9.9999997171806854E-010   779904.09349999996        3.2802845817059278E-003  -9.6926611149683595E-004  -1.2488678330555558E-003  -1.1728863464668393E-003
   1.3183000246996812E-009   779904.09349999996        3.4357160329818726E-003  -9.6686650067567825E-004  -1.2896974803879857E-003  -1.1186986230313778E-003
   1.7378000150003459E-009   779904.09349999996        3.5992583725601435E-003  -9.6183340065181255E-004  -1.3330989750102162E-003  -1.0526516707614064E-003
   2.2908999142146058E-009   779904.09349999996        3.7714480422437191E-003  -9.5389562193304300E-004  -1.3794044498354197E-003  -9.7321695648133755E-004
   3.0200000278313155E-009   779904.09349999996        3.9527472108602524E-003  -9.4276334857568145E-004  -1.4289574464783072E-003  -8.7875110330060124E-004
   3.9810998941902653E-009   779904.09349999996        4.1436860337853432E-003  -9.2812255024909973E-004  -1.4821535442024469E-003  -7.6742953388020396E-004
   5.2481001766579993E-009   779904.09349999996        4.3448391370475292E-003  -9.0963294496759772E-004  -1.5394379151985049E-003  -6.3723948551341891E-004
   6.9183001549788514E-009   779904.09349999996        4.5567979104816914E-003  -8.8692881399765611E-004  -1.6013024142012000E-003  -4.8598553985357285E-004
   9.1201002305751899E-009   779904.09349999996        4.7802082262933254E-003  -8.5961364675313234E-004  -1.6682991990819573E-003  -3.1125330133363605E-004
   1.2023000373062587E-008   779904.09349999996        5.0157685764133930E-003  -8.2725752145051956E-004  -1.7410471336916089E-003  -1.1039178207283840E-004
   1.5849000334355878E-008   779904.09349999996        5.2641257643699646E-003  -7.8941101673990488E-004  -1.8202024511992931E-003   1.1940245167352259E-004
   2.0892999330612838E-008   779904.09349999996        5.5261175148189068E-003  -7.4556807521730661E-004  -1.9065408268943429E-003   3.8131460314616561E-004
   2.7542000680114143E-008   779904.09349999996        5.8025321923196316E-003  -6.9519830867648125E-004  -2.0008878782391548E-003   6.7871436476707458E-004
   3.6307998385609608E-008   779904.09349999996        6.0942829586565495E-003  -6.3771713757887483E-004  -2.1041824948042631E-003   1.0153385810554028E-003
   4.7863000673942224E-008   779904.09349999996        6.4022494480013847E-003  -5.7251256657764316E-004  -2.2174287587404251E-003   1.3951362343505025E-003
   6.3096003088958241E-008   779904.09349999996        6.7274612374603748E-003  -4.9890711670741439E-004  -2.3417691700160503E-003   1.8224959494546056E-003
   8.3175997644957533E-008   779904.09349999996        7.0709530264139175E-003  -4.1618425166234374E-004  -2.4784393608570099E-003   2.3020966909825802E-003
   1.0965000285523274E-007   779904.09349999996        7.4339220300316811E-003  -3.2354978611692786E-004  -2.6288386434316635E-003   2.8391412924975157E-003
   1.4453999597208167E-007   779904.09349999996        7.8174425289034843E-003  -2.2020089090801775E-004  -2.7944222092628479E-003   3.4389656502753496E-003
   1.9054999711443088E-007   779904.09349999996        8.2230530679225922E-003  -1.0516735346755013E-004  -2.9769607353955507E-003   4.1079767979681492E-003
   2.5118998792095226E-007   779904.09349999996        8.6519252508878708E-003   2.2464104404207319E-005  -3.1781871803104877E-003   4.8523670993745327E-003
   3.3112999631157436E-007   779904.09349999996        9.1056618839502335E-003   1.6377631982322782E-004  -3.4001634921878576E-003   5.6794583797454834E-003
   4.3651999703797628E-007   779904.09349999996        9.5859095454216003E-003   3.1991759897209704E-004  -3.6451190244406462E-003   6.5971286967396736E-003
   5.7544002629583701E-007   779904.09349999996        1.0094336234033108E-002   4.9209222197532654E-004  -3.9154416881501675E-003   7.6137962751090527E-003
   7.5857997217099182E-007   779904.09349999996        1.0632887482643127E-002   6.8164966069161892E-004  -4.2138197459280491E-003   8.7389927357435226E-003
   9.9999999747524271E-007   779904.09349999996        1.1203566566109657E-002   8.9001416927203536E-004  -4.5431335456669331E-003   9.9830096587538719E-003
   1.3182999509808724E-006   779904.09349999996        1.1808678507804871E-002   1.1187760392203927E-003  -4.9065975472331047E-003   1.1357512325048447E-002
   1.7377999483869644E-006   779904.09349999996        1.2450401671230793E-002   1.3695317320525646E-003  -5.3074983879923820E-003   1.2874664738774300E-002
   2.2909000563231530E-006   779904.09349999996        1.3131622225046158E-002   1.6442103078588843E-003  -5.7497019879519939E-003   1.4549185521900654E-002
   3.0199998946045525E-006   779904.09349999996        1.3855076394975185E-002   1.9447412341833115E-003  -6.2370998784899712E-003   1.6396448016166687E-002
   3.9810997805034276E-006   779904.09349999996        1.4623924158513546E-002   2.2732834331691265E-003  -6.7739412188529968E-003   1.8433975055813789E-002
   5.2481000238913111E-006   779904.09349999996        1.5441700816154480E-002   2.6322111953049898E-003  -7.3647582903504372E-003   2.0681474357843399E-002
   6.9183001869532745E-006   779904.09349999996        1.6312241554260254E-002   3.0240833293646574E-003  -8.0142430961132050E-003   2.3160744458436966E-002
   9.1201000032015145E-006   779904.09349999996        1.7239887267351151E-002   3.4517319872975349E-003  -8.7272915989160538E-003   2.5896327570080757E-002
   1.2022999726468697E-005   779904.09349999996        1.8229542300105095E-002   3.9182947948575020E-003  -9.5089133828878403E-003   2.8915775939822197E-002
   1.5849000192247331E-005   779904.09349999996        1.9286314025521278E-002   4.4270288199186325E-003  -1.0363742709159851E-002   3.2248437404632568E-002
   2.0892999600619078E-005   779904.09349999996        2.0416624844074249E-002   4.9818390980362892E-003  -1.1296669021248817E-002   3.5928815603256226E-002
   2.7542000680114143E-005   779904.09349999996        2.1627325564622879E-002   5.5868467316031456E-003  -1.2311802245676517E-002   3.9993565529584885E-002
   3.6307999835116789E-005   779904.09349999996        2.2926587611436844E-002   6.2468037940561771E-003  -1.3412759639322758E-002   4.4483911246061325E-002
   4.7862999053904787E-005   779904.09349999996        2.4323392659425735E-002   6.9668237119913101E-003  -1.4601688832044601E-002   4.9443211406469345E-002
   6.3095998484641314E-005   779904.09349999996        2.5828575715422630E-002   7.7528757974505424E-003  -1.5879442915320396E-002   5.4919514805078506E-002
   8.3175997133366764E-005   779904.09349999996        2.7454471215605736E-002   8.6115719750523567E-003  -1.7244402319192886E-002   6.0962844640016556E-002
   1.0964999819407240E-004   779904.09349999996        2.9215991497039795E-002   9.5506859943270683E-003  -1.8692292273044586E-002   6.7627109587192535E-002
   1.4453999756369740E-004   779904.09349999996        3.1129702925682068E-002   1.0578595101833344E-002  -2.0214091986417770E-002   7.4963822960853577E-002
   1.9054999575018883E-004   779904.09349999996        3.3217288553714752E-002   1.1706063523888588E-002  -2.1797172725200653E-002   8.3031669259071350E-002
   2.5119000929407775E-004   779904.09349999996        3.5502038896083832E-002   1.2944261543452740E-002  -2.3420594632625580E-002   9.1878339648246765E-002
   3.3112999517470598E-004   779904.09349999996        3.8013789802789688E-002   1.4307326637208462E-002  -2.5056563317775726E-002  0.10155358910560608     
   4.3652000022120774E-004   779904.09349999996        4.0788013488054276E-002   1.5811743214726448E-002  -2.6666874065995216E-002  0.11209817230701447     
   5.7544000446796417E-004   779904.09349999996        4.3866883963346481E-002   1.7476793378591537E-002  -2.8200587257742882E-002  0.12353879213333130     
   7.5857999036088586E-004   779904.09349999996        4.7302380204200745E-002   1.9326098263263702E-002  -2.9592206701636314E-002  0.13588859140872955     
   1.0000000474974513E-003   779904.09349999996        5.1156852394342422E-002   2.1387789398431778E-002  -3.0757971107959747E-002  0.14913584291934967     
   1.3183000264689326E-003   779904.09349999996        5.5506885051727295E-002   2.3696487769484520E-002  -3.1593129038810730E-002  0.16324202716350555     
   1.7377999611198902E-003   779904.09349999996        6.0442749410867691E-002   2.6293028146028519E-002  -3.1967893242835999E-002  0.17812305688858032     
   2.2909000981599092E-003   779904.09349999996        6.6077575087547302E-002   2.9229408130049706E-002  -3.1724791973829269E-002  0.19365869462490082     
   3.0199999455362558E-003   779904.09349999996        7.2543837130069733E-002   3.2567314803600311E-002  -3.0674779787659645E-002  0.20966102182865143     
   3.9810999296605587E-003   779904.09349999996        8.0000691115856171E-002   3.6382671445608139E-002  -2.8595365583896637E-002  0.22587548196315765     
   5.2481000311672688E-003   779904.09349999996        8.8635943830013275E-002   4.0767934173345566E-002  -2.5229578837752342E-002  0.24196571111679077     
   6.9182999432086945E-003   779904.09349999996        9.8665431141853333E-002   4.5833896845579147E-002  -2.0288720726966858E-002  0.25749784708023071     
   9.1201001778244972E-003   779904.09349999996       0.11033163219690323        5.1712226122617722E-002  -1.3459022156894207E-002  0.27193024754524231     
   1.2023000046610832E-002   779904.09349999996       0.12389408051967621        5.8555494993925095E-002  -4.4159903191030025E-003  0.28460070490837097     
   1.5848999843001366E-002   779904.09349999996       0.13960115611553192        6.6529802978038788E-002   7.1444720961153507E-003  0.29471236467361450     
   2.0893000066280365E-002   779904.09349999996       0.15766362845897675        7.5810767710208893E-002   2.1473994478583336E-002  0.30134192109107971     
   2.7542000636458397E-002   779904.09349999996       0.17816884815692902        8.6551740765571594E-002   3.8697626441717148E-002  0.30343636870384216     
   3.6308001726865768E-002   779904.09349999996       0.20097535848617554        9.8843142390251160E-002   5.8731239289045334E-002  0.29984706640243530     
   4.7862999141216278E-002   779904.09349999996       0.22552189230918884       0.11262468993663788        8.1148616969585419E-002  0.28939792513847351     
   6.3096001744270325E-002   779904.09349999996       0.25058540701866150       0.12755952775478363       0.10503904521465302       0.27102014422416687     
   8.3176001906394958E-002   779904.09349999996       0.27394160628318787       0.14282616972923279       0.12881983816623688       0.24400189518928528     
  0.10000000149011612        779904.09349999996       0.28686806559562683       0.15245120227336884       0.14345672726631165       0.22116109728813171     
  0.12500000000000000        779904.09349999996       0.29734316468238831       0.16235099732875824       0.15832620859146118       0.18880873918533325     
  0.15000000596046448        779904.09349999996       0.29963594675064087       0.16785775125026703       0.16679958999156952       0.15937563776969910     
  0.17499999701976776        779904.09349999996       0.29566177725791931       0.16973984241485596       0.17036561667919159       0.13325545191764832     
  0.20000000298023224        779904.09349999996       0.28690323233604431       0.16862645745277405       0.17012186348438263       0.11045765876770020     
  0.22499999403953552        779904.09349999996       0.27454602718353271       0.16505314409732819       0.16691114008426666        9.0811289846897125E-002
  0.25000000000000000        779904.09349999996       0.25955656170845032       0.15948563814163208       0.16140109300613403        7.4060671031475067E-002
  0.27500000596046448        779904.09349999996       0.24273075163364410       0.15233358740806580       0.15413346886634827        5.9915035963058472E-002
  0.30000001192092896        779904.09349999996       0.22472737729549408       0.14395938813686371       0.14555597305297852        4.8076003789901733E-002
  0.32499998807907104        779904.09349999996       0.20609177649021149       0.13468408584594727       0.13604342937469482        3.8253214210271835E-002
  0.34999999403953552        779904.09349999996       0.18727390468120575       0.12479164451360703       0.12591248750686646        3.0173247680068016E-002
  0.37500000000000000        779904.09349999996       0.16864238679409027       0.11453229933977127       0.11543196439743042        2.3584438487887383E-002
  0.40000000596046448        779904.09349999996       0.15049575269222260       0.10412515699863434       0.10483024269342422        1.8259180709719658E-002
  0.42500001192092896        779904.09349999996       0.13307182490825653        9.3760401010513306E-002   9.4300873577594757E-002   1.3994547538459301E-002
  0.44999998807907104        779904.09349999996       0.11655551940202713        8.3601213991641998E-002   8.4006778895854950E-002   1.0611867532134056E-002
  0.47499999403953552        779904.09349999996       0.10108556598424911        7.3785498738288879E-002   7.4083499610424042E-002   7.9556070268154144E-003
  0.50000000000000000        779904.09349999996        8.6760357022285461E-002   6.4427457749843597E-002   6.4641803503036499E-002   5.8918301947414875E-003
  0.52499997615814209        779904.09349999996        7.3643051087856293E-002   5.5619072169065475E-002   5.5769909173250198E-002   4.3063987977802753E-003
  0.55000001192092896        779904.09349999996        6.1766147613525391E-002   4.7431528568267822E-002   4.7535266727209091E-002   3.1030669342726469E-003
  0.57499998807907104        779904.09349999996        5.1135573536157608E-002   3.9916615933179855E-002   3.9986252784729004E-002   2.2015324793756008E-003
  0.60000002384185791        779904.09349999996        4.1734371334314346E-002   3.3108081668615341E-002   3.3153627067804337E-002   1.5355285722762346E-003
  0.62500000000000000        779904.09349999996        3.3526070415973663E-002   2.7022993192076683E-002   2.7051959186792374E-002   1.0509942658245564E-003
  0.64999997615814209        779904.09349999996        2.6457780972123146E-002   2.1663112565875053E-002   2.1680979058146477E-002   7.0435565430670977E-004
  0.67500001192092896        779904.09349999996        2.0463049411773682E-002   1.7016282305121422E-002   1.7026936635375023E-002   4.6093980199657381E-004
  0.69999998807907104        779904.09349999996        1.5464508906006813E-002   1.3057833537459373E-002   1.3063956983387470E-002   2.9353398713283241E-004
  0.72500002384185791        779904.09349999996        1.1376351118087769E-002   9.7520435228943825E-003   9.7554204985499382E-003   1.8109513621311635E-004
  0.75000000000000000        779904.09349999996        8.1066600978374481E-003   7.0536201819777489E-003   7.0554013364017010E-003   1.0761185694718733E-004
  0.77499997615814209        779904.09349999996        5.5596060119569302E-003   4.9092494882643223E-003   4.9101491458714008E-003   6.1114944401197135E-005
  0.80000001192092896        779904.09349999996        3.6375331692397594E-003   3.2591973431408405E-003   3.2596371602267027E-003   3.2830215786816552E-005
  0.82499998807907104        779904.09349999996        2.2429611999541521E-003   2.0389778073877096E-003   2.0391950383782387E-003   1.6464809959870763E-005
  0.85000002384185791        779904.09349999996        1.2805144069716334E-003   1.1811091098934412E-003   1.1812259908765554E-003   7.6156752584211063E-006
  0.87500000000000000        779904.09349999996        6.5881345653906465E-004   6.1697221826761961E-004   6.1704078689217567E-004   3.2880668641155353E-006
  0.89999997615814209        779904.09349999996        2.9236258706077933E-004   2.7880765264853835E-004   2.7883800794370472E-004   1.5106910495887860E-006
  0.92500001192092896        779904.09349999996        1.0349113290430978E-004   1.0191088949795812E-004   1.0188714077230543E-004   1.0338724223402096E-006
  0.94999998807907104        779904.09349999996        2.4450142518617213E-005   2.7130783564643934E-005   2.7021067580790259E-005   1.0972308928103303E-006
  0.97500002384185791        779904.09349999996       -1.3539988685806748E-007   3.8892367228982039E-006   3.6540943710861029E-006   1.2538516784843523E-006
   1.0000000000000000        779904.09349999996       -9.9107146525057033E-006  -5.6902640608313959E-006  -6.0886545725225005E-006   1.2385742138576461E-006
   9.9999997171806854E-010   1000000.0000000000        3.2852562144398689E-003  -9.6898787887766957E-004  -1.2531646061688662E-003  -1.1794659076258540E-003
   1.3183000246996812E-009   1000000.0000000000        3.4409516956657171E-003  -9.6649344777688384E-004  -1.2945880880579352E-003  -1.1221441673114896E-003
   1.7378000150003459E-009   1000000.0000000000        3.6047741305083036E-003  -9.6135621424764395E-004  -1.3386526843532920E-003  -1.0525139514356852E-003
   2.2908999142146058E-009   1000000.0000000000        3.7772599607706070E-003  -9.5330429030582309E-004  -1.3856978621333838E-003  -9.6899771597236395E-004
   3.0200000278313155E-009   1000000.0000000000        3.9588729850947857E-003  -9.4204710330814123E-004  -1.4360740315169096E-003  -8.6990150157362223E-004
   3.9810998941902653E-009   1000000.0000000000        4.1501442901790142E-003  -9.2726974980905652E-004  -1.4901846880093217E-003  -7.5334508437663317E-004
   5.2481001766579993E-009   1000000.0000000000        4.3516498990356922E-003  -9.0863101650029421E-004  -1.5484839677810669E-003  -6.1725528212264180E-004
   6.9183001549788514E-009   1000000.0000000000        4.5639821328222752E-003  -8.8576413691043854E-004  -1.6114721074700356E-003  -4.5937189133837819E-004
   9.1201002305751899E-009   1000000.0000000000        4.7877887263894081E-003  -8.5827166913077235E-004  -1.6797115094959736E-003  -2.7721037622541189E-004
   1.2023000373062587E-008   1000000.0000000000        5.0237695686519146E-003  -8.2572235260158777E-004  -1.7538312822580338E-003  -6.8043489591218531E-005
   1.5849000334355878E-008   1000000.0000000000        5.2725733257830143E-003  -7.8766571823507547E-004  -1.8344986019656062E-003   1.7101083358284086E-004
   2.0892999330612838E-008   1000000.0000000000        5.5350386537611485E-003  -7.4359413702040911E-004  -1.9225011346861720E-003   4.4322779285721481E-004
   2.7542000680114143E-008   1000000.0000000000        5.8119567111134529E-003  -6.9297588197514415E-004  -2.0186770707368851E-003   7.5207033660262823E-004
   3.6307998385609608E-008   1000000.0000000000        6.1042429879307747E-003  -6.3522480195388198E-004  -2.1239791531115770E-003   1.1013789335265756E-003
   4.7863000673942224E-008   1000000.0000000000        6.4127789810299873E-003  -5.6972715537995100E-004  -2.2394258994609118E-003   1.4952102210372686E-003
   6.3096003088958241E-008   1000000.0000000000        6.7385965958237648E-003  -4.9580360064283013E-004  -2.3661747109144926E-003   1.9380730809643865E-003
   8.3175997644957533E-008   1000000.0000000000        7.0827337913215160E-003  -4.1273565148003399E-004  -2.5054782163351774E-003   2.4347743019461632E-003
   1.0965000285523274E-007   1000000.0000000000        7.4463910423219204E-003  -3.1972676515579224E-004  -2.6587538886815310E-003   2.9906597919762135E-003
   1.4453999597208167E-007   1000000.0000000000        7.8306449577212334E-003  -2.1597198792733252E-004  -2.8274739161133766E-003   3.6112093366682529E-003
   1.9054999711443088E-007   1000000.0000000000        8.2370396703481674E-003  -1.0049816046375781E-004  -3.0134308617562056E-003   4.3030087836086750E-003
   2.5118998792095226E-007   1000000.0000000000        8.6667491123080254E-003   2.7610589313553646E-005  -3.2183772418648005E-003   5.0724190659821033E-003
   3.3112999631157436E-007   1000000.0000000000        9.1213826090097427E-003   1.6944034723564982E-004  -3.4443975891917944E-003   5.9269657358527184E-003
   4.3651999703797628E-007   1000000.0000000000        9.6025904640555382E-003   3.2614287920296192E-004  -3.6937452387064695E-003   6.8747452460229397E-003
   5.7544002629583701E-007   1000000.0000000000        1.0112048126757145E-002   4.9892626702785492E-004  -3.9688306860625744E-003   7.9244095832109451E-003
   7.5857997217099182E-007   1000000.0000000000        1.0651706717908382E-002   6.8914424628019333E-004  -4.2723682709038258E-003   9.0857548639178276E-003
   9.9999999747524271E-007   1000000.0000000000        1.1223576962947845E-002   8.9822564041242003E-004  -4.6072625555098057E-003   1.0369358584284782E-002
   1.3182999509808724E-006   1000000.0000000000        1.1829975061118603E-002   1.1277659796178341E-003  -4.9767531454563141E-003   1.1787205934524536E-002
   1.7377999483869644E-006   1000000.0000000000        1.2473086826503277E-002   1.3793676625937223E-003  -5.3841476328670979E-003   1.3351786881685257E-002
   2.2909000563231530E-006   1000000.0000000000        1.3155811466276646E-002   1.6549662686884403E-003  -5.8333347551524639E-003   1.5078213997185230E-002
   3.0199998946045525E-006   1000000.0000000000        1.3880899176001549E-002   1.9564987160265446E-003  -6.3282223418354988E-003   1.6982257366180420E-002
   3.9810997805034276E-006   1000000.0000000000        1.4651524834334850E-002   2.2861319594085217E-003  -6.8730707280337811E-003   1.9081875681877136E-002
   5.2481000238913111E-006   1000000.0000000000        1.5471242368221283E-002   2.6462501846253872E-003  -7.4724163860082626E-003   2.1397246047854424E-002
   6.9183001869532745E-006   1000000.0000000000        1.6343908384442329E-002   3.0394226778298616E-003  -8.1309434026479721E-003   2.3950662463903427E-002
   9.1201000032015145E-006   1000000.0000000000        1.7273887991905212E-002   3.4684941638261080E-003  -8.8535258546471596E-003   2.6767186820507050E-002
   1.2022999726468697E-005   1000000.0000000000        1.8266117200255394E-002   3.9366167038679123E-003  -9.6451351419091225E-003   2.9874904081225395E-002
   1.5849000192247331E-005   1000000.0000000000        1.9325733184814453E-002   4.4470629654824734E-003  -1.0510335676372051E-002   3.3303670585155487E-002
   2.0892999600619078E-005   1000000.0000000000        2.0459201186895370E-002   5.0037582404911518E-003  -1.1453928425908089E-002   3.7088532000780106E-002
   2.7542000680114143E-005   1000000.0000000000        2.1673420444130898E-002   5.6108441203832626E-003  -1.2479890137910843E-002   4.1266620159149170E-002
   3.6307999835116789E-005   1000000.0000000000        2.2976616397500038E-002   6.2731001526117325E-003  -1.3591663911938667E-002   4.5879587531089783E-002
   4.7862999053904787E-005   1000000.0000000000        2.4377839639782906E-002   6.9956681691110134E-003  -1.4791168272495270E-002   5.0971116870641708E-002
   6.3095998484641314E-005   1000000.0000000000        2.5887997820973396E-002   7.7845533378422260E-003  -1.6078965738415718E-002   5.6589461863040924E-002
   8.3175997133366764E-005   1000000.0000000000        2.7519516646862030E-002   8.6464080959558487E-003  -1.7453074455261230E-002   6.2784649431705475E-002
   1.0964999819407240E-004   1000000.0000000000        2.9287414625287056E-002   9.5890536904335022E-003  -1.8908776342868805E-002   6.9610394537448883E-002
   1.4453999756369740E-004   1000000.0000000000        3.1208381056785583E-002   1.0620922781527042E-002  -2.0436510443687439E-002   7.7117606997489929E-002
   1.9054999575018883E-004   1000000.0000000000        3.3304240554571152E-002   1.1752847582101822E-002  -2.2023012861609459E-002   8.5364192724227905E-002
   2.5119000929407775E-004   1000000.0000000000        3.5598441958427429E-002   1.2996071018278599E-002  -2.3646596819162369E-002   9.4396367669105530E-002
   3.3112999517470598E-004   1000000.0000000000        3.8121011108160019E-002   1.4364818111062050E-002  -2.5278618559241295E-002  0.10426201671361923     
   4.3652000022120774E-004   1000000.0000000000        4.0907625108957291E-002   1.5875674784183502E-002  -2.6879910379648209E-002  0.11499936133623123     
   5.7544000446796417E-004   1000000.0000000000        4.4000685214996338E-002   1.7548037692904472E-002  -2.8398476541042328E-002  0.12663179636001587     
   7.5857999036088586E-004   1000000.0000000000        4.7452416270971298E-002   1.9405653700232506E-002  -2.9767686501145363E-002  0.13916836678981781     
   1.0000000474974513E-003   1000000.0000000000        5.1325425505638123E-002   2.1476794034242630E-002  -3.0902601778507233E-002  0.15259233117103577     
   1.3183000264689326E-003   1000000.0000000000        5.5696539580821991E-002   2.3796234279870987E-002  -3.1697295606136322E-002  0.16685925424098969     
   1.7377999611198902E-003   1000000.0000000000        6.0656253248453140E-002   2.6404950767755508E-002  -3.2020926475524902E-002  0.18187804520130157     
   2.2909000981599092E-003   1000000.0000000000        6.6317833960056305E-002   2.9355090111494064E-002  -3.1715102493762970E-002  0.19752056896686554     
   3.0199999455362558E-003   1000000.0000000000        7.2813801467418671E-002   3.2708439975976944E-002  -3.0590245500206947E-002  0.21359016001224518     
   3.9810999296605587E-003   1000000.0000000000        8.0303117632865906E-002   3.6540981382131577E-002  -2.8423819690942764E-002  0.22982269525527954     
   5.2481000311672688E-003   1000000.0000000000        8.8973067700862885E-002   4.0945105254650116E-002  -2.4959571659564972E-002  0.24587193131446838     
   6.9182999432086945E-003   1000000.0000000000        9.9038489162921906E-002   4.6031348407268524E-002  -1.9910566508769989E-002  0.26129406690597534     
   9.1201001778244972E-003   1000000.0000000000       0.11074009537696838        5.1930829882621765E-002  -1.2966167181730270E-002  0.27553826570510864     
   1.2023000046610832E-002   1000000.0000000000       0.12433464825153351        5.8795131742954254E-002  -3.8067728746682405E-003  0.28793454170227051     
   1.5848999843001366E-002   1000000.0000000000       0.14006628096103668        6.6788680851459503E-002   7.8646596521139145E-003  0.29768124222755432     
   2.0893000066280365E-002   1000000.0000000000       0.15813967585563660        7.6084472239017487E-002   2.2290352731943130E-002  0.30385458469390869     
   2.7542000636458397E-002   1000000.0000000000       0.17863376438617706        8.6831927299499512E-002   3.9583388715982437E-002  0.30540764331817627     
   3.6308001726865768E-002   1000000.0000000000       0.20139603316783905        9.9115855991840363E-002   5.9645485132932663E-002  0.30120700597763062     
   4.7862999141216278E-002   1000000.0000000000       0.22585178911685944       0.11286836117506027        8.2035005092620850E-002  0.29010426998138428     
   6.3096001744270325E-002   1000000.0000000000       0.25076335668563843       0.12774305045604706       0.10582656413316727       0.27107295393943787     
   8.3176001906394958E-002   1000000.0000000000       0.27389389276504517       0.14290778338909149       0.12942691147327423       0.24346016347408295     
  0.10000000149011612        1000000.0000000000       0.28662627935409546       0.15243697166442871       0.14389684796333313       0.22029103338718414     
  0.12500000000000000        1000000.0000000000       0.29682409763336182       0.16218855977058411       0.15851895511150360       0.18765114247798920     
  0.15000000596046448        1000000.0000000000       0.29886674880981445       0.16755001246929169       0.16676247119903564       0.15809571743011475     
  0.17499999701976776        1000000.0000000000       0.29467797279357910       0.16929690539836884       0.17012473940849304       0.13196097314357758     
  0.20000000298023224        1000000.0000000000       0.28574380278587341       0.16806295514106750       0.16970659792423248       0.10921711474657059     
  0.22499999403953552        1000000.0000000000       0.27325055003166199       0.16438645124435425       0.16635134816169739        8.9665830135345459E-002
  0.25000000000000000        1000000.0000000000       0.25816333293914795       0.15873454511165619       0.16072575747966766        7.3032341897487640E-002
  0.27500000596046448        1000000.0000000000       0.24127574265003204       0.15151737630367279       0.15336997807025909        5.9012658894062042E-002
  0.30000001192092896        1000000.0000000000       0.22324335575103760       0.14309713244438171       0.14472965896129608        4.7299414873123169E-002
  0.32499998807907104        1000000.0000000000       0.20460797846317291       0.13379406929016113       0.13517737388610840        3.7596385926008224E-002
  0.34999999403953552        1000000.0000000000       0.18581581115722656       0.12389101833105087       0.12502743303775787        2.9626538977026939E-002
  0.37500000000000000        1000000.0000000000       0.16723163425922394       0.11363674700260162       0.11454620212316513        2.3136263713240623E-002
  0.40000000596046448        1000000.0000000000       0.14915019273757935       0.10324867814779282       0.10395968705415726        1.7897179350256920E-002
  0.42500001192092896        1000000.0000000000       0.13180564343929291        9.2915192246437073E-002   9.3459077179431915E-002   1.3706410303711891E-002
  0.44999998807907104        1000000.0000000000       0.11537943035364151        8.2797586917877197E-002   8.3204977214336395E-002   1.0385889559984207E-002
  0.47499999403953552        1000000.0000000000       0.10000705718994141        7.3031835258007050E-002   7.3330700397491455E-002   7.7810371294617653E-003
  0.50000000000000000        1000000.0000000000        8.5783936083316803E-002   6.3730232417583466E-002   6.3944898545742035E-002   5.7590613141655922E-003
  0.52499997615814209        1000000.0000000000        7.2770543396472931E-002   5.4982900619506836E-002   5.5133771151304245E-002   4.2070550844073296E-003
  0.55000001192092896        1000000.0000000000        6.0996994376182556E-002   4.6859249472618103E-002   4.6962894499301910E-002   3.0299988575279713E-003
  0.57499998807907104        1000000.0000000000        5.0467133522033691E-002   3.9409395307302475E-002   3.9478898048400879E-002   2.1487621124833822E-003
  0.60000002384185791        1000000.0000000000        4.1162244975566864E-002   3.2665550708770752E-002   3.2710965722799301E-002   1.4981552958488464E-003
  0.62500000000000000        1000000.0000000000        3.3044397830963135E-002   2.6643406599760056E-002   2.6672264561057091E-002   1.0250784689560533E-003
  0.64999997615814209        1000000.0000000000        2.6059560477733612E-002   2.1343516185879707E-002   2.1361302584409714E-002   6.8679347168654203E-004
  0.67500001192092896        1000000.0000000000        2.0140424370765686E-002   1.6752697527408600E-002   1.6763297840952873E-002   4.4933630852028728E-004
  0.69999998807907104        1000000.0000000000        1.5209057368338108E-002   1.2845455668866634E-002   1.2851542793214321E-002   2.8608090360648930E-004
  0.72500002384185791        1000000.0000000000        1.1179359629750252E-002   9.5854438841342926E-003   9.5887985080480576E-003   1.7645879415795207E-004
  0.75000000000000000        1000000.0000000000        7.9593779519200325E-003   6.9269561208784580E-003   6.9287247024476528E-003   1.0483273217687383E-004
  0.77499997615814209        1000000.0000000000        5.4534855298697948E-003   4.8164734616875648E-003   4.8173656687140465E-003   5.9521036746446043E-005
  0.80000001192092896        1000000.0000000000        3.5644469317048788E-003   3.1942641362547874E-003   3.1946997623890638E-003   3.1964376830728725E-005
  0.82499998807907104        1000000.0000000000        2.1953978575766087E-003   1.9960466306656599E-003   1.9962613005191088E-003   1.6025531294872053E-005
  0.85000002384185791        1000000.0000000000        1.2517479481175542E-003   1.1547360336408019E-003   1.1548504699021578E-003   7.4105173553107306E-006
  0.87500000000000000        1000000.0000000000        6.4304523402824998E-004   6.0228613438084722E-004   6.0235220007598400E-004   3.1982574455469148E-006
  0.89999997615814209        1000000.0000000000        2.8482990455813706E-004   2.7166763902641833E-004   2.7169525856152177E-004   1.4653487596660852E-006
  0.92500001192092896        1000000.0000000000        1.0053916048491374E-004   9.9034397862851620E-005   9.9007957032881677E-005   9.9221358595968923E-007
  0.94999998807907104        1000000.0000000000        2.3556684027425945E-005   2.6182258807239123E-005   2.6070660169352777E-005   1.0371563803346362E-006
  0.97500002384185791        1000000.0000000000       -3.9704292476017145E-007   3.5098917123832507E-006   3.2748707781138364E-006   1.1654698255370022E-006
   1.0000000000000000        1000000.0000000000       -1.0009066500060726E-005  -5.9544663599808700E-006  -6.3491343098576181E-006   1.1214336836928851E-006


==> anc/README <==
MAIN.f:                 main routine
in the polarized case: use Larin scheme pdfs

*
*     To be quoted:
*     A. Behring, J. Bl\"umlein, A. De Freitas, A. von Manteuffel,
*     C. Schneider and K. Sch\"onwald,
*     "The heavy quark-antiquark asymmetry in the variable flavor number scheme",
*     DESY 25--185
*
*     compile: gfortran MAIN.f
*     in the polarized case: use Larin scheme pdfs [see Ref. in the above paper].
*



==> anc/Xspace.m <==
(* dabcdabc = 40/9                                                                    *)
(* Nc       =    3                                                                    *)
(* Nfac     =    1                                                                    *)
(* UNP odd  values of N: analytic continuation                                        *) 
(* POL even values of N: analytic continuation                                        *) 
gamNSsUNPx=(dabcdabc*NF*((800*(-1 + x))/3 + (4*(67 + 41*x)*z2)/3 - 4*(3 + 5*x)*z2^2 - (32*(3 + 5*x^2)*z3)/3 + (8*(1 + x)*(4 - x + 4*x^2)*z2*H[-1, x])/x + ((-4*(100 + 9*x))/3 - (4*(3 + 27*x + 32*x^2)*z2)/3 + 32*z3 + (104*(1 + x)*H[-1, x])/3 + (8*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, x]^2)/(3*x))*H[0, x] + ((-2*(38 + 29*x))/3 + 4*(5 + 3*x)*z2 - (4*(1 + x)*(8 - 5*x + 8*x^2)*H[-1, x])/(3*x))*H[0, x]^2 + (4*(3 + 8*x^2)*H[0, x]^3)/9 - (2*H[0, x]^4)/3 + ((364*(-1 + x))/3 - (8*(-1 + x)*(4 + 7*x + 4*x^2)*z2)/(3*x) - 6*(-1 + x)*H[0, x]^2)*H[1, x] + ((-104*(1 + x))/3 + 16*(-1 + x)*z2 - (16*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, x])/(3*x) + (32*(2 + 3*x^2)*H[0, x])/(3*x) - 8*(-1 + x)*H[0, x]^2)*H[0, -1, x] - 16*(-1 + x)*H[0, -1, x]^2 + ((-164*(1 + x))/3 + 16*(1 + x)*z2 - (32*(1 + x)*(2 + x + 2*x^2)*H[-1, x])/(3*x) + 12*(-1 + x)*H[0, x] + 4*(1 + x)*H[0, x]^2)*H[0, 1, x] + ((16*(1 + x)*(4 - 7*x + 4*x^2))/(3*x) + 32*(-1 + x)*H[0, x])*H[0, -1, -1, x] + (32*(1 + x)*(2 + x + 2*x^2)*H[0, -1, 1, x])/(3*x) + ((8*(-8 + 3*x - 21*x^2 + 8*x^3))/(3*x) + 16*(-1 + x)*H[0, x])*H[0, 0, -1, x] + ((8*(3 + 9*x + 8*x^2))/3 - 16*(1 + x)*H[0, x])*H[0, 0, 1, x] + (32*(1 + x)*(2 + x + 2*x^2)*H[0, 1, -1, x])/(3*x)))/Nc;
aqqPSsUNPx=(dabcdabc*((352*(-1 + x))/27 - (2*(-685 - 1359*x - 674*x^2 + 108*x^3)*z2)/(27*(1 + x)) + ((-129 + 69*x + 544*x^2)*z2^2)/45 + ((-2*(720 - 741*x + 22*x^2))/27 - (4*(7 + 13*x)*z2)/3)*z3 + (4*(-13 + 15*x)*z5)/3 + ((4*(40 + 96*x + 51*x^2 + 4*x^3)*z2)/(9*x) + (8*(1 + x)*(16 + 17*x + 16*x^2)*z3)/(9*x))*H[-1, x] + ((532 + 549*x + 1152*x^2)/27 - (2*(186 + 75*x + 266*x^2)*z2)/27 + (2*(-21 + x)*z2^2)/3 + (4*(3 - 27*x + 44*x^2)*z3)/9)*H[0, x] + (((-1 + x)*(1433 + 1152*x))/27 - (4*(-40 - 42*x - 12*x^2 + 121*x^3)*z2)/(27*x) - (2*(-1 + x)*(8 - 67*x + 8*x^2)*z3)/(9*x))*H[1, x] - (8*(1 + x)*(2 + 3*x + 2*x^2)*z2*H[-1, -1, x])/x + ((-2*(1 + x)*(-497 + 108*x))/27 + (4*(1 + x)*(8 + 13*x + 8*x^2)*z2)/(3*x))*H[-1, 0, x] + ((-8*(-3 - 7*x + 2*x^2)*z2)/3 - (16*(-1 + x)*z3)/3)*H[0, -1, x] + ((2*(-382 + 1154*x + 355*x^2 - 965*x^3 + 108*x^4))/(27*(-1 + x)*(1 + x)) + (2*(9 + 37*x + 24*x^2)*z2)/3 - (56*z3)/3)*H[0, 0, x] + ((-4*(94 + 431*x + 391*x^2))/(27*(1 + x)) + (4*(3 + 15*x + 4*x^2)*z2)/3 - (28*(1 + x)*z3)/3)*H[0, 1, x] + ((-94*(-1 + x))/3 - (2*(-1 + x)*(8 + 5*x + 8*x^2)*z2)/(9*x))*H[1, 0, x] + ((182*(-1 + x))/9 - (4*(-1 + x)*(4 + 7*x + 4*x^2)*z2)/(9*x))*H[1, 1, x] + (8*(1 + x)*(40 - 19*x + 94*x^2)*H[-1, -1, 0, x])/(27*x) - (2*(160 + 63*x + 144*x^2 + 214*x^3)*H[-1, 0, 0, x])/(27*x) + (4*(-80 - 267*x - 78*x^2 + 82*x^3)*H[-1, 0, 1, x])/(27*x) + (32*(-1 + x)*z2*H[0, -1, -1, x])/3 + ((-4*(-18 + 153*x + 188*x^2))/27 - 8*(-1 + x)*z2)*H[0, -1, 0, x] - (32*(-1 + x)*z2*H[0, 0, -1, x])/3 + ((4*(168 - 144*x + 53*x^2))/27 - 12*(1 + x)*z2)*H[0, 0, 0, x] + ((-2*(-222 - 75*x + 110*x^2))/27 - (8*(1 + 3*x)*z2)/3)*H[0, 0, 1, x] + ((4*(15 + 11*x))/3 + (4*(1 + x)*z2)/3)*H[0, 1, 0, x] + ((-82*(1 + x))/9 + (8*(1 + x)*z2)/3)*H[0, 1, 1, x] - (2*(-269 + 224*x + 36*x^2)*H[1, 0, 0, x])/9 + (4*(-7 + 7*x + 3*x^2)*H[1, 0, 1, x])/3 + (8*(-1 + x)*H[1, 1, 0, x])/3 - (8*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, -1, -1, 0, x])/(9*x) + (2*(1 + x)*(8 + 19*x + 8*x^2)*H[-1, -1, 0, 0, x])/(3*x) + (4*(1 + x)*(32 + 61*x + 32*x^2)*H[-1, -1, 0, 1, x])/(9*x) + 4*(1 + x)*H[-1, 0, -1, 0, x] - (2*(1 + x)*(32 + 7*x + 32*x^2)*H[-1, 0, 0, 0, x])/(9*x) - (2*(1 + x)*(8 + 25*x + 8*x^2)*H[-1, 0, 0, 1, x])/(3*x) - 8*(1 + x)*H[-1, 0, 1, 0, x] - (16*(1 + x)*(2 + x + 2*x^2)*H[-1, 0, 1, 1, x])/(9*x) - (16*x*(-3 + 2*x)*H[0, -1, -1, 0, x])/3 + (4*(21 - 54*x + 20*x^2)*H[0, -1, 0, 0, x])/9 - (8*(3 + 4*x)*H[0, -1, 0, 1, x])/3 + (4*(3 - 33*x + 8*x^2)*H[0, 0, -1, 0, x])/9 - (4*(3 + 8*x^2)*H[0, 0, 0, 0, x])/3 - (2*(21 + 111*x + 56*x^2)*H[0, 0, 0, 1, x])/9 - (4*(-9 + x)*H[0, 0, 1, 0, x])/3 + (2*(-3 + 27*x + 16*x^2)*H[0, 0, 1, 1, x])/9 - (4*(-24 + 15*x + 32*x^2)*H[0, 1, 0, 0, x])/9 - 4*(1 + 3*x)*H[0, 1, 0, 1, x] - 2*(1 + x)*H[0, 1, 1, 0, x] - (8*(-1 + x)*(4 + x + 4*x^2)*H[1, 0, -1, 0, x])/(3*x) - (2*(-1 + x)*(16 + 91*x + 16*x^2)*H[1, 0, 0, 0, x])/(9*x) - (16*(-1 + x)*(2 - x + 2*x^2)*H[1, 0, 0, 1, x])/(9*x) - 4*(-1 + x)*H[1, 0, 1, 0, x] - (2*(-1 + x)*(64 + 157*x + 64*x^2)*H[1, 1, 0, 0, x])/(9*x) - (16*(-1 + x)*H[0, -1, -1, -1, 0, x])/3 - (20*(-1 + x)*H[0, -1, -1, 0, 0, x])/3 - (40*(-1 + x)*H[0, -1, -1, 0, 1, x])/3 - (8*(-1 + x)*H[0, -1, 0, -1, 0, x])/3 - (4*(-1 + x)*H[0, -1, 0, 0, 0, x])/3 + (28*(-1 + x)*H[0, -1, 0, 0, 1, x])/3 + (16*(-1 + x)*H[0, -1, 0, 1, 0, x])/3 - (32*(-1 + x)*H[0, 0, -1, -1, 0, x])/3 + (8*(-1 + 5*x)*H[0, 0, -1, 0, 0, x])/3 + (16*(-1 + x)*H[0, 0, -1, 0, 1, x])/3 + (8*(-1 + 5*x)*H[0, 0, 0, -1, 0, x])/3 + 8*H[0, 0, 0, 0, 0, x] + (4*(7 + 9*x)*H[0, 0, 0, 0, 1, x])/3 + 8*H[0, 0, 0, 1, 0, x] - 4*(1 + x)*H[0, 0, 0, 1, 1, x] + (16*(4 + x)*H[0, 0, 1, 0, 0, x])/3 + (8*(-1 + x)*H[0, 0, 1, 0, 1, x])/3 + (4*(-1 + x)*H[0, 0, 1, 1, 0, x])/3 + (16*(1 + x)*H[0, 1, 0, -1, 0, x])/3 + (44*(1 + x)*H[0, 1, 0, 0, 0, x])/3 + (8*(1 + x)*H[0, 1, 0, 1, 0, x])/3 + 28*(1 + x)*H[0, 1, 1, 0, 0, x]))/Nc;
gamNSsPOLx=(dabcdabc*NF*(-4*(5 + 3*x)*z2^2 + 164*x*H[0, x] + 40*(1 + x)*H[-1, x]^2*H[0, x] - 10*x*H[0, x]^2 + (28*x*H[0, x]^3)/3 - (2*x*H[0, x]^4)/3 + z3*(-128*x + 32*x*H[0, x]) + H[-1, x]*(-56*(1 + x)*H[0, x] - 28*(1 + x)*H[0, x]^2) + (164*(-1 + x) - 6*(-1 + x)*H[0, x]^2)*H[1, x] + (56*(1 + x) - 80*(1 + x)*H[-1, x] + 32*H[0, x] + 8*(-1 + x)*H[0, x]^2)*H[0, -1, x] + 16*(-1 + x)*H[0, -1, x]^2 + (-76*(1 + x) - 32*(1 + x)*H[-1, x] + 12*(-1 + x)*H[0, x] + 4*(1 + x)*H[0, x]^2)*H[0, 1, x] + z2*(4*(19 + 5*x) + 72*(1 + x)*H[-1, x] - 4*(-9 + 31*x)*H[0, x] + 4*(3 + 5*x)*H[0, x]^2 - 40*(-1 + x)*H[1, x] - 16*(-1 + x)*H[0, -1, x] + 16*(1 + x)*H[0, 1, x]) + (80*(1 + x) - 32*(-1 + x)*H[0, x])*H[0, -1, -1, x] + 32*(1 + x)*H[0, -1, 1, x] + (8*(-1 + 7*x) - 16*(-1 + x)*H[0, x])*H[0, 0, -1, x] + (8*(-3 + 7*x) - 16*(1 + x)*H[0, x])*H[0, 0, 1, x] + 32*(1 + x)*H[0, 1, -1, x]))/Nc;
aqqPSsPOLx=(dabcdabc*((2*(115 + 186*x + 59*x^2)*z2)/(3*(1 + x)) + ((-135 + 619*x)*z2^2)/15 + ((-10*(-1 + 8*x))/3 - (4*(13 + 7*x)*z2)/3)*z3 - (4*(-15 + 13*x)*z5)/3 + ((4*(5 + 2*x)*z2)/3 + (40*(1 + x)*z3)/3)*H[-1, x] - 4*(1 + x)*z2*H[-1, x]^2 + (178*x - (10*(-5 + 4*x)*z2)/3 - (2*(-1 + 21*x)*z2^2)/3 + (88*x*z3)/3 + (-24*(1 + x) + 4*(1 + x)*z2)*H[-1, x] + 16*(1 + x)*H[-1, x]^2 - (20*(1 + x)*H[-1, x]^3)/9)*H[0, x] + (-((x*(-36 - 7*x + 33*x^2))/((-1 + x)*(1 + x))) + (-3 + 17*x)*z2 - (28*x*z3)/3 + (11 + 10*x)*H[-1, x] + ((-1 - x)*H[-1, x]^2)/2)*H[0, x]^2 + ((2*x)/9 - 2*(1 + x)*z2 - (19*(1 + x)*H[-1, x])/9)*H[0, x]^3 - (17*x*H[0, x]^4)/18 + (x*H[0, x]^5)/15 + (178*(-1 + x) - (4*(-7 + 10*x)*z2)/3 + (34*(-1 + x)*z3)/3 + ((2*(-1 + x))/3 - (14*(-1 + x)*z2)/3)*H[0, x] + ((-2 + 17*x)*H[0, x]^2)/3 - (41*(-1 + x)*H[0, x]^3)/9)*H[1, x] + ((41*(-1 + x))/3 - (10*(-1 + x)*z2)/3 - (8*(-1 + x)*H[0, x])/3 - (95*(-1 + x)*H[0, x]^2)/6)*H[1, x]^2 + (24*(1 + x) - (4*(9 + 17*x)*z2)/3 + (16*(-1 + x)*z3)/3 - 32*(1 + x)*H[-1, x] + (20*(1 + x)*H[-1, x]^2)/3 + ((-2*(41 + 48*x))/3 + 8*(-1 + x)*z2 - 2*(1 + x)*H[-1, x])*H[0, x] + ((37 + 39*x)*H[0, x]^2)/3 + (2*(-1 + x)*H[0, x]^3)/9 - 24*(-1 + x)*H[0, x]*H[1, x])*H[0, -1, x] + (2*(-1 + 3*x) - 2*(-1 + x)*H[0, x])*H[0, -1, x]^2 + ((-4*(19 + 37*x + 16*x^2))/(1 + x) + (2*(-13 + 25*x)*z2)/3 - (28*(1 + x)*z3)/3 + (4*(7 + 10*x)*H[-1, x])/3 + (2*(1 + x)*H[-1, x]^2)/3 + ((-2*(-2 + 25*x))/3 + (4*(1 + x)*z2)/3 + 8*(1 + x)*H[-1, x])*H[0, x] + ((-23 - 43*x)*H[0, x]^2)/3 + (22*(1 + x)*H[0, x]^3)/9 + ((4*(1 + 2*x))/3 + (178*(-1 + x)*H[0, x])/3)*H[1, x] + (-24*(-1 + x) + (16*(1 + x)*H[0, x])/3)*H[0, -1, x])*H[0, 1, x] + ((1 - 7*x)/3 - (38*(1 + x)*H[0, x])/3)*H[0, 1, x]^2 + (32*(1 + x) - (32*(-1 + x)*z2)/3 - (40*(1 + x)*H[-1, x])/3 - 2*(-3 + 5*x)*H[0, x] + (10*(-1 + x)*H[0, x]^2)/3 - (16*(-1 + x)*H[0, -1, x])/3)*H[0, -1, -1, x] + ((-4*(7 + 10*x))/3 - (4*(1 + x)*H[-1, x])/3 + 16*(-2 + x)*H[0, x])*H[0, -1, 1, x] + ((2*(49 + 66*x))/3 - (16*(-1 + x)*z2)/3 + 6*(1 + x)*H[-1, x] - (2*(37 + 57*x)*H[0, x])/3 - (8*(-3 + x)*H[0, x]^2)/3 + 48*(-1 + x)*H[1, x] + (4*(-1 + x)*H[0, -1, x])/3 - (32*(1 + x)*H[0, 1, x])/3)*H[0, 0, -1, x] + ((2*(-27 + 35*x))/3 - (16*(2 + x)*z2)/3 - 10*(1 + x)*H[-1, x] + (2*(5 + 111*x)*H[0, x])/3 - 4*(3 + x)*H[0, x]^2 - (182*(-1 + x)*H[1, x])/3 + (4*(-1 + x)*H[0, -1, x])/3 + (68*(1 + x)*H[0, 1, x])/3)*H[0, 0, 1, x] + ((-4*(7 + 10*x))/3 - (4*(1 + x)*H[-1, x])/3 + 16*(-2 + x)*H[0, x])*H[0, 1, -1, x] + ((-2*(31 + 19*x))/3 + (8*(1 + x)*z2)/3 - (16*(1 + x)*H[-1, x])/3 - (4*(-43 + 40*x)*H[0, x])/3 + 14*(1 + x)*H[0, x]^2)*H[0, 1, 1, x] + ((40*(1 + x))/3 + (16*(-1 + x)*H[0, x])/3)*H[0, -1, -1, -1, x] + (4*(1 + x)*H[0, -1, -1, 1, x])/3 + ((2*(-21 + 55*x))/3 - (32*x*H[0, x])/3)*H[0, -1, 0, 1, x] + (4*(1 + x)*H[0, -1, 1, -1, x])/3 + (16*(1 + x)*H[0, -1, 1, 1, x])/3 + (-6*(1 + x) + (16*(-1 + x)*H[0, x])/3)*H[0, 0, -1, -1, x] + (10*(1 + x) - (32*(1 + x)*H[0, x])/3)*H[0, 0, -1, 1, x] + ((2*(19 + 73*x))/3 + (4*(-23 + 7*x)*H[0, x])/3)*H[0, 0, 0, -1, x] + ((-4*(-11 + 106*x))/3 - 4*(-7 + 3*x)*H[0, x])*H[0, 0, 0, 1, x] + (10*(1 + x) - (32*(1 + x)*H[0, x])/3)*H[0, 0, 1, -1, x] + ((16*(-13 + 14*x))/3 - (4*(3 + 5*x)*H[0, x])/3)*H[0, 0, 1, 1, x] + (4*(1 + x)*H[0, 1, -1, -1, x])/3 + (16*(1 + x)*H[0, 1, -1, 1, x])/3 + (16*(1 + x)*H[0, 1, 1, -1, x])/3 + (40*(-1 + x)*H[0, -1, -1, 0, 1, x])/3 + (32*(-1 + x)*H[0, -1, 0, -1, -1, x])/3 + (64*(-1 + x)*H[0, 0, -1, -1, -1, x])/3 - (20*(-1 + x)*H[0, 0, -1, 0, -1, x])/3 + (8*(3 + 5*x)*H[0, 0, -1, 0, 1, x])/3 - 20*(-1 + x)*H[0, 0, 0, -1, -1, x] + 4*(9 + 7*x)*H[0, 0, 0, -1, 1, x] - (32*(-3 + x)*H[0, 0, 0, 0, -1, x])/3 + (4*(-11 + 35*x)*H[0, 0, 0, 0, 1, x])/3 + 4*(9 + 7*x)*H[0, 0, 0, 1, -1, x] - 4*(15 + 13*x)*H[0, 0, 0, 1, 1, x] + (4*(9 + 7*x)*H[0, 0, 1, 0, -1, x])/3 - (8*(6 + 7*x)*H[0, 0, 1, 0, 1, x])/3))/Nc;


==> anc/daind.f <==
      DOUBLE PRECISION FUNCTION DAIND(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     --------------------------------------------------------------
C************************************************************************
C
C---  INTEGRATION ROUTINE:
C     CF. Piessens, R., An Algorithm for Automatic Integration. 
C     Angewandte Informatik, 9 (1973), 399--401.
C     To be quoted at any use
C
C************************************************************************
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      EXTERNAL FUN
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE      
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
      RANG(KK+1) = RANG(KK)
180   CONTINUE
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE      
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND=AIND1
      RETURN
      END


==> anc/daind1.f <==
      DOUBLE PRECISION FUNCTION DAIND1(A,B,FUN,EPS,KEY,MAX,KOUNT,EST)
C     ---------------------------------------------------------------
C************************************************************************
C
C---  INTEGRATION ROUTINE:
C     CF. Piessens, R., An Algorithm for Automatic Integration. 
C     Angewandte Informatik, 9 (1973), 399--401.
C     To be quoted at any use
C
C************************************************************************
C  INPUTPARAMETERS
C  A,B      LIMITS OF THE INTEGRATION INTERVAL
C  FUN      FUNCTION TO BE INTEGRATED (TO BE DECLARED EXTERNAL IN THE MAIN PR.)
C  EPS      ABSOLUTE OR RELATIVE TOLERANCE,DEPENDING OF THE VALUE OF 'KEY'
C  KEY      =1 THEN 'EPS' DENOTES AN ABSOLUTE, =2 THEN A RELATIVE TOLERANCE
C  MAX      UPPER BOUND ON THE NUMBERS OF INTEGRAND EVALUATIONS (MAX.LE.10000)
C
C  OUTPUTPARAMETERS
C  KOUNT    NUMBER OF INTEGRAND EVALUATIONS
C  EST      ESTIMATION OF THE ABSOLUTE ERROR OF THE APPROXIMATION
      IMPLICIT REAL*8 (A-H,O-Z)
      DOUBLE PRECISION MAXIM,MINIM,MODUL1,MODUL2
      INTEGER RANG(130)
      DIMENSION
     &AINIT(250),END(250),EPSIL(250),PART(250),W1(5),W2(5),W3(6),
     &     X1(5),X2(5)
      DATA X1/0.973906528517D+0,0.865063366689D+0,0.679409568299D+0,
     *         0.433395394129D+0,0.148874338981D+0/
      DATA X2/0.995657163026D+0,0.930157491356D+0,0.780817726586D+0,
     *         0.562757134669D+0,0.294392862701D+0/
      DATA W1/0.666713443087D-1,0.149451349151D+0,0.219086362516D+0,
     *         0.269266719310D+0,0.295524224715D+0/
      DATA W2/0.325581623080D-1,0.750396748109D-1,0.109387158802D+0,
     *         0.134709217311D+0,0.147739104901D+0/
      DATA W3/0.116946388674D-1,0.547558965744D-1,0.931254545837D-1,
     *         0.123491976262D+0,0.142775938577D+0,0.149445554003D+0/
      DATA TOL/0.23D-15/
      EXTERNAL FUN
      MAX1 = (MAX+21)/42+1
      MAX2 = MAX1/2+2
      ALFA = A
      BETA = B
      MAAT = 1
C EVALUATION OF GAUSSIAN AND KRONROD FORMULAS
   10 S = 0.5D+0*(BETA-ALFA)
      U = 0.5D+0*(BETA+ALFA)
      RES1 = 0.0D+0
      RES2 = W3(6)*FUN(U)
      DO 20 K = 1,5
        C = S*X1(K)
        C = FUN(C+U)+FUN(U-C)
        RES1 = RES1+W1(K)*C
        RES2 = RES2+W2(K)*C
        C = S*X2(K)
        RES2 =RES2+W3(K)*(FUN(C+U)+FUN(U-C))
20    CONTINUE      
      PAT = RES2*S
      MODUL2 = ABS(PAT-RES1*S)
      IF(MAAT.GT.1) GOTO 50
      EST = MODUL2
      BINT = PAT
      KOUNT =21
      PART(1) = BINT
      GOTO 90
   30 RANG(1) = 1
      AINIT(1) = A
      END(1) = B
      EPSIL(1) = EST
   40 NR = RANG(1)
      BINT = BINT-PART(NR)
      EST =EST-EPSIL(NR)
C THE SUBINTERVAL WITH LARGEST ERROR IS SPLIT UP INTO TWO EQUAL PARTS
      ALFA = AINIT(NR)
      BETA = (AINIT(NR)+END(NR))*0.5
      JJ = 1
      MAAT = MAAT+1
      GOTO 10
   50 EST = EST+MODUL2
      BINT = BINT+PAT
      IF(JJ.EQ.0) GOTO 60
      MODUL1 = MODUL2
      PAT1 = PAT
      ALFA = BETA
      BETA = END(NR)
      JJ = 0
      GOTO 10
   60 MA = MAAT
      IF(MAAT.GT.MAX2) MA = MAX1+3-MAAT
      IF(MODUL1.GT.MODUL2) GOTO 70
      EPSIL(NR) = MODUL2
      EPSIL(MAAT) = MODUL1
      AINIT(MAAT) = AINIT(NR)
      AINIT(NR) = ALFA
      END(MAAT) = ALFA
      MAXIM = MODUL2
      MINIM = MODUL1
      PART(NR) = PAT
      PART(MAAT) = PAT1
      GOTO 80
   70 EPSIL(NR) = MODUL1
      EPSIL(MAAT) = MODUL2
      END(MAAT) = BETA
      END(NR) = ALFA
      AINIT(MAAT) = ALFA
      MAXIM = MODUL1
      MINIM = MODUL2
      PART(NR) = PAT1
      PART(MAAT) = PAT
   80 KOUNT = KOUNT+42
C TEST ON THE NUMBER OF FUNCTION EVALUATIONS
      IF(KOUNT.GE.MAX) GOTO 190
   90 GOTO (100,110),KEY
C TEST ON ABSOLUTE ACCURACY
  100 IF(EST.LE.EPS) GOTO 190
      GOTO 120
C TEST ON RELATIVE ACCURACY
  110 IF(ABS(EPS*BINT).LE.TOL) GOTO 100
      IF(EST.LE.ABS(EPS*BINT)) GOTO 190
  120 IF(MAAT.EQ.1) GOTO 30
      IF(MAAT.GT.2) GOTO 130
      RANG(2) = 2
      GOTO 40
  130 MB = MA-1
C SEARCH FOR THE SUBINTERVAL WITH LARGEST ERROR
      DO 140 I = 2,MB
        IR = RANG(I)
        IF(MAXIM.GE.EPSIL(IR)) GOTO 150
        RANG(I-1) = RANG(I)
140     CONTINUE      
      RANG(MB) = NR
      RANG(MA) = MAAT
      GOTO 40
  150 RANG(I-1) = NR
      DO 160 K = I,MB
        IR = RANG(K)
        IF(MINIM.GE.EPSIL(IR)) GOTO 170
  160   CONTINUE
      RANG(MA) = MAAT
      GOTO 40
  170 DO 180 I = K,MB
        KK = MB-I+K
      RANG(KK+1) = RANG(KK)
180   CONTINUE
      RANG(K) = MAAT
      GOTO 40
C CALCULATION OF THE INTEGRAL
  190 AIND1 = 0.0D+0
      DO 200 K = 1,MAAT
      AIND1 = AIND1+PART(K)
200   CONTINUE      
      IF(AIND1.EQ.0.0D+0)
     &        WRITE(6,*) '**** AIND=0.**** EST NOT CALCULATED'
      IF(AIND1.NE.0.0D+0) EST=EST/AIND1
      DAIND1=AIND1
      RETURN
      END


==> anc/hplog5.f <==
******************************************************************************
**  hplog5: a subroutine for the evaluation of harmonic polylogarithms
**          Version 1.0         15/11/2001
**  upgraded to w=5 from hplog as described in: 
**  T.Gehrmann and E.Remiddi: Numerical Evaluation of the Harmonic 
**                            Polylogarithms up to Weight 4
**                            (hep-ph/0107173; Comp.Phys.Comm. 141 (2001) 296)
**  the harmonic polylogarithms are defined in: 
**  E.Remiddi and J.Vermaseren: Harmonic Polylogarithms
**                            (hep-ph/9905237; Int.J.Mod.Phys. A15 (2000) 725)
**  email:
**  Thomas.Gehrmann@cern.ch and Ettore.Remiddi@bo.infn.it
**
******************************************************************************
      subroutine hplog5(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                       Hr1,Hr2,Hr3,Hr4,Hr5,
     $                       Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
****** 
** x is the argument of the 1dHPL's (1 dimensional Harmonic PolyLogarithms) 
**   to be evaluated; 
** nw is the maximum weight of the required 1dHPL's; 
**    the maximum allowed value of nw of this implementation is 5; 
** Hc1,Hc2,Hc3,Hc4,Hc5 are the complex*16 values of the 1dHPL; 
**    they must all be supplied in the arguments even if some of them 
**    are not to be evaluated; 
** Hr1,Hr2,Hr3,Hr4,Hr5 are the double precision real parts of 
**    Hc1,Hc2,Hc3,Hc4,Hc5; 
** Hi1,Hi2,Hi3,Hi4,Hi5 are the double precision immaginary parts of 
**    Hc1,Hc2,Hc3,Hc4,Hc5 divided by pi=3.114159.... 
** n1,n2 is the required range of indices, the allowed ranges are 
**    (0,1), (-1,0), (-1,1) ; 
****** 
      implicit double precision (a-h,o-z) 
      complex*16 Hc1,Hc2,Hc3,Hc4,Hc5 
      dimension Hc1(n1:n2),Hc2(n1:n2,n1:n2),Hc3(n1:n2,n1:n2,n1:n2), 
     $          Hc4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hc5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hr1(n1:n2),Hr2(n1:n2,n1:n2),Hr3(n1:n2,n1:n2,n1:n2), 
     $          Hr4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hr5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      common /fillred/infilldim,infill(3) 
      parameter (r2   = 1.4142135623730950488d0) 
** check on the weight nw 
      if ( (nw.lt.1).or.(nw.gt.5) ) then 
        print*, ' illegal call of eval1dhpl with second argument', 
     $          ' (the weight) = ',nw 
        print*, ' the allowed values of the weight are 1,2,3,5 ' 
        stop
      endif
** check on the range n1:n2 
      if ( (n1.eq.-1).and.(n2.eq.0) ) then 
        infilldim =  2 
        infill(1) =  0 
        infill(2) = -1  
      elseif ( (n1.eq.0).and.(n2.eq.1) ) then 
        infilldim =  2 
        infill(1) =  0 
        infill(2) =  1  
      elseif ( (n1.eq.-1).and.(n2.eq.1) ) then 
        infilldim =  3 
        infill(1) =  0 
        infill(2) = -1  
        infill(3) =  1  
      else 
        print*, ' illegal call of eval1dhpl with the two last ', 
     $          'arguments = (',n1,',',n2,')' 
        print*, ' the allowed values are (-1,0), (0,1), (-1,1) ' 
        stop 
      endif 
** setting the immaginary parts equal to zero 
      call setzero(nw,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** looking at the range of the argument 
*      r2 = sqrt(2.d0) 
      r2m1 = r2 - 1 
      r2p1 = r2 + 1 
      if ( ( x.gt.-r2m1 ).and.( x.le.r2m1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplat0 ' 
        call eval1dhplat0(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                 Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( x.eq.1d0 ) then
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplin1 ' 
        call eval1dhplin1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                 Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.gt.r2m1 ).and.( x.le.r2p1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplat1 ' 
        call eval1dhplat1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                 Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.gt.r2p1 ) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplatinf ' 
        call eval1dhplatinf(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                   Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.le.-r2p1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplatminf ' 
        call eval1dhplatminf(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                    Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( x.eq.-1d0 ) then
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplinm1 ' 
        call eval1dhplinm1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5,
     $                  Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      elseif ( ( x.gt.-r2p1 ).and.( x.le.-r2m1) ) then 
*        print*, ' eval1dhpl:      x = ',x,', call eval1dhplatm1 ' 
        call eval1dhplatm1(x,nw,Hc1,Hc2,Hc3,Hc4,Hc5, 
     $                  Hr1,Hr2,Hr3,Hr4,Hr5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
        return 
      endif 
** 
      end 
************************************************************************ 
      subroutine eval1dhplat0(y,nw,H1,H2,H3,H4,H5, 
     $                          HY1,HY2,HY3,HY4,HY5,
     $                          Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the 0-range  -(r2-1) < y <= (r2-1) 
** by direct series expansion (Bernoulli-accelerated) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** evaluate the irreducible 1dHPL's first 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
      call fillirr1dhplat0(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $              HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      return 
      end 
************************************************************************ 
      subroutine eval1dhplin1(y,nw,H1,H2,H3,H4,H5, 
     $                   HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's for y=1 (explicit values are tabulated)
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      parameter (pi   = 3.14159265358979324d0) 
** evaluate the irreducible 1dHPL's first 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
      call fillirr1dhplin1(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      if (n2.eq.0) return
** correct the ill-defined entries
      HY2(1,0) = - HY2(0,1) 
      Hi2(1,0) = 0d0 
      H2(1,0) = dcmplx(HY2(1,0),Hi2(1,0)*pi)
      if ( nw.eq.2 ) return
      HY3(1,0,0) = HY3(0,0,1) 
      Hi3(1,0,0) = 0d0 
      H3(1,0,0) = dcmplx(HY3(1,0,0),Hi3(1,0,0)*pi)
      if ( nw.eq.3 ) return
      HY4(1,0,0,0) = -HY4(0,0,0,1) 
      Hi4(1,0,0,0) = 0d0 
      H4(1,0,0,0) = dcmplx(HY4(1,0,0,0),Hi4(1,0,0,0)*pi)
      if ( nw.eq.4 ) return
      HY5(1,0,0,0,0) = HY5(0,0,0,0,1) 
      Hi5(1,0,0,0,0) = 0d0 
      H5(1,0,0,0,0) = dcmplx(HY5(1,0,0,0,0),Hi5(1,0,0,0,0)*pi)
      return 
      end 
************************************************************************ 
      subroutine eval1dhplat1(y,nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the 1-range  (r2-1) < y <= (r2+1) 
** evaluating first the H(..,r=(1-y)/(1+y)) by calling eval1dhplat0(r)  
** and then expressing H(..,y=(1-r)/(1+r)) in terms of H(..,r) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension HR1(-1:1),HR2(-1:1,-1:1),HR3(-1:1,-1:1,-1:1), 
     $          HR4(-1:1,-1:1,-1:1,-1:1), 
     $          HR5(-1:1,-1:1,-1:1,-1:1,-1:1) 
** the nw = 1 case 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
** the nw > 1 case 
      r = (1.d0-y)/(1.d0+y) 
*      print*,' eval1dhplat1: y = ',y,', r = ',r 
** the whole (-1,1) range is in general needed for any pair (n1,n2)
      call fillirr1dhplat0(r,nw,HR1,HR2,HR3,HR4,HR5,-1,1) 
** fillirr1dhplat1 takes care automatically of all the immaginary 
** parts as well as of the jump across y=1 
      call fillirr1dhplat1(r,nw,HR1,HR2,HR3,HR4,HR5, 
     $                          HY1,HY2,HY3,HY4,HY5, 
     $                          Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      return 
      end 
************************************************************************ 
      subroutine eval1dhplatinf(y,nw,H1,H2,H3,H4,H5, 
     $                  HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the inf-range  (r2+1) < abs(y) 
** evaluating first the H(..,x=1/y) by calling eval1dhplat0(x)  
** and then expressing H(..,y=1/x) in terms of H(..,x) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension HX1(n1:n2),HX2(n1:n2,n1:n2),HX3(n1:n2,n1:n2,n1:n2), 
     $          HX4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HX5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      parameter (pi   = 3.14159265358979324d0) 
** the nw = 1 case 
      call fillh1(y,H1,HY1,Hi1,n1,n2) 
      if ( nw.eq.1 ) return 
** the nw > 1 case 
      x = 1.d0/y 
*      print*,' eval1dhplatinf: y = ',y,', x = ',x 
      call fillirr1dhplat0(x,nw,HX1,HX2,HX3,HX4,HX5,n1,n2) 
** fillirr1dhplatinf takes care automatically of all the immaginary 
** parts as well as of the jump across y=1 
      call fillirr1dhplatinf(x,nw,HX1,HX2,HX3,HX4,HX5, 
     $                            HY1,HY2,HY3,HY4,HY5, 
     $                            Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** then the reducible 1dHPL's 
      call fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
      return 
      end 
************************************************************************ 
      subroutine eval1dhplinm1(y,nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's for y=-1 (explicit values are tabulated)
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      complex*16 G1,G2,G3,G4,G5  
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension G1(-n2:-n1),G2(-n2:-n1,-n2:-n1),
     $          G3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension GY1(-n2:-n1),GY2(-n2:-n1,-n2:-n1),
     $          GY3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension Gi1(-n2:-n1),Gi2(-n2:-n1,-n2:-n1),
     $          Gi3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      common /fillred/infilldim,infill(3) 
      dimension istorfill(3)
      dimension nphase(-1:1) 
      data nphase/-1,1,-1/ 
      parameter (pi   = 3.14159265358979324d0) 
*      print*,' eval1dhplatm1: y = ',y 
      if (infilldim.eq.2) then
         do i=1,2
            istorfill(i) = infill(i)
            infill(i) = -istorfill(i)
         enddo
      endif
** evaluate H(...,-y) 
      call setzero(nw,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      Gi1(0) = -1
      call eval1dhplin1(-y,nw,G1,G2,G3,G4,G5, 
     $                  GY1,GY2,GY3,GY4,GY5,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      if (infilldim.eq.2) then
         do i=1,2
            infill(i) = istorfill(i)
         enddo
      endif
** fill the arrays H's 
      do k1=n1,n2 
        nph1 = nphase(k1) 
        HY1(k1) =   nph1*GY1(-k1) 
        Hi1(k1) = - nph1*Gi1(-k1) 
        H1(k1)  = dcmplx(HY1(k1),Hi1(k1)*pi) 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            nph2 = nph1*nphase(k2) 
            HY2(k1,k2) =   nph2*GY2(-k1,-k2) 
            Hi2(k1,k2) = - nph2*Gi2(-k1,-k2) 
            H2(k1,k2)  = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                nph3 = nph2*nphase(k3) 
                HY3(k1,k2,k3) =   nph3*GY3(-k1,-k2,-k3) 
                Hi3(k1,k2,k3) = - nph3*Gi3(-k1,-k2,-k3) 
                H3(k1,k2,k3)  = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    nph4 = nph3*nphase(k4) 
                    HY4(k1,k2,k3,k4) =   nph4*GY4(-k1,-k2,-k3,-k4) 
                    Hi4(k1,k2,k3,k4) = - nph4*Gi4(-k1,-k2,-k3,-k4) 
                    H4(k1,k2,k3,k4)  = 
     $                    dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
                if ( nw.gt.4 ) then 
                  do k5=n1,n2 
                    nph5 = nph4*nphase(k5) 
                    HY5(k1,k2,k3,k4,k5) = nph5*GY5(-k1,-k2,-k3,-k4,-k5) 
                    Hi5(k1,k2,k3,k4,k5) =-nph5*Gi5(-k1,-k2,-k3,-k4,-k5) 
                    H5(k1,k2,k3,k4,k5)  = 
     $                dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
                  enddo 
                endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      if (n1.eq.0) return
** correct the ill-defined entries
      HY2(-1,0) = - HY2(0,-1) 
      Hi2(-1,0) = Hi1(0)*HY1(-1)
      H2(-1,0) = dcmplx(HY2(-1,0),Hi2(-1,0)*pi)
      if ( nw.eq.2 ) return
      HY3(-1,0,0) = HY1(-1)*HY2(0,0)+HY3(0,0,-1) 
      Hi3(-1,0,0) = HY1(-1)*Hi2(0,0)-HY2(0,-1)*Hi1(0)
      H3(-1,0,0) = dcmplx(HY3(-1,0,0),Hi3(-1,0,0)*pi)
      if ( nw.eq.3 ) return
      HY4(-1,0,0,0) = -HY2(0,-1)*HY2(0,0)-HY4(0,0,0,-1) 
      Hi4(-1,0,0,0) = HY1(-1)*Hi3(0,0,0)+HY3(0,0,-1)*Hi1(0)
      H4(-1,0,0,0) = dcmplx(HY4(-1,0,0,0),Hi4(-1,0,0,0)*pi)
      if ( nw.eq.4 ) return
      HY5(-1,0,0,0,0) = HY4(0,0,0,0)*HY1(-1)+HY2(0,0)*HY3(0,0,-1)
     $                  + HY5(0,0,0,0,-1)
      Hi5(-1,0,0,0,0) = -HY2(0,-1)*Hi3(0,0,0)-HY4(0,0,0,-1)*Hi1(0)
      H5(-1,0,0,0,0) = dcmplx(HY5(-1,0,0,0,0),Hi5(-1,0,0,0,0)*pi)
      return 
      end 
************************************************************************ 
      subroutine eval1dhplatm1(y,nw,H1,H2,H3,H4,H5, 
     $                    HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the (-1)-range  -(r2+1) < y <= -(r2-1) 
** evaluating first the H(..,-y) by calling eval1dhplat1(-y), 
** and then expressing H(..,y) in terms of H(..,-y) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      complex*16 G1,G2,G3,G4,G5  
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension G1(-n2:-n1),G2(-n2:-n1,-n2:-n1),
     $          G3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension GY1(-n2:-n1),GY2(-n2:-n1,-n2:-n1),
     $          GY3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension Gi1(-n2:-n1),Gi2(-n2:-n1,-n2:-n1),
     $          Gi3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
** 
      common /fillred/infilldim,infill(3) 
      dimension istorfill(3)
      dimension nphase(-1:1) 
      data nphase/-1,1,-1/ 
      parameter (pi   = 3.14159265358979324d0) 
*      print*,' eval1dhplatm1: y = ',y 
      if (infilldim.eq.2) then
         do i=1,2
            istorfill(i) = infill(i)
            infill(i) = -istorfill(i)
         enddo
      endif
** evaluate H(...,-y) 
      call setzero(nw,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      Gi1(0) = -1
      call eval1dhplat1(-y,nw,G1,G2,G3,G4,G5, 
     $                  GY1,GY2,GY3,GY4,GY5,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      if (infilldim.eq.2) then
         do i=1,2
            infill(i) = istorfill(i)
         enddo
      endif
** fill the arrays H's 
      do k1=n1,n2 
        nph1 = nphase(k1) 
        HY1(k1) =   nph1*GY1(-k1) 
        Hi1(k1) = - nph1*Gi1(-k1) 
        H1(k1)  = dcmplx(HY1(k1),Hi1(k1)*pi) 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            nph2 = nph1*nphase(k2) 
            HY2(k1,k2) =   nph2*GY2(-k1,-k2) 
            Hi2(k1,k2) = - nph2*Gi2(-k1,-k2) 
            H2(k1,k2)  = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                nph3 = nph2*nphase(k3) 
                HY3(k1,k2,k3) =   nph3*GY3(-k1,-k2,-k3) 
                Hi3(k1,k2,k3) = - nph3*Gi3(-k1,-k2,-k3) 
                H3(k1,k2,k3)  = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    nph4 = nph3*nphase(k4) 
                    HY4(k1,k2,k3,k4) =   nph4*GY4(-k1,-k2,-k3,-k4) 
                    Hi4(k1,k2,k3,k4) = - nph4*Gi4(-k1,-k2,-k3,-k4) 
                    H4(k1,k2,k3,k4)  = 
     $                    dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
                if ( nw.gt.4 ) then 
                  do k5=n1,n2 
                    nph5 = nph4*nphase(k5) 
                    HY5(k1,k2,k3,k4,k5) = nph5*GY5(-k1,-k2,-k3,-k4,-k5) 
                    Hi5(k1,k2,k3,k4,k5) =-nph5*Gi5(-k1,-k2,-k3,-k4,-k5) 
                    H5(k1,k2,k3,k4,k5)  = 
     $                dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
                  enddo 
                endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      return 
      end 


      subroutine eval1dhplatminf(y,nw,H1,H2,H3,H4,H5, 
     $                   HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates 1dhpl's in the (-1)-range y  <= -(r2+1) 
** evaluating first the H(..,-y) by calling eval1dhplatinf(-y), 
** and then expressing H(..,y) in terms of H(..,-y) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      complex*16 G1,G2,G3,G4,G5  
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** additional arrays required within this routine 
      dimension G1(-n2:-n1),G2(-n2:-n1,-n2:-n1),
     $          G3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          G5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension GY1(-n2:-n1),GY2(-n2:-n1,-n2:-n1),
     $          GY3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          GY5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
      dimension Gi1(-n2:-n1),Gi2(-n2:-n1,-n2:-n1),
     $          Gi3(-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi4(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1), 
     $          Gi5(-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1,-n2:-n1) 
** 
      common /fillred/infilldim,infill(3) 
      dimension istorfill(3)
      dimension nphase(-1:1) 
      data nphase/-1,1,-1/ 
      parameter (pi   = 3.14159265358979324d0) 
*      print*,' eval1dhplatm1: y = ',y 
      if (infilldim.eq.2) then
         do i=1,2
            istorfill(i) = infill(i)
            infill(i) = -istorfill(i)
         enddo
      endif
** evaluate H(...,-y) 
      call setzero(nw,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      Gi1(0) = -1
      call eval1dhplatinf(-y,nw,G1,G2,G3,G4,G5, 
     $                  GY1,GY2,GY3,GY4,GY5,Gi1,Gi2,Gi3,Gi4,Gi5,-n2,-n1) 
      if (infilldim.eq.2) then
         do i=1,2
            infill(i) = istorfill(i)
         enddo
      endif
** fill the arrays H's 
      do k1=n1,n2 
        nph1 = nphase(k1) 
        HY1(k1) =   nph1*GY1(-k1) 
        Hi1(k1) = - nph1*Gi1(-k1) 
        H1(k1)  = dcmplx(HY1(k1),Hi1(k1)*pi) 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            nph2 = nph1*nphase(k2) 
            HY2(k1,k2) =   nph2*GY2(-k1,-k2) 
            Hi2(k1,k2) = - nph2*Gi2(-k1,-k2) 
            H2(k1,k2)  = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                nph3 = nph2*nphase(k3) 
                HY3(k1,k2,k3) =   nph3*GY3(-k1,-k2,-k3) 
                Hi3(k1,k2,k3) = - nph3*Gi3(-k1,-k2,-k3) 
                H3(k1,k2,k3)  = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    nph4 = nph3*nphase(k4) 
                    HY4(k1,k2,k3,k4) =   nph4*GY4(-k1,-k2,-k3,-k4) 
                    Hi4(k1,k2,k3,k4) = - nph4*Gi4(-k1,-k2,-k3,-k4) 
                    H4(k1,k2,k3,k4)  = 
     $                    dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
                if ( nw.gt.4 ) then 
                  do k5=n1,n2 
                    nph5 = nph4*nphase(k5) 
                    HY5(k1,k2,k3,k4,k5) = nph5*GY5(-k1,-k2,-k3,-k4,-k5) 
                    Hi5(k1,k2,k3,k4,k5) =-nph5*Gi5(-k1,-k2,-k3,-k4,-k5) 
                    H5(k1,k2,k3,k4,k5)  = 
     $                dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
                  enddo 
                endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      return 
      end 
************************************************************************ 
      subroutine setzero(nw,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** initializes with 0 the elements of the arrays 
      implicit double precision (a-h,o-z) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      do k1=n1,n2 
        Hi1(k1) = 0.d0 
        if ( nw.gt.1 ) then 
          do k2=n1,n2 
            Hi2(k1,k2) = 0.d0 
            if ( nw.gt.2 ) then 
              do k3=n1,n2 
                Hi3(k1,k2,k3) = 0.d0 
                if ( nw.gt.3 ) then 
                  do k4=n1,n2 
                    Hi4(k1,k2,k3,k4) = 0.d0 
                    if ( nw.gt.4 ) then 
                      do k5=n1,n2 
                        Hi5(k1,k2,k3,k4,k5) = 0.d0 
                      enddo 
                    endif 
                  enddo 
                endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      return 
      end 
************************************************************************ 
      subroutine fillred1dhpl(nw,H1,H2,H3,H4,H5, 
     $                 HY1,HY2,HY3,HY4,HY5,Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
* fills the reducible 1dhpl from the irreducible set
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4,H5 
      dimension H1(n1:n2),H2(n1:n2,n1:n2),H3(n1:n2,n1:n2,n1:n2), 
     $          H4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          H5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      common /fillred/infilldim,infill(3) 
      parameter (pinv = 0.318309886183790672d0) 
      parameter (pi   = 3.14159265358979324d0) 
** combining real and immaginary into the complex value 
      do k1=n1,n2 
      do k2=n1,n2 
        H2(k1,k2) = dcmplx(HY2(k1,k2),Hi2(k1,k2)*pi) 
        if ( nw.gt.2 ) then 
          do k3=n1,n2 
            H3(k1,k2,k3) = dcmplx(HY3(k1,k2,k3),Hi3(k1,k2,k3)*pi) 
            if ( nw.gt.3 ) then 
              do k4=n1,n2 
                H4(k1,k2,k3,k4) = 
     $               dcmplx(HY4(k1,k2,k3,k4),Hi4(k1,k2,k3,k4)*pi) 
            if ( nw.gt.4 ) then 
              do k5=n1,n2 
                H5(k1,k2,k3,k4,k5) = 
     $             dcmplx(HY5(k1,k2,k3,k4,k5),Hi5(k1,k2,k3,k4,k5)*pi) 
              enddo 
            endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      enddo 
** evaluating the reduced HPL's 
** iflag = 0 to suppress auxiliary printings of FILLREDHPLx 
      iflag = 0 
      do ia =  1,infilldim 
      do ib = ia,infilldim 
        call FILLREDHPL2(iflag,H1,H2,n1,n2,infill(ia),infill(ib)) 
        if ( nw.gt.2 ) then 
          do ic = ib,infilldim 
            call FILLREDHPL3(iflag,H1,H2,H3,n1,n2, 
     $                          infill(ia),infill(ib),infill(ic)) 
            if ( nw.gt.3 ) then 
              do id = ic,infilldim 
                call FILLREDHPL4(iflag,H1,H2,H3,H4,n1,n2, 
     $               infill(ia),infill(ib),infill(ic),infill(id)) 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      enddo 
      if (nw.gt.4) call FILLREDHPL5(iflag,H1,H2,H3,H4,H5,n1,n2)
** extractin real and immaginary parts from the complex value 
      do k1=n1,n2 
      do k2=n1,n2 
        HY2(k1,k2) =  dble(H2(k1,k2)) 
        Hi2(k1,k2) = dimag(H2(k1,k2))*pinv 
        if ( nw.gt.2 ) then 
          do k3=n1,n2 
            HY3(k1,k2,k3) =  dble(H3(k1,k2,k3)) 
            Hi3(k1,k2,k3) = dimag(H3(k1,k2,k3))*pinv 
            if ( nw.gt.3 ) then 
              do k4=n1,n2 
                HY4(k1,k2,k3,k4) =  dble(H4(k1,k2,k3,k4)) 
                Hi4(k1,k2,k3,k4) = dimag(H4(k1,k2,k3,k4))*pinv 
            if ( nw.gt.4 ) then 
              do k5=n1,n2 
                HY5(k1,k2,k3,k4,k5) =  dble(H5(k1,k2,k3,k4,k5)) 
                Hi5(k1,k2,k3,k4,k5) = dimag(H5(k1,k2,k3,k4,k5))*pinv 
              enddo 
            endif 
              enddo 
            endif 
          enddo 
        endif 
      enddo 
      enddo 
      return 
      end 
************************************************************************ 
      subroutine FILLREDHPL2(iflag,H1,H2,i1,i2,na,nb) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2 
      dimension H1(i1:i2),H2(i1:i2,i1:i2) 
*23456789012345678901234567890123456789012345678901234567890123456789012 
* must be called with ordered indices na <= nb 
*      print*,' FILLREDHPL2, iflag =',iflag 
      if ( na.eq.nb ) then 
        H2(na,na) = 1.d0/2*( H1(na) )**2 
      else 
        H2(nb,na) = + H1(na)*H1(nb) - H2(na,nb) 
        if ( iflag.eq.1 ) then 
          call printer2(na,nb) 
        endif 
      endif 
      return 
      end 
************************************************************************ 
      subroutine FILLREDHPL3(iflag,H1,H2,H3,i1,i2,ia,ib,ic) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3 
      dimension H1(i1:i2),H2(i1:i2,i1:i2),H3(i1:i2,i1:i2,i1:i2) 
* must be called with "properly ordered" indices 
* note in particular the remapping of, say, (ia,ib,ic) into 
* (na,na,nb) of ReducerTest.out 
      na = ia 
      if ( (ia.eq.ib).and.(ib.eq.ic) ) then 
* case (na,na,na) 
        H3(na,na,na) = 1.d0/6*( H1(na) )**3 
* ic cannot be anymore equal to ia 
      else if ( ic.eq.ia ) then 
        print*,' FILLREDHPL3, error 1, called with arguments ' 
        print*,'               ',ia,ib,ic 
        stop 
      else if ( ia.eq.ib ) then 
* case (na,na,nb) 
        nb = ic 
        if ( iflag.eq.1 ) then 
          call printer3(na,na,nb) 
        endif 
        H3(na,nb,na) = + H1(na)*H2(na,nb) - 2*H3(na,na,nb) 
        H3(nb,na,na) = + 1.d0/2*H1(na)*H1(na)*H1(nb) 
     $                 - H1(na)*H2(na,nb) + H3(na,na,nb) 
* ib cannot be anymore equal to ia 
      else if ( ib.eq.ia ) then 
        print*,' FILLREDHPL3, error 2, called with arguments ' 
        print*,'               ',ia,ib,ic 
        stop 
      else if ( ib.eq.ic ) then 
* case (na,nb,nb) 
        nb = ib 
        if ( iflag.eq.1 ) then 
          call printer3(na,nb,nb) 
        endif 
        H3(nb,na,nb) = + H1(nb)*H2(na,nb) - 2*H3(na,nb,nb) 
        H3(nb,nb,na) = + 1.d0/2*H1(na)*H1(nb)*H1(nb) 
     $                 - H1(nb)*H2(na,nb) + H3(na,nb,nb) 
* no need to protect against ic.eq.ib 
* when arriving here all indices are different 
      else 
* case (na,nb,nc)    all indices are different 
        nb = ib 
        nc = ic 
        if ( iflag.eq.1 ) then 
          call printer3(na,nb,nc) 
          call printer3(na,nc,nb) 
        endif 
        H3(nb,na,nc) = + H1(nb)*H2(na,nc) 
     $                 - H3(na,nb,nc) - H3(na,nc,nb) 
        H3(nb,nc,na) = + H1(na)*H2(nb,nc) 
     $                 - H1(nb)*H2(na,nc) + H3(na,nc,nb) 
        H3(nc,na,nb) = + H1(nc)*H2(na,nb) 
     $                 - H3(na,nb,nc) - H3(na,nc,nb) 
        H3(nc,nb,na) = + H1(na)*H1(nb)*H1(nc) - H1(na)*H2(nb,nc) 
     $                 - H1(nc)*H2(na,nb) + H3(na,nb,nc) 
      endif 
*23456789012345678901234567890123456789012345678901234567890123456789012 
      return 
      end 
************************************************************************ 
      subroutine FILLREDHPL4(iflag,H1,H2,H3,H4,i1,i2,ia,ib,ic,id) 
      implicit double precision (a-h,o-z) 
      complex*16 H1,H2,H3,H4 
      dimension H1(i1:i2),H2(i1:i2,i1:i2),H3(i1:i2,i1:i2,i1:i2) 
      dimension H4(i1:i2,i1:i2,i1:i2,i1:i2) 
*23456789012345678901234567890123456789012345678901234567890123456789012 
* must be called with "properly ordered" indices 
* note in particular the remapping of, say, (ia,ib,ic) into 
* (na,na,nb) of ReducerTest.out 
      na = ia 
      if ( (ia.eq.ib).and.(ib.eq.ic).and.(ic.eq.id) ) then 
* case (na,na,na,na) 
        H4(na,na,na,na) = 1.d0/24*( H1(na) )**4 
* id cannot be anymore equal to ia 
      else if ( id.eq.ia ) then 
        print*,' FILLREDHPL4, error 1, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( (ia.eq.ib).and.(ib.eq.ic) ) then 
* case (na,na,na,nb) 
        nb = id 
        H4(na,na,nb,na) = + H1(na)*H3(na,na,nb) - 3*H4(na,na,na,nb) 
        H4(na,nb,na,na) = + 1.d0/2*H1(na)*H1(na)*H2(na,nb) 
     $                    - 2*H1(na)*H3(na,na,nb) + 3*H4(na,na,na,nb) 
        H4(nb,na,na,na) = + 1.d0/6*H1(na)*H1(na)*H1(na)*H1(nb) 
     $                    - 1.d0/2*H1(na)*H1(na)*H2(na,nb) 
     $                    + H1(na)*H3(na,na,nb) - H4(na,na,na,nb) 
        if ( iflag.eq.1 ) then 
          call printer4(na,na,na,nb) 
        endif 
* ic cannot be anymore equal to ia 
      else if ( ic.eq.ia ) then 
        print*,' FILLREDHPL4, error 2, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( (ia.eq.ib).and.(ic.eq.id) ) then 
* case (na,na,nb,nb) 
        nb = ic 
        H4(na,nb,na,nb) = + 1.d0/2*H2(na,nb)*H2(na,nb) 
     $                    - 2*H4(na,na,nb,nb) 
        H4(na,nb,nb,na) = + H1(na)*H3(na,nb,nb) 
     $                    - 1.d0/2*H2(na,nb)*H2(na,nb) 
        H4(nb,na,na,nb) = + H1(nb)*H3(na,na,nb) 
     $                    - 1.d0/2*H2(na,nb)*H2(na,nb) 
        H4(nb,na,nb,na) = + H1(na)*H1(nb)*H2(na,nb) 
     $                    - 2*H1(na)*H3(na,nb,nb) 
     $                    - 2*H1(nb)*H3(na,na,nb) 
     $                    + 1.d0/2*H2(na,nb)*H2(na,nb) 
     $                    + 2*H4(na,na,nb,nb) 
        H4(nb,nb,na,na) = + 1.d0/4*H1(na)*H1(na)*H1(nb)*H1(nb) 
     $                    - H1(na)*H1(nb)*H2(na,nb) 
     $                    + H1(na)*H3(na,nb,nb) 
     $                    + H1(nb)*H3(na,na,nb) - H4(na,na,nb,nb) 
        if ( iflag.eq.1 ) then 
          call printer4(na,na,nb,nb) 
        endif 
      else if ( ia.eq.ib ) then 
* case (na,na,nb,nc) 
        nb = ic 
        nc = id 
        H4(na,nb,nc,na) = + H1(na)*H3(na,nb,nc) - 2*H4(na,na,nb,nc) 
     $                    - H4(na,nb,na,nc) 
        H4(na,nc,na,nb) = + H2(na,nb)*H2(na,nc) - 2*H4(na,na,nb,nc) 
     $                    - 2*H4(na,na,nc,nb) - H4(na,nb,na,nc) 
        H4(na,nc,nb,na) = + H1(na)*H3(na,nc,nb) - H2(na,nb)*H2(na,nc) 
     $                    + 2*H4(na,na,nb,nc) + H4(na,nb,na,nc) 
        H4(nb,na,na,nc) = + H1(nb)*H3(na,na,nc) - H4(na,na,nb,nc) 
     $                    - H4(na,na,nc,nb) - H4(na,nb,na,nc) 
        H4(nb,na,nc,na) = + H1(na)*H1(nb)*H2(na,nc) 
     $                    - H1(na)*H3(na,nb,nc) - H1(na)*H3(na,nc,nb) 
     $                    - 2*H1(nb)*H3(na,na,nc) + 2*H4(na,na,nb,nc) 
     $                    + 2*H4(na,na,nc,nb) + H4(na,nb,na,nc) 
        H4(nb,nc,na,na) = + 1.d0/2*H1(na)*H1(na)*H2(nb,nc) 
     $                    - H1(na)*H1(nb)*H2(na,nc) 
     $                    + H1(na)*H3(na,nc,nb) + H1(nb)*H3(na,na,nc) 
     $                    - H4(na,na,nc,nb) 
        H4(nc,na,na,nb) = + H1(nc)*H3(na,na,nb) - H2(na,nb)*H2(na,nc) 
     $                    + H4(na,na,nb,nc) + H4(na,na,nc,nb) 
     $                    + H4(na,nb,na,nc) 
        H4(nc,na,nb,na) = + H1(na)*H1(nc)*H2(na,nb) 
     $                    - H1(na)*H3(na,nb,nc) - H1(na)*H3(na,nc,nb) 
     $                    - 2*H1(nc)*H3(na,na,nb) + H2(na,nb)*H2(na,nc) 
     $                    - H4(na,nb,na,nc) 
        H4(nc,nb,na,na) = + 1.d0/2*H1(na)*H1(na)*H1(nb)*H1(nc) 
     $                    - 1.d0/2*H1(na)*H1(na)*H2(nb,nc) 
     $                    - H1(na)*H1(nc)*H2(na,nb) 
     $                    + H1(na)*H3(na,nb,nc) + H1(nc)*H3(na,na,nb) 
     $                    - H4(na,na,nb,nc)  
        if ( iflag.eq.1 ) then 
          call printer4(na,na,nb,nc) 
          call printer4(na,na,nc,nb) 
          call printer4(na,nb,na,nc) 
        endif 
* ib cannot be anymore equal to ia 
      else if ( ib.eq.ia ) then 
        print*,' FILLREDHPL4, error 3, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( (ib.eq.ic).and.(ic.eq.id) ) then 
* case (na,nb,nb,nb) 
        nb = ib 
        H4(nb,na,nb,nb) = + H1(nb)*H3(na,nb,nb) - 3*H4(na,nb,nb,nb) 
        H4(nb,nb,na,nb) = + 1.d0/2*H1(nb)*H1(nb)*H2(na,nb) 
     $                    - 2*H1(nb)*H3(na,nb,nb) + 3*H4(na,nb,nb,nb) 
        H4(nb,nb,nb,na) = + 1.d0/6*H1(na)*H1(nb)*H1(nb)*H1(nb) 
     $                    - 1.d0/2*H1(nb)*H1(nb)*H2(na,nb) 
     $                    + H1(nb)*H3(na,nb,nb) - H4(na,nb,nb,nb) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nb,nb) 
        endif 
* id cannot be anymore equal to ib 
      else if ( id.eq.ib ) then 
        print*,' FILLREDHPL4, error 4, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( ib.eq.ic ) then 
* case (na,nb,nb,nc) 
        nb = ib 
        nc = id 
        H4(nb,na,nb,nc) = + H1(nb)*H3(na,nb,nc) 
     $                    - 2*H4(na,nb,nb,nc) - H4(na,nb,nc,nb) 
        H4(nb,na,nc,nb) = + H1(nb)*H3(na,nc,nb) - H4(na,nb,nc,nb) 
     $                    - 2*H4(na,nc,nb,nb) 
        H4(nb,nb,na,nc) = + 1.d0/2*H1(nb)*H1(nb)*H2(na,nc) 
     $                    - H1(nb)*H3(na,nb,nc) - H1(nb)*H3(na,nc,nb) 
     $                    + H4(na,nb,nb,nc) + H4(na,nb,nc,nb) 
     $                    + H4(na,nc,nb,nb) 
        H4(nb,nb,nc,na) = + H1(na)*H3(nb,nb,nc) 
     $                    - 1.d0/2*H1(nb)*H1(nb)*H2(na,nc) 
     $                    + H1(nb)*H3(na,nc,nb) - H4(na,nc,nb,nb) 
        H4(nb,nc,na,nb) = - H1(nb)*H3(na,nb,nc) - H1(nb)*H3(na,nc,nb) 
     $                    + H2(na,nb)*H2(nb,nc) + H4(na,nb,nc,nb) 
     $                    + 2*H4(na,nc,nb,nb) 
        H4(nb,nc,nb,na) = + H1(na)*H1(nb)*H2(nb,nc) 
     $                    - 2*H1(na)*H3(nb,nb,nc) 
     $                    + H1(nb)*H3(na,nb,nc) 
     $                    - H2(na,nb)*H2(nb,nc) - H4(na,nb,nc,nb) 
        H4(nc,na,nb,nb) = + H1(nc)*H3(na,nb,nb) - H4(na,nb,nb,nc) 
     $                    - H4(na,nb,nc,nb) - H4(na,nc,nb,nb) 
        H4(nc,nb,na,nb) = + H1(nb)*H1(nc)*H2(na,nb) 
     $                    - 2*H1(nc)*H3(na,nb,nb) 
     $                    - H2(na,nb)*H2(nb,nc) + 2*H4(na,nb,nb,nc) 
     $                    + H4(na,nb,nc,nb) 
        H4(nc,nb,nb,na) = + 1.d0/2*H1(na)*H1(nb)*H1(nb)*H1(nc) 
     $                    - H1(na)*H1(nb)*H2(nb,nc) 
     $                    + H1(na)*H3(nb,nb,nc) 
     $                    - H1(nb)*H1(nc)*H2(na,nb) 
     $                    + H1(nc)*H3(na,nb,nb) + H2(na,nb)*H2(nb,nc) 
     $                    - H4(na,nb,nb,nc) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nb,nc) 
          call printer4(na,nb,nc,nb) 
          call printer4(na,nc,nb,nb) 
        endif 
* ic cannot be anymore equal to ib 
      else if ( ic.eq.ib ) then 
        print*,' FILLREDHPL4, error 5, called with arguments ' 
        print*,'               ',ia,ib,ic,id 
        stop 
      else if ( ic.eq.id ) then 
* case (na,nb,nc,nc) 
        nb = ib 
        nc = ic 
        H4(nb,na,nc,nc) = + H1(nb)*H3(na,nc,nc) - H4(na,nb,nc,nc) 
     $                    - H4(na,nc,nb,nc) - H4(na,nc,nc,nb) 
        H4(nb,nc,na,nc) = - 2*H1(nb)*H3(na,nc,nc) + H2(na,nc)*H2(nb,nc) 
     $                    + H4(na,nc,nb,nc) + 2*H4(na,nc,nc,nb) 
        H4(nb,nc,nc,na) = + H1(na)*H3(nb,nc,nc) + H1(nb)*H3(na,nc,nc) 
     $                    - H2(na,nc)*H2(nb,nc) - H4(na,nc,nc,nb) 
        H4(nc,na,nb,nc) = + H1(nc)*H3(na,nb,nc) - 2*H4(na,nb,nc,nc) 
     $                    - H4(na,nc,nb,nc) 
        H4(nc,na,nc,nb) = + H1(nc)*H3(na,nc,nb) - H4(na,nc,nb,nc) 
     $                    - 2*H4(na,nc,nc,nb) 
        H4(nc,nb,na,nc) = + H1(nb)*H1(nc)*H2(na,nc) 
     $                    - H1(nc)*H3(na,nb,nc) - H1(nc)*H3(na,nc,nb) 
     $                    - H2(na,nc)*H2(nb,nc) + 2*H4(na,nb,nc,nc) 
     $                    + H4(na,nc,nb,nc) 
        H4(nc,nb,nc,na) = + H1(na)*H1(nc)*H2(nb,nc) 
     $                    - 2*H1(na)*H3(nb,nc,nc) 
     $                    - H1(nb)*H1(nc)*H2(na,nc) 
     $                    + H1(nc)*H3(na,nc,nb) + H2(na,nc)*H2(nb,nc) 
     $                    - H4(na,nc,nb,nc) 
        H4(nc,nc,na,nb) = + 1.d0/2*H1(nc)*H1(nc)*H2(na,nb) 
     $                    - H1(nc)*H3(na,nb,nc) - H1(nc)*H3(na,nc,nb) 
     $                    + H4(na,nb,nc,nc) + H4(na,nc,nb,nc) 
     $                    + H4(na,nc,nc,nb) 
        H4(nc,nc,nb,na) = + 1.d0/2*H1(na)*H1(nb)*H1(nc)*H1(nc) 
     $                    - H1(na)*H1(nc)*H2(nb,nc) 
     $                    + H1(na)*H3(nb,nc,nc) 
     $                    - 1.d0/2*H1(nc)*H1(nc)*H2(na,nb) 
     $                    + H1(nc)*H3(na,nb,nc) - H4(na,nb,nc,nc) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nc,nc) 
          call printer4(na,nc,nb,nc) 
          call printer4(na,nc,nc,nb) 
        endif 
* no need to protect against id.eq.ic 
* when arriving here all indices are different 
      else 
* case (na,nb,nc,nd) all indices are different 
        nb = ib 
        nc = ic 
        nd = id 
        H4(nb,na,nc,nd) = + H1(nb)*H3(na,nc,nd) - H4(na,nb,nc,nd) 
     $                    - H4(na,nc,nb,nd) - H4(na,nc,nd,nb) 
        H4(nb,na,nd,nc) = + H1(nb)*H3(na,nd,nc) - H4(na,nb,nd,nc) 
     $                    - H4(na,nd,nb,nc) - H4(na,nd,nc,nb) 
        H4(nb,nc,na,nd) = - H1(nb)*H3(na,nc,nd) - H1(nb)*H3(na,nd,nc) 
     $                    + H2(na,nd)*H2(nb,nc) + H4(na,nc,nb,nd) 
     $                    + H4(na,nc,nd,nb) + H4(na,nd,nc,nb) 
        H4(nb,nc,nd,na) = + H1(na)*H3(nb,nc,nd) + H1(nb)*H3(na,nd,nc) 
     $                    - H2(na,nd)*H2(nb,nc) - H4(na,nd,nc,nb) 
        H4(nb,nd,na,nc) = - H1(nb)*H3(na,nc,nd) - H1(nb)*H3(na,nd,nc) 
     $                    + H2(na,nc)*H2(nb,nd) + H4(na,nc,nd,nb) 
     $                    + H4(na,nd,nb,nc) + H4(na,nd,nc,nb) 
        H4(nb,nd,nc,na) = + H1(na)*H3(nb,nd,nc) + H1(nb)*H3(na,nc,nd) 
     $                    - H2(na,nc)*H2(nb,nd) - H4(na,nc,nd,nb) 
        H4(nc,na,nb,nd) = + H1(nc)*H3(na,nb,nd) - H4(na,nb,nc,nd) 
     $                    - H4(na,nb,nd,nc) - H4(na,nc,nb,nd) 
        H4(nc,na,nd,nb) = + H1(nc)*H3(na,nd,nb) - H4(na,nc,nd,nb) 
     $                    - H4(na,nd,nb,nc) - H4(na,nd,nc,nb) 
        H4(nc,nb,na,nd) = + H1(nb)*H1(nc)*H2(na,nd) 
     $                    - H1(nc)*H3(na,nb,nd) - H1(nc)*H3(na,nd,nb) 
     $                    - H2(na,nd)*H2(nb,nc) + H4(na,nb,nc,nd) 
     $                    + H4(na,nb,nd,nc) + H4(na,nd,nb,nc) 
        H4(nc,nb,nd,na) = + H1(na)*H1(nc)*H2(nb,nd) 
     $                    - H1(na)*H3(nb,nc,nd) - H1(na)*H3(nb,nd,nc) 
     $                    - H1(nb)*H1(nc)*H2(na,nd) 
     $                    + H1(nc)*H3(na,nd,nb) + H2(na,nd)*H2(nb,nc) 
     $                    - H4(na,nd,nb,nc) 
        H4(nc,nd,na,nb) = - H1(nc)*H3(na,nb,nd) - H1(nc)*H3(na,nd,nb) 
     $                    + H2(na,nb)*H2(nc,nd) + H4(na,nb,nd,nc) 
     $                    + H4(na,nd,nb,nc) + H4(na,nd,nc,nb) 
        H4(nc,nd,nb,na) = + H1(na)*H1(nb)*H2(nc,nd) 
     $                    - H1(na)*H1(nc)*H2(nb,nd) 
     $                    + H1(na)*H3(nb,nd,nc) + H1(nc)*H3(na,nb,nd) 
     $                    - H2(na,nb)*H2(nc,nd) - H4(na,nb,nd,nc) 
        H4(nd,na,nb,nc) = + H1(nd)*H3(na,nb,nc) - H4(na,nb,nc,nd) 
     $                    - H4(na,nb,nd,nc) - H4(na,nd,nb,nc) 
        H4(nd,na,nc,nb) = + H1(nd)*H3(na,nc,nb) - H4(na,nc,nb,nd) 
     $                    - H4(na,nc,nd,nb) - H4(na,nd,nc,nb) 
        H4(nd,nb,na,nc) = + H1(nb)*H1(nd)*H2(na,nc) 
     $                    - H1(nd)*H3(na,nb,nc) - H1(nd)*H3(na,nc,nb) 
     $                    - H2(na,nc)*H2(nb,nd) + H4(na,nb,nc,nd) 
     $                    + H4(na,nb,nd,nc) + H4(na,nc,nb,nd) 
        H4(nd,nb,nc,na) = + H1(na)*H1(nd)*H2(nb,nc) 
     $                    - H1(na)*H3(nb,nc,nd) - H1(na)*H3(nb,nd,nc) 
     $                    - H1(nb)*H1(nd)*H2(na,nc) 
     $                    + H1(nd)*H3(na,nc,nb) + H2(na,nc)*H2(nb,nd) 
     $                    - H4(na,nc,nb,nd) 
        H4(nd,nc,na,nb) = + H1(nc)*H1(nd)*H2(na,nb) 
     $                    - H1(nd)*H3(na,nb,nc) - H1(nd)*H3(na,nc,nb) 
     $                    - H2(na,nb)*H2(nc,nd) + H4(na,nb,nc,nd) 
     $                    + H4(na,nc,nb,nd) + H4(na,nc,nd,nb) 
        H4(nd,nc,nb,na) = + H1(na)*H1(nb)*H1(nc)*H1(nd) 
     $                    - H1(na)*H1(nb)*H2(nc,nd) 
     $                    - H1(na)*H1(nd)*H2(nb,nc) 
     $                    + H1(na)*H3(nb,nc,nd) 
     $                    - H1(nc)*H1(nd)*H2(na,nb) 
     $                    + H1(nd)*H3(na,nb,nc) 
     $                    + H2(na,nb)*H2(nc,nd) - H4(na,nb,nc,nd) 
        if ( iflag.eq.1 ) then 
          call printer4(na,nb,nc,nd) 
          call printer4(na,nb,nd,nc) 
          call printer4(na,nc,nb,nd) 
          call printer4(na,nc,nb,nd) 
          call printer4(na,nd,nb,nc) 
          call printer4(na,nd,nc,nb) 
        endif 
      endif 
*23456789012345678901234567890123456789012345678901234567890123456789012 
      return 
      end 
************************************************************************ 
      subroutine printer2(na,nb) 

      write(11,'(''g [H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('',y)] = H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('',y) ; '')') 

      write(12,'(''id H('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('',y) = H[('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('',y)] ; '')') 

      return 
      end 
*** 
      subroutine printer3(na,nb,nc) 

      write(11,'(''g [H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('',y)] = H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('',y) ; '')') 

      write(12,'(''id H('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('','',$)') 
      call subprint(12,nc) 
      write(12,'('',y) = H[('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('',y)] ; '')') 

      return 
      end 
*** 
      subroutine printer4(na,nb,nc,nd) 

      write(11,'(''g [H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('','',$)') 
      call subprint(11,nd) 
      write(11,'('',y)] = H('',$)') 
      call subprint(11,na) 
      write(11,'('','',$)') 
      call subprint(11,nb) 
      write(11,'('','',$)') 
      call subprint(11,nc) 
      write(11,'('','',$)') 
      call subprint(11,nd) 
      write(11,'('',y) ; '')') 

      write(12,'(''id H('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('','',$)') 
      call subprint(12,nc) 
      write(12,'('','',$)') 
      call subprint(12,nd) 
      write(12,'('',y) = H[('',$)') 
      call subprint(12,na) 
      write(12,'('','',$)') 
      call subprint(12,nb) 
      write(12,'('','',$)') 
      call subprint(12,nc) 
      write(12,'('','',$)') 
      call subprint(12,nd) 
      write(12,'('',y)] ; '')') 

      return 
      end 
*** 
      subroutine subprint(n,na) 
      if ( na.lt.0 ) then 
        write (n,102) na 
      else 
        write (n,101) na 
      endif 
      return 
  101 format(i1,$) 
  102 format(i2,$) 
      end 


      subroutine FILLREDHPL5(iflag,HZ1,HZ2,HZ3,HZ4,HZ5,n1,n2)
      implicit double precision (a-h,o-z) 
      complex*16 HZ1,HZ2,HZ3,HZ4,HZ5 
      dimension HZ1(n1:n2),HZ2(n1:n2,n1:n2),HZ3(n1:n2,n1:n2,n1:n2) 
      dimension HZ4(n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HZ5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 

** evaluating the expansions 

      HZ5(0,0,0,0,0) = 
     $  + 8.3333333333333333d-03*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)
	
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      
      HZ5(0,0,0,1,0) = 
     $  + HZ1(0) *HZ4(0,0,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,1)
      HZ5(0,0,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,0,1)
      HZ5(0,0,1,1,0) = 
     $  + HZ1(0) *HZ4(0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - HZ5(0,0,1,0,1) 
      HZ5(0,1,0,0,0) = 
     $  + 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,0,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,1)
      HZ5(0,1,0,0,1) = 
     $  + HZ2(0,1) *HZ3(0,0,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(0,1,0,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,1)
     $  + 1.2000000000000000d+01*HZ5(0,0,0,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(0,1,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  + HZ2(0,1) *HZ3(0,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - HZ5(0,0,1,0,1) 
      HZ5(0,1,1,0,1) = 
     $  + HZ2(0,1) *HZ3(0,1,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(0,1,1,1,0) = 
     $  + HZ1(0) *HZ4(0,1,1,1)
     $  - HZ2(0,1) *HZ3(0,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(1,0,0,0,0) = 
     $  + 4.1666666666666666d-02*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,1)
     $  - HZ1(0) *HZ4(0,0,0,1)
     $  + HZ5(0,0,0,0,1) 
      HZ5(1,0,0,0,1) = 
     $  + HZ1(1) *HZ4(0,0,0,1)
     $  - HZ2(0,1) *HZ3(0,0,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(1,0,0,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,0,1)
      HZ5(1,0,0,1,1) = 
     $  + HZ1(1) *HZ4(0,0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - HZ5(0,1,0,1,1) 
      HZ5(1,0,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,1)
     $  - HZ2(0,1) *HZ3(0,0,1)
     $  + HZ5(0,0,1,0,1) 
      HZ5(1,0,1,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,1,1)
     $  + 1.2000000000000000d+01*HZ5(0,0,1,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(1,0,1,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(0,1,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,1,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,1,1)
     $  - 6.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,0,1,1)
      HZ5(1,0,1,1,1) = 
     $  + HZ1(1) *HZ4(0,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,1,1,1,1)
      HZ5(1,1,0,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,1)
     $  - HZ1(0) *HZ4(0,0,1,1)
     $  - HZ1(1) *HZ4(0,0,0,1)
     $  + HZ5(0,0,0,1,1) 
      HZ5(1,1,0,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ2(0,1) *HZ3(0,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,1,1,1)
     $  - HZ5(0,1,0,1,1) 
      HZ5(1,1,0,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,1,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,1,1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,1,1)
     $  - HZ2(0,1) *HZ3(0,1,1)
     $  + HZ5(0,1,0,1,1) 
      HZ5(1,1,0,1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,1,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,1,1,1)
     $  + 6.0000000000000000d+00*HZ5(0,1,1,1,1)
      HZ5(1,1,1,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(0)*HZ1(0)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,1,1)
     $  - HZ1(0) *HZ4(0,1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,1)
     $  - HZ1(1) *HZ4(0,0,1,1)
     $  + HZ5(0,0,1,1,1) 
      HZ5(1,1,1,0,1) = 
     $  + 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,1,1,1,1)
      HZ5(1,1,1,1,0) = 
     $  + 4.1666666666666666d-02*HZ1(0)*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,1,1)
     $  - HZ1(1) *HZ4(0,1,1,1)
     $  + HZ5(0,1,1,1,1) 
      HZ5(1,1,1,1,1) = 
     $  + 8.3333333333333333d-03*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)
      endif

      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HZ5(-1,-1,-1,-1,-1) = 
     $  + 8.3333333333333333d-03*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)
      HZ5(-1,-1,-1,-1,0) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(0)
     $  - 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,-1)
     $  - HZ1( -1)*HZ4(0,-1,-1,-1)
     $  + HZ5(0, -1,-1,-1,-1)
      HZ5(-1,-1,-1,0,-1) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,-1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,-1,-1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,-1,-1,-1,-1)
      HZ5(-1,-1,-1,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(0)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,-1)
     $  - HZ1( -1)*HZ4(0,0,-1,-1)
     $  - HZ1(0) *HZ4(0,-1,-1,-1)
     $  + HZ5(0,0, -1,-1,-1)
      HZ5(-1,-1,0,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,-1)
     $  + 6.0000000000000000d+00*HZ5(0,-1,-1,-1,-1)
      HZ5(-1,-1,0,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,-1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,-1,-1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,-1)
     $  - HZ2(0, -1)*HZ3(0,-1,-1)
     $  + HZ5(0, -1,0,-1,-1)
      HZ5(-1,-1,0,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,-1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  + HZ2(0, -1)*HZ3(0,-1,-1)
     $  - HZ5(0, -1,0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(-1,-1,0,0,0) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(0)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,-1)
     $  - HZ1( -1)*HZ4(0,0,0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,-1)
     $  - HZ1(0) *HZ4(0,0,-1,-1)
     $  + HZ5(0,0,0, -1,-1)
      HZ5(-1,0,-1,-1,-1) = 
     $  + HZ1( -1)*HZ4(0,-1,-1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,-1,-1,-1,-1)
      HZ5(-1,0,-1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,-1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(-1,0,-1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,-1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,-1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  + 1.2000000000000000d+01*HZ5(0,0,-1,-1,-1)
      HZ5(-1,0,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,0,-1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,-1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,-1,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,-1)
     $  - HZ2(0, -1)*HZ3(0,0,-1)
     $  + HZ5(0,0, -1,0,-1)
      HZ5(-1,0,0,-1,-1) = 
     $  + HZ1( -1)*HZ4(0,0,-1,-1)
     $  - HZ5(0, -1,0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(-1,0,0,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,-1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(-1,0,0,0,-1) = 
     $  + HZ1( -1)*HZ4(0,0,0,-1)
     $  - HZ2(0, -1)*HZ3(0,0,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(-1,0,0,0,0) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(0)
     $  - 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,-1)
     $  - HZ1(0) *HZ4(0,0,0,-1)
     $  + HZ5(0,0,0,0, -1)
      HZ5(0,-1,-1,-1,0) = 
     $  + HZ1(0) *HZ4(0,-1,-1,-1)
     $  - HZ2(0, -1)*HZ3(0,-1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(0,-1,-1,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,0,-1,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,-1,-1,-1)
      HZ5(0,-1,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,-1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  + HZ2(0, -1)*HZ3(0,0,-1)
     $  - HZ5(0,0, -1,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(0,-1,0,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(0,-1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  + 1.2000000000000000d+01*HZ5(0,0,0,-1,-1)
      HZ5(0,-1,0,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,-1,0,-1)
     $  - 6.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(0,-1,0,0,0) = 
     $  + 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(0,-1)
     $  - HZ1(0) *HZ1(0)*HZ3(0,0,-1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,-1)
      HZ5(0,0,-1,-1,0) = 
     $  + HZ1(0) *HZ4(0,0,-1,-1)
     $  - HZ5(0,0, -1,0,-1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,-1)
      HZ5(0,0,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,0,-1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(0,0,0,-1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,0,-1)
      HZ5(0,0,0,-1,0) = 
     $  + HZ1(0) *HZ4(0,0,0,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,0,0,-1)
      endif

      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HZ5(-1,-1,-1,0,1) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  + HZ1( -1)*HZ4(-1,-1,0,1)
     $  - HZ5(0, -1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - HZ5(0,1, -1,-1,-1)
      HZ5(-1,-1,-1,1,-1) = 
     $  + HZ1( -1)*HZ4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,-1,-1,-1,1)
      HZ5(-1,-1,-1,1,0) = 
     $  - 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ4(-1,-1,0,1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  - HZ1( -1)*HZ4(0,-1,-1,1)
     $  + HZ1(0) *HZ4(-1,-1,-1,1)
     $  + HZ5(0,1, -1,-1,-1)
      HZ5(-1,-1,0,-1,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  + HZ5(0, -1,1,-1,-1)
      HZ5(-1,-1,0,0,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,1)
     $  + HZ1( -1)*HZ4(-1,0,0,1)
     $  + HZ5(0, -1,-1,0,1)
     $  + HZ5(0, -1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + HZ5(0,0, -1,-1,1)
     $  + HZ5(0,0, -1,1,-1)
     $  + HZ5(0,0,1, -1,-1)
      HZ5(-1,-1,0,1,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  + 1.5000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,0,1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  + HZ5(0, -1,-1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
     $  + 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,-1,0,1,0) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,0,1)
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ1(0) *HZ4(-1,-1,0,1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,-1,0,1,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,1,1)
     $  + HZ1( -1)*HZ4(-1,0,1,1)
     $  + HZ5(0, -1,-1,1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + HZ5(0, -1,1,1,-1)
     $  + HZ5(0,1, -1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
     $  + HZ5(0,1,1, -1,-1)
      HZ5(-1,-1,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,-1,1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,-1,1)
     $  + 6.0000000000000000d+00*HZ5(-1,-1,-1,-1,1)
      HZ5(-1,-1,1,-1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,-1,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,-1,1)
     $  + HZ5(0, -1,1,-1,-1)
      HZ5(-1,-1,1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  - 1.5000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,0,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + HZ2(0, -1)*HZ3(-1,-1,1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,-1,1,0,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,0,1)
     $  + HZ1( -1)*HZ4(-1,0,0,1)
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ1( -1)*HZ4(0,0,-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,-1,1)
     $  - HZ1(0) *HZ4(-1,-1,0,1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  - HZ1(0) *HZ4(0,-1,-1,1)
     $  + HZ5(0,0,1, -1,-1)
      HZ5(-1,-1,1,0,1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ2(0,1) *HZ3(-1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,-1,1,1,-1) = 
     $  + HZ1( -1)*HZ4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - HZ5( -1,-1,1,-1,1)
      HZ5(-1,-1,1,1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(0,1,1)
     $  + HZ1( -1)*HZ4(-1,0,1,1)
     $  + HZ1( -1)*HZ4(0,-1,1,1)
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ1(0) *HZ4(-1,-1,1,1)
     $  - HZ2(0,1) *HZ3(-1,-1,1)
     $  + HZ5(0,1,1, -1,-1)
      HZ5(-1,0,-1,-1,1) = 
     $  + HZ1( -1)*HZ4(0,-1,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
      HZ5(-1,0,-1,0,1) = 
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
      HZ5(-1,0,-1,1,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
      HZ5(-1,0,-1,1,0) = 
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(-1,0,-1,1,1) = 
     $  + HZ1( -1)*HZ4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0, -1,1,1,-1)
      HZ5(-1,0,0,-1,1) = 
     $  + HZ1( -1)*HZ4(0,0,-1,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - HZ5(0,0, -1,1,-1)
      HZ5(-1,0,0,0,1) = 
     $  + HZ1( -1)*HZ4(0,0,0,1)
     $  - HZ2(0, -1)*HZ3(0,0,1)
     $  + HZ5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + HZ5(0,0,1,0, -1)
      HZ5(-1,0,0,1,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,0,1)
     $  - HZ1( -1)*HZ4(-1,0,0,1)
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  - HZ1( -1)*HZ4(0,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - HZ5(0,0, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,0,0,1,0) = 
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,1)
     $  + HZ1(0) *HZ4(-1,0,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(-1,0,0,1,1) = 
     $  + HZ1( -1)*HZ4(0,0,1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0,0, -1,1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - HZ5(0,0,1,1, -1)
      HZ5(-1,0,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ4(-1,-1,0,1)
     $  + HZ1( -1)*HZ4(-1,0,-1,1)
     $  + HZ1( -1)*HZ4(0,-1,-1,1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,0,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,0,1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(-1,0,1,-1,1) = 
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(-1,0,1,0,-1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(0,0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,0,1)
     $  + HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,0,1,0,0) = 
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,0,0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,0,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,0,1)
     $  + HZ5(0,0,1,0, -1)
      HZ5(-1,0,1,0,1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,1,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + HZ5(0,1,0,1, -1)
      HZ5(-1,0,1,1,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,1,1)
     $  - HZ1( -1)*HZ4(-1,0,1,1)
     $  - HZ1( -1)*HZ4(0,-1,1,1)
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  - HZ5(0, -1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,0,1,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(-1,0,1,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0, -1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(-1,0,1,1,1) = 
     $  + HZ1( -1)*HZ4(0,1,1,1)
     $  - HZ5(0, -1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - HZ5(0,1,1,1, -1)
      HZ5(-1,1,-1,-1,-1) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(-1,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(-1,-1,1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,-1,-1,-1,1)
      HZ5(-1,1,-1,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(-1,-1,1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1( -1)*HZ4(0,-1,-1,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,-1,1)
     $  + HZ5(0, -1,-1,1,-1)
      HZ5(-1,1,-1,-1,1) = 
     $  + HZ2( -1,1)*HZ3(-1,-1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(-1,1,-1,0,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1( -1)*HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,-1,-1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
      HZ5(-1,1,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - HZ1( -1)*HZ4(0,0,-1,1)
     $  - HZ1(0) *HZ1(0)*HZ3(-1,-1,1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,0,-1)
     $  + HZ5(0,0, -1,1,-1)
      HZ5(-1,1,-1,0,1) = 
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,-1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(-1,1,-1,1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,-1,1)
     $  + 1.2000000000000000d+01*HZ5(-1,-1,-1,1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(-1,1,-1,1,0) = 
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,1,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
      HZ5(-1,1,0,-1,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(-1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ4(-1,-1,0,1)
     $  + HZ2( -1,1)*HZ3(0,-1,-1)
     $  + HZ5(0, -1,-1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,-1,-1)
     $  + 3.0000000000000000d+00*HZ5(0,1,-1,-1,-1)
      HZ5(-1,1,0,-1,0) = 
     $  - HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ4(0,-1,0,1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,0,1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,-1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
      HZ5(-1,1,0,-1,1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  - HZ1( -1)*HZ4(0,1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
      HZ5(-1,1,0,0,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,0,1)
     $  - HZ1( -1)*HZ4(-1,0,0,1)
     $  + HZ2( -1,1)*HZ3(0,0,-1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - HZ5(0,0, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(-1,1,0,0,0) = 
     $  - HZ1( -1)*HZ4(0,0,0,1)
     $  + 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  + HZ1(0) *HZ4(-1,0,0,1)
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  + HZ1(0) *HZ4(0,0,-1,1)
     $  + HZ5(0,0,0,1, -1)
      HZ5(-1,1,0,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ2( -1,1)*HZ3(0,0,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(-1,1,0,1,-1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(-1)*HZ3(0,1,1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,0,1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,-1,1,1)
     $  + HZ1( -1)*HZ4(0,1,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,1,0,1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(0,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(0,0,1,1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0,1,0,1, -1)
      HZ5(-1,1,0,1,1) = 
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(0,1,1,1)
     $  + HZ2( -1,1)*HZ3(0,1,1)
     $  + HZ5(0,1, -1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(-1,1,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  + HZ2( -1,1)*HZ3(-1,-1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - HZ5( -1,-1,1,-1,1)
      HZ5(-1,1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,1,1)
     $  - HZ1( -1)*HZ4(0,-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,1,1)
     $  + HZ5(0, -1,1,1,-1)
      HZ5(-1,1,1,-1,1) = 
     $  + HZ2( -1,1)*HZ3(-1,1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(-1,1,1,0,-1) = 
     $  + HZ1( -1)*HZ1(-1)*HZ3(0,1,1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  - HZ1( -1)*HZ4(-1,0,1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2(0, -1)*HZ3(-1,1,1)
     $  - HZ5(0, -1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(-1,1,1,0,0) = 
     $  - HZ1( -1)*HZ4(0,0,1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,1,1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(-1,0,1,1)
     $  + HZ1(0) *HZ4(0,-1,1,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  + HZ2( -1,1)*HZ3(0,0,1)
     $  + HZ5(0,0,1,1, -1)
      HZ5(-1,1,1,0,1) = 
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(0,1,1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,1,1)
     $  + HZ2(0,1) *HZ3(-1,1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(-1,1,1,1,-1) = 
     $  + HZ1( -1)*HZ4(-1,1,1,1)
     $  - HZ2( -1,1)*HZ3(-1,1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(-1,1,1,1,0) = 
     $  - HZ1( -1)*HZ4(0,1,1,1)
     $  + HZ1(0) *HZ4(-1,1,1,1)
     $  + HZ2( -1,1)*HZ3(0,1,1)
     $  - HZ2(0,1) *HZ3(-1,1,1)
     $  + HZ5(0,1,1,1, -1)
      HZ5(0,-1,-1,1,0) = 
     $  + HZ1(0) *HZ4(0,-1,-1,1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
      HZ5(0,-1,0,0,1) = 
     $  + HZ2(0, -1)*HZ3(0,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(0,-1,0,1,0) = 
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(0,-1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,-1,1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
      HZ5(0,-1,1,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(0,-1,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,1)
     $  + HZ2(0, -1)*HZ3(0,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(0,-1,1,1,0) = 
     $  + HZ1(0) *HZ4(0,-1,1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
      HZ5(0,0,-1,1,0) = 
     $  + HZ1(0) *HZ4(0,0,-1,1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
      HZ5(0,0,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,1)
     $  - HZ1(0) *HZ4(-1,0,0,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  - HZ1(0) *HZ4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(0,1,-1,-1,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,1)
     $  - HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(-1,-1,0,1)
     $  + HZ1(0) *HZ4(-1,0,-1,1)
     $  + HZ1(0) *HZ4(0,-1,-1,1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  + HZ2(0,1) *HZ3(0,-1,-1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
      HZ5(0,1,-1,0,-1) = 
     $  + HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
      HZ5(0,1,-1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,0,-1,1)
     $  + HZ2(0,1) *HZ3(0,0,-1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
      HZ5(0,1,-1,0,1) = 
     $  + HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(0,1,-1,1,0) = 
     $  - HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(0,1,0,-1,-1) = 
     $  + HZ2(0,1) *HZ3(0,-1,-1)
     $  - HZ5(0, -1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,-1)
      HZ5(0,1,0,-1,0) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,0,1)
     $  + HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,0,1)
     $  + HZ1(0) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 6.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(0,1,0,-1,1) = 
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
      HZ5(0,1,0,0,-1) = 
     $  + HZ2(0,1) *HZ3(0,0,-1)
     $  - HZ5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,0,-1)
      HZ5(0,1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,1,1)
     $  - HZ1(0) *HZ4(-1,0,1,1)
     $  - HZ1(0) *HZ4(0,-1,1,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  - HZ2(0, -1)*HZ3(0,1,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
      HZ5(0,1,1,0,-1) = 
     $  + HZ2(0, -1)*HZ3(0,1,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0, -1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(1,-1,-1,-1,-1) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,-1,1)
     $  - HZ1( -1)*HZ4(-1,-1,-1,1)
     $  + HZ5( -1,-1,-1,-1,1)
      HZ5(1,-1,-1,-1,0) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(-1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,-1,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,-1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(0) *HZ4(-1,-1,-1,1)
     $  - HZ1(1) *HZ4(0,-1,-1,-1)
     $  - HZ2( -1,1)*HZ3(0,-1,-1)
     $  - HZ2(0, -1)*HZ3(-1,-1,1)
     $  + HZ5(0, -1,-1,-1,1)
      HZ5(1,-1,-1,-1,1) = 
     $  + HZ1(1) *HZ4(-1,-1,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(1,-1,-1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,-1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,-1,-1)
     $  + HZ2(0, -1)*HZ3(-1,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
      HZ5(1,-1,-1,0,0) = 
     $  + 2.5000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,-1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,-1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(0) *HZ4(0,-1,-1,1)
     $  - HZ1(1) *HZ4(0,0,-1,-1)
     $  - HZ2( -1,1)*HZ3(0,0,-1)
     $  + HZ5(0,0, -1,-1,1)
      HZ5(1,-1,-1,0,1) = 
     $  + HZ1(1) *HZ4(-1,-1,0,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2(0,1) *HZ3(-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
      HZ5(1,-1,-1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,-1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,-1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,-1,1)
      HZ5(1,-1,-1,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(-1,-1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  - HZ1(1) *HZ4(-1,-1,0,1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  - HZ1(1) *HZ4(0,-1,-1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  - HZ2(0,1) *HZ3(-1,-1,1)
     $  + HZ5(0,1, -1,-1,1)
      HZ5(1,-1,-1,1,1) = 
     $  + HZ1(1) *HZ4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - HZ5( -1,1,-1,1,1)
      HZ5(1,-1,0,-1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,-1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,-1)
     $  - HZ2( -1,1)*HZ3(0,-1,-1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,-1,1,-1)
     $  + HZ5(0, -1,1,-1,-1)
      HZ5(1,-1,0,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,0,-1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(0) *HZ4(-1,0,-1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,-1)
     $  - HZ2(0, -1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,0,-1,1)
      HZ5(1,-1,0,-1,1) = 
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,-1,1)
      HZ5(1,-1,0,0,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,-1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  - HZ2( -1,1)*HZ3(0,0,-1)
     $  + HZ2(0, -1)*HZ3(0,-1,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,-1,1)
     $  - HZ5(0,0, -1,1,-1)
      HZ5(1,-1,0,0,0) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(0)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(0)*HZ1(0)*HZ1(0)*HZ2(-1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(0,-1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(0) *HZ4(0,0,-1,1)
     $  - HZ1(1) *HZ4(0,0,0,-1)
     $  + HZ5(0,0,0, -1,1)
      HZ5(1,-1,0,0,1) = 
     $  + HZ1(1) *HZ4(-1,0,0,1)
     $  - HZ2( -1,1)*HZ3(0,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  + HZ5(0,0,1, -1,1)
      HZ5(1,-1,0,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,0,1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  + HZ2( -1,1)*HZ3(-1,0,1)
     $  + HZ2( -1,1)*HZ3(0,-1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
      HZ5(1,-1,0,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,0,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,0,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  - HZ5(0, -1,1,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
      HZ5(1,-1,0,1,1) = 
     $  + HZ1(1) *HZ4(-1,0,1,1)
     $  - HZ2( -1,1)*HZ3(0,1,1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  + HZ5(0,1,1, -1,1)
      HZ5(1,-1,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(-1,1)
     $  - HZ1( -1)*HZ1(-1)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(-1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ1(-1)*HZ4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,-1,1)
     $  + HZ5( -1,-1,1,-1,1)
      HZ5(1,-1,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(-1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,-1,1,1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,1)
     $  - HZ2( -1,1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,1,1)
     $  + HZ5(0, -1,1,-1,1)
      HZ5(1,-1,1,-1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,1,1)
     $  + 1.2000000000000000d+01*HZ5(-1,-1,1,1,1)
     $  + 4.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(1,-1,1,0,-1) = 
     $  - HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  + HZ1( -1)*HZ2(-1,1)*HZ2(0,1)
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,0,1)
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  - HZ2( -1,1)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(1,-1,1,0,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  - HZ1(0) *HZ1(0)*HZ3(-1,1,1)
     $  - HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  + HZ1(0) *HZ2(-1,1)*HZ2(0,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  + HZ1(1) *HZ4(-1,0,0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  + HZ1(1) *HZ4(0,0,-1,1)
     $  - HZ2( -1,1)*HZ3(0,0,1)
     $  + HZ5(0,0,1, -1,1)
      HZ5(1,-1,1,0,1) = 
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(0,1,1)
     $  - 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
      HZ5(1,-1,1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,1,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ2(-1,1)*HZ3(-1,1,1)
     $  - 6.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,1,-1,1,1)
      HZ5(1,-1,1,1,0) = 
     $  + HZ1(0) *HZ1(1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ1(0)*HZ4(-1,1,1,1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  + HZ1(1) *HZ4(-1,0,1,1)
     $  + HZ1(1) *HZ4(0,-1,1,1)
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  - HZ2( -1,1)*HZ3(0,1,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(-1,1,1)
     $  + HZ5(0,1,1, -1,1)
      HZ5(1,-1,1,1,1) = 
     $  + HZ1(1) *HZ4(-1,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,1,1,1,1)
      HZ5(1,0,-1,-1,-1) = 
     $  + HZ1(1) *HZ4(0,-1,-1,-1)
     $  - HZ5(0, -1,-1,-1,1)
     $  - HZ5(0, -1,-1,1,-1)
     $  - HZ5(0, -1,1,-1,-1)
     $  - HZ5(0,1, -1,-1,-1)
      HZ5(1,0,-1,-1,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,0,1)
     $  + HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(0) *HZ4(-1,-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  - HZ2(0, -1)*HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,-1)
     $  + HZ5(0, -1,-1,0,1)
      HZ5(1,0,-1,-1,1) = 
     $  + HZ1(1) *HZ4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
      HZ5(1,0,-1,0,-1) = 
     $  - HZ1( -1)*HZ2(0,-1)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(0,-1)*HZ2(0,-1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,-1)
     $  + HZ2(0, -1)*HZ3(-1,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,0,1)
     $  - HZ5(0, -1,0,-1,1)
     $  - HZ5(0, -1,0,1,-1)
      HZ5(1,0,-1,0,0) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ2(0,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(0,0,-1)
     $  + HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(0) *HZ4(0,-1,0,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,-1)
     $  - HZ2(0,1) *HZ3(0,0,-1)
     $  + HZ5(0,0, -1,0,1)
      HZ5(1,0,-1,0,1) = 
     $  - HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  + HZ2(0,1) *HZ3(-1,0,1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,-1,1)
     $  - 4.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,0,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(1,0,-1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,-1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,1,1,-1)
     $  - HZ5(0,1, -1,1,-1)
      HZ5(1,0,-1,1,0) = 
     $  + HZ1( -1)*HZ2(0,1)*HZ2(0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  - HZ1(0) *HZ4(0,1,-1,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,1)
     $  - HZ2(0,1) *HZ3(-1,0,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  - 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,0,1,-1)
      HZ5(1,0,-1,1,1) = 
     $  + HZ1(1) *HZ4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
      HZ5(1,0,0,-1,-1) = 
     $  + HZ1(1) *HZ4(0,0,-1,-1)
     $  - HZ2(0,1) *HZ3(0,-1,-1)
     $  + HZ5(0, -1,-1,0,1)
     $  + HZ5(0, -1,0,-1,1)
     $  + HZ5(0, -1,0,1,-1)
     $  + HZ5(0,0, -1,-1,1)
     $  + HZ5(0,0, -1,1,-1)
     $  + HZ5(0,0,1, -1,-1)
      HZ5(1,0,0,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ3(0,0,1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(0) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(0) *HZ4(-1,0,0,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(0,0,0,-1)
     $  + 2.0000000000000000d+00*HZ2(0,1)*HZ3(0,0,-1)
     $  - 2.0000000000000000d+00*HZ5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  - HZ5(0,0,1,0, -1)
      HZ5(1,0,0,-1,1) = 
     $  + HZ1(1) *HZ4(0,0,-1,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,-1,0,1,1)
     $  + HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,-1,1,1)
     $  + HZ5(0,0,1, -1,1)
      HZ5(1,0,0,0,-1) = 
     $  + HZ1(1) *HZ4(0,0,0,-1)
     $  - HZ2(0,1) *HZ3(0,0,-1)
     $  + HZ5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,0,1,-1)
     $  + HZ5(0,0,1,0, -1)
      HZ5(1,0,0,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,1)
     $  - HZ1(1) *HZ4(-1,0,0,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  - HZ1(1) *HZ4(0,0,-1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - 2.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  - HZ5(0,1,0,1, -1)
      HZ5(1,0,1,-1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,1)
     $  - HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  + HZ1(1) *HZ4(-1,-1,0,1)
     $  + HZ1(1) *HZ4(-1,0,-1,1)
     $  + HZ1(1) *HZ4(0,-1,-1,1)
     $  - HZ5(0,1, -1,-1,1)
     $  - HZ5(0,1, -1,1,-1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,-1)
      HZ5(1,0,1,-1,0) = 
     $  + HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(0)*HZ3(0,1,1)
     $  - HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(-1,0,1,1)
     $  + 2.0000000000000000d+00*HZ1(0)*HZ4(0,-1,1,1)
     $  + HZ1(0) *HZ4(0,1,-1,1)
     $  - HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,1,1)
     $  - HZ2(0,1) *HZ3(0,-1,1)
     $  + HZ5(0, -1,1,0,1)
      HZ5(1,0,1,-1,1) = 
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
      HZ5(1,0,1,0,-1) = 
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,0,1)
     $  + HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,0,1)
     $  + HZ1(1) *HZ4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HZ2(0,-1)*HZ3(0,1,1)
     $  + HZ2(0,1) *HZ3(0,-1,1)
     $  - HZ5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HZ5(0,0,1,-1,1)
     $  + 4.0000000000000000d+00*HZ5(0,0,1,1,-1)
     $  + HZ5(0,1,0,1, -1)
      HZ5(1,0,1,1,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,1,1)
     $  - HZ1(1) *HZ4(-1,0,1,1)
     $  - HZ1(1) *HZ4(0,-1,1,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(1,1,-1,-1,-1) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ3(-1,1,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,-1,1)
     $  - HZ1( -1)*HZ4(-1,-1,1,1)
     $  - HZ1(1) *HZ4(-1,-1,-1,1)
     $  + HZ5( -1,-1,-1,1,1)
      HZ5(1,1,-1,-1,0) = 
     $  + 2.5000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(0)*HZ1(1)*HZ1(1)
     $  - HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1(0) *HZ1(1)*HZ3(-1,-1,1)
     $  - HZ1(0) *HZ4(-1,-1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,-1)
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(1) *HZ4(0,-1,-1,1)
     $  - HZ2(0, -1)*HZ3(-1,1,1)
     $  + HZ5(0, -1,-1,1,1)
      HZ5(1,1,-1,-1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,-1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  + HZ2( -1,1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(-1,-1,1,1,1)
     $  - HZ5( -1,1,-1,1,1)
      HZ5(1,1,-1,0,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,-1)
     $  - HZ1(1) *HZ4(-1,0,-1,1)
     $  + HZ2(0, -1)*HZ3(-1,1,1)
     $  - 2.0000000000000000d+00*HZ5(0,-1,-1,1,1)
     $  - HZ5(0, -1,1,-1,1)
     $  - HZ5(0, -1,1,1,-1)
      HZ5(1,1,-1,0,0) = 
     $  + 2.5000000000000000d-01*HZ1(-1)*HZ1(0)*HZ1(0)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ1(1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(0)*HZ3(-1,1,1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1(0) *HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(0) *HZ4(0,-1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(1) *HZ4(0,0,-1,1)
     $  + HZ5(0,0, -1,1,1)
      HZ5(1,1,-1,0,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  + HZ2(0,1) *HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
      HZ5(1,1,-1,1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(-1)*HZ4(-1,1,1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(-1,-1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ2(-1,1)*HZ2(-1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,-1,1,1)
     $  - HZ2( -1,1)*HZ3(-1,1,1)
     $  + HZ5( -1,1,-1,1,1)
      HZ5(1,1,-1,1,0) = 
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  - 2.0000000000000000d+00*HZ1(0)*HZ1(1)*HZ3(-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(0)*HZ4(-1,1,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  + HZ1(1) *HZ2(-1,1)*HZ2(0,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  - HZ2(0,1) *HZ3(-1,1,1)
     $  + HZ5(0,1, -1,1,1)
      HZ5(1,1,-1,1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,1,1)
     $  - 3.0000000000000000d+00*HZ1(1)*HZ4(-1,1,1,1)
     $  + 6.0000000000000000d+00*HZ5(-1,1,1,1,1)
      HZ5(1,1,0,-1,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,-1)
     $  - HZ1(1) *HZ4(-1,-1,0,1)
     $  + HZ5(0, -1,-1,1,1)
     $  + HZ5(0, -1,1,-1,1)
     $  + HZ5(0, -1,1,1,-1)
     $  + HZ5(0,1, -1,-1,1)
     $  + HZ5(0,1, -1,1,-1)
     $  + HZ5(0,1,1, -1,-1)
      HZ5(1,1,0,-1,0) = 
     $  - HZ1( -1)*HZ1(0)*HZ1(1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(0)*HZ3(0,1,1)
     $  + 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + HZ1(0) *HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(0) *HZ4(-1,0,1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(0,0,-1)
     $  + HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(1) *HZ4(0,-1,0,1)
     $  - HZ2(0, -1)*HZ3(0,1,1)
     $  + HZ5(0, -1,0,1,1)
      HZ5(1,1,0,-1,1) = 
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  - 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  - HZ1(1) *HZ4(0,1,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,-1,1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,-1,1,1)
     $  + HZ5(0,1,1, -1,1)
      HZ5(1,1,0,0,-1) = 
     $  + HZ1( -1)*HZ1(1)*HZ3(0,0,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,0,-1)
     $  - HZ1(1) *HZ2(0,-1)*HZ2(0,1)
     $  - HZ1(1) *HZ4(-1,0,0,1)
     $  + HZ2(0, -1)*HZ3(0,1,1)
     $  - HZ5(0, -1,0,1,1)
     $  - HZ5(0,0, -1,1,1)
     $  - HZ5(0,0,1, -1,1)
     $  - HZ5(0,0,1,1, -1)
      HZ5(1,1,0,1,-1) = 
     $  + 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  - 2.0000000000000000d+00*HZ1(-1)*HZ1(1)*HZ3(0,1,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(-1,0,1,1)
     $  + 2.0000000000000000d+00*HZ1(1)*HZ4(0,-1,1,1)
     $  + HZ1(1) *HZ4(0,1,-1,1)
     $  + HZ5(0,1, -1,1,1)
     $  + 2.0000000000000000d+00*HZ5(0,1,1,-1,1)
     $  + 3.0000000000000000d+00*HZ5(0,1,1,1,-1)
      HZ5(1,1,1,-1,-1) = 
     $  + 8.3333333333333333d-02*HZ1(-1)*HZ1(-1)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(-1,1,1)
     $  - HZ1( -1)*HZ4(-1,1,1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,-1,1)
     $  - HZ1(1) *HZ4(-1,-1,1,1)
     $  + HZ5( -1,-1,1,1,1)
      HZ5(1,1,1,-1,0) = 
     $  + 1.6666666666666666d-01*HZ1(-1)*HZ1(0)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 5.0000000000000000d-01*HZ1(0)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  + HZ1(0) *HZ1(1)*HZ3(-1,1,1)
     $  - HZ1(0) *HZ4(-1,1,1,1)
     $  - 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(0,-1,1)
     $  - HZ1(1) *HZ4(0,-1,1,1)
     $  + HZ5(0, -1,1,1,1)
      HZ5(1,1,1,-1,1) = 
     $  + 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  - HZ1(1) *HZ1(1)*HZ3(-1,1,1)
     $  + 3.0000000000000000d+00*HZ1(1)*HZ4(-1,1,1,1)
     $  - 4.0000000000000000d+00*HZ5(-1,1,1,1,1)
      HZ5(1,1,1,0,-1) = 
     $  - 5.0000000000000000d-01*HZ1(-1)*HZ1(1)*HZ1(1)*HZ2(0,1)
     $  + HZ1( -1)*HZ1(1)*HZ3(0,1,1)
     $  + 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(0,-1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,0,1)
     $  - HZ1(1) *HZ4(-1,0,1,1)
     $  - HZ5(0, -1,1,1,1)
     $  - HZ5(0,1, -1,1,1)
     $  - HZ5(0,1,1, -1,1)
     $  - HZ5(0,1,1,1, -1)
      HZ5(1,1,1,1,-1) = 
     $  + 4.1666666666666666d-02*HZ1(-1)*HZ1(1)*HZ1(1)*HZ1(1)*HZ1(1)
     $  - 1.6666666666666666d-01*HZ1(1)*HZ1(1)*HZ1(1)*HZ2(-1,1)
     $  + 5.0000000000000000d-01*HZ1(1)*HZ1(1)*HZ3(-1,1,1)
     $  - HZ1(1) *HZ4(-1,1,1,1)
     $  + HZ5( -1,1,1,1,1)
      endif

      return
      end


************************************************************************
** the following routines contain th set of routines evaluating 
** irreducible 1dhpl's for various values of the arguments 
************************************************************************ 
      subroutine fillh1(y,H1,HY1,Hi1,n1,n2) 
** fillh1 evaluates the 1dhpl's of weight 1 
      implicit double precision (a-h,o-z) 
      complex*16 H1 
      dimension H1(n1:n2) 
      dimension HY1(n1:n2) 
      dimension Hi1(n1:n2) 
      parameter (pi   = 3.14159265358979324d0) 
      if ( n1.eq.-1) then 
        if ( y.ge.-1.d0 ) then 
          HY1(-1) = log(1.d0+y) 
          Hi1(-1) = 0.d0 
        elseif ( y.lt.-1.d0 ) then 
          HY1(-1) = log(-1.d0-y) 
          Hi1(-1) = 1.d0 
        endif 
        H1(-1) = dcmplx(HY1(-1),pi*Hi1(-1)) 
      endif 
      if ( y.ge.0.d0 ) then 
        HY1(0) = log(y) 
*        Hi1(0) = 0.d0 
      elseif ( y.lt.0.d0 ) then 
        HY1(0) = log(-y) 
        Hi1(0) = 1.d0 
      endif 
      H1(0) = dcmplx(HY1(0),pi*Hi1(0)) 
      if ( n2.eq.1 ) then 
        if ( y.ge.1.d0 ) then 
          HY1(1) = - log(-1.d0+y) 
          Hi1(1) = 1.d0 
        elseif ( y.lt.1.d0 ) then 
          HY1(1) = - log(1.d0-y) 
          Hi1(1) = 0.d0 
        endif 
        H1(1) = dcmplx(HY1(1),pi*Hi1(1)) 
      endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplat0(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** evaluate the HPL from their power series expansions
** fillirr1dhplat0 is called by eval1dhplat0; 
** it is guaranteed that nw is in the range 1:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
** 
** for y < 0 DOES NOT evaluates the immaginary part of H(0,y) = log(y) 
      implicit double precision (a-h,o-z) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** evaluating the required 1dHPL of weight 1 
      if ( n1.eq.-1) then 
** 1+y = (1+ep)/(1-ep), ep = y/(2+y) 
** log(1+y) = log((1+y)/(1-y)) = 2*ep*(1+ep^2/3+ep^4/5+.....) 
** at y= -(r2-1) = - 0.4142135624, ep = - 0.26120387496 
** ep2 = 0.068227464296, ep2^13 = 6.9 x 10^(-16) 
         ep = y/(2.d0+y) 
         e2 = ep*ep 
*         v = log(1.d0+y) 
         v = 2*ep*(1+e2*(1.d0/ 3+e2*(1.d0/ 5+e2*(1.d0/ 7+e2*(1.d0/ 9 
     $              +e2*(1.d0/11+e2*(1.d0/13+e2*(1.d0/15+e2*(1.d0/17    
     $              +e2*(1.d0/19+e2*(1.d0/21+e2*(1.d0/23+e2*(1.d0/25    
     $              )))))))))))))
         HY1(-1) = v 
      endif 
      if (y.ge.0d0) then 
         HY1(0) = log(y) 
      else 
         HY1(0) = log(-y) 
** the immaginary part is evaluated in the calling routine eval1dhplat0 
**       Hi1(0) = 1d0 
      endif 
      if ( n2.eq.1) then 
** 1-y = (1-ep)/(1+ep), ep = y/(2-y) 
         ep = y/(2.d0-y) 
         e2 = ep*ep 
*         u = - log(1.d0-y) 
         u = 2*ep*(1+e2*(1.d0/ 3+e2*(1.d0/ 5+e2*(1.d0/ 7+e2*(1.d0/ 9 
     $              +e2*(1.d0/11+e2*(1.d0/13+e2*(1.d0/15+e2*(1.d0/17    
     $              +e2*(1.d0/19+e2*(1.d0/21+e2*(1.d0/23+e2*(1.d0/25    
     $              )))))))))))))
         HY1(1) = u 
      endif 
      if ( nw.eq.1 ) return 
** from now on nw > 1 
** evaluating the Cebyshev polynomials for the expansions 
      ep = y 
      if ( n2.eq.1) then 
        tu01 = 20d0/11d0*u 
        tu02 = 2d0*tu01*tu01 - 1d0 
        tu03 = 2d0*tu01*tu02 - tu01 
        tu04 = 2d0*tu01*tu03 - tu02 
        tu05 = 2d0*tu01*tu04 - tu03 
        tu06 = 2d0*tu01*tu05 - tu04 
        tu07 = 2d0*tu01*tu06 - tu05 
        tu08 = 2d0*tu01*tu07 - tu06 
        tu09 = 2d0*tu01*tu08 - tu07 
        tu10 = 2d0*tu01*tu09 - tu08 
        tu11 = 2d0*tu01*tu10 - tu09 
        tu12 = 2d0*tu01*tu11 - tu10 
        tu13 = 2d0*tu01*tu12 - tu11 
      endif 
      if ( n1.eq.-1 ) then 
        tv01 = 20d0/11d0*v 
        tv02 = 2d0*tv01*tv01 - 1d0 
        tv03 = 2d0*tv01*tv02 - tv01 
        tv04 = 2d0*tv01*tv03 - tv02 
        tv05 = 2d0*tv01*tv04 - tv03 
        tv06 = 2d0*tv01*tv05 - tv04 
        tv07 = 2d0*tv01*tv06 - tv05 
        tv08 = 2d0*tv01*tv07 - tv06 
        tv09 = 2d0*tv01*tv08 - tv07 
        tv10 = 2d0*tv01*tv09 - tv08 
        tv11 = 2d0*tv01*tv10 - tv09 
        tv12 = 2d0*tv01*tv11 - tv10 
        tv13 = 2d0*tv01*tv12 - tv11 
      endif 
** evaluating the expansions 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  - 3.781250000000000d-02 
     $  + 5.534574473824441d-01*tu01 
     $  - 3.781250000000000d-02*tu02 
     $  + 1.151036617760703d-03*tu03 
     $  - 8.659502433858922d-07*tu05 
     $  + 1.109042494804544d-09*tu07 
     $  - 1.624415058184216d-12*tu09 
     $  + 2.528376460336939d-15*tu11 
**    it would be wrong to write 
**    if ( nw.eq.2 ) return 
**    because the (n1.eq.-1).and.(n2.eq.1) case is not yet complete 
      if ( nw.gt.2 ) then 
      HY3(0,0,1) = 
     $  - 5.701592410758114d-02 
     $  + 5.598247957892565d-01*tu01 
     $  - 5.711486614505007d-02*tu02 
     $  + 3.275603992203700d-03*tu03 
     $  - 9.887255877938583d-05*tu04 
     $  + 4.021153684652295d-07*tu05 
     $  + 6.939288687864526d-08*tu06 
     $  - 7.995347631322020d-10*tu07 
     $  - 8.567978673919505d-11*tu08 
     $  + 1.526387027481200d-12*tu09 
     $  + 1.226899454816980d-13*tu10 
     $  - 2.848614761014972d-15*tu11 
     $  - 1.880542777479446d-16*tu12 
      HY3(0,1,1) = 
     $  + 3.816894981500984d-02 
     $  - 1.039843750000000d-02*tu01 
     $  + 3.828760080995617d-02*tu02 
     $  - 3.466145833333333d-03*tu03 
     $  + 1.185518160084905d-04*tu04 
     $  - 9.904555648775859d-08*tu06 
     $  + 1.331803984518588d-10*tu08 
     $  - 2.006389465106708d-13*tu10 
     $  + 3.180731062055677d-16*tu12 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,1) = 
     $  - 6.685228257646101d-02 
     $  + 5.645990701998083d-01*tu01 
     $  - 6.707912936340146d-02*tu02 
     $  + 4.876429488624746d-03*tu03 
     $  - 2.268732672568699d-04*tu04 
     $  + 6.038494106229146d-06*tu05 
     $  - 2.642577015932576d-08*tu06 
     $  - 3.679843316593900d-09*tu07 
     $  + 5.444046563879984d-11*tu08 
     $  + 4.063821221202881d-12*tu09 
     $  - 1.055985864474070d-13*tu10 
     $  - 5.190408125225683d-15*tu11 
     $  + 1.985464489219049d-16*tu12 
      HY4(0,0,1,1) = 
     $  + 1.953236111099851d-02 
     $  - 8.741612828671381d-03*tu01 
     $  + 1.974116110893196d-02*tu02 
     $  - 2.926558492394004d-03*tu03 
     $  + 2.088576190269387d-04*tu04 
     $  - 7.604351107741397d-06*tu05 
     $  + 5.751031394942524d-08*tu06 
     $  + 5.832253077603139d-09*tu07 
     $  - 1.105713721511985d-10*tu08 
     $  - 7.453416210082473d-12*tu09 
     $  + 2.077758906032370d-13*tu10 
     $  + 1.085601519719514d-14*tu11 
     $  - 3.848312092795918d-16*tu12 
      HY4(0,1,1,1) = 
     $  - 7.148925781250000d-04 
     $  + 7.019393481825299d-03*tu01 
     $  - 9.531901041666666d-04*tu02 
     $  + 2.354287493676137d-03*tu03 
     $  - 2.382975260416666d-04*tu04 
     $  + 8.682904829408987d-06*tu05 
     $  - 7.768198634676578d-09*tu07 
     $  + 1.083130072188330d-11*tu09 
     $  - 1.668810490326842d-14*tu11 
      endif 
** nw > 3 endif 
      if (nw.gt.4) then
      HY5(0,0,0,0,1) = 
     $  - 7.1883935399674661d-02
     $  + 5.6753782109711975d-01*tu01
     $  - 7.2212923207857999d-02*tu02
     $  + 5.8670869471466117d-03*tu03
     $  - 3.2928069579812269d-04*tu04
     $  + 1.2689437803900269d-05*tu05
     $  - 2.9273255639591246d-07*tu06
     $  + 1.0606320330117018d-09*tu07
     $  + 1.5490385851360920d-10*tu08
     $  - 2.2474559413025843d-12*tu09
     $  - 1.5435486840448295d-13*tu10
     $  + 4.3623305832897835d-15*tu11
     $  + 1.7529593826254750d-16*tu12
      HY5(0,0,0,1,1) = 
     $  + 1.0000521958818753d-02
     $  - 5.5972378484058781d-03*tu01
     $  + 1.0183616888857122d-02*tu02
     $  - 1.8839550865568384d-03*tu03
     $  + 1.8347215924120138d-04*tu04
     $  - 1.0930879320715947d-05*tu05
     $  + 3.7698877255509719d-07*tu06
     $  - 3.8459944472218428d-09*tu07
     $  - 2.4017837972601217d-10*tu08
     $  + 7.0263208823587761d-12*tu09
     $  + 2.5160915023993803d-13*tu10
     $  - 1.2783871754086183d-14*tu11
     $  - 2.8797679566416130d-16*tu12
     $  + 2.3134706555649888d-17*tu13
      HY5(0,0,1,0,1) = 
     $  + 1.9758848802070053d-02
     $  - 9.9630794104335436d-03*tu01
     $  + 2.0043658059117399d-02*tu02
     $  - 3.3447469330099638d-03*tu03
     $  + 2.8517465661196517d-04*tu04
     $  - 1.4231602601165430d-05*tu05
     $  + 3.6511844421403422d-07*tu06
     $  + 4.8298298252332493d-10*tu07
     $  - 2.8074265749907893d-10*tu08
     $  + 5.8456103354109943d-13*tu09
     $  + 3.7717268411948233d-13*tu10
     $  - 2.6564037404227836d-15*tu11
     $  - 5.7368628737502723d-16*tu12
      HY5(0,0,1,1,1) = 
     $  - 4.2151303147672207d-04
     $  + 2.4230392899354007d-03*tu01
     $  - 5.6276481104680303d-04*tu02
     $  + 8.2640657870678230d-04*tu03
     $  - 1.4169972575483287d-04*tu04
     $  + 1.1241768997510332d-05*tu05
     $  - 4.4757876435236780d-07*tu06
     $  + 4.0464701571442372d-09*tu07
     $  + 3.6693605986548572d-10*tu08
     $  - 8.1486736073711877d-12*tu09
     $  - 4.8362219356601919d-13*tu10
     $  + 1.5732397614617162d-14*tu11
     $  + 7.1637443194486341d-16*tu12
     $  - 2.9682648694764162d-17*tu13
      HY5(0,1,0,1,1) = 
     $  - 5.4016355841362305d-04
     $  + 3.5885207401063810d-03*tu01
     $  - 7.2088270891443272d-04*tu02
     $  + 1.2165742608270584d-03*tu03
     $  - 1.8111750748505087d-04*tu04
     $  + 1.2242347596998815d-05*tu05
     $  - 3.9805632127123734d-07*tu06
     $  + 1.3818410996670467d-09*tu07
     $  + 3.0027181656102247d-10*tu08
     $  - 2.5190497445473117d-12*tu09
     $  - 3.9056998701282666d-13*tu10
     $  + 4.6313279849969705d-15*tu11
     $  + 5.8249180278623573d-16*tu12
      HY5(0,1,1,1,1) = 
     $  + 3.6243571484950436d-04
     $  - 1.3106363932291666d-04*tu01
     $  + 4.8407754872309633d-04*tu02
     $  - 6.5531819661458333d-05*tu03
     $  + 1.2213913602645317d-04*tu04
     $  - 1.3106363932291666d-05*tu05
     $  + 4.9683501491940088d-07*tu06
     $  - 4.6646796570171982d-10*tu08
     $  + 6.6892469436720110d-13*tu10
     $  - 1.0496975350928139d-15*tu12
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,-1) = 
     $  + 3.781250000000000d-02 
     $  + 5.534574473824441d-01*tv01 
     $  + 3.781250000000000d-02*tv02 
     $  + 1.151036617760703d-03*tv03 
     $  - 8.659502433858922d-07*tv05 
     $  + 1.109042494804544d-09*tv07 
     $  - 1.624415058184216d-12*tv09 
     $  + 2.528376460336939d-15*tv11 
      if ( nw.gt.2 ) then 
      HY3(0,0,-1) = 
     $  + 5.701592410758114d-02 
     $  + 5.598247957892565d-01*tv01 
     $  + 5.711486614505007d-02*tv02 
     $  + 3.275603992203700d-03*tv03 
     $  + 9.887255877938583d-05*tv04 
     $  + 4.021153684652295d-07*tv05 
     $  - 6.939288687864526d-08*tv06 
     $  - 7.995347631322020d-10*tv07 
     $  + 8.567978673919505d-11*tv08 
     $  + 1.526387027481200d-12*tv09 
     $  - 1.226899454816980d-13*tv10 
     $  - 2.848614761014972d-15*tv11 
     $  + 1.880542777479446d-16*tv12 
      HY3(0,-1,-1) = 
     $  + 3.816894981500984d-02 
     $  + 1.039843750000000d-02*tv01 
     $  + 3.828760080995617d-02*tv02 
     $  + 3.466145833333333d-03*tv03 
     $  + 1.185518160084905d-04*tv04 
     $  - 9.904555648775859d-08*tv06 
     $  + 1.331803984518588d-10*tv08 
     $  - 2.006389465106708d-13*tv10 
     $  + 3.180731062055677d-16*tv12 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,-1) = 
     $  + 6.685228257646101d-02 
     $  + 5.645990701998083d-01*tv01 
     $  + 6.707912936340146d-02*tv02 
     $  + 4.876429488624746d-03*tv03 
     $  + 2.268732672568699d-04*tv04 
     $  + 6.038494106229146d-06*tv05 
     $  + 2.642577015932576d-08*tv06 
     $  - 3.679843316593900d-09*tv07 
     $  - 5.444046563879984d-11*tv08 
     $  + 4.063821221202881d-12*tv09 
     $  + 1.055985864474070d-13*tv10 
     $  - 5.190408125225683d-15*tv11 
     $  - 1.985464489219049d-16*tv12 
      HY4(0,0,-1,-1) = 
     $  + 1.953236111099851d-02 
     $  + 8.741612828671381d-03*tv01 
     $  + 1.974116110893196d-02*tv02 
     $  + 2.926558492394004d-03*tv03 
     $  + 2.088576190269387d-04*tv04 
     $  + 7.604351107741397d-06*tv05 
     $  + 5.751031394942524d-08*tv06 
     $  - 5.832253077603139d-09*tv07 
     $  - 1.105713721511985d-10*tv08 
     $  + 7.453416210082473d-12*tv09 
     $  + 2.077758906032370d-13*tv10 
     $  - 1.085601519719514d-14*tv11 
     $  - 3.848312092795918d-16*tv12 
      HY4(0,-1,-1,-1) = 
     $  + 7.148925781250000d-04 
     $  + 7.019393481825299d-03*tv01 
     $  + 9.531901041666666d-04*tv02 
     $  + 2.354287493676137d-03*tv03 
     $  + 2.382975260416666d-04*tv04 
     $  + 8.682904829408987d-06*tv05 
     $  - 7.768198634676578d-09*tv07 
     $  + 1.083130072188330d-11*tv09 
     $  - 1.668810490326842d-14*tv11 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(0,0,0,0,-1) = 
     $  + 7.1883935399674661d-02
     $  + 5.6753782109711975d-01*tv01
     $  + 7.2212923207857999d-02*tv02
     $  + 5.8670869471466117d-03*tv03
     $  + 3.2928069579812269d-04*tv04
     $  + 1.2689437803900269d-05*tv05
     $  + 2.9273255639591246d-07*tv06
     $  + 1.0606320330117018d-09*tv07
     $  - 1.5490385851360920d-10*tv08
     $  - 2.2474559413025843d-12*tv09
     $  + 1.5435486840448295d-13*tv10
     $  + 4.3623305832897835d-15*tv11
     $  - 1.7529593826254750d-16*tv12
      HY5(0,0,0,-1,-1) = 
     $  + 1.0000521958818753d-02
     $  + 5.5972378484058781d-03*tv01
     $  + 1.0183616888857122d-02*tv02
     $  + 1.8839550865568384d-03*tv03
     $  + 1.8347215924120138d-04*tv04
     $  + 1.0930879320715947d-05*tv05
     $  + 3.7698877255509719d-07*tv06
     $  + 3.8459944472218428d-09*tv07
     $  - 2.4017837972601217d-10*tv08
     $  - 7.0263208823587761d-12*tv09
     $  + 2.5160915023993803d-13*tv10
     $  + 1.2783871754086183d-14*tv11
     $  - 2.8797679566416130d-16*tv12
     $  - 2.3134706555649888d-17*tv13
      HY5(0,0,-1,0,-1) = 
     $  + 1.9758848802070053d-02
     $  + 9.9630794104335436d-03*tv01
     $  + 2.0043658059117399d-02*tv02
     $  + 3.3447469330099638d-03*tv03
     $  + 2.8517465661196517d-04*tv04
     $  + 1.4231602601165430d-05*tv05
     $  + 3.6511844421403422d-07*tv06
     $  - 4.8298298252332493d-10*tv07
     $  - 2.8074265749907893d-10*tv08
     $  - 5.8456103354109943d-13*tv09
     $  + 3.7717268411948233d-13*tv10
     $  + 2.6564037404227836d-15*tv11
     $  - 5.7368628737502723d-16*tv12
      HY5(0,0,-1,-1,-1) = 
     $  + 4.2151303147672207d-04
     $  + 2.4230392899354007d-03*tv01
     $  + 5.6276481104680303d-04*tv02
     $  + 8.2640657870678230d-04*tv03
     $  + 1.4169972575483287d-04*tv04
     $  + 1.1241768997510332d-05*tv05
     $  + 4.4757876435236780d-07*tv06
     $  + 4.0464701571442372d-09*tv07
     $  - 3.6693605986548572d-10*tv08
     $  - 8.1486736073711877d-12*tv09
     $  + 4.8362219356601919d-13*tv10
     $  + 1.5732397614617162d-14*tv11
     $  - 7.1637443194486341d-16*tv12
     $  - 2.9682648694764162d-17*tv13
      HY5(0,-1,0,-1,-1) = 
     $  + 5.4016355841362305d-04
     $  + 3.5885207401063810d-03*tv01
     $  + 7.2088270891443272d-04*tv02
     $  + 1.2165742608270584d-03*tv03
     $  + 1.8111750748505087d-04*tv04
     $  + 1.2242347596998815d-05*tv05
     $  + 3.9805632127123734d-07*tv06
     $  + 1.3818410996670467d-09*tv07
     $  - 3.0027181656102247d-10*tv08
     $  - 2.5190497445473117d-12*tv09
     $  + 3.9056998701282666d-13*tv10
     $  + 4.6313279849969705d-15*tv11
     $  - 5.8249180278623573d-16*tv12
      HY5(0,-1,-1,-1,-1) = 
     $  + 3.6243571484950436d-04
     $  + 1.3106363932291666d-04*tv01
     $  + 4.8407754872309633d-04*tv02
     $  + 6.5531819661458333d-05*tv03
     $  + 1.2213913602645317d-04*tv04
     $  + 1.3106363932291666d-05*tv05
     $  + 4.9683501491940088d-07*tv06
     $  - 4.6646796570171982d-10*tv08
     $  + 6.6892469436720110d-13*tv10
     $  - 1.0496975350928139d-15*tv12
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  - 2.924454241163343d-02 
     $  + 3.845279287117326d-01*tu01 
     $  - 2.925485694830038d-02*tu02 
     $  + 1.097780471057338d-03*tu03 
     $  - 1.029703135442673d-05*tu04 
     $  - 7.265175511511970d-07*tu05 
     $  + 1.747461299829753d-08*tu06 
     $  + 7.707353556013722d-10*tu07 
     $  - 3.064611747990741d-11*tu08 
     $  - 8.531228176305706d-13*tu09 
     $  + 5.331187822989144d-14*tu10 
     $  + 8.500141365188675d-16*tu11 
     $  - 6.931471805599453d-01*HY1(-1) 
      if ( nw.gt.2 ) then 
      HY3(0,-1,1) = 
     $  - 4.107537580582269d-02 
     $  + 3.887609555197323d-01*tu01 
     $  - 4.116162793629221d-02*tu02 
     $  + 2.511526558054413d-03*tu03 
     $  - 8.620496933228561d-05*tu04 
     $  + 9.128023201466990d-07*tu05 
     $  + 4.711634663963971d-08*tu06 
     $  - 1.347359673414334d-09*tu07 
     $  - 4.474345520888852d-11*tu08 
     $  + 2.138249646727980d-12*tu09 
     $  + 4.709915818801180d-14*tu10 
     $  - 3.454431385666621d-15*tu11 
     $  - 6.931471805599453d-01*HY2(0,-1) 
      HY3(0,1,-1) = 
     $  - 4.107537580582269d-02 
     $  - 3.887609555197323d-01*tv01 
     $  - 4.116162793629221d-02*tv02 
     $  - 2.511526558054413d-03*tv03 
     $  - 8.620496933228561d-05*tv04 
     $  - 9.128023201466990d-07*tv05 
     $  + 4.711634663963971d-08*tv06 
     $  + 1.347359673414334d-09*tv07 
     $  - 4.474345520888852d-11*tv08 
     $  - 2.138249646727980d-12*tv09 
     $  + 4.709915818801180d-14*tv10 
     $  + 3.454431385666621d-15*tv11 
     $  + 6.931471805599453d-01*HY2(0,1) 
      HY3(-1,-1,1) = 
     $  - 3.590863871372201d-02 
     $  + 3.272029419300922d-01*tu01 
     $  - 3.599657175069328d-02*tu02 
     $  + 2.325685169395631d-03*tu03 
     $  - 8.788997314012583d-05*tu04 
     $  + 1.277831858501559d-06*tu05 
     $  + 4.303730428865162d-08*tu06 
     $  - 1.992295216809703d-09*tu07 
     $  - 2.652932076676834d-11*tu08 
     $  + 3.159865930142703d-12*tu09 
     $  - 2.395589527593406d-15*tu10 
     $  - 4.870947810519399d-15*tu11 
     $  - 5.822405264650125d-01*HY1(-1) 
     $  - 3.465735902799726d-01*HY1(-1)*HY1(-1) 
      HY3(-1,1,1) = 
     $  + 3.668493142404161d-02 
     $  - 1.413123104773291d-01*tu01 
     $  + 3.680167312678666d-02*tu02 
     $  - 3.064044728536094d-03*tu03 
     $  + 1.166524199994130d-04*tu04 
     $  - 8.779983417383380d-07*tu05 
     $  - 8.917940330502000d-08*tu06 
     $  + 1.787575622706040d-09*tu07 
     $  + 1.032182649980912d-10*tu08 
     $  - 3.441821872732193d-12*tu09 
     $  - 1.239218730863368d-13*tu10 
     $  + 6.355731482672869d-15*tu11 
     $  + 1.386175839607904d-16*tu12 
     $  + 2.402265069591007d-01*HY1(-1)       
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,-1,1) = 
     $  - 4.713463351559199d-02 
     $  + 3.918037828258655d-01*tu01 
     $  - 4.730698763577787d-02*tu02 
     $  + 3.532784273601097d-03*tu03 
     $  - 1.724036773635937d-04*tu04 
     $  + 5.100573466380115d-06*tu05 
     $  - 4.948996960052575d-08*tu06 
     $  - 2.345390965359666d-09*tu07 
     $  + 6.710522628543514d-11*tu08 
     $  + 1.979867116023822d-12*tu09 
     $  - 1.027163441987459d-13*tu10 
     $  - 1.836436639605094d-15*tu11 
     $  + 1.633620651699784d-16*tu12 
     $  - 6.931471805599453d-01*HY3(0,0,-1) 
      HY4(0,0,1,-1) = 
     $  - 4.713463351559199d-02 
     $  - 3.918037828258655d-01*tv01 
     $  - 4.730698763577787d-02*tv02 
     $  - 3.532784273601097d-03*tv03 
     $  - 1.724036773635937d-04*tv04 
     $  - 5.100573466380115d-06*tv05 
     $  - 4.948996960052575d-08*tv06 
     $  + 2.345390965359666d-09*tv07 
     $  + 6.710522628543514d-11*tv08 
     $  - 1.979867116023822d-12*tv09 
     $  - 1.027163441987459d-13*tv10  
     $  + 1.836436639605094d-15*tv11 
     $  + 1.633620651699784d-16*tv12 
     $  + 6.931471805599453d-01*HY3(0,0,1) 
      HY4(0,-1,0,1) = 
     $  - 5.610575179941452d-02 
     $  + 4.649892609082033d-01*tu01 
     $  - 5.631239161843284d-02*tu02 
     $  + 4.220972769653239d-03*tu03 
     $  - 2.066940413626322d-04*tu04 
     $  + 6.100628682175971d-06*tu05 
     $  - 5.412969106099992d-08*tu06 
     $  - 3.230915912784154d-09*tu07 
     $  + 9.249866333323043d-11*tu08 
     $  + 2.685990764581699d-12*tu09 
     $  - 1.543312114608473d-13*tu10 
     $  - 2.036971731594398d-15*tu11 
     $  + 2.517450307574790d-16*tu12 
     $  - 8.224670334241132d-01*HY2(0,-1) 
      HY4(0,-1,-1,1) = 
     $  - 4.031271939759038d-02 
     $  + 3.295217254379970d-01*tu01 
     $  - 4.047097737450547d-02*tu02 
     $  + 3.104955391145708d-03*tu03 
     $  - 1.583251510732719d-04*tu04 
     $  + 5.083334568184305d-06*tu05 
     $  - 6.708598619683341d-08*tu06 
     $  - 1.944278941559733d-09*tu07 
     $  + 8.804863765356287d-11*tu08 
     $  + 9.341312729419985d-13*tu09 
     $  - 1.231746977889946d-13*tu10 
     $  + 3.370647349658755d-16*tu11 
     $  + 1.718647072955689d-16*tu12 
     $  - 5.822405264650125d-01*HY2(0,-1) 
     $  - 6.931471805599453d-01*HY3(0,-1,-1) 
      HY4(0,-1,1,-1) = 
     $  - 4.495764739674318d-02 
     $  - 2.758514579198452d-01*tv01 
     $  - 4.515130668959398d-02*tv02 
     $  - 3.875995092451054d-03*tv03 
     $  - 1.936768370518385d-04*tv04 
     $  - 5.133195476137788d-06*tv05 
     $  - 1.752786900562004d-08*tv06 
     $  + 2.715518363893619d-09*tv07 
     $  + 1.631155670579918d-11*tv08 
     $  - 2.940721244025822d-12*tv09 
     $  - 2.045219059123054d-14*tv10 
     $  + 3.895696592051861d-15*tv11 
     $  + 4.804530139182014d-01*HY2(0,-1) 
     $  + 6.931471805599453d-01*HY3(0,-1,1) 
      HY4(0,1,-1,-1) = 
     $  - 2.782664607935622d-02 
     $  - 1.410831481728889d-01*tv01 
     $  - 2.801876266982354d-02*tv02 
     $  - 2.997894208020603d-03*tv03 
     $  - 1.921960113936824d-04*tv04 
     $  - 7.016503666427137d-06*tv05 
     $  - 7.928257765061337d-08*tv06 
     $  + 4.388745575295455d-09*tv07 
     $  + 1.381107719492586d-10*tv08 
     $  - 4.341921500497716d-12*tv09 
     $  - 2.375364913875066d-13*tv10 
     $  + 4.522044546598701d-15*tv11 
     $  + 4.033357472727688d-16*tv12 
     $  + 2.402265069591007d-01*HY2(0,1) 
      HY4(0,-1,1,1) = 
     $  + 2.782664607935622d-02 
     $  - 1.410831481728889d-01*tu01 
     $  + 2.801876266982354d-02*tu02 
     $  - 2.997894208020603d-03*tu03 
     $  + 1.921960113936824d-04*tu04 
     $  - 7.016503666427137d-06*tu05 
     $  + 7.928257765061337d-08*tu06 
     $  + 4.388745575295455d-09*tu07 
     $  - 1.381107719492586d-10*tu08 
     $  - 4.341921500497716d-12*tu09 
     $  + 2.375364913875066d-13*tu10 
     $  + 4.522044546598701d-15*tu11 
     $  - 4.033357472727688d-16*tu12 
     $  + 2.402265069591007d-01*HY2(0,-1) 
      HY4(0,1,-1,1) = 
     $  + 4.495764739674318d-02 
     $  - 2.758514579198452d-01*tu01 
     $  + 4.515130668959398d-02*tu02 
     $  - 3.875995092451054d-03*tu03 
     $  + 1.936768370518385d-04*tu04 
     $  - 5.133195476137788d-06*tu05 
     $  + 1.752786900562004d-08*tu06 
     $  + 2.715518363893619d-09*tu07 
     $  - 1.631155670579918d-11*tu08 
     $  - 2.940721244025822d-12*tu09 
     $  + 2.045219059123054d-14*tu10 
     $  + 3.895696592051861d-15*tu11 
     $  + 4.804530139182014d-01*HY2(0,1) 
     $  - 6.931471805599453d-01*HY3(0,1,-1) 
      HY4(0,1,1,-1) = 
     $  + 4.031271939759038d-02 
     $  + 3.295217254379970d-01*tv01 
     $  + 4.047097737450547d-02*tv02 
     $  + 3.104955391145708d-03*tv03 
     $  + 1.583251510732719d-04*tv04 
     $  + 5.083334568184305d-06*tv05 
     $  + 6.708598619683341d-08*tv06 
     $  - 1.944278941559733d-09*tv07 
     $  - 8.804863765356287d-11*tv08 
     $  + 9.341312729419985d-13*tv09 
     $  + 1.231746977889946d-13*tv10 
     $  + 3.370647349658755d-16*tv11 
     $  - 1.718647072955689d-16*tv12 
     $  - 5.822405264650125d-01*HY2(0,1) 
     $  + 6.931471805599453d-01*HY3(0,1,1) 
      HY4(-1,-1,-1,1) = 
     $  - 3.768651335815766d-02 
     $  + 3.043162147119780d-01*tu01 
     $  - 3.784162844891144d-02*tu02 
     $  + 2.958351024362477d-03*tu03 
     $  - 1.551924666783514d-04*tu04 
     $  + 5.216293832777793d-06*tu05 
     $  - 7.726843592398867d-08*tu06 
     $  - 1.910379383726989d-09*tu07 
     $  + 1.073377838077624d-10*tu08 
     $  + 4.147979000313175d-13*tu09 
     $  - 1.506593045440627d-13*tu10 
     $  + 1.921276747438603d-15*tu11 
     $  + 1.977332880766160d-16*tu12 
     $  - 5.372131936080402d-01*HY1(-1) 
     $  - 2.911202632325062d-01*HY1(-1)*HY1(-1) 
     $  - 1.155245300933242d-01*HY1(-1)*HY1(-1)*HY1(-1) 
      HY4(-1,-1,1,1) = 
     $  + 2.908893189635991d-02 
     $  - 1.784837106345115d-01*tu01 
     $  + 2.927117884632272d-02*tu02 
     $  - 2.888221776586007d-03*tu03 
     $  + 1.823501630828519d-04*tu04 
     $  - 6.976883920991888d-06*tu05 
     $  + 1.030302948541690d-07*tu06 
     $  + 3.794029548474434d-09*tu07 
     $  - 1.825184393299693d-10*tu08 
     $  - 2.300206200729610d-12*tu09 
     $  + 3.062629564489397d-13*tu10 
     $  - 7.629393984387632d-16*tu11 
     $  - 4.860728618463296d-16*tu12 
     $  + 3.088253750968339d-01*HY1(-1) 
     $  + 1.201132534795503d-01*HY1(-1)*HY1(-1) 
      HY4(-1,1,1,1) = 
     $  - 9.029205146496301d-03 
     $  + 3.753824045412342d-02*tu01 
     $  - 9.240717745810759d-03*tu02 
     $  + 2.351153976182453d-03*tu03 
     $  - 2.115782190216214d-04*tu04 
     $  + 8.486524807740892d-06*tu05 
     $  - 6.547885807612483d-08*tu06 
     $  - 6.934422754020238d-09*tu07 
     $  + 1.405695202725693d-10*tu08 
     $  + 8.329441237576153d-12*tu09 
     $  - 2.790404594803712d-13*tu10 
     $  - 1.024489568815216d-14*tu11 
     $  + 5.256388245544115d-16*tu12 
     $  - 5.550410866482157d-02*HY1(-1) 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(-1,-1,-1,-1,1) = 
     $  - 3.8228565672333040d-02
     $  + 2.9434499414685087d-01*tu01
     $  - 3.8424518843646597d-02*tu02
     $  + 3.2580449034204883d-03*tu03
     $  - 1.9620389859663782d-04*tu04
     $  + 8.5297225882767261d-06*tu05
     $  - 2.5065346065715455d-07*tu06
     $  + 3.4415061242343063d-09*tu07
     $  + 7.3821799422249131d-11*tu08
     $  - 4.2538624555519857d-12*tu09
     $  - 7.2315211312081768d-16*tu10
     $  + 5.3108417435543907d-15*tu11
     $  - 9.9323734178161058d-17*tu12
     $  - 5.1747906167389938d-01*HY1(-1)
     $  - 2.6860659680402010d-01*HY1(-1)*HY1(-1)
     $  - 9.7040087744168750d-02*HY1(-1)*HY1(-1)*HY1(-1)
     $  - 2.8881132523331054d-02*HY1(-1)*HY1(-1)*HY1(-1)*HY1(-1)
      HY5(-1,-1,-1,1,1) = 
     $  + 2.7357462427685970d-02
     $  - 1.9031941959865697d-01*tu01
     $  + 2.7543492667729091d-02*tu02
     $  - 2.6605966861706822d-03*tu03
     $  + 1.8636146557007899d-04*tu04
     $  - 9.5345987092093788d-06*tu05
     $  + 3.3110554578258299d-07*tu06
     $  - 5.4595158175118823d-09*tu07
     $  - 1.1999359443095388d-10*tu08
     $  + 8.2902112001115834d-12*tu09
     $  - 1.2181518159922712d-14*tu10
     $  - 1.1713353633997384d-14*tu11
     $  + 2.3651675075246772d-16*tu12
     $  + 3.3160957134970784d-01*HY1(-1)
     $  + 1.5441268754841696d-01*HY1(-1)*HY1(-1)
     $  + 4.0037751159850118d-02*HY1(-1)*HY1(-1)*HY1(-1)
      HY5(-1,-1,1,-1,1) = 
     $  + 4.1458814971381822d-02
     $  - 3.0303763301003844d-01*tu01
     $  + 4.1691982869997716d-02*tu02
     $  - 3.7240373018258494d-03*tu03
     $  + 2.3344990525159924d-04*tu04
     $  - 1.0247007230046718d-05*tu05
     $  + 2.8185771897077629d-07*tu06
     $  - 2.2751673303889503d-09*tu07
     $  - 1.4878969225475077d-10*tu08
     $  + 4.1341440052910325d-12*tu09
     $  + 1.2696091792274665d-13*tu10
     $  - 7.5007742483794021d-15*tu11
     $  - 8.1903610410494478d-17*tu12
     $  + 5.3075770941318154d-01*HY1(-1)
     $  + 2.6126533022459244d-01*HY1(-1)*HY1(-1)
     $  - 6.9314718055994530d-01*HY1(-1)*HY3(-1,-1,1)
     $  + 4.8045301391820142d-01*HY3(-1,-1,1)
     $  + 2.0794415416798359d+00*HY4(-1,-1,-1,1)
      HY5(-1,-1,1,1,1) = 
     $  - 9.5924489184207016d-03
     $  + 5.2772883655818822d-02*tu01
     $  - 9.7366715772116844d-03*tu02
     $  + 1.4142029020952310d-03*tu03
     $  - 1.4463004412432978d-04*tu04
     $  + 9.8218990989160592d-06*tu05
     $  - 4.0715654417888680d-07*tu06
     $  + 6.7544293368802512d-09*tu07
     $  + 2.2866755156107150d-10*tu08
     $  - 1.2497892086833029d-11*tu09
     $  - 1.2173408174458276d-13*tu10
     $  + 2.1387606509664189d-14*tu11
     $  - 1.1689492941664195d-16*tu12
     $  - 3.4168851038812753d-17*tu13
     $  - 8.8326067366010207d-02*HY1(-1)
     $  - 2.7752054332410789d-02*HY1(-1)*HY1(-1)
      HY5(-1,1,-1,1,1) = 
     $  - 1.8886299866599669d-02
     $  + 1.1916393884386234d-01*tu01
     $  - 1.9076154105183607d-02*tu02
     $  + 2.2711434786163337d-03*tu03
     $  - 1.9021198135197550d-04*tu04
     $  + 1.0646966480063299d-05*tu05
     $  - 3.5753730456224019d-07*tu06
     $  + 3.8528188610744423d-09*tu07
     $  + 2.0528377803607047d-10*tu08
     $  - 6.6747997821119625d-12*tu09
     $  - 1.7956391666197610d-13*tu10
     $  + 1.1491009542808092d-14*tu11
     $  + 1.3285418003675663d-16*tu12
     $  - 2.0437039310996688d-01*HY1(-1)
     $  + 2.4022650695910071d-01*HY1(-1)*HY2(-1,1)
     $  - 1.6651232599446473d-01*HY2(-1,1)
     $  - 4.8045301391820142d-01*HY3(-1,-1,1)
      HY5(-1,1,1,1,1) = 
     $  + 1.8171632147206520d-03
     $  - 6.6063186750176729d-03*tu01
     $  + 1.9387809591623771d-03*tu02
     $  - 4.5816039839889645d-04*tu03
     $  + 1.2210356950937828d-04*tu04
     $  - 1.1632122874703951d-05*tu05
     $  + 4.8540847374707648d-07*tu06
     $  - 3.8582255619059790d-09*tu07
     $  - 4.1607939221717784d-10*tu08
     $  + 8.5808819391347779d-12*tu09
     $  + 5.1386964924538773d-13*tu10
     $  - 1.7412399897832375d-14*tu11
     $  - 6.4350879750488940d-16*tu12
     $  + 3.3295304169373632d-17*tu13
     $  + 9.6181291076284771d-03*HY1(-1)
      HY5(0,-1,-1,-1,1) = 
     $  - 3.9520972886442092d-02
     $  + 3.0546490933012253d-01*tu01
     $  - 3.9720322777238976d-02*tu02
     $  + 3.3467933739052856d-03*tu03
     $  - 1.9959549584313573d-04*tu04
     $  + 8.5499586955813381d-06*tu05
     $  - 2.4553310777499893d-07*tu06
     $  + 3.2119489955423060d-09*tu07
     $  + 7.1927096749843198d-11*tu08
     $  - 3.7520798598557195d-12*tu09
     $  - 1.1440674588088539d-14*tu10
     $  + 4.6108325614199602d-15*tu11
     $  - 6.0832641844878483d-17*tu12
     $  - 5.3721319360804020d-01*HY2(0,-1)
     $  - 5.8224052646501250d-01*HY3(0,-1,-1)
     $  - 6.9314718055994530d-01*HY4(0,-1,-1,-1)
      HY5(0,-1,-1,0,1) = 
     $  - 5.4931882964030792d-02
     $  + 4.2696670756984732d-01*tu01
     $  - 5.5201538838609055d-02*tu02
     $  + 4.6052217228062647d-03*tu03
     $  - 2.6995693356946050d-04*tu04
     $  + 1.1207715314455869d-05*tu05
     $  - 3.0093286122242289d-07*tu06
     $  + 2.9252018980885367d-09*tu07
     $  + 1.2606407378756556d-10*tu08
     $  - 4.4893551397064275d-12*tu09
     $  - 6.5916974412553446d-14*tu10
     $  + 6.6066633977237873d-15*tu11
     $  - 7.5128556447474642d-01*HY2(0,-1)
     $  - 8.2246703342411321d-01*HY3(0,-1,-1)
      HY5(0,-1,-1,1,-1) = 
     $  - 3.4235225044469286d-02
     $  - 2.3328399380319120d-01*tv01
     $  - 3.4504895043303540d-02*tv02
     $  - 3.7912859711035303d-03*tv03
     $  - 2.6991423023257518d-04*tv04
     $  - 1.1593278610997365d-05*tv05
     $  - 2.4410984754189600d-07*tv06
     $  + 9.0404989403384568d-10*tv07
     $  + 1.2141001239198240d-10*tv08
     $  - 2.0560625998471416d-12*tv09
     $  - 1.4056423603087806d-13*tv10
     $  + 3.5816535397430763d-15*tv11
     $  + 2.0254744342336250d-16*tv12
     $  + 4.0357837932696163d-01*HY2(0,-1)
     $  + 4.8045301391820142d-01*HY3(0,-1,-1)
     $  + 6.9314718055994530d-01*HY4(0,-1,-1,1)
      HY5(0,-1,-1,1,1) = 
     $  + 2.6517569052959506d-02
     $  - 1.7779971519631702d-01*tu01
     $  + 2.6707704581331518d-02*tu02
     $  - 2.6648397927870009d-03*tu03
     $  + 1.9046558373551644d-04*tu04
     $  - 9.7589088614312887d-06*tu05
     $  + 3.2991992381966999d-07*tu06
     $  - 4.8561819501772588d-09*tu07
     $  - 1.3539320891044926d-10*tu08
     $  + 7.2902837287752652d-12*tu09
     $  + 4.6565266727231378d-14*tu10
     $  - 1.0737158384822919d-14*tu11
     $  + 8.8429222559013066d-17*tu12
     $  + 3.0882537509683393d-01*HY2(0,-1)
     $  + 2.4022650695910071d-01*HY3(0,-1,-1)
      HY5(0,-1,0,-1,1) = 
     $  - 4.6155088778537896d-02
     $  + 3.5912469692896398d-01*tu01
     $  - 4.6380859407450647d-02*tu02
     $  + 3.8633681101991486d-03*tu03
     $  - 2.2602267773980855d-04*tu04
     $  + 9.3668504249552797d-06*tu05
     $  - 2.5195369443104781d-07*tu06
     $  + 2.5727032623578792d-09*tu07
     $  + 9.5079191917240018d-11*tu08
     $  - 3.3913895763562877d-12*tu09
     $  - 5.3430708391974222d-14*tu10
     $  + 4.8668530674676388d-15*tu11
     $  - 6.3196619783816790d-01*HY2(0,-1)
     $  - 3.4657359027997265d-01*HY2(0,-1)*HY2(0,-1)
     $  + 1.3862943611198906d+00*HY4(0,0,-1,-1)
      HY5(0,-1,0,1,-1) = 
     $  - 4.8531326139900090d-02
     $  - 3.2657418615138227d-01*tv01
     $  - 4.8786752720619143d-02*tv02
     $  - 4.3579589418437103d-03*tv03
     $  - 2.5565369900267449d-04*tv04
     $  - 9.9174468231600028d-06*tv05
     $  - 2.2703683570409072d-07*tv06
     $  - 1.2319581804863699d-09*tv07
     $  + 8.1382125029078829d-11*tv08
     $  + 1.0513084104970317d-12*tv09
     $  - 6.5723688498545463d-14*tv10
     $  - 1.2162924878946765d-15*tv11
     $  + 6.9118041556917233d-17*tv12
     $  + 5.7009070532142637d-01*HY2(0,-1)
     $  + 6.9314718055994530d-01*HY4(0,-1,0,1)
      HY5(0,-1,0,1,1) = 
     $  + 1.7588255219497996d-02
     $  - 8.9173088210648816d-02*tu01
     $  + 1.7770012282463661d-02*tu02
     $  - 2.1943047496140125d-03*tu03
     $  + 1.8211824241696307d-04*tu04
     $  - 1.0254443539590487d-05*tu05
     $  + 3.6099159031901396d-07*tu06
     $  - 4.8590233971583916d-09*tu07
     $  - 1.8773473287955894d-10*tu08
     $  + 8.2188353537397648d-12*tu09
     $  + 1.2622338876212118d-13*tu10
     $  - 1.3549277713840031d-14*tu11
     $  - 2.2995013881263894d-17*tu12
     $  + 2.1790299145411898d-17*tu13
     $  + 1.5025711289494928d-01*HY2(0,-1)
      HY5(0,-1,1,-1,-1) = 
     $  - 1.5970421220241350d-02
     $  - 9.8098905332736657d-02*tv01
     $  - 1.6167874610049324d-02*tv02
     $  - 2.1909422567422571d-03*tv03
     $  - 1.9780330842002595d-04*tv04
     $  - 1.1143616753061323d-05*tv05
     $  - 3.4970788285258598d-07*tv06
     $  - 2.4737298345971262d-09*tv07
     $  + 2.1049905271699688d-10*tv08
     $  + 3.6829751452188057d-12*tv09
     $  - 2.2984898297836793d-13*tv10
     $  - 5.8041435355729247d-15*tv11
     $  + 2.9753327209204345d-16*tv12
     $  + 1.6651232599446473d-01*HY2(0,-1)
     $  + 2.4022650695910071d-01*HY3(0,-1,1)
      HY5(0,-1,1,-1,1) = 
     $  + 4.1824168833514614d-02
     $  - 2.9878381943835587d-01*tu01
     $  + 4.2063530444775636d-02*tu02
     $  - 3.8145573036522436d-03*tu03
     $  + 2.3963305636044003d-04*tu04
     $  - 1.0345567145401369d-05*tu05
     $  + 2.7130517497620301d-07*tu06
     $  - 1.7273255620176561d-09*tu07
     $  - 1.3978876407646153d-10*tu08
     $  + 2.7492226699257445d-12*tu09
     $  + 1.3553332679630927d-13*tu10
     $  - 4.7656087734784391d-15*tu11
     $  - 1.4423054189885051d-16*tu12
     $  + 5.2253066044918489d-01*HY2(0,-1)
     $  + 4.8045301391820142d-01*HY3(0,-1,1)
     $  - 6.9314718055994530d-01*HY4(0,-1,1,-1)
      HY5(0,-1,1,0,1) = 
     $  + 3.1399803193734681d-02
     $  - 1.5922070722448512d-01*tu01
     $  + 3.1673651121964784d-02*tu02
     $  - 3.6733024485531673d-03*tu03
     $  + 2.7421207386188742d-04*tu04
     $  - 1.3254697744560554d-05*tu05
     $  + 3.6389461745542725d-07*tu06
     $  - 1.3701468350861509d-09*tu07
     $  - 2.5073096543709732d-10*tu08
     $  + 3.7881257959182565d-12*tu09
     $  + 2.8301894299500673d-13*tu10
     $  - 7.9052198960553283d-15*tu11
     $  - 3.4475230007347254d-16*tu12
     $  + 2.6957647953152780d-01*HY2(0,-1)
      HY5(0,-1,1,1,-1) = 
     $  + 4.4239483860061491d-02
     $  + 3.2493754537326350d-01*tv01
     $  + 4.4462186515298750d-02*tv02
     $  + 3.8108642536456408d-03*tv03
     $  + 2.2293231798666157d-04*tv04
     $  + 8.9901447113222695d-06*tv05
     $  + 2.2959225139995976d-07*tv06
     $  + 2.1985163564934731d-09*tv07
     $  - 7.0460025669936385d-11*tv08
     $  - 2.1618428565949139d-12*tv09
     $  + 3.7961815108691857d-14*tv10
     $  + 2.5062265861081495d-15*tv11
     $  - 5.7009070532142637d-01*HY2(0,-1)
     $  - 5.8224052646501250d-01*HY3(0,-1,1)
     $  + 6.9314718055994530d-01*HY4(0,-1,1,1)
      HY5(0,-1,1,1,1) = 
     $  - 6.7365547952682237d-03
     $  + 3.4286529141621258d-02*tu01
     $  - 6.8840170170275732d-03*tu02
     $  + 1.2704332689803235d-03*tu03
     $  - 1.4787767126158972d-04*tu04
     $  + 1.0413585642621615d-05*tu05
     $  - 4.1517140759699248d-07*tu06
     $  + 5.3439659402510695d-09*tu07
     $  + 2.7781700180675136d-10*tu08
     $  - 9.9205586909926692d-12*tu09
     $  - 2.7736473454099143d-13*tu10
     $  + 1.7683378840938849d-14*tu11
     $  + 2.7645451246534933d-16*tu12
     $  - 3.0721858829145982d-17*tu13
     $  - 5.5504108664821579d-02*HY2(0,-1)
      HY5(0,0,-1,-1,1) = 
     $  - 4.2561833953883235d-02
     $  + 3.3089514249958932d-01*tu01
     $  - 4.2771142986440044d-02*tu02
     $  + 3.5688685742597137d-03*tu03
     $  - 2.0954973101068707d-04*tu04
     $  + 8.7544434158133471d-06*tu05
     $  - 2.4062186086108688d-07*tu06
     $  + 2.7728194984089187d-09*tu07
     $  + 7.6559566355403117d-11*tu08
     $  - 3.1501612342558870d-12*tu09
     $  - 3.3459877468585252d-14*tu10
     $  + 4.0333595766267801d-15*tu11
     $  - 5.8224052646501250d-01*HY3(0,0,-1)
     $  - 6.9314718055994530d-01*HY4(0,0,-1,-1)
      HY5(0,0,-1,0,1) = 
     $  - 5.9694681535720023d-02
     $  + 4.6714213068105458d-01*tu01
     $  - 5.9979199873202721d-02*tu02
     $  + 4.9475467229010258d-03*tu03
     $  - 2.8481020227431533d-04*tu04
     $  + 1.1478749310592714d-05*tu05
     $  - 2.9173546427111336d-07*tu06
     $  + 2.2634918139358350d-09*tu07
     $  + 1.2923277934839262d-10*tu08
     $  - 3.4600488918561596d-12*tu09
     $  - 9.4505709251699823d-14*tu10
     $  + 5.3596484866903464d-15*tu11
     $  + 6.0838246089431129d-17*tu12
     $  - 8.2246703342411321d-01*HY3(0,0,-1)
      HY5(0,0,-1,1,-1) = 
     $  - 4.1110148228889138d-02
     $  - 2.7597446804002515d-01*tv01
     $  - 4.1362136148261452d-02*tv02
     $  - 3.9264219532611858d-03*tv03
     $  - 2.5225247282294274d-04*tv04
     $  - 1.0792153931365190d-05*tv05
     $  - 2.6440687189609348d-07*tv06
     $  - 7.5507087052363252d-10*tv07
     $  + 1.4640592504212342d-10*tv08
     $  + 1.0410408318930554d-12*tv09
     $  - 1.7256282627937244d-13*tv10
     $  - 2.0115212902641882d-15*tv11
     $  + 2.4492838656439672d-16*tv12
     $  + 4.8045301391820142d-01*HY3(0,0,-1)
     $  + 6.9314718055994530d-01*HY4(0,0,-1,1)
      HY5(0,0,-1,1,1) = 
     $  + 2.3290431799544722d-02
     $  - 1.3976916667674197d-01*tu01
     $  + 2.3484837128475192d-02*tu02
     $  - 2.5652450331604480d-03*tu03
     $  + 1.9474432423788960d-04*tu04
     $  - 1.0235257714295329d-05*tu05
     $  + 3.3882452171323895d-07*tu06
     $  - 4.1398941829422872d-09*tu07
     $  - 1.7065390810468420d-10*tu08
     $  + 6.5500661689981377d-12*tu09
     $  + 1.3171293231469574d-13*tu10
     $  - 1.0601060206261924d-14*tu11
     $  - 8.5654606012582514d-17*tu12
     $  + 2.4022650695910071d-01*HY3(0,0,-1)
      HY5(0,0,0,-1,1) = 
     $  - 5.0232086741389027d-02
     $  + 3.9364648125763205d-01*tu01
     $  - 5.0470343357276722d-02*tu02
     $  + 4.1544817848152132d-03*tu03
     $  - 2.3850059599743822d-04*tu04
     $  + 9.5855250288941914d-06*tu05
     $  - 2.4388351988986297d-07*tu06
     $  + 2.0282340296972451d-09*tu07
     $  + 9.6515154204163078d-11*tu08
     $  - 2.5201744413354707d-12*tu09
     $  - 7.4636488424158657d-14*tu10
     $  + 3.7370382545755637d-15*tu11
     $  + 6.2133891701574733d-17*tu12
     $  - 6.9314718055994530d-01*HY4(0,0,0,-1)
      HY5(0,0,0,1,-1) = 
     $  - 5.0232086741389027d-02
     $  - 3.9364648125763205d-01*tv01
     $  - 5.0470343357276722d-02*tv02
     $  - 4.1544817848152132d-03*tv03
     $  - 2.3850059599743822d-04*tv04
     $  - 9.5855250288941914d-06*tv05
     $  - 2.4388351988986297d-07*tv06
     $  - 2.0282340296972451d-09*tv07
     $  + 9.6515154204163078d-11*tv08
     $  + 2.5201744413354707d-12*tv09
     $  - 7.4636488424158657d-14*tv10
     $  - 3.7370382545755637d-15*tv11
     $  + 6.2133891701574733d-17*tv12
     $  + 6.9314718055994530d-01*HY4(0,0,0,1)
      HY5(0,0,1,-1,-1) = 
     $  - 2.3290431799544722d-02
     $  - 1.3976916667674197d-01*tv01
     $  - 2.3484837128475192d-02*tv02
     $  - 2.5652450331604480d-03*tv03
     $  - 1.9474432423788960d-04*tv04
     $  - 1.0235257714295329d-05*tv05
     $  - 3.3882452171323895d-07*tv06
     $  - 4.1398941829422872d-09*tv07
     $  + 1.7065390810468420d-10*tv08
     $  + 6.5500661689981377d-12*tv09
     $  - 1.3171293231469574d-13*tv10
     $  - 1.0601060206261924d-14*tv11
     $  + 8.5654606012582514d-17*tv12
     $  + 2.4022650695910071d-01*HY3(0,0,1)
      HY5(0,0,1,-1,1) = 
     $  + 4.1110148228889138d-02
     $  - 2.7597446804002515d-01*tu01
     $  + 4.1362136148261452d-02*tu02
     $  - 3.9264219532611858d-03*tu03
     $  + 2.5225247282294274d-04*tu04
     $  - 1.0792153931365190d-05*tu05
     $  + 2.6440687189609348d-07*tu06
     $  - 7.5507087052363252d-10*tu07
     $  - 1.4640592504212342d-10*tu08
     $  + 1.0410408318930554d-12*tu09
     $  + 1.7256282627937244d-13*tu10
     $  - 2.0115212902641882d-15*tu11
     $  - 2.4492838656439672d-16*tu12
     $  + 4.8045301391820142d-01*HY3(0,0,1)
     $  - 6.9314718055994530d-01*HY4(0,0,1,-1)
      HY5(0,0,1,0,-1) = 
     $  - 5.9694681535720023d-02
     $  - 4.6714213068105458d-01*tv01
     $  - 5.9979199873202721d-02*tv02
     $  - 4.9475467229010258d-03*tv03
     $  - 2.8481020227431533d-04*tv04
     $  - 1.1478749310592714d-05*tv05
     $  - 2.9173546427111336d-07*tv06
     $  - 2.2634918139358350d-09*tv07
     $  + 1.2923277934839262d-10*tv08
     $  + 3.4600488918561596d-12*tv09
     $  - 9.4505709251699823d-14*tv10
     $  - 5.3596484866903464d-15*tv11
     $  + 6.0838246089431129d-17*tv12
     $  + 8.2246703342411321d-01*HY3(0,0,1)
      HY5(0,0,1,1,-1) = 
     $  + 4.2561833953883235d-02
     $  + 3.3089514249958932d-01*tv01
     $  + 4.2771142986440044d-02*tv02
     $  + 3.5688685742597137d-03*tv03
     $  + 2.0954973101068707d-04*tv04
     $  + 8.7544434158133471d-06*tv05
     $  + 2.4062186086108688d-07*tv06
     $  + 2.7728194984089187d-09*tv07
     $  - 7.6559566355403117d-11*tv08
     $  - 3.1501612342558870d-12*tv09
     $  + 3.3459877468585252d-14*tv10
     $  + 4.0333595766267801d-15*tv11
     $  - 5.8224052646501250d-01*HY3(0,0,1)
     $  + 6.9314718055994530d-01*HY4(0,0,1,1)
      HY5(0,1,-1,-1,-1) = 
     $  - 6.7365547952682237d-03
     $  - 3.4286529141621258d-02*tv01
     $  - 6.8840170170275732d-03*tv02
     $  - 1.2704332689803235d-03*tv03
     $  - 1.4787767126158972d-04*tv04
     $  - 1.0413585642621615d-05*tv05
     $  - 4.1517140759699248d-07*tv06
     $  - 5.3439659402510695d-09*tv07
     $  + 2.7781700180675136d-10*tv08
     $  + 9.9205586909926692d-12*tv09
     $  - 2.7736473454099143d-13*tv10
     $  - 1.7683378840938849d-14*tv11
     $  + 2.7645451246534933d-16*tv12
     $  + 3.0721858829145982d-17*tv13
     $  + 5.5504108664821579d-02*HY2(0,1)
      HY5(0,1,-1,-1,1) = 
     $  + 4.4239483860061491d-02
     $  - 3.2493754537326350d-01*tu01
     $  + 4.4462186515298750d-02*tu02
     $  - 3.8108642536456408d-03*tu03
     $  + 2.2293231798666157d-04*tu04
     $  - 8.9901447113222695d-06*tu05
     $  + 2.2959225139995976d-07*tu06
     $  - 2.1985163564934731d-09*tu07
     $  - 7.0460025669936385d-11*tu08
     $  + 2.1618428565949139d-12*tu09
     $  + 3.7961815108691857d-14*tu10
     $  - 2.5062265861081495d-15*tu11
     $  + 5.7009070532142637d-01*HY2(0,1)
     $  - 5.8224052646501250d-01*HY3(0,1,-1)
     $  - 6.9314718055994530d-01*HY4(0,1,-1,-1)
      HY5(0,1,-1,1,-1) = 
     $  + 4.1824168833514614d-02
     $  + 2.9878381943835587d-01*tv01
     $  + 4.2063530444775636d-02*tv02
     $  + 3.8145573036522436d-03*tv03
     $  + 2.3963305636044003d-04*tv04
     $  + 1.0345567145401369d-05*tv05
     $  + 2.7130517497620301d-07*tv06
     $  + 1.7273255620176561d-09*tv07
     $  - 1.3978876407646153d-10*tv08
     $  - 2.7492226699257445d-12*tv09
     $  + 1.3553332679630927d-13*tv10
     $  + 4.7656087734784391d-15*tv11
     $  - 1.4423054189885051d-16*tv12
     $  - 5.2253066044918489d-01*HY2(0,1)
     $  + 4.8045301391820142d-01*HY3(0,1,-1)
     $  + 6.9314718055994530d-01*HY4(0,1,-1,1)
      HY5(0,1,-1,1,1) = 
     $  - 1.5970421220241350d-02
     $  + 9.8098905332736657d-02*tu01
     $  - 1.6167874610049324d-02*tu02
     $  + 2.1909422567422571d-03*tu03
     $  - 1.9780330842002595d-04*tu04
     $  + 1.1143616753061323d-05*tu05
     $  - 3.4970788285258598d-07*tu06
     $  + 2.4737298345971262d-09*tu07
     $  + 2.1049905271699688d-10*tu08
     $  - 3.6829751452188057d-12*tu09
     $  - 2.2984898297836793d-13*tu10
     $  + 5.8041435355729247d-15*tu11
     $  + 2.9753327209204345d-16*tu12
     $  - 1.6651232599446473d-01*HY2(0,1)
     $  + 2.4022650695910071d-01*HY3(0,1,-1)
      HY5(0,1,0,1,-1) = 
     $  + 4.6155088778537896d-02
     $  + 3.5912469692896398d-01*tv01
     $  + 4.6380859407450647d-02*tv02
     $  + 3.8633681101991486d-03*tv03
     $  + 2.2602267773980855d-04*tv04
     $  + 9.3668504249552797d-06*tv05
     $  + 2.5195369443104781d-07*tv06
     $  + 2.5727032623578792d-09*tv07
     $  - 9.5079191917240018d-11*tv08
     $  - 3.3913895763562877d-12*tv09
     $  + 5.3430708391974222d-14*tv10
     $  + 4.8668530674676388d-15*tv11
     $  - 6.3196619783816790d-01*HY2(0,1)
     $  + 3.4657359027997265d-01*HY2(0,1)*HY2(0,1)
     $  - 1.3862943611198906d+00*HY4(0,0,1,1)
      HY5(0,1,1,-1,-1) = 
     $  + 2.6517569052959506d-02
     $  + 1.7779971519631702d-01*tv01
     $  + 2.6707704581331518d-02*tv02
     $  + 2.6648397927870009d-03*tv03
     $  + 1.9046558373551644d-04*tv04
     $  + 9.7589088614312887d-06*tv05
     $  + 3.2991992381966999d-07*tv06
     $  + 4.8561819501772588d-09*tv07
     $  - 1.3539320891044926d-10*tv08
     $  - 7.2902837287752652d-12*tv09
     $  + 4.6565266727231378d-14*tv10
     $  + 1.0737158384822919d-14*tv11
     $  + 8.8429222559013066d-17*tv12
     $  - 3.0882537509683393d-01*HY2(0,1)
     $  + 2.4022650695910071d-01*HY3(0,1,1)
      HY5(0,1,1,-1,1) = 
     $  - 3.4235225044469286d-02
     $  + 2.3328399380319120d-01*tu01
     $  - 3.4504895043303540d-02*tu02
     $  + 3.7912859711035303d-03*tu03
     $  - 2.6991423023257518d-04*tu04
     $  + 1.1593278610997365d-05*tu05
     $  - 2.4410984754189600d-07*tu06
     $  - 9.0404989403384568d-10*tu07
     $  + 1.2141001239198240d-10*tu08
     $  + 2.0560625998471416d-12*tu09
     $  - 1.4056423603087806d-13*tu10
     $  - 3.5816535397430763d-15*tu11
     $  + 2.0254744342336250d-16*tu12
     $  - 4.0357837932696163d-01*HY2(0,1)
     $  + 4.8045301391820142d-01*HY3(0,1,1)
     $  - 6.9314718055994530d-01*HY4(0,1,1,-1)
      HY5(0,1,1,1,-1) = 
     $  - 3.9520972886442092d-02
     $  - 3.0546490933012253d-01*tv01
     $  - 3.9720322777238976d-02*tv02
     $  - 3.3467933739052856d-03*tv03
     $  - 1.9959549584313573d-04*tv04
     $  - 8.5499586955813381d-06*tv05
     $  - 2.4553310777499893d-07*tv06
     $  - 3.2119489955423060d-09*tv07
     $  + 7.1927096749843198d-11*tv08
     $  + 3.7520798598557195d-12*tv09
     $  - 1.1440674588088539d-14*tv10
     $  - 4.6108325614199602d-15*tv11
     $  - 6.0832641844878483d-17*tv12
     $  + 5.3721319360804020d-01*HY2(0,1)
     $  - 5.8224052646501250d-01*HY3(0,1,1)
     $  + 6.9314718055994530d-01*HY4(0,1,1,1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,1) -- completion endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplat1(r,nw,HR1,HR2,HR3,HR4,HR5, 
     $                                HY1,HY2,HY3,HY4,HY5, 
     $                                Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates the HPL for r2m1 < y < r2p1
** fillirr1dhplat1 is called by eval1dhplat1 after calling 
** fillirr1dhplat0 with argument r=(1-y)/(1+y) 
** it is guaranteed that nw is in the range 2:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
      implicit double precision (a-h,o-z) 
      dimension HR1(-1:1),HR2(-1:1,-1:1),HR3(-1:1,-1:1,-1:1), 
     $          HR4(-1:1,-1:1,-1:1,-1:1),
     $          HR5(-1:1,-1:1,-1:1,-1:1,-1:1) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  + 1.6449340668482264d+00
     $  + 6.9314718055994530d-01*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(0)
     $  - HR1( -1)*HR1(1)
     $  + HR1(0) *HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)
     $  + HR2( -1,1)
     $  - HR2(0, -1)
     $  - HR2(0,1) 
      if (r.lt.0d0) then 
      Hi2(0,1) = 
     $  - HR1( -1) 
     $  - HR1(1) 
      endif 
      if ( nw.gt.2 ) then 
      HY3(0,0,1) = 
     $  + 1.2020569031595942d+00
     $  - 1.6449340668482264d+00*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR2(0,-1)
     $  + HR1( -1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 1.6449340668482264d+00*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)
     $  - HR1(1) *HR2(-1,1)
     $  + HR1(1) *HR2(0,-1)
     $  + HR1(1) *HR2(0,1)
     $  - HR3( -1,-1,1)
     $  + HR3( -1,1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0, -1,1)
     $  - HR3(0,1, -1)
     $  - HR3(0,1,1) 
      HY3(0,1,1) = 
     $  + 1.2020569031595942d+00
     $  - 2.4022650695910071d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + HR1( -1)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)
     $  - HR1(0) *HR2(-1,1)
     $  + HR1(0) *HR2(0,-1)
     $  + HR1(0) *HR2(0,1)
     $  - 2.4022650695910071d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,1)
     $  - HR3( -1,-1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0,0, -1)
     $  - HR3(0,0,1) 
     $  - HR3(0,1, -1)
      if (r.lt.0d0) then 
      HY3(0,1,1) = HY3(0,1,1) 
     $  + 4.9348022005446793d+00*HR1(-1)
     $  + 4.9348022005446793d+00*HR1(1)
      Hi3(0,0,1) = 
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
     $  + HR1( -1)*HR1(1) 
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1) 
      Hi3(0,1,1) = 
     $  + 6.9314718055994530d-01*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(0)
     $  - HR1( -1)*HR1(1)
     $  + HR1(0) *HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)
     $  + HR2( -1,1)
     $  - HR2(0, -1)
     $  - HR2(0,1) 
      endif
      endif
      if ( nw.gt.3 ) then 
      HY4(0,0,0,1) = 
     $  + 1.0823232337111381d+00
     $  - 1.2020569031595942d+00*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1( -1)*HR3(0,1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.2020569031595942d+00*HR1(1)
     $  + 8.2246703342411321d-01*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  - HR1(1) *HR3(-1,1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + HR1(1) *HR3(0,1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  + HR4( -1,1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
     $  - HR4(0,1,1,1) 
      HY4(0,0,1,1) = 
     $  + 2.7058080842778454d-01
     $  - 1.2020569031595942d+00*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(0,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1( -1)*HR3(0,0,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + 2.5000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR1(1)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  - HR1(0) *HR3(-1,1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  + HR1(0) *HR3(0,1,1)
     $  - 1.2020569031595942d+00*HR1(1)
     $  + 1.2011325347955035d-01*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + HR1(1) *HR3(0,0,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(0,1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
     $  - HR4(0,0,1, -1)
     $  - HR4(0,0,1,1) 
     $  - 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
      HY4(0,1,1,1) = 
     $  + 1.0823232337111381d+00
     $  + 5.5504108664821579d-02*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  + 2.4022650695910071d-01*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  + HR1(0) *HR3(0,0,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  + 5.5504108664821579d-02*HR1(1)
     $  + 2.4022650695910071d-01*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR2(0,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
     $  - HR4(0,0,0,1) 
     $  - HR4(0,0,1, -1)
     $  - HR4(0,1, -1,-1)
      if (r.lt.0d0) then 
      HY4(0,0,1,1) = HY4(0,0,1,1) 
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(1)
     $  - 2.4674011002723396d+00*HR1(1)*HR1(1)
      HY4(0,1,1,1) = HY4(0,1,1,1) 
     $  - 3.4205442319285582d+00*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(0)
     $  + 4.9348022005446793d+00*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(0)*HR1(1)
     $  - 3.4205442319285582d+00*HR1(1)
     $  - 4.9348022005446793d+00*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR2(0,1)
      Hi4(0,0,0,1) = 
     $  - 1.666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(1)*HR1(1) 
     $  - 1.666666666666666d-01*HR1(1)*HR1(1)*HR1(1) 
      Hi4(0,0,1,1) = 
     $  - 3.465735902799726d-01*HR1(-1)*HR1(-1) 
     $  + 1.666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0) 
     $  + 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - HR1( -1)*HR1(0)*HR1(1) 
     $  - 6.931471805599453d-01*HR1(-1)*HR1(1) 
     $  + 5.000000000000000d-01*HR1(-1)*HR1(1)*HR1(1) 
     $  + HR1( -1)*HR2(0,-1) 
     $  + HR1( -1)*HR2(0,1) 
     $  - 5.000000000000000d-01*HR1(0)*HR1(1)*HR1(1) 
     $  - 3.465735902799726d-01*HR1(1)*HR1(1) 
     $  - HR1(1) *HR2(-1,1) 
     $  + HR1(1) *HR2(0,-1) 
     $  + HR1(1) *HR2(0,1) 
     $  - HR3( -1,-1,1) 
     $  + HR3( -1,1,1) 
     $  - HR3(0, -1,-1) 
     $  - HR3(0, -1,1) 
     $  - HR3(0,1, -1) 
     $  - HR3(0,1,1) 
      Hi4(0,1,1,1) = 
     $  + 1.404707559889125d+00*HR1(-1) 
     $  + 3.465735902799726d-01*HR1(-1)*HR1(-1) 
     $  - 1.666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  + 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - 6.931471805599453d-01*HR1(-1)*HR1(0) 
     $  - 5.000000000000000d-01*HR1(-1)*HR1(0)*HR1(0) 
     $  + HR1( -1)*HR1(0)*HR1(1) 
     $  + 6.931471805599453d-01*HR1(-1)*HR1(1) 
     $  + HR1( -1)*HR2(-1,1) 
     $  - 5.000000000000000d-01*HR1(0)*HR1(0)*HR1(1) 
     $  - 6.931471805599453d-01*HR1(0)*HR1(1) 
     $  - HR1(0) *HR2(-1,1) 
     $  + HR1(0) *HR2(0,-1) 
     $  + HR1(0) *HR2(0,1) 
     $  + 1.404707559889125d+00*HR1(1) 
     $  - 6.931471805599453d-01*HR2(-1,1) 
     $  + 6.931471805599453d-01*HR2(0,-1) 
     $  + 6.931471805599453d-01*HR2(0,1) 
     $  - HR3( -1,-1,1) 
     $  - HR3(0, -1,-1) 
     $  - HR3(0,0, -1) 
     $  - HR3(0,0,1)  
     $  - HR3(0,1, -1) 
      endif
      endif
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(0,0,0,0,1) = 
     $  + 1.0369277551433699d+00
     $  - 1.0823232337111381d+00*HR1(-1)
     $  + 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  - 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,-1,1,1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  + HR1( -1)*HR4(0,1,1,-1)
     $  + HR1( -1)*HR4(0,1,1,1)
     $  - 4.1666666666666666d-02*HR1(0)*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.0823232337111381d+00*HR1(1)
     $  + 6.0102845157979714d-01*HR1(1)*HR1(1)
     $  - 2.7415567780803773d-01*HR1(1)*HR1(1)*HR1(1)
     $  - 2.8881132523331054d-02*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,1,1)
     $  - HR1(1) *HR4(-1,1,1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,-1,1,1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  + HR1(1) *HR4(0,1,1,-1)
     $  + HR1(1) *HR4(0,1,1,1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - HR5( -1,-1,1,1,1)
     $  + HR5( -1,1,1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - HR5(0, -1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0, -1,1,1,1)
     $  - HR5(0,1, -1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1, -1,1,1)
     $  - HR5(0,1,1, -1,-1)
     $  - HR5(0,1,1, -1,1)
     $  - HR5(0,1,1,1, -1)
     $  - HR5(0,1,1,1,1) 
      HY5(0,0,0,1,1) = 
     $  + 9.6551159989443734d-02
     $  - 2.7058080842778454d-01*HR1(-1)
     $  + 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(-1,1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,1)
     $  + HR1( -1)*HR4(0,0,1,-1)
     $  + HR1( -1)*HR4(0,0,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  + HR1( -1)*HR4(0,1,1,-1)
     $  - 8.3333333333333333d-02*HR1(0)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + HR1(0) *HR1(1)*HR3(-1,1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,1,1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(-1,-1,1,1)
     $  - HR1(0) *HR4(-1,1,1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,-1,1,1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  + HR1(0) *HR4(0,1,-1,1)
     $  + HR1(0) *HR4(0,1,1,-1)
     $  + HR1(0) *HR4(0,1,1,1)
     $  - 2.7058080842778454d-01*HR1(1)
     $  + 6.0102845157979714d-01*HR1(1)*HR1(1)
     $  - 4.0037751159850118d-02*HR1(1)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,1)
     $  + HR1(1) *HR4(0,0,1,-1)
     $  + HR1(1) *HR4(0,0,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  + HR1(1) *HR4(0,1,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0, -1,1,1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,0,1, -1,1)
     $  - HR5(0,0,1,1, -1)
     $  - HR5(0,0,1,1,1) 
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  - HR5(0,1, -1,1,1)
     $  - 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  - HR5(0,1,1, -1,1)
     $  - HR5(0,1,1,1, -1)
      HY5(0,0,1,0,1) = 
     $  + 2.2881039760335375d-01
     $  - 8.1174242528335364d-01*HR1(-1)
     $  - 1.7721476084810206d+00*HR1(-1)*HR1(-1)
     $  + 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,1,1)
     $  - 3.5442952169620413d+00*HR1(-1)*HR1(1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,1,-1)
     $  - 8.2246703342411321d-01*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(-1,1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,1,1,1)
     $  - 8.1174242528335364d-01*HR1(1)
     $  - 1.7721476084810206d+00*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  + HR1(1) *HR1(1)*HR3(0,0,-1)
     $  + HR1(1) *HR1(1)*HR3(0,0,1)
     $  + HR1(1) *HR1(1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(1) *HR2(0,-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,1,1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,1,-1)
     $  + HR2( -1,1)*HR3(-1,1,1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  + HR2(0, -1)*HR3(0,1,1)
     $  + HR2(0,1) *HR3(-1,-1,1)
     $  - HR2(0,1) *HR3(-1,1,1)
     $  + HR2(0,1) *HR3(0,1,-1)
     $  + HR2(0,1) *HR3(0,1,1)
     $  - 1.6449340668482264d+00*HR3(-1,-1,1)
     $  + 1.6449340668482264d+00*HR3(-1,1,1)
     $  - 1.6449340668482264d+00*HR3(0,-1,-1)
     $  - 1.6449340668482264d+00*HR3(0,-1,1)
     $  - 1.6449340668482264d+00*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR3(0,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(0,1,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,1,1,-1)
     $  - 2.0794415416798359d+00*HR4(0,1,1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - HR5( -1,1,-1,1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,0,1)
     $  + 5.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  - HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,1,1)
     $  + 5.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,1)
     $  + HR5(0, -1,1,0,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + 4.0000000000000000d+00*HR5(0,0,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + 5.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,1,1)
     $  - HR5(0,1,0,1, -1)
     $  - HR5(0,1,0,1,1) 
     $  + 5.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,1,1,1,-1)
      HY5(0,0,1,1,1) = 
     $  + 9.6551159989443734d-02
     $  - 1.0823232337111381d+00*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,0,-1)
     $  + HR1( -1)*HR4(0,0,0,1)
     $  + HR1( -1)*HR4(0,0,1,-1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  - 8.3333333333333333d-02*HR1(0)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,1)
     $  - HR1(0) *HR1(1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,1)
     $  + HR1(0) *HR4(0,0,1,-1)
     $  + HR1(0) *HR4(0,0,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  + HR1(0) *HR4(0,1,-1,1)
     $  + HR1(0) *HR4(0,1,1,-1)
     $  - 1.0823232337111381d+00*HR1(1)
     $  - 2.7752054332410789d-02*HR1(1)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,0,-1)
     $  + HR1(1) *HR4(0,0,0,1)
     $  + HR1(1) *HR4(0,0,1,-1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 2.4022650695910071d-01*HR3(0,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,1)
     $  + 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0, -1,1)
     $  - HR5(0,0,0,1, -1)
     $  - HR5(0,0,0,1,1) 
     $  - 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  - HR5(0,0,1, -1,1)
     $  - HR5(0,0,1,1, -1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1,1, -1,-1)
      HY5(0,1,0,1,1) = 
     $  + 2.2881039760335375d-01
     $  + 4.0801720544311065d+00*HR1(-1)
     $  - 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,1,-1)
     $  - 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,1)
     $  + HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,1)
     $  + HR1(0) *HR1(0)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(0)*HR3(-1,1,1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,-1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,1)
     $  + HR1(0) *HR1(0)*HR3(0,1,-1)
     $  + HR1(0) *HR1(0)*HR3(0,1,1)
     $  + 1.2020569031595942d+00*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(0) *HR2(0,-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,1,1)
     $  + 4.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,1,1,-1)
     $  + 4.0801720544311065d+00*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,0,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + 1.2020569031595942d+00*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  - HR2( -1,1)*HR3(-1,-1,1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,0,-1)
     $  - HR2( -1,1)*HR3(0,0,1)
     $  - HR2( -1,1)*HR3(0,1,-1)
     $  - 1.2020569031595942d+00*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  + HR2(0, -1)*HR3(0,0,1)
     $  - 1.2020569031595942d+00*HR2(0,1)
     $  - 3.4657359027997265d-01*HR2(0,1)*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + HR2(0,1) *HR3(0,0,-1)
     $  + HR2(0,1) *HR3(0,0,1)
     $  + 4.8045301391820142d-01*HR3(-1,-1,1)
     $  - 4.8045301391820142d-01*HR3(-1,1,1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  + 4.8045301391820142d-01*HR3(0,-1,1)
     $  + 4.8045301391820142d-01*HR3(0,1,-1)
     $  + 4.8045301391820142d-01*HR3(0,1,1)
     $  + 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  - 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,0,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,1,1)
     $  - 2.7725887222397812d+00*HR4(0,1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,1,1,-1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,0,-1)
     $  - HR5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + 5.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  - HR5(0,0,1,0, -1)
     $  - HR5(0,0,1,0,1) 
     $  + 4.0000000000000000d+00*HR5(0,0,1,1,-1)
     $  + 7.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  + HR5(0,1,0,1, -1)
     $  + 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
      HY5(0,1,1,1,1) = 
     $  + 1.0369277551433699d+00
     $  - 9.6181291076284771d-03*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 4.1666666666666666d-02*HR1(0)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(0,1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,-1)
     $  - 5.5504108664821579d-02*HR1(0)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,0,-1)
     $  + HR1(0) *HR4(0,0,0,1)
     $  + HR1(0) *HR4(0,0,1,-1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  - 9.6181291076284771d-03*HR1(1)
     $  - 5.5504108664821579d-02*HR2(-1,1)
     $  + 5.5504108664821579d-02*HR2(0,-1)
     $  + 5.5504108664821579d-02*HR2(0,1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,0,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,0,1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0,0, -1)
     $  - HR5(0,0,0,0,1) 
     $  - HR5(0,0,0,1, -1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,1, -1,-1,-1)
      if (r.lt.0d0) then 
      HY5(0,0,0,1,1) = HY5(0,0,0,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.2246703342411321d-01*HR1(1)*HR1(1)*HR1(1)
      HY5(0,0,1,1,1) = HY5(0,0,1,1,1) 
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,1)
     $  + 2.4674011002723396d+00*HR1(0)*HR1(1)*HR1(1)
     $  + 1.7102721159642791d+00*HR1(1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(0,1)
     $  + 4.9348022005446793d+00*HR3(-1,-1,1)
     $  - 4.9348022005446793d+00*HR3(-1,1,1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,1)
     $  + 4.9348022005446793d+00*HR3(0,1,-1)
     $  + 4.9348022005446793d+00*HR3(0,1,1)
      HY5(0,1,0,1,1) = HY5(0,1,0,1,1) 
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(0,1)
     $  - 9.8696044010893586d+00*HR3(-1,-1,1)
     $  + 9.8696044010893586d+00*HR3(-1,1,1)
     $  - 9.8696044010893586d+00*HR3(0,-1,-1)
     $  - 9.8696044010893586d+00*HR3(0,-1,1)
     $  - 9.8696044010893586d+00*HR3(0,1,-1)
     $  - 9.8696044010893586d+00*HR3(0,1,1)
      HY5(0,1,1,1,1) = HY5(0,1,1,1,1) 
     $  - 2.8732418312458363d+00*HR1(-1)
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(0)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(0)*HR1(0)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 2.4674011002723396d+00*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(0)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(0)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(0,1)
     $  - 2.8732418312458363d+00*HR1(1)
     $  + 3.4205442319285582d+00*HR2(-1,1)
     $  - 3.4205442319285582d+00*HR2(0,-1)
     $  - 3.4205442319285582d+00*HR2(0,1)
     $  + 4.9348022005446793d+00*HR3(-1,-1,1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,0,-1)
     $  + 4.9348022005446793d+00*HR3(0,0,1)
     $  + 4.9348022005446793d+00*HR3(0,1,-1)
      Hi5(0,0,0,0,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 4.1666666666666666d-02*HR1(1)*HR1(1)*HR1(1)*HR1(1)
      Hi5(0,0,0,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1( -1)*HR3(0,1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  - HR1(1) *HR3(-1,1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + HR1(1) *HR3(0,1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  + HR4( -1,1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
     $  - HR4(0,1,1,1) 
      Hi5(0,0,1,0,1) = 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,1,1)
     $  + 8.2246703342411321d-01*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,1,1)
     $  - 3.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR4(-1,1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,1,1,-1)
     $  + 3.0000000000000000d+00*HR4(0,1,1,1)
      Hi5(0,0,1,1,1) = 
     $  - 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(0,1)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1( -1)*HR3(0,0,1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + 2.5000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR1(1)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  - HR1(0) *HR3(-1,1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  + HR1(0) *HR3(0,1,1)
     $  - 7.0235377994456286d-01*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + HR1(1) *HR3(0,0,1)
     $  + HR1(1) *HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR3(0,1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
     $  - HR4(0,0,1, -1)
     $  - HR4(0,0,1,1) 
     $  - 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  - HR4(0,1, -1,1)
     $  - HR4(0,1,1, -1)
      Hi5(0,1,0,1,1) = 
     $  - 1.2020569031595942d+00*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR2(0,1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,1,-1)
     $  - HR1(0) *HR1(1)*HR2(-1,1)
     $  + HR1(0) *HR1(1)*HR2(0,-1)
     $  + HR1(0) *HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,1,1)
     $  - 1.2020569031595942d+00*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,1,-1)
     $  + 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR2(0,1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR3(0,1,1)
     $  - 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,1,1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,0,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,1,1)
     $  + 4.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,1,1,-1)
      Hi5(0,1,1,1,1) = 
     $  - 1.0846773019780311d+00*HR1(-1)
     $  + 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  + 1.4047075598891257d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  - 1.4047075598891257d+00*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  + HR1(0) *HR3(0,0,1)
     $  + HR1(0) *HR3(0,1,-1)
     $  - 1.0846773019780311d+00*HR1(1)
     $  - 1.4047075598891257d+00*HR2(-1,1)
     $  + 1.4047075598891257d+00*HR2(0,-1)
     $  + 1.4047075598891257d+00*HR2(0,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
     $  - HR4(0,0,0,1) 
     $  - HR4(0,0,1, -1)
     $  - HR4(0,1, -1,-1)
      endif 
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
       HY2(0,-1) = 
     $  + 8.2246703342411321d-01
     $  - 6.9314718055994530d-01*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)
     $  - HR2( -1,1)
      if ( nw.gt.2 ) then 
      HY3(0,0,-1) = 
     $  + 9.0154267736969571d-01
     $  - 8.2246703342411321d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)
     $  + HR1(1) *HR2(-1,1)
     $  + HR3( -1,-1,1)
     $  - HR3( -1,1,1)
      HY3(0,-1,-1) = 
     $  + 1.5025711289494928d-01
     $  - 2.4022650695910071d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR2(-1,1)
     $  - HR3( -1,-1,1)
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,-1) = 
     $  + 9.4703282949724591d-01
     $  - 9.0154267736969571d-01*HR1(-1)
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 9.0154267736969571d-01*HR1(1)
     $  + 4.1123351671205660d-01*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(-1,1,1)
     $  - HR4( -1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4( -1,1,1,1)
      HY4(0,0,-1,-1) = 
     $  + 8.7785671568655302d-02
     $  - 1.5025711289494928d-01*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  - 1.5025711289494928d-01*HR1(1)
     $  + 1.2011325347955035d-01*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
      HY4(0,-1,-1,-1) = 
     $  + 2.3752366322618485d-02
     $  - 5.5504108664821579d-02*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - 5.5504108664821579d-02*HR1(1)
     $  - 2.4022650695910071d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - HR4( -1,-1,-1,1)
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then
      HY5(0,0,0,0,-1) = 
     $  + 9.7211977044690930d-01
     $  - 9.4703282949724591d-01*HR1(-1)
     $  + 4.5077133868484785d-01*HR1(-1)*HR1(-1)
     $  - 1.3707783890401886d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 9.0154267736969571d-01*HR1(-1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  - 9.4703282949724591d-01*HR1(1)
     $  + 4.5077133868484785d-01*HR1(1)*HR1(1)
     $  - 1.3707783890401886d-01*HR1(1)*HR1(1)*HR1(1)
     $  + 2.8881132523331054d-02*HR1(1)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,1,1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,1,1)
     $  + HR1(1) *HR4(-1,1,1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  + HR5( -1,-1,1,1,1)
     $  - HR5( -1,1,1,1,1)
      HY5(0,0,0,-1,-1) = 
     $  + 4.8936397049969063d-02
     $  - 8.7785671568655302d-02*HR1(-1)
     $  + 7.5128556447474642d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 1.5025711289494928d-01*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(-1,1,1,1)
     $  - 8.7785671568655302d-02*HR1(1)
     $  + 7.5128556447474642d-02*HR1(1)*HR1(1)
     $  - 4.0037751159850118d-02*HR1(1)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,1,1)
      HY5(0,0,-1,0,-1) = 
     $  + 9.2748467341632644d-02
     $  - 1.6265466739742008d-01*HR1(-1)
     $  + 1.3478823976576390d-01*HR1(-1)*HR1(-1)
     $  - 1.3707783890401886d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + 2.6957647953152780d-01*HR1(-1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  - 1.6265466739742008d-01*HR1(1)
     $  + 1.3478823976576390d-01*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  + 8.2246703342411321d-01*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  + HR2( -1,1)*HR3(-1,1,1)
     $  + 8.2246703342411321d-01*HR3(-1,-1,1)
     $  - 8.2246703342411321d-01*HR3(-1,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - HR5( -1,1,-1,1,1)
      HY5(0,0,-1,-1,-1) = 
     $  + 9.6015684431298325d-03
     $  - 2.3752366322618485d-02*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - 2.3752366322618485d-02*HR1(1)
     $  + 2.7752054332410789d-02*HR1(1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
      HY5(0,-1,0,-1,-1) = 
     $  + 1.3531263989594243d-02
     $  - 3.2893195194356041d-02*HR1(-1)
     $  + 7.5128556447474642d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  + 1.5025711289494928d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.2893195194356041d-02*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 1.5025711289494928d-01*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + HR2( -1,1)*HR3(-1,-1,1)
     $  - 4.8045301391820142d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(-1,1,1)
     $  - 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,1,-1,1)
       HY5(0,-1,-1,-1,-1) = 
     $  + 3.1350096016808622d-03
     $  - 9.6181291076284771d-03*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 9.6181291076284771d-03*HR1(1)
     $  - 5.5504108664821579d-02*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - HR5( -1,-1,-1,-1,1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  + 5.8224052646501250d-01
     $  + 6.9314718055994530d-01*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)
     $  + HR1( -1)*HR1(0)
     $  - HR2(0, -1)
      if (r.lt.0d0) then 
      Hi2(-1,1) = 
     $  - HR1( -1) 
      endif 
      if ( nw.gt.2 ) then 
      HY3(0,-1,1) = 
     $  + 2.4307035167006157d-01
     $  - 5.8224052646501250d-01*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  + HR1( -1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)
     $  - 5.8224052646501250d-01*HR1(1)
     $  + HR1(1) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  + HR3( -1,-1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0, -1,1)
      HY3(0,1,-1) = 
     $  + 5.0821521280468485d-01
     $  + 1.0626935403832139d+00*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  - HR1( -1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)
     $  - HR1(1) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,1)
     $  + HR3( -1,-1,1)
     $  + 2.0000000000000000d+00*HR3(0,-1,-1)
     $  + HR3(0, -1,1)
     $  + HR3(0,1, -1)
      HY3(-1,-1,1) = 
     $  + 9.4753004230127705d-02
     $  - 5.8224052646501250d-01*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR2(0,-1)
     $  - HR3(0, -1,-1)
      HY3(-1,1,1) = 
     $  + 5.3721319360804020d-01
     $  - 2.4022650695910071d-01*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + HR1(0) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)
     $  - HR3(0, -1,-1)
     $  - HR3(0,0, -1)
      if (r.lt.0d0) then 
      HY3(-1,1,1) = HY3(-1,1,1) 
     $  + 4.9348022005446793d+00*HR1(-1)
      Hi3(0,-1,1) = 
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
     $  + HR1( -1)*HR1(1) 
     $  - HR2( -1,1) 
      Hi3(0,1,-1) = 
     $  - 6.9314718055994530d-01*HR1(-1) 
     $  - 6.9314718055994530d-01*HR1(1) 
      Hi3(-1,-1,1) = 
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
      Hi3(-1,1,1) = 
     $  + 6.9314718055994530d-01*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1) 
     $  + HR1( -1)*HR1(0) 
     $  - HR2(0, -1) 
      endif 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,-1,1) = 
     $  + 1.1787599965050932d-01
     $  - 2.4307035167006157d-01*HR1(-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  - HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(-1,1,1)
     $  - 2.4307035167006157d-01*HR1(1)
     $  + 2.9112026323250625d-01*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
      HY4(0,0,1,-1) = 
     $  + 1.7284527823898438d-01
     $  - 5.0821521280468485d-01*HR1(-1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR3(0,-1,1)
     $  - HR1( -1)*HR3(0,1,-1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0821521280468485d-01*HR1(1)
     $  - 5.3134677019160696d-01*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR3(0,-1,1)
     $  - HR1(1) *HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR3(0,1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + HR4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + HR4(0,1, -1,1)
     $  + HR4(0,1,1, -1)
      HY4(0,-1,0,1) = 
     $  + 2.0293560632083841d-01
     $  - 3.8889584616810632d-01*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(-1,1,1)
     $  - 3.8889584616810632d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
      HY4(0,-1,-1,1) = 
     $  + 3.4159126166513913d-02
     $  - 9.4753004230127705d-02*HR1(-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  - 9.4753004230127705d-02*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
      HY4(0,-1,1,-1) = 
     $  + 5.4653052738263652d-02
     $  - 2.1407237086670622d-01*HR1(-1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - 2.1407237086670622d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  + HR4( -1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + HR4(0, -1,1,-1)
      HY4(0,1,-1,-1) = 
     $  + 1.1412342741606084d-01
     $  + 4.7533770109129867d-01*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR1(1)
     $  + 4.7533770109129867d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR2(0,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,1, -1,-1)
      HY4(0,-1,1,1) = 
     $  + 9.3097125991768577d-02
     $  - 5.3721319360804020d-01*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  - 5.3721319360804020d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  - HR4( -1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
      HY4(0,1,-1,1) = 
     $  + 1.9355535381306524d-01
     $  + 1.4780047665430420d+00*HR1(-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR1(1)
     $  + HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  - HR1(0) *HR3(0,-1,1)
     $  - HR1(0) *HR3(0,1,-1)
     $  + 1.4780047665430420d+00*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR2(0,1)
     $  - 5.8224052646501250d-01*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - HR4( -1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  - HR4(0, -1,0,1)
     $  + HR4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
     $  + HR4(0,1, -1,-1)
      HY4(0,1,1,-1) = 
     $  + 4.3369237704895519d-01
     $  - 1.1073038989294665d+00*HR1(-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  - 1.1073038989294665d+00*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  - 1.0626935403832139d+00*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  - HR2(0, -1)*HR2(0,1)
     $  + 1.0626935403832139d+00*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,1)
     $  + HR4(0, -1,0,1)
     $  + HR4(0,0, -1,1)
     $  + HR4(0,0,1, -1)
     $  + HR4(0,1, -1,-1)
      HY4(-1,-1,-1,1) = 
     $  + 1.4134237214990008d-02
     $  - 9.4753004230127705d-02*HR1(-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  - HR4(0, -1,-1,-1)
      HY4(-1,-1,1,1) = 
     $  + 4.0758239159309251d-02
     $  - 5.3721319360804020d-01*HR1(-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0,0, -1,-1)
      HY4(-1,1,1,1) = 
     $  + 5.1747906167389938d-01
     $  + 5.5504108664821579d-02*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
      if (r.lt.0d0) then 
      HY4(0,-1,1,1) = HY4(0,-1,1,1) 
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR2(-1,1)
      HY4(0,1,1,-1) = HY4(0,1,1,-1) 
     $  + 3.4205442319285582d+00*HR1(-1)
     $  + 3.4205442319285582d+00*HR1(1)
      HY4(-1,-1,1,1) = HY4(-1,-1,1,1) 
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1) 
      HY4(-1,1,1,1) = HY4(-1,1,1,1)
     $  - 3.4205442319285582d+00*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR1(0)
     $  + 4.9348022005446793d+00*HR2(0,-1)
      Hi4(0,0,-1,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1) 
     $  + HR1(1) *HR2(-1,1) 
     $  + HR3( -1,-1,1) 
     $  - HR3( -1,1,1) 
      Hi4(0,0,1,-1) = 
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1) 
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1) 
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1) 
      Hi4(0,-1,0,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  + HR1( -1)*HR2(-1,1) 
     $  - HR1(1) *HR2(-1,1) 
     $  - 2.0000000000000000d+00*HR3(-1,-1,1) 
     $  + 2.0000000000000000d+00*HR3(-1,1,1) 
      Hi4(0,-1,-1,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1) 
     $  + HR1( -1)*HR2(-1,1) 
     $  - HR3( -1,-1,1) 
      Hi4(0,-1,1,-1) = 
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1) 
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1) 
     $  - 6.9314718055994530d-01*HR2(-1,1) 
      Hi4(0,1,-1,-1) =  
     $  - 2.4022650695910071d-01*HR1(-1) 
     $  - 2.4022650695910071d-01*HR1(1) 
      Hi4(0,-1,1,1) = 
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  + HR1( -1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)
     $  + HR1(1) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  + HR3( -1,-1,1)
     $  - HR3(0, -1,-1)
     $  - HR3(0, -1,1)
      Hi4(0,1,-1,1) = 
     $  - 5.8224052646501250d-01*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR2(-1,1)
     $  - HR1( -1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR1(1)
     $  - HR1(1) *HR2(0,-1)
     $  + HR3( -1,-1,1)
     $  + 2.0000000000000000d+00*HR3(0,-1,-1)
     $  + HR3(0, -1,1)
     $  + HR3(0,1, -1)
      Hi4(0,1,1,-1) = 
     $  + 1.0626935403832139d+00*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)
     $  + 6.9314718055994530d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,1)
      Hi4(-1,-1,-1,1) = 
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1) 
      Hi4(-1,-1,1,1) = 
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR2(0,-1)
     $  - HR3(0, -1,-1)
      Hi4(-1,1,1,1) = 
     $  + 1.4047075598891257d+00*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + HR1(0) *HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)
     $  - HR3(0, -1,-1)
     $  - HR3(0,0, -1)
      endif 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(-1,-1,-1,-1,1) = 
     $  + 1.8016537870380179d-03
     $  - 1.4134237214990008d-02*HR1(-1)
     $  + 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,-1)
      HY5(-1,-1,-1,1,1) = 
     $  + 3.8760673146652637d-03
     $  - 4.0758239159309251d-02*HR1(-1)
     $  + 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0,0, -1,-1,-1)
      HY5(-1,-1,1,-1,1) = 
     $  + 6.2154684604081354d-03
     $  - 8.7985537010508960d-02*HR1(-1)
     $  - 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,0,-1,-1)
      HY5(-1,-1,1,1,1) = 
     $  + 1.8530786065466613d-02
     $  - 5.1747906167389938d-01*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0,0, -1,-1)
      HY5(-1,1,-1,1,1) = 
     $  + 3.8880058841843904d-02
     $  + 1.9248049955307152d+00*HR1(-1)
     $  - 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,-1)
     $  - 5.3721319360804020d-01*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  - 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,0,-1)
      HY5(-1,1,1,1,1) = 
     $  + 5.0840057924226870d-01
     $  - 9.6181291076284771d-03*HR1(-1)
     $  + 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,0,-1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,0,-1)
     $  + 5.5504108664821579d-02*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,0,-1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0,0, -1)
      HY5(0,-1,-1,-1,1) = 
     $  + 4.1914400448554060d-03
     $  - 1.4134237214990008d-02*HR1(-1)
     $  + 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 9.4753004230127705d-02*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  - 1.4134237214990008d-02*HR1(1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  - 9.4753004230127705d-02*HR2(-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
      HY5(0,-1,-1,0,1) = 
     $  + 3.0172237496701167d-02
     $  - 7.7340900566758219d-02*HR1(-1)
     $  + 1.9444792308405316d-01*HR1(-1)*HR1(-1)
     $  - 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 3.8889584616810632d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  - 7.7340900566758219d-02*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  - 3.8889584616810632d-01*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(-1,-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0,1) *HR3(-1,-1,1)
     $  - 1.6449340668482264d+00*HR3(-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 6.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0,1, -1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
      HY5(0,-1,-1,1,-1) = 
     $  + 5.9459097989450212d-03
     $  - 2.3275066086727564d-02*HR1(-1)
     $  + 1.0703618543335311d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 2.1407237086670622d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 2.3275066086727564d-02*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.1407237086670622d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,1,-1)
      HY5(0,-1,-1,1,1) = 
     $  + 8.7734377821481916d-03
     $  - 4.0758239159309251d-02*HR1(-1)
     $  + 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  - 4.0758239159309251d-02*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  - 5.3721319360804020d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
      HY5(0,-1,0,-1,1) = 
     $  + 1.7042475614121991d-02
     $  - 4.5512223866526096d-02*HR1(-1)
     $  + 1.2153517583503078d-01*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,1,1)
     $  + 2.4307035167006157d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  + 4.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  - 4.5512223866526096d-02*HR1(1)
     $  - 5.8224052646501250d-01*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  - 2.4307035167006157d-01*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  - HR2( -1,1)*HR3(-1,-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,1,1)
     $  - 1.1644810529300250d+00*HR3(-1,-1,1)
     $  + 1.1644810529300250d+00*HR3(-1,1,1)
     $  + 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
      HY5(0,-1,0,1,-1) = 
     $  + 2.2495758621687517d-02
     $  - 6.9368034302854577d-02*HR1(-1)
     $  + 2.5410760640234242d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0821521280468485d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  - 6.9368034302854577d-02*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - 5.0821521280468485d-01*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  - HR2( -1,1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,-1,1)
     $  - HR2( -1,1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,1,1)
     $  + 2.1253870807664278d+00*HR3(-1,-1,1)
     $  - 2.1253870807664278d+00*HR3(-1,1,1)
     $  + 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + HR5(0,1, -1,1,-1)
      HY5(0,-1,0,1,1) = 
     $  + 3.0833054551948363d-02
     $  - 1.1285749644390297d-01*HR1(-1)
     $  + 6.0102845157979714d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  + 1.2020569031595942d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR1(0)*HR3(-1,-1,1)
     $  + HR1(0) *HR1(0)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,1,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  + HR1(0) *HR4(0,1,-1,1)
     $  - 1.1285749644390297d-01*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - 1.2020569031595942d+00*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  + HR2( -1,1)*HR3(-1,-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,0,-1)
     $  + HR2( -1,1)*HR3(0,0,1)
     $  + HR2( -1,1)*HR3(0,1,-1)
     $  - 4.8045301391820142d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(-1,1,1)
     $  - 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,0,1, -1,1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - HR5(0,1, -1,1,-1)
      HY5(0,-1,1,-1,-1) = 
     $  + 9.4133341974174110d-03
     $  - 5.0916764064292634d-02*HR1(-1)
     $  - 2.3766885054564933d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 4.7533770109129867d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  - 5.0916764064292634d-02*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + 4.7533770109129867d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - 6.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,1,-1,-1)
      HY5(0,-1,1,-1,1) = 
     $  + 1.3833955759762555d-02
     $  - 8.7985537010508960d-02*HR1(-1)
     $  - 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  - 1.4780047665430420d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR2(-1,1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - HR1(0) *HR4(0,-1,1,-1)
     $  - 8.7985537010508960d-02*HR1(1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 1.4780047665430420d+00*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + 5.8224052646501250d-01*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,1,-1,-1)
      HY5(0,-1,1,0,1) = 
     $  + 7.6026642213084631d-02
     $  - 3.5228267839753708d-01*HR1(-1)
     $  - 1.7721476084810206d+00*HR1(-1)*HR1(-1)
     $  + 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - 3.5442952169620413d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,-1,0,1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + HR1(0) *HR1(1)*HR3(0,-1,1)
     $  + HR1(0) *HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(-1,1)*HR2(-1,1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,1)
     $  - HR1(0) *HR4(0,1,-1,-1)
     $  - HR1(0) *HR4(0,1,-1,1)
     $  - 3.5228267839753708d-01*HR1(1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,-1,0,1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + 3.5442952169620413d+00*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,1)
     $  - 2.0000000000000000d+00*HR2(-1,1)*HR3(0,1,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  - HR2(0,1) *HR3(-1,-1,1)
     $  + 1.6449340668482264d+00*HR3(-1,-1,1)
     $  - 1.6449340668482264d+00*HR3(0,-1,-1)
     $  - 1.6449340668482264d+00*HR3(0,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 6.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + HR5(0, -1,-1,0,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,0,1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + 4.0000000000000000d+00*HR5(0,0,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + HR5(0,1, -1,1,-1)
      HY5(0,-1,1,1,-1) = 
     $  + 2.2801059128486651d-02
     $  - 2.0286579517988963d-01*HR1(-1)
     $  + 5.5365194946473328d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 1.1073038989294665d+00*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  - 2.0286579517988963d-01*HR1(1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  - 1.1073038989294665d+00*HR2(-1,1)
     $  + HR2( -1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,0,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(0,-1,1)
     $  - 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + HR5(0,0, -1,1,-1)
      HY5(0,-1,1,1,1) = 
     $  + 3.9984858137537496d-02
     $  - 5.1747906167389938d-01*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,0,-1)
     $  + 1.6666666666666666d-01*HR1(0)*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,0,-1,-1)
     $  + HR1(0) *HR4(0,0,-1,1)
     $  - 5.1747906167389938d-01*HR1(1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,0,-1)
     $  + 5.5504108664821579d-02*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0,0, -1,-1)
     $  - HR5(0,0,0, -1,1)
      HY5(0,0,-1,-1,1) = 
     $  + 1.2444228784499648d-02
     $  - 3.4159126166513913d-02*HR1(-1)
     $  + 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 9.4753004230127705d-02*HR1(-1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(-1,-1,1,1)
     $  - 3.4159126166513913d-02*HR1(1)
     $  + 4.7376502115063852d-02*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(-1,1,1)
     $  + 5.8224052646501250d-01*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
      HY5(0,0,-1,0,1) = 
     $  + 1.0679981350605469d-01
     $  - 2.0293560632083841d-01*HR1(-1)
     $  + 1.9444792308405316d-01*HR1(-1)*HR1(-1)
     $  - 2.7415567780803773d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 3.8889584616810632d-01*HR1(-1)*HR1(1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(-1,1,1,1)
     $  - 2.0293560632083841d-01*HR1(1)
     $  + 1.9444792308405316d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  + 1.6449340668482264d+00*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  - HR2( -1,1)*HR3(-1,1,1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(-1,1,1)
     $  - HR2(0,1) *HR3(-1,-1,1)
     $  + HR2(0,1) *HR3(-1,1,1)
     $  + 1.6449340668482264d+00*HR3(-1,-1,1)
     $  - 1.6449340668482264d+00*HR3(-1,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + HR5( -1,1,-1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - HR5(0,1, -1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1, -1,1,1)
      HY5(0,0,-1,1,-1) = 
     $  + 1.6991592326175436d-02
     $  - 5.4653052738263652d-02*HR1(-1)
     $  + 1.0703618543335311d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 2.1407237086670622d-01*HR1(-1)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  - 5.4653052738263652d-02*HR1(1)
     $  + 1.0703618543335311d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,1,1)
     $  - 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,1,-1)
      HY5(0,0,-1,1,1) = 
     $  + 2.4107342184124538d-02
     $  - 9.3097125991768577d-02*HR1(-1)
     $  + 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,0,-1,-1)
     $  + HR1( -1)*HR4(0,0,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,1,1)
     $  + HR1(0) *HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,-1,1,1)
     $  - 9.3097125991768577d-02*HR1(1)
     $  + 2.6860659680402010d-01*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,0,-1,-1)
     $  + HR1(1) *HR4(0,0,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0,0, -1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0, -1,1,1)
      HY5(0,0,0,-1,1) = 
     $  + 5.9142607400864533d-02
     $  - 1.1787599965050932d-01*HR1(-1)
     $  + 1.2153517583503078d-01*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  + 2.4307035167006157d-01*HR1(-1)*HR1(1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - HR1( -1)*HR4(-1,1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,-1,1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  - HR1(0) *HR1(1)*HR3(-1,1,1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,1,1)
     $  + HR1(0) *HR4(-1,1,1,1)
     $  - 1.1787599965050932d-01*HR1(1)
     $  + 1.2153517583503078d-01*HR1(1)*HR1(1)
     $  - 9.7040087744168750d-02*HR1(1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,1,1)
     $  + HR1(1) *HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,1,1)
     $  - HR5(0, -1,-1,-1,-1)
     $  - HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - HR5(0, -1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - HR5(0, -1,1,1,1)
      HY5(0,0,0,1,-1) = 
     $  + 7.4276054639867797d-02
     $  - 1.7284527823898438d-01*HR1(-1)
     $  + 2.5410760640234242d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.0821521280468485d-01*HR1(-1)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - HR1( -1)*HR4(-1,1,1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,1,-1)
     $  - HR1( -1)*HR4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  - HR1( -1)*HR4(0,1,-1,1)
     $  - HR1( -1)*HR4(0,1,1,-1)
     $  + 1.1552453009332421d-01*HR1(0)*HR1(1)*HR1(1)*HR1(1)
     $  - 1.7284527823898438d-01*HR1(1)
     $  + 2.5410760640234242d-01*HR1(1)*HR1(1)
     $  + 1.7711559006386898d-01*HR1(1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  - HR1(1) *HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,1,-1)
     $  - HR1(1) *HR4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  - HR1(1) *HR4(0,1,-1,1)
     $  - HR1(1) *HR4(0,1,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 6.9314718055994530d-01*HR4(-1,1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  + HR5(0, -1,1,1,1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  + HR5(0,1, -1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  + HR5(0,1,1, -1,1)
     $  + HR5(0,1,1,1, -1)
      HY5(0,0,1,-1,-1) = 
     $  + 2.5535023438634211d-02
     $  - 1.1412342741606084d-01*HR1(-1)
     $  - 2.3766885054564933d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 4.7533770109129867d-01*HR1(-1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + HR1( -1)*HR4(0,1,-1,-1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 1.1412342741606084d-01*HR1(1)
     $  - 2.3766885054564933d-01*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  - HR1(1) *HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + HR1(1) *HR4(0,1,-1,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 2.4022650695910071d-01*HR3(-1,1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 2.4022650695910071d-01*HR3(0,1,1)
     $  - 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  + 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  - 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + HR5( -1,-1,-1,1,1)
     $  - 6.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  - HR5(0, -1,1,1,-1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - HR5(0,1, -1,-1,1)
     $  - HR5(0,1, -1,1,-1)
     $  - HR5(0,1,1, -1,-1)
      HY5(0,0,1,-1,1) = 
     $  + 3.6321732111088421d-02
     $  - 1.9355535381306524d-01*HR1(-1)
     $  - 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(0)*HR3(0,-1,1)
     $  + HR1( -1)*HR1(0)*HR3(0,1,-1)
     $  - 1.4780047665430420d+00*HR1(-1)*HR1(1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  - 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,1)
     $  + HR1( -1)*HR4(0,-1,0,1)
     $  - HR1( -1)*HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - HR1( -1)*HR4(0,1,-1,-1)
     $  - 2.9112026323250625d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(1)*HR1(1)*HR2(0,-1)
     $  + HR1(0) *HR1(1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + HR1(0) *HR1(1)*HR3(0,-1,1)
     $  + HR1(0) *HR1(1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR4(-1,-1,-1,1)
     $  - HR1(0) *HR4(-1,-1,1,1)
     $  - 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,1,-1)
     $  - HR1(0) *HR4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,1,-1,-1)
     $  - HR1(0) *HR4(0,1,-1,1)
     $  - HR1(0) *HR4(0,1,1,-1)
     $  - 1.9355535381306524d-01*HR1(1)
     $  - 7.3900238327152102d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR1(1)*HR3(0,-1,-1)
     $  + HR1(1) *HR1(1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(1) *HR2(0,-1)*HR2(0,1)
     $  + 5.8224052646501250d-01*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,0,1)
     $  - HR1(1) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - HR1(1) *HR4(0,1,-1,-1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(-1,1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  + HR2(0, -1)*HR3(0,1,1)
     $  - 5.8224052646501250d-01*HR3(-1,-1,1)
     $  + 5.8224052646501250d-01*HR3(-1,1,1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,-1,1)
     $  - 5.8224052646501250d-01*HR3(0,1,-1)
     $  - 5.8224052646501250d-01*HR3(0,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,1)
     $  - 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,1)
     $  - HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  - HR5(0, -1,0,1,1)
     $  + 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  + HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,1,-1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + HR5(0,1, -1,-1,1)
     $  + HR5(0,1, -1,1,-1)
     $  + HR5(0,1,1, -1,-1)
      HY5(0,0,1,0,-1) = 
     $  + 1.8615775173851248d-01
     $  - 5.6852588003909690d-01*HR1(-1)
     $  - 6.6068813489808640d-01*HR1(-1)*HR1(-1)
     $  + 1.3707783890401886d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.3213762697961728d+00*HR1(-1)*HR1(1)
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR2(0,-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(-1,1,1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + HR1( -1)*HR4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,1,1,-1)
     $  - 4.1123351671205660d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.6852588003909690d-01*HR1(1)
     $  - 6.6068813489808640d-01*HR1(1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(1)*HR1(1)*HR2(0,1)
     $  - HR1(1) *HR1(1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,1,-1)
     $  - 8.2246703342411321d-01*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(-1,1)*HR2(-1,1)
     $  + 8.2246703342411321d-01*HR1(1)*HR2(0,-1)
     $  + 8.2246703342411321d-01*HR1(1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,1,1)
     $  - 4.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,-1,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + HR1(1) *HR4(0,1,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,1,1,-1)
     $  - HR2( -1,1)*HR3(-1,1,1)
     $  - 8.2246703342411321d-01*HR3(-1,-1,1)
     $  + 8.2246703342411321d-01*HR3(-1,1,1)
     $  - 8.2246703342411321d-01*HR3(0,-1,-1)
     $  - 8.2246703342411321d-01*HR3(0,-1,1)
     $  - 8.2246703342411321d-01*HR3(0,1,-1)
     $  - 8.2246703342411321d-01*HR3(0,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(-1,-1,1,1)
     $  - 2.0794415416798359d+00*HR4(-1,1,1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,1,-1)
     $  + 2.0794415416798359d+00*HR4(0,-1,1,1)
     $  + 2.0794415416798359d+00*HR4(0,1,-1,-1)
     $  + 2.0794415416798359d+00*HR4(0,1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,1,1,-1)
     $  + 2.0794415416798359d+00*HR4(0,1,1,1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(-1,-1,-1,1,1)
     $  + HR5( -1,-1,1,-1,1)
     $  + HR5( -1,1,-1,1,1)
     $  - 6.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  - 5.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,-1,1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,1,1,-1)
     $  - 6.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  - HR5(0,1, -1,1,1)
     $  - 5.0000000000000000d+00*HR5(0,1,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,1,1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,1,1,1,-1)
      HY5(0,0,1,1,-1) = 
     $  + 5.7353571803049304d-02
     $  - 4.3369237704895519d-01*HR1(-1)
     $  + 5.5365194946473328d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  + 1.1073038989294665d+00*HR1(-1)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  + HR1( -1)*HR4(-1,-1,1,1)
     $  + HR1( -1)*HR4(0,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,0,1)
     $  - HR1( -1)*HR4(0,0,-1,1)
     $  - HR1( -1)*HR4(0,0,1,-1)
     $  - HR1( -1)*HR4(0,1,-1,-1)
     $  + 1.7328679513998632d-01*HR1(0)*HR1(0)*HR1(1)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(0)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,1)
     $  - 4.3369237704895519d-01*HR1(1)
     $  + 5.5365194946473328d-01*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  + HR1(1) *HR2(0,-1)*HR2(0,1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,1,-1)
     $  + HR1(1) *HR4(-1,-1,-1,1)
     $  + HR1(1) *HR4(0,-1,-1,1)
     $  - HR1(1) *HR4(0,-1,0,1)
     $  - HR1(1) *HR4(0,0,-1,1)
     $  - HR1(1) *HR4(0,0,1,-1)
     $  - HR1(1) *HR4(0,1,-1,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(-1,1,1)
     $  - HR2(0, -1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(0,-1,1)
     $  - HR2(0, -1)*HR3(0,1,-1)
     $  - HR2(0, -1)*HR3(0,1,1)
     $  + 1.0626935403832139d+00*HR3(-1,-1,1)
     $  - 1.0626935403832139d+00*HR3(-1,1,1)
     $  + 1.0626935403832139d+00*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR3(0,-1,1)
     $  + 1.0626935403832139d+00*HR3(0,1,-1)
     $  + 1.0626935403832139d+00*HR3(0,1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,1,1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,1)
     $  - 1.3862943611198906d+00*HR4(0,1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,1,1,-1)
     $  + 3.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,-1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,1,1)
     $  + HR5(0, -1,0,-1,-1)
     $  + HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,0,1,-1)
     $  + HR5(0, -1,0,1,1)
     $  + HR5(0, -1,1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  + HR5(0,0, -1,1,1)
     $  + 2.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  + HR5(0,0,1, -1,1)
     $  + HR5(0,0,1,1, -1)
     $  + 3.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  + HR5(0,1, -1,-1,1)
     $  + HR5(0,1, -1,1,-1)
     $  + HR5(0,1,1, -1,-1)
      HY5(0,1,-1,-1,-1) = 
     $  + 1.9555438852482933d-02
     $  + 1.2679858379652411d-01*HR1(-1)
     $  - 2.7752054332410789d-02*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.5504108664821579d-02*HR1(-1)*HR1(0)
     $  - 5.5504108664821579d-02*HR1(-1)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,-1,-1)
     $  + 5.5504108664821579d-02*HR1(0)*HR1(1)
     $  + 1.2679858379652411d-01*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR4(0,-1,-1,-1)
     $  + 5.5504108664821579d-02*HR2(-1,1)
     $  - 5.5504108664821579d-02*HR2(0,-1)
     $  - 5.5504108664821579d-02*HR2(0,1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 2.4022650695910071d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,-1,-1,1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,1,-1,-1)
     $  + HR5(0,1, -1,-1,-1)
      HY5(0,1,-1,-1,1) = 
     $  + 2.8668668263701248d-02
     $  + 2.3517979306082505d-01*HR1(-1)
     $  - 4.7376502115063852d-02*HR1(-1)*HR1(-1)
     $  + 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 9.4753004230127705d-02*HR1(-1)*HR1(0)
     $  + HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - 9.4753004230127705d-02*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  + 9.4753004230127705d-02*HR1(0)*HR1(1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,1,-1)
     $  + HR1(0) *HR4(0,1,-1,-1)
     $  + 2.3517979306082505d-01*HR1(1)
     $  - 5.8224052646501250d-01*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 9.4753004230127705d-02*HR2(-1,1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - 9.4753004230127705d-02*HR2(0,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,-1)
     $  - HR2(0, -1)*HR3(0,-1,1)
     $  - HR2(0, -1)*HR3(0,1,-1)
     $  - 9.4753004230127705d-02*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR3(-1,-1,1)
     $  + 1.1644810529300250d+00*HR3(0,-1,-1)
     $  + 5.8224052646501250d-01*HR3(0,-1,1)
     $  + 5.8224052646501250d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 2.0794415416798359d+00*HR4(0,-1,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - HR5(0, -1,-1,0,1)
     $  - HR5(0, -1,-1,1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  + 6.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,1, -1,-1,-1)
      HY5(0,1,-1,1,-1) = 
     $  + 4.7069633474401836d-02
     $  + 6.4210078767232862d-01*HR1(-1)
     $  - 1.0703618543335311d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  + 2.1407237086670622d-01*HR1(-1)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 2.1407237086670622d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 2.1407237086670622d-01*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + 6.4210078767232862d-01*HR1(1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 2.1407237086670622d-01*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  - 2.1407237086670622d-01*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,-1,1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  - 2.1407237086670622d-01*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR3(-1,-1,1)
     $  - 2.1253870807664278d+00*HR3(0,-1,-1)
     $  - 1.0626935403832139d+00*HR3(0,-1,1)
     $  - 1.0626935403832139d+00*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  - 8.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,0,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  + HR5(0, -1,0,-1,1)
     $  + HR5(0, -1,0,1,-1)
     $  - HR5(0, -1,1,-1,-1)
     $  - 1.2000000000000000d+01*HR5(0,0,-1,-1,-1)
     $  - HR5(0,1, -1,-1,-1)
      HY5(0,1,-1,1,1) = 
     $  + 8.2208743029471844d-02
     $  + 1.9248049955307152d+00*HR1(-1)
     $  - 2.6860659680402010d-01*HR1(-1)*HR1(-1)
     $  + 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 8.3333333333333333d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 5.3721319360804020d-01*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(0)*HR3(0,0,-1)
     $  - 5.3721319360804020d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(-1,-1,1)
     $  + HR1(0) *HR1(0)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,-1,1)
     $  + 5.0000000000000000d-01*HR1(0)*HR1(0)*HR3(0,1,-1)
     $  + 5.3721319360804020d-01*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(0)*HR1(1)*HR3(0,0,-1)
     $  + HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(0) *HR2(0,-1)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  - 4.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,0,1)
     $  - HR1(0) *HR4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR4(0,0,-1,-1)
     $  - HR1(0) *HR4(0,1,-1,-1)
     $  + 1.9248049955307152d+00*HR1(1)
     $  - 2.4022650695910071d-01*HR1(1)*HR2(0,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,-1)
     $  + 5.3721319360804020d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,0,-1)
     $  - 5.3721319360804020d-01*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  - 5.3721319360804020d-01*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + HR2(0,1) *HR3(0,0,-1)
     $  + 2.4022650695910071d-01*HR3(-1,-1,1)
     $  + 4.8045301391820142d-01*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR3(0,-1,1)
     $  + 2.4022650695910071d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  - 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,1,-1)
     $  - 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 7.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  + HR5(0, -1,1,-1,-1)
     $  + 7.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,0,-1)
     $  - HR5(0,0, -1,0,1)
     $  + HR5(0,1, -1,-1,-1)
      HY5(0,1,0,1,-1) = 
     $  + 1.4122347902560834d-01
     $  + 1.4132080497842155d+00*HR1(-1)
     $  - 2.5410760640234242d-01*HR1(-1)*HR1(-1)
     $  - 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(-1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR1(-1)*HR3(-1,1,1)
     $  - HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,1,-1)
     $  + 5.0821521280468485d-01*HR1(-1)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(0,1)
     $  - 5.0821521280468485d-01*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(1)*HR3(0,-1,1)
     $  - HR1( -1)*HR1(1)*HR3(0,1,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(-1,1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1( -1)*HR2(0,-1)*HR2(0,1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,0,-1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,0,1)
     $  - 1.3862943611198906d+00*HR1(-1)*HR3(0,1,-1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(-1,-1,1,1)
     $  + 4.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + HR1( -1)*HR4(0,-1,0,1)
     $  + HR1( -1)*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,1,-1,-1)
     $  + 5.0821521280468485d-01*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR1(1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR1(0)*HR3(-1,1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,-1,1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,1,-1)
     $  - 1.3862943611198906d+00*HR1(0)*HR3(0,1,1)
     $  + 1.4132080497842155d+00*HR1(1)
     $  - 1.0626935403832139d+00*HR1(1)*HR2(-1,1)
     $  + HR1(1) *HR2(-1,1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(1)*HR2(0,-1)*HR2(0,-1)
     $  - HR1(1) *HR2(0,-1)*HR2(0,1)
     $  + 1.0626935403832139d+00*HR1(1)*HR2(0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,-1,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,0,-1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,0,1)
     $  - 1.3862943611198906d+00*HR1(1)*HR3(0,1,-1)
     $  - 3.0000000000000000d+00*HR1(1)*HR4(-1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + HR1(1) *HR4(0,-1,0,1)
     $  + HR1(1) *HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,1,-1,-1)
     $  + 5.0821521280468485d-01*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR2(-1,1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,1)
     $  + HR2( -1,1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  + HR2( -1,1)*HR3(0,-1,1)
     $  + HR2( -1,1)*HR3(0,1,-1)
     $  - 5.0821521280468485d-01*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(-1,1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,-1,1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,1,-1)
     $  + 2.0000000000000000d+00*HR2(0,-1)*HR3(0,1,1)
     $  - 5.0821521280468485d-01*HR2(0,1)
     $  + 3.4657359027997265d-01*HR2(0,1)*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,-1,-1)
     $  - HR2(0,1) *HR3(0,-1,1)
     $  - 2.1253870807664278d+00*HR3(-1,-1,1)
     $  + 2.1253870807664278d+00*HR3(-1,1,1)
     $  - 2.1253870807664278d+00*HR3(0,-1,-1)
     $  - 2.1253870807664278d+00*HR3(0,-1,1)
     $  - 2.1253870807664278d+00*HR3(0,1,-1)
     $  - 2.1253870807664278d+00*HR3(0,1,1)
     $  - 2.7725887222397812d+00*HR4(-1,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(-1,-1,1,1)
     $  + 2.7725887222397812d+00*HR4(0,-1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,-1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,-1,1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,0,1,-1)
     $  + 1.3862943611198906d+00*HR4(0,0,1,1)
     $  + 2.7725887222397812d+00*HR4(0,1,-1,-1)
     $  + 1.3862943611198906d+00*HR4(0,1,-1,1)
     $  + 1.3862943611198906d+00*HR4(0,1,1,-1)
     $  - 7.0000000000000000d+00*HR5(-1,-1,-1,-1,1)
     $  - HR5( -1,-1,1,-1,1)
     $  - 8.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,0,1)
     $  - 2.0000000000000000d+00*HR5(0,-1,-1,1,-1)
     $  - 4.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,1,-1,-1)
     $  - HR5(0, -1,1,-1,1)
     $  + HR5(0, -1,1,0,1)
     $  - 1.2000000000000000d+01*HR5(0,0,-1,-1,-1)
     $  - 4.0000000000000000d+00*HR5(0,0,-1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,0,-1,1,-1)
     $  - 4.0000000000000000d+00*HR5(0,0,1,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,1,-1,1)
     $  - 4.0000000000000000d+00*HR5(0,0,1,1,-1)
     $  - 7.0000000000000000d+00*HR5(0,1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,1,-1,1,-1)
     $  - HR5(0,1,0,1, -1)
     $  - 2.0000000000000000d+00*HR5(0,1,1,-1,-1)
      HY5(0,1,1,-1,-1) = 
     $  + 1.0254618242743082d-01
     $  - 6.0337978402921669d-01*HR1(-1)
     $  + 2.3766885054564933d-01*HR1(-1)*HR1(-1)
     $  - 4.0037751159850118d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  - 4.7533770109129867d-01*HR1(-1)*HR1(0)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 4.7533770109129867d-01*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  + HR1( -1)*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,0,-1,-1)
     $  - 1.2011325347955035d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 4.7533770109129867d-01*HR1(0)*HR1(1)
     $  - 2.4022650695910071d-01*HR1(0)*HR2(-1,1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,-1)
     $  + 2.4022650695910071d-01*HR1(0)*HR2(0,1)
     $  - 6.0337978402921669d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,0,-1,-1)
     $  - 4.7533770109129867d-01*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  + 4.7533770109129867d-01*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + 4.7533770109129867d-01*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(-1,-1,1)
     $  - 2.4022650695910071d-01*HR3(0,-1,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,-1)
     $  - 2.4022650695910071d-01*HR3(0,0,1)
     $  - 2.4022650695910071d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  + 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  + 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  - HR5( -1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + HR5(0, -1,-1,1,-1)
     $  + HR5(0, -1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  - HR5(0, -1,0,1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - HR5(0,0, -1,1,-1)
     $  - HR5(0,0,1, -1,-1)
     $  - HR5(0,1, -1,-1,-1)
      HY5(0,1,1,-1,1) = 
     $  + 1.7692012816527167d-01
     $  - 2.4370424139224501d+00*HR1(-1)
     $  + 7.3900238327152102d-01*HR1(-1)*HR1(-1)
     $  - 9.7040087744168750d-02*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR2(0,-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(-1)*HR3(0,0,-1)
     $  - 1.4780047665430420d+00*HR1(-1)*HR1(0)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR3(-1,-1,1)
     $  - HR1( -1)*HR1(0)*HR3(0,-1,-1)
     $  - HR1( -1)*HR1(0)*HR3(0,0,-1)
     $  + 1.4780047665430420d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR1(1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(0,0,-1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HR1(-1)*HR4(0,0,0,-1)
     $  - 2.9112026323250625d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 1.4780047665430420d+00*HR1(0)*HR1(1)
     $  - HR1(0) *HR1(1)*HR3(0,-1,-1)
     $  - HR1(0) *HR1(1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR2(-1,1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(0)*HR2(0,-1)*HR2(0,-1)
     $  + HR1(0) *HR2(0,-1)*HR2(0,1)
     $  + 5.8224052646501250d-01*HR1(0)*HR2(0,1)
     $  + HR1(0) *HR4(-1,-1,-1,1)
     $  + HR1(0) *HR4(0,-1,-1,1)
     $  - HR1(0) *HR4(0,-1,0,1)
     $  - HR1(0) *HR4(0,0,-1,1)
     $  - HR1(0) *HR4(0,0,1,-1)
     $  - HR1(0) *HR4(0,1,-1,-1)
     $  - 2.4370424139224501d+00*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR3(0,0,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HR1(1)*HR4(0,0,0,-1)
     $  - 1.4780047665430420d+00*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR2(-1,1)*HR2(0,-1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,-1,-1)
     $  + 2.0000000000000000d+00*HR2(-1,1)*HR3(0,0,-1)
     $  + 1.4780047665430420d+00*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR2(0,-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR2(0,-1)*HR2(0,1)
     $  + HR2(0, -1)*HR3(-1,-1,1)
     $  + HR2(0, -1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(0,-1)*HR3(0,0,-1)
     $  + HR2(0, -1)*HR3(0,1,-1)
     $  + 1.4780047665430420d+00*HR2(0,1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR2(0,1)*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR3(-1,-1,1)
     $  - 5.8224052646501250d-01*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR3(0,0,-1)
     $  - 5.8224052646501250d-01*HR3(0,0,1)
     $  - 5.8224052646501250d-01*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  + 6.9314718055994530d-01*HR4(0,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,0,1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,0,1)
     $  - HR5(0, -1,-1,1,-1)
     $  - 3.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  + 2.0000000000000000d+00*HR5(0,-1,0,-1,1)
     $  + HR5(0, -1,0,1,-1)
     $  - 9.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  + HR5(0,0, -1,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,0,-1,0,-1)
     $  + 2.0000000000000000d+00*HR5(0,0,-1,0,1)
     $  + HR5(0,0, -1,1,-1)
     $  + 6.0000000000000000d+00*HR5(0,0,0,-1,-1)
     $  + 3.0000000000000000d+00*HR5(0,0,0,-1,1)
     $  + 3.0000000000000000d+00*HR5(0,0,0,1,-1)
     $  + HR5(0,0,1, -1,-1)
     $  + HR5(0,0,1,0, -1)
     $  + HR5(0,1, -1,-1,-1)
      HY5(0,1,1,1,-1) = 
     $  + 4.0707197178331534d-01
     $  + 1.0681889964961481d+00*HR1(-1)
     $  - 5.5365194946473328d-01*HR1(-1)*HR1(-1)
     $  + 1.7711559006386898d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.8881132523331054d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 8.3333333333333333d-03*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.7328679513998632d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR2(0,-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR3(0,0,-1)
     $  + 1.1073038989294665d+00*HR1(-1)*HR1(0)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR2(-1,1)
     $  - 1.1073038989294665d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR1(1)*HR3(0,0,-1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR2(-1,1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR4(-1,-1,-1,1)
     $  - HR1( -1)*HR4(0,-1,-1,-1)
     $  - HR1( -1)*HR4(0,0,-1,-1)
     $  - HR1( -1)*HR4(0,0,0,-1)
     $  + 1.1552453009332421d-01*HR1(0)*HR1(0)*HR1(0)*HR1(1)
     $  + 5.3134677019160696d-01*HR1(0)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR2(0,1)
     $  + 1.1073038989294665d+00*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(0)*HR2(-1,1)
     $  - 1.0626935403832139d+00*HR1(0)*HR2(0,-1)
     $  - 1.0626935403832139d+00*HR1(0)*HR2(0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,0,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR3(0,1,-1)
     $  + 1.0681889964961481d+00*HR1(1)
     $  - HR1(1) *HR4(0,-1,-1,-1)
     $  - HR1(1) *HR4(0,0,-1,-1)
     $  - HR1(1) *HR4(0,0,0,-1)
     $  + 1.1073038989294665d+00*HR2(-1,1)
     $  - HR2( -1,1)*HR3(0,-1,-1)
     $  - HR2( -1,1)*HR3(0,0,-1)
     $  - 1.1073038989294665d+00*HR2(0,-1)
     $  - HR2(0, -1)*HR3(-1,-1,1)
     $  - HR2(0, -1)*HR3(0,-1,-1)
     $  + HR2(0, -1)*HR3(0,0,-1)
     $  - HR2(0, -1)*HR3(0,1,-1)
     $  - 1.1073038989294665d+00*HR2(0,1)
     $  + HR2(0,1) *HR3(0,-1,-1)
     $  + HR2(0,1) *HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR3(-1,-1,1)
     $  + 1.0626935403832139d+00*HR3(0,-1,-1)
     $  + 1.0626935403832139d+00*HR3(0,0,-1)
     $  + 1.0626935403832139d+00*HR3(0,0,1)
     $  + 1.0626935403832139d+00*HR3(0,1,-1)
     $  + 6.9314718055994530d-01*HR4(-1,-1,-1,1)
     $  - 6.9314718055994530d-01*HR4(0,-1,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,-1,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,0,-1)
     $  - 6.9314718055994530d-01*HR4(0,0,0,1)
     $  - 6.9314718055994530d-01*HR4(0,0,1,-1)
     $  - 6.9314718055994530d-01*HR4(0,1,-1,-1)
     $  + HR5( -1,-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,-1,-1,-1)
     $  + HR5(0, -1,-1,-1,1)
     $  - HR5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HR5(0,-1,0,-1,-1)
     $  - HR5(0, -1,0,-1,1)
     $  + 6.0000000000000000d+00*HR5(0,0,-1,-1,-1)
     $  - HR5(0,0, -1,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,0,-1,0,-1)
     $  - HR5(0,0, -1,0,1)
     $  - 4.0000000000000000d+00*HR5(0,0,0,-1,-1)
     $  - 2.0000000000000000d+00*HR5(0,0,0,-1,1)
     $  - 2.0000000000000000d+00*HR5(0,0,0,1,-1)
     $  + HR5(0,0,1, -1,-1)
     $  - HR5(0,0,1,0, -1)
     $  + HR5(0,1, -1,-1,-1)
      if (r.lt.0d0) then 
      HY5(-1,-1,-1,1,1) = HY5(-1,-1,-1,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
      HY5(-1,-1,1,1,1) = HY5(-1,-1,1,1,1) 
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
      HY5(-1,1,-1,1,1) = HY5(-1,1,-1,1,1) 
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  - 9.8696044010893586d+00*HR3(0,-1,-1)
      HY5(-1,1,1,1,1) = HY5(-1,1,1,1,1) 
     $  - 2.8732418312458363d+00*HR1(-1)
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(0)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(0)*HR1(0)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(0,-1)
     $  - 3.4205442319285582d+00*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,0,-1)
      HY5(0,-1,-1,1,1) = HY5(0,-1,-1,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR3(-1,-1,1)
      HY5(0,-1,0,1,1) = HY5(0,-1,0,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  + 9.8696044010893586d+00*HR3(-1,-1,1)
     $  - 9.8696044010893586d+00*HR3(-1,1,1)
      HY5(0,-1,1,1,-1) = HY5(0,-1,1,1,-1) 
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  + 3.4205442319285582d+00*HR2(-1,1)
      HY5(0,-1,1,1,1) = HY5(0,-1,1,1,1) 
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR1(0)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  - 3.4205442319285582d+00*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR3(-1,-1,1)
     $  + 4.9348022005446793d+00*HR3(0,-1,-1)
     $  + 4.9348022005446793d+00*HR3(0,-1,1)
      HY5(0,0,-1,1,1) = HY5(0,0,-1,1,1) 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.4674011002723396d+00*HR1(-1)*HR1(1)*HR1(1)
     $  - 4.9348022005446793d+00*HR1(1)*HR2(-1,1)
     $  - 4.9348022005446793d+00*HR3(-1,-1,1)
     $  + 4.9348022005446793d+00*HR3(-1,1,1)
      HY5(0,0,1,1,-1) = HY5(0,0,1,1,-1) 
     $  - 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 1.7102721159642791d+00*HR1(1)*HR1(1)
      HY5(0,1,-1,1,1) = HY5(0,1,-1,1,1) 
     $  - 8.2246703342411321d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 2.4674011002723396d+00*HR1(-1)*HR1(-1)*HR1(1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(-1,1)
     $  + 4.9348022005446793d+00*HR1(-1)*HR2(0,-1)
     $  + 4.9348022005446793d+00*HR1(1)*HR2(0,-1)
     $  - 4.9348022005446793d+00*HR3(-1,-1,1)
     $  - 9.8696044010893586d+00*HR3(0,-1,-1)
     $  - 4.9348022005446793d+00*HR3(0,-1,1)
     $  - 4.9348022005446793d+00*HR3(0,1,-1)
      HY5(0,1,1,-1,-1) = HY5(0,1,1,-1,-1) 
     $  + 1.1854702951709319d+00*HR1(-1)
     $  + 1.1854702951709319d+00*HR1(1)
      HY5(0,1,1,-1,1) = HY5(0,1,1,-1,1) 
     $  + 2.8732418312458363d+00*HR1(-1)
     $  + 2.8732418312458363d+00*HR1(1)
      HY5(0,1,1,1,-1) = HY5(0,1,1,1,-1) 
     $  - 5.2441824215877001d+00*HR1(-1)
     $  + 1.7102721159642791d+00*HR1(-1)*HR1(-1)
     $  - 3.4205442319285582d+00*HR1(-1)*HR1(0)
     $  + 3.4205442319285582d+00*HR1(-1)*HR1(1)
     $  - 3.4205442319285582d+00*HR1(0)*HR1(1)
     $  - 5.2441824215877001d+00*HR1(1)
     $  - 3.4205442319285582d+00*HR2(-1,1)
     $  + 3.4205442319285582d+00*HR2(0,-1)
     $  + 3.4205442319285582d+00*HR2(0,1)
      Hi5(-1,-1,-1,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
      Hi5(-1,-1,-1,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  - HR4(0, -1,-1,-1)
      Hi5(-1,-1,1,-1,1) = 
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
      Hi5(-1,-1,1,1,1) = 
     $  - 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0,0, -1,-1)
      Hi5(-1,1,-1,1,1) = 
     $  - 5.3721319360804020d-01*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
      Hi5(-1,1,1,1,1) = 
     $  - 1.0846773019780311d+00*HR1(-1)
     $  + 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,0,-1)
     $  + 1.4047075598891257d+00*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,0,-1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0,0, -1)
      Hi5(0,-1,-1,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR4( -1,-1,-1,1)
      Hi5(0,-1,-1,0,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  - 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
      Hi5(0,-1,-1,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
      Hi5(0,-1,-1,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1(0) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
      Hi5(0,-1,0,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  - 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,1,1)
      Hi5(0,-1,0,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(-1,1,1)
      Hi5(0,-1,0,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  - HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR1(-1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,1,-1)
     $  + HR1(0) *HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(0)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(-1,1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,1,-1)
     $  - 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  + HR2( -1,1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,1,1)
     $  + 4.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0,1, -1,-1)
     $  - HR4(0,1, -1,1)
      Hi5(0,-1,1,-1,-1) = 
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  - 2.4022650695910071d-01*HR2(-1,1)
      Hi5(0,-1,1,-1,1) = 
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 5.8224052646501250d-01*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  + HR4( -1,-1,-1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + HR4(0, -1,1,-1)
      Hi5(0,-1,1,0,1) = 
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,1)
     $  + 1.6449340668482264d+00*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR3(0,-1,1)
     $  - HR1( -1)*HR3(0,1,-1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR3(0,-1,1)
     $  - HR1(1) *HR3(0,1,-1)
     $  - 1.6449340668482264d+00*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR2(-1,1)*HR2(-1,1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  - HR2( -1,1)*HR2(0,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,1)
     $  + HR4(0,1, -1,-1)
     $  + HR4(0,1, -1,1)
      Hi5(0,-1,1,1,-1) = 
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
      Hi5(0,-1,1,1,1) = 
     $  - 7.0235377994456286d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(0)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(0)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  - HR1( -1)*HR1(0)*HR2(0,-1)
     $  - 1.4047075598891257d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  - 5.0000000000000000d-01*HR1(0)*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(0,-1,-1)
     $  + HR1(0) *HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + 1.4047075598891257d+00*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  - HR4( -1,-1,-1,1)
     $  - 2.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,0, -1,-1)
     $  - HR4(0,0, -1,1)
      Hi5(0,0,-1,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + HR1(1) *HR3(-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - HR4( -1,-1,1,1)
      Hi5(0,0,-1,0,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(-1,1,1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  + 2.0000000000000000d+00*HR1(1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(-1,1,1)
     $  + 3.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR4(-1,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(-1,1,1,1)
      Hi5(0,0,-1,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,1,1)
      Hi5(0,0,-1,1,1) = 
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(0)*HR1(1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,-1,1)
     $  - HR1(0) *HR1(1)*HR2(-1,1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  + HR1(0) *HR3(-1,1,1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4(0, -1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0, -1,1,1)
      Hi5(0,0,0,-1,1) = 
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(1)*HR1(1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(-1,1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  + HR1(1) *HR3(-1,1,1)
     $  - HR4( -1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  - HR4( -1,1,1,1)
      Hi5(0,0,0,1,-1) = 
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  - 1.1552453009332421d-01*HR1(1)*HR1(1)*HR1(1)
      Hi5(0,0,1,-1,-1) = 
     $  + 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 1.2011325347955035d-01*HR1(1)*HR1(1)
      Hi5(0,0,1,-1,1) = 
     $  + 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 2.5000000000000000d-01*HR1(-1)*HR1(-1)*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  + HR1( -1)*HR1(1)*HR2(-1,1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - HR1( -1)*HR3(-1,1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - HR1( -1)*HR3(0,-1,1)
     $  - HR1( -1)*HR3(0,1,-1)
     $  + 2.9112026323250625d-01*HR1(1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(1)*HR1(1)*HR2(0,-1)
     $  - HR1(1) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - HR1(1) *HR3(0,-1,1)
     $  - HR1(1) *HR3(0,1,-1)
     $  - 2.0000000000000000d+00*HR4(-1,-1,-1,1)
     $  + HR4( -1,-1,1,1)
     $  + 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  + 2.0000000000000000d+00*HR4(0,-1,1,-1)
     $  + HR4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HR4(0,1,-1,-1)
     $  + HR4(0,1, -1,1)
     $  + HR4(0,1,1, -1)
      Hi5(0,0,1,0,-1) = 
     $  + 4.1123351671205660d-01*HR1(-1)*HR1(-1)
     $  + 8.2246703342411321d-01*HR1(-1)*HR1(1)
     $  + 4.1123351671205660d-01*HR1(1)*HR1(1)
      Hi5(0,0,1,1,-1) = 
     $  - 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(1)*HR1(1)
     $  - 5.3134677019160696d-01*HR1(1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 6.9314718055994530d-01*HR3(-1,1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - 6.9314718055994530d-01*HR3(0,1,1)
      Hi5(0,1,-1,-1,-1) = 
     $  - 5.5504108664821579d-02*HR1(-1)
     $  - 5.5504108664821579d-02*HR1(1)
      Hi5(0,1,-1,-1,1) = 
     $  - 9.4753004230127705d-02*HR1(-1)
     $  - 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  - 9.4753004230127705d-02*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR4( -1,-1,-1,1)
     $  - 3.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  - HR4(0, -1,-1,1)
     $  - HR4(0, -1,1,-1)
     $  - HR4(0,1, -1,-1)
      Hi5(0,1,-1,1,-1) = 
     $  - 2.1407237086670622d-01*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 2.1407237086670622d-01*HR1(1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR3(-1,-1,1)
     $  + 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 6.9314718055994530d-01*HR3(0,-1,1)
     $  + 6.9314718055994530d-01*HR3(0,1,-1)
      Hi5(0,1,-1,1,1) = 
     $  - 5.3721319360804020d-01*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  - 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(0)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR1(0)*HR1(1)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  + 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR1(0)*HR2(-1,1)
     $  + HR1( -1)*HR1(0)*HR2(0,-1)
     $  + HR1( -1)*HR1(1)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(-1)*HR3(0,0,-1)
     $  + HR1(0) *HR1(1)*HR2(0,-1)
     $  - HR1(0) *HR3(-1,-1,1)
     $  - 2.0000000000000000d+00*HR1(0)*HR3(0,-1,-1)
     $  - HR1(0) *HR3(0,-1,1)
     $  - HR1(0) *HR3(0,1,-1)
     $  - 5.3721319360804020d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,-1,-1)
     $  - 2.0000000000000000d+00*HR1(1)*HR3(0,0,-1)
     $  - HR2( -1,1)*HR2(0,-1)
     $  + 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  + HR2(0, -1)*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
     $  - HR4( -1,-1,-1,1)
     $  + 4.0000000000000000d+00*HR4(0,-1,-1,-1)
     $  + 2.0000000000000000d+00*HR4(0,-1,-1,1)
     $  - HR4(0, -1,0,1)
     $  + HR4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HR4(0,0,-1,-1)
     $  + HR4(0,1, -1,-1)
      Hi5(0,1,0,1,-1) = 
     $  - 5.0821521280468485d-01*HR1(-1)
     $  + 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(-1)*HR2(0,1)
     $  - 5.0821521280468485d-01*HR1(1)
     $  + 6.9314718055994530d-01*HR1(1)*HR2(-1,1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,-1)
     $  - 6.9314718055994530d-01*HR1(1)*HR2(0,1)
     $  + 1.3862943611198906d+00*HR3(-1,-1,1)
     $  - 1.3862943611198906d+00*HR3(-1,1,1)
     $  + 1.3862943611198906d+00*HR3(0,-1,-1)
     $  + 1.3862943611198906d+00*HR3(0,-1,1)
     $  + 1.3862943611198906d+00*HR3(0,1,-1)
     $  + 1.3862943611198906d+00*HR3(0,1,1)
      Hi5(0,1,1,-1,-1) = 
     $  + 4.7533770109129867d-01*HR1(-1)
     $  - 1.2011325347955035d-01*HR1(-1)*HR1(-1)
     $  + 2.4022650695910071d-01*HR1(-1)*HR1(0)
     $  - 2.4022650695910071d-01*HR1(-1)*HR1(1)
     $  + 2.4022650695910071d-01*HR1(0)*HR1(1)
     $  + 4.7533770109129867d-01*HR1(1)
     $  + 2.4022650695910071d-01*HR2(-1,1)
     $  - 2.4022650695910071d-01*HR2(0,-1)
     $  - 2.4022650695910071d-01*HR2(0,1)
      Hi5(0,1,1,-1,1) = 
     $  + 1.4780047665430420d+00*HR1(-1)
     $  - 2.9112026323250625d-01*HR1(-1)*HR1(-1)
     $  + 4.1666666666666666d-02*HR1(-1)*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 1.6666666666666666d-01*HR1(-1)*HR1(-1)*HR1(-1)*HR1(1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(-1,1)
     $  - 5.0000000000000000d-01*HR1(-1)*HR1(-1)*HR2(0,-1)
     $  + 5.8224052646501250d-01*HR1(-1)*HR1(0)
     $  - 5.8224052646501250d-01*HR1(-1)*HR1(1)
     $  - HR1( -1)*HR1(1)*HR2(0,-1)
     $  + HR1( -1)*HR3(-1,-1,1)
     $  + HR1( -1)*HR3(0,-1,-1)
     $  + HR1( -1)*HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR1(0)*HR1(1)
     $  + 1.4780047665430420d+00*HR1(1)
     $  + HR1(1) *HR3(0,-1,-1)
     $  + HR1(1) *HR3(0,0,-1)
     $  + 5.8224052646501250d-01*HR2(-1,1)
     $  + HR2( -1,1)*HR2(0,-1)
     $  - 5.8224052646501250d-01*HR2(0,-1)
     $  - 5.0000000000000000d-01*HR2(0,-1)*HR2(0,-1)
     $  - HR2(0, -1)*HR2(0,1)
     $  - 5.8224052646501250d-01*HR2(0,1)
     $  - HR4( -1,-1,-1,1)
     $  - HR4(0, -1,-1,1)
     $  + HR4(0, -1,0,1)
     $  + HR4(0,0, -1,1)
     $  + HR4(0,0,1, -1)
     $  + HR4(0,1, -1,-1)
      Hi5(0,1,1,1,-1) = 
     $  + 3.2877511713386177d-02*HR1(-1)
     $  + 5.3134677019160696d-01*HR1(-1)*HR1(-1)
     $  - 1.1552453009332421d-01*HR1(-1)*HR1(-1)*HR1(-1)
     $  + 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(-1)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(-1)*HR1(0)
     $  - 3.4657359027997265d-01*HR1(-1)*HR1(0)*HR1(0)
     $  + 6.9314718055994530d-01*HR1(-1)*HR1(0)*HR1(1)
     $  + 1.0626935403832139d+00*HR1(-1)*HR1(1)
     $  + 6.9314718055994530d-01*HR1(-1)*HR2(-1,1)
     $  - 3.4657359027997265d-01*HR1(0)*HR1(0)*HR1(1)
     $  - 1.0626935403832139d+00*HR1(0)*HR1(1)
     $  - 6.9314718055994530d-01*HR1(0)*HR2(-1,1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,-1)
     $  + 6.9314718055994530d-01*HR1(0)*HR2(0,1)
     $  + 3.2877511713386177d-02*HR1(1)
     $  - 1.0626935403832139d+00*HR2(-1,1)
     $  + 1.0626935403832139d+00*HR2(0,-1)
     $  + 1.0626935403832139d+00*HR2(0,1)
     $  - 6.9314718055994530d-01*HR3(-1,-1,1)
     $  - 6.9314718055994530d-01*HR3(0,-1,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,-1)
     $  - 6.9314718055994530d-01*HR3(0,0,1)
     $  - 6.9314718055994530d-01*HR3(0,1,-1)
      endif  
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,1) -- completion endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplatinf(x,nw,HX1,HX2,HX3,HX4,HX5, 
     $                                HY1,HY2,HY3,HY4,HY5, 
     $                                Hi1,Hi2,Hi3,Hi4,Hi5,n1,n2) 
** evaluates the HPL for y > r2p1
** fillirr1dhplatinf is called by eval1dhplatinf after calling 
** fillirr1dhplat0 with argument r=1/y 
** it is guaranteed that nw is in the range 2:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
      implicit double precision (a-h,o-z) 
      dimension HX1(n1:n2),HX2(n1:n2,n1:n2),HX3(n1:n2,n1:n2,n1:n2), 
     $          HX4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HX5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
      dimension Hi1(n1:n2),Hi2(n1:n2,n1:n2),Hi3(n1:n2,n1:n2,n1:n2), 
     $          Hi4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          Hi5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  + 3.2898681336964528d+00 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0,1) 
      Hi2(0,1) = 
     $  - HX1(0) 
      if ( nw.gt.2 ) then 
      HY3(0,0,1) = 
     $  - 3.2898681336964528d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0,1) 
      HY3(0,1,1) = 
     $  + 1.2020569031595942d+00 
     $  + 4.9348022005446793d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,1) 
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      Hi3(0,0,1) = 
     $  + 5.000000000000000d-01*HX1(0)*HX1(0) 
      Hi3(0,1,1) = 
     $  + 1.6449340668482264d+00 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0,1) 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,1) = 
     $  + 2.1646464674222763d+00 
     $  + 1.6449340668482264d+00*HX1(0)*HX1(0) 
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - HX4(0,0,0,1) 
      HY4(0,0,1,1) = 
     $  + 2.1646464674222763d+00 
     $  - 1.2020569031595942d+00*HX1(0) 
     $  - 2.4674011002723396d+00*HX1(0)*HX1(0) 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX3(0,0,1) 
     $  - 2.0000000000000000d+00*HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
      HY4(0,1,1,1) = 
     $  - 5.1410353601279064d+00 
     $  + 2.4674011002723396d+00*HX1(0)*HX1(0) 
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1) 
     $  + HX1(0) *HX3(0,0,1) 
     $  - HX1(0) *HX3(0,1,1) 
     $  + 4.9348022005446793d+00*HX2(0,1) 
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      Hi4(0,0,0,1) = 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
      Hi4(0,0,1,1) = 
     $  - 1.2020569031595942d+00 
     $  - 1.6449340668482264d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0,1) 
      Hi4(0,1,1,1) = 
     $  + 1.6449340668482264d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,1) 
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      endif 
** nw > 3 endif 
      if ( nw.gt.4 ) then 
      HY5(0,0,0,0,1) = 
     $  - 2.1646464674222763d+00*HX1(0)
     $  - 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,0,1,1) = 
     $  - 2.9176809454512223d+00
     $  - 2.1646464674222763d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX4(0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1,1) 
      HY5(0,0,1,0,1) = 
     $  + 3.7615063806157047d+00
     $  - 1.0823232337111381d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  + 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 3.2898681336964528d+00*HX3(0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,0,1,1,1) = 
     $  + 3.0142321054406660d+00
     $  + 5.1410353601279064d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,1,1) 
      HY5(0,1,0,1,1) = 
     $  - 1.5553916327150548d+00
     $  + 8.1174242528335364d-01*HX1(0)
     $  - 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - 1.2020569031595942d+00*HX2(0,1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0,1) 
     $  + HX5(0,1,0,1,1) 
      HY5(0,1,1,1,1) = 
     $  + 1.0369277551433699d+00
     $  - 4.0587121264167682d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  - HX1(0) *HX4(0,1,1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,1,1)
     $  + HX5(0,0,0,0,1) 
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,1,1) 
     $  - HX5(0,1,1,1,1) 
      Hi5(0,0,0,0,1) = 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
      Hi5(0,0,0,1,1) = 
     $  + 1.0823232337111381d+00
     $  + 1.2020569031595942d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX4(0,0,0,1) 
      Hi5(0,0,1,0,1) = 
     $  - 3.2469697011334145d+00
     $  - 2.4041138063191885d+00*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
      Hi5(0,0,1,1,1) = 
     $  + 1.8940656589944918d+00
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1,1) 
      Hi5(0,1,0,1,1) = 
     $  - 2.4352272758500609d+00
     $  - 1.2020569031595942d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - 1.6449340668482264d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
      Hi5(0,1,1,1,1) = 
     $  - 8.1174242528335364d-01
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,1)
     $  + 1.6449340668482264d+00*HX2(0,1)
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,-1) = 
     $  + 1.6449340668482264d+00 
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0, -1) 
      if ( nw.gt.2 ) then 
      HY3(0,0,-1) = 
     $  - 1.6449340668482264d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0, -1) 
      HY3(0,-1,-1) = 
     $  + 1.2020569031595942d+00 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,-1) 
     $  - HX3(0, -1,-1) 
     $  - HX3(0,0, -1) 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,0,-1) = 
     $  + 1.8940656589944918d+00 
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0) 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - HX4(0,0,0, -1) 
      HY4(0,0,-1,-1) = 
     $  - 1.8940656589944918d+00 
     $  - 1.2020569031595942d+00*HX1(0) 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX3(0,0,-1) 
     $  + HX4(0,0, -1,-1) 
     $  + 2.0000000000000000d+00*HX4(0,0,0,-1) 
      HY4(0,-1,-1,-1) = 
     $  + 1.0823232337111381d+00 
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1) 
     $  + HX1(0) *HX3(0,-1,-1) 
     $  + HX1(0) *HX3(0,0,-1) 
     $  - HX4(0, -1,-1,-1) 
     $  - HX4(0,0, -1,-1) 
     $  - HX4(0,0,0, -1) 
      endif 
      if ( nw.gt.4 ) then
      HY5(0,0,0,0,-1) = 
     $  - 1.8940656589944918d+00*HX1(0)
     $  - 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX5(0,0,0,0, -1)
      HY5(0,0,0,-1,-1) = 
     $  + 3.0142321054406660d+00
     $  + 1.8940656589944918d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  - HX5(0,0,0, -1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,0,-1,0,-1) = 
     $  - 8.1023197211680719d+00
     $  - 5.1410353601279064d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  - 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 1.6449340668482264d+00*HX3(0,0,-1)
     $  - HX5(0,0, -1,0,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,0,-1,-1,-1) = 
     $  - 3.0142321054406660d+00
     $  - 1.0823232337111381d+00*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + HX5(0,0, -1,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,-1,0,-1,-1) = 
     $  + 7.4873046836069432d+00
     $  + 3.2469697011334145d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 1.2020569031595942d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,0,-1)
     $  + HX5(0, -1,0,-1,-1)
     $  - HX5(0,0, -1,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,-1,-1,-1,-1) = 
     $  + 1.0369277551433699d+00
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX4(0,-1,-1,-1)
     $  + HX1(0) *HX4(0,0,-1,-1)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  - HX5(0, -1,-1,-1,-1)
     $  - HX5(0,0, -1,-1,-1)
     $  - HX5(0,0,0, -1,-1)
     $  - HX5(0,0,0,0, -1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  + 2.4674011002723396d+00 
     $  + HX1( -1)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  + HX2( -1,1) 
     $  - HX2(0, -1) 
     $  - HX2(0,1) 
      Hi2(-1,1) = 
     $  - 6.9314718055994530d-01 
     $  + HX1( -1) 
     $  - HX1(0) 
      if ( nw.gt.2 ) then 
      HY3(0,-1,1) = 
     $  - 2.5190015545588625d+00 
     $  - 2.4674011002723396d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,-1) 
     $  - HX3(0, -1,1) 
     $  + 2.0000000000000000d+00*HX3(0,0,-1) 
     $  + HX3(0,0,1) 
      HY3(0,1,-1) = 
     $  + 4.3220869092982539d+00 
     $  + 2.4674011002723396d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,1) 
     $  - HX3(0,0, -1) 
     $  - 2.0000000000000000d+00*HX3(0,0,1) 
     $  - HX3(0,1, -1) 
      HY3(-1,-1,1) = 
     $  - 2.7620719062289241d+00 
     $  + 2.4674011002723396d+00*HX1(-1) 
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0) 
     $  - HX1( -1)*HX2(0,-1) 
     $  - HX1( -1)*HX2(0,1) 
     $  - 2.4674011002723396d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3( -1,-1,1) 
     $  + HX3(0, -1,-1) 
     $  + HX3(0,0, -1) 
     $  + HX3(0,0,1) 
     $  + HX3(0,1, -1) 
      HY3(-1,1,1) = 
     $  + 2.7620719062289241d+00 
     $  - 4.9348022005446793d+00*HX1(-1) 
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0) 
     $  + 4.9348022005446793d+00*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(-1,1) 
     $  - HX1(0) *HX2(0,-1) 
     $  - HX1(0) *HX2(0,1) 
     $  + HX3( -1,1,1) 
     $  - HX3(0, -1,1) 
     $  + HX3(0,0, -1) 
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      Hi3(0,-1,1) = 
     $  + 8.2246703342411321d-01 
     $  + 6.9314718055994530d-01*HX1(0) 
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  - HX2(0, -1) 
      Hi3(0,1,-1) = 
     $  - 6.9314718055994530d-01*HX1(0) 
      Hi3(-1,-1,1) = 
     $  + 2.4022650695910071d-01 
     $  - 6.9314718055994530d-01*HX1(-1) 
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1) 
     $  - HX1( -1)*HX1(0) 
     $  + 6.9314718055994530d-01*HX1(0) 
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0) 
      Hi3(-1,1,1) = 
     $  + 1.8851605738073271d+00 
     $  + HX1( -1)*HX1(0) 
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0) 
     $  + HX2( -1,1) 
     $  - HX2(0, -1) 
     $  - HX2(0,1) 
      endif 
      if ( nw.gt.3 ) then 
      HY4(0,0,-1,1) = 
     $  + 3.9234217222028759d+00
     $  + 2.5190015545588625d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX4(0,0, -1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      HY4(0,0,1,-1) = 
     $  - 4.1940025306306604d+00
     $  - 4.3220869092982539d+00*HX1(0)
     $  - 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,1)
     $  + HX4(0,0,0, -1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      HY4(0,-1,0,1) = 
     $  + 9.4703282949724591d-01
     $  + 1.8030853547393914d+00*HX1(0)
     $  + 1.6449340668482264d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 3.2898681336964528d+00*HX2(0,-1)
     $  + HX4(0, -1,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      HY4(0,-1,-1,1) = 
     $  + 2.5209599327464717d+00
     $  + 2.7620719062289241d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,-1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  - HX4(0, -1,-1,1)
     $  + HX4(0, -1,0,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0,1) 
      HY4(0,-1,1,-1) = 
     $  - 8.5266539820739622d+00
     $  - 5.5241438124578482d+00*HX1(0)
     $  - 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  - HX4(0, -1,0,1)
     $  - HX4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      HY4(0,1,-1,-1) = 
     $  + 5.8027584430066521d+00
     $  + 2.7620719062289241d+00*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  - HX4(0,0, -1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,-1)
     $  - HX4(0,1, -1,-1)
      HY4(0,-1,1,1) = 
     $  + 6.2689427375197987d-01
     $  - 2.7620719062289241d+00*HX1(0)
     $  - 2.4674011002723396d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX2(0,-1)
     $  - HX4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1,1) 
      HY4(0,1,-1,1) = 
     $  - 4.3326514514433017d+00
     $  - 1.3169446513992682d+00*HX1(0)
     $  - 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,-1)
     $  + HX2(0, -1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - HX4(0, -1,0,1)
     $  - 3.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
     $  - HX4(0,1, -1,1)
      HY4(0,1,1,-1) = 
     $  - 1.5001934240460787d-01
     $  + 4.0790165576281924d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,1)
     $  - HX2(0, -1)*HX2(0,1)
     $  + 2.4674011002723396d+00*HX2(0,1)
     $  - 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  + HX4(0, -1,0,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - HX4(0,0,0, -1)
     $  + HX4(0,0,1, -1)
     $  - HX4(0,1,1, -1)
      HY4(-1,-1,-1,1) = 
     $  + 2.4278628067547031d+00
     $  - 2.7620719062289241d+00*HX1(-1)
     $  + 1.2337005501361698d+00*HX1(-1)*HX1(-1)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  - 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX3(0,-1,-1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  + HX1( -1)*HX3(0,1,-1)
     $  + 2.7620719062289241d+00*HX1(0)
     $  + 1.2337005501361698d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX4( -1,-1,-1,1)
     $  - HX4(0, -1,-1,-1)
     $  - HX4(0,0, -1,-1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  - HX4(0,0,1, -1)
     $  - HX4(0,1, -1,-1)
      HY4(-1,-1,1,1) = 
     $  + 2.0293560632083841d+00
     $  + 2.7620719062289241d+00*HX1(-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(-1)
     $  + 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.9348022005446793d+00*HX1(-1)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX1(0)*HX2(0,-1)
     $  - HX1( -1)*HX1(0)*HX2(0,1)
     $  - HX1( -1)*HX3(0,-1,1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  - HX1( -1)*HX3(0,1,1)
     $  - 2.7620719062289241d+00*HX1(0)
     $  - 2.4674011002723396d+00*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(-1,-1,1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  + HX4( -1,-1,1,1)
     $  + HX4(0, -1,-1,1)
     $  + HX4(0, -1,1,-1)
     $  - HX4(0,0, -1,-1)
     $  + HX4(0,0, -1,1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  - HX4(0,0,1, -1)
     $  + HX4(0,0,1,1) 
     $  + HX4(0,1, -1,1)
     $  + HX4(0,1,1, -1)
      HY4(-1,1,1,1) = 
     $  - 6.4865749331714713d+00
     $  - 4.9348022005446793d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(-1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(-1,1,1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,1)
     $  - 4.9348022005446793d+00*HX2(-1,1)
     $  + 4.9348022005446793d+00*HX2(0,-1)
     $  + 4.9348022005446793d+00*HX2(0,1)
     $  + HX4( -1,1,1,1)
     $  - HX4(0, -1,1,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      Hi4(0,0,-1,1) = 
     $  - 9.0154267736969571d-01 
     $  - 8.2246703342411321d-01*HX1(0) 
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX3(0,0, -1) 
      Hi4(0,0,1,-1) = 
     $  + 3.4657359027997265d-01*HX1(0)*HX1(0) 
      Hi4(0,-1,0,1) = 
     $  + 1.8030853547393914d+00 
     $  + 8.2246703342411321d-01*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,-1) 
     $  - 2.0000000000000000d+00*HX3(0,0,-1) 
      Hi4(0,-1,-1,1) = 
     $  + 4.8170908494321862d-01 
     $  - 2.4022650695910071d-01*HX1(0) 
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,-1) 
     $  + 6.9314718055994530d-01*HX2(0,-1) 
     $  - HX3(0, -1,-1) 
     $  - HX3(0,0, -1) 
      Hi4(0,-1,1,-1) = 
     $  + 5.7009070532142637d-01 
     $  + 4.8045301391820142d-01*HX1(0) 
     $  + 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 6.9314718055994530d-01*HX2(0,-1) 
      Hi4(0,1,-1,-1) = 
     $  - 2.4022650695910071d-01*HX1(0) 
      Hi4(0,-1,1,1) = 
     $  - 2.7620719062289241d+00 
     $  - 1.8851605738073271d+00*HX1(0) 
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0) 
     $  - HX1(0) *HX2(0,-1) 
     $  - HX3(0, -1,1) 
     $  + 2.0000000000000000d+00*HX3(0,0,-1) 
     $  + HX3(0,0,1) 
      Hi4(0,1,-1,1) = 
     $  + 2.6736902858507163d+00 
     $  + 1.3029200473423146d+00*HX1(0) 
     $  + 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  + 1.6666666666666665d-01*HX1(0)*HX1(0)*HX1(0) 
     $  + HX1(0) *HX2(0,1) 
     $  + 6.9314718055994530d-01*HX2(0,1) 
     $  - HX3(0,0, -1) 
     $  - 2.0000000000000000d+00*HX3(0,0,1) 
     $  - HX3(0,1, -1) 
      Hi4(0,1,1,-1) =  
     $  + 1.1401814106428527d+00 
     $  + 5.8224052646501250d-01*HX1(0) 
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0) 
     $  - 6.9314718055994530d-01*HX2(0,1) 
      Hi4(-1,-1,-1,1) = 
     $  - 5.5504108664821579d-02
     $  + 2.4022650695910071d-01*HX1(-1)
     $  - 3.4657359027997265d-01*HX1(-1)*HX1(-1)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(-1)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX1(0)
     $  - 3.4657359027997265d-01*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)
      Hi4(-1,-1,1,1) = 
     $  - 2.4532465311320902d+00
     $  + 1.8851605738073271d+00*HX1(-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX2(0,-1)
     $  - HX1( -1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)
     $  + HX3( -1,-1,1)
     $  + HX3(0, -1,-1)
     $  + HX3(0,0, -1)
     $  + HX3(0,0,1) 
     $  + HX3(0,1, -1)
      Hi4(-1,1,1,1) = 
     $  - 5.5504108664821579d-02
     $  - 1.6449340668482264d+00*HX1(-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)
     $  + 1.6449340668482264d+00*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX2(-1,1)
     $  - HX1(0) *HX2(0,-1)
     $  - HX1(0) *HX2(0,1)
     $  + HX3( -1,1,1)
     $  - HX3(0, -1,1)
     $  + HX3(0,0, -1)
     $  + HX3(0,0,1) 
     $  - HX3(0,1,1) 
      endif 
      if ( nw.gt.4 ) then 
      HY5(-1,-1,-1,-1,1) = 
     $  - 2.1900870176160439d+00
     $  + 2.4278628067547031d+00*HX1(-1)
     $  - 1.3810359531144620d+00*HX1(-1)*HX1(-1)
     $  + 4.1123351671205660d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  - 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX2(0,1)
     $  - 1.2337005501361698d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  + 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,1,-1)
     $  + 2.7620719062289241d+00*HX1(-1)*HX1(0)
     $  + 1.2337005501361698d+00*HX1(-1)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX4(0,-1,-1,-1)
     $  - HX1( -1)*HX4(0,0,-1,-1)
     $  - HX1( -1)*HX4(0,0,0,-1)
     $  - HX1( -1)*HX4(0,0,0,1)
     $  - HX1( -1)*HX4(0,0,1,-1)
     $  - HX1( -1)*HX4(0,1,-1,-1)
     $  - 2.4278628067547031d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX5( -1,-1,-1,-1,1)
     $  + HX5(0, -1,-1,-1,-1)
     $  + HX5(0,0, -1,-1,-1)
     $  + HX5(0,0,0, -1,-1)
     $  + HX5(0,0,0,0, -1)
     $  + HX5(0,0,0,0,1) 
     $  + HX5(0,0,0,1, -1)
     $  + HX5(0,0,1, -1,-1)
     $  + HX5(0,1, -1,-1,-1)
      HY5(-1,-1,-1,1,1) = 
     $  - 5.5581622138319701d+00
     $  + 2.0293560632083841d+00*HX1(-1)
     $  + 1.3810359531144620d+00*HX1(-1)*HX1(-1)
     $  - 8.2246703342411321d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  + 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  - 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,-1,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX3(0,1,1)
     $  - 2.7620719062289241d+00*HX1(-1)*HX1(0)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX1(0)*HX3(0,-1,-1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,-1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,1)
     $  + HX1( -1)*HX1(0)*HX3(0,1,-1)
     $  + HX1( -1)*HX4(0,-1,-1,1)
     $  + HX1( -1)*HX4(0,-1,1,-1)
     $  - HX1( -1)*HX4(0,0,-1,-1)
     $  + HX1( -1)*HX4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,0,1)
     $  - HX1( -1)*HX4(0,0,1,-1)
     $  + HX1( -1)*HX4(0,0,1,1)
     $  + HX1( -1)*HX4(0,1,-1,1)
     $  + HX1( -1)*HX4(0,1,1,-1)
     $  - 2.0293560632083841d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX4(-1,-1,-1,1)
     $  - HX1(0) *HX4(0,-1,-1,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  - HX1(0) *HX4(0,1,-1,-1)
     $  + HX5( -1,-1,-1,1,1)
     $  - HX5(0, -1,-1,-1,1)
     $  - HX5(0, -1,-1,1,-1)
     $  - HX5(0, -1,1,-1,-1)
     $  + HX5(0,0, -1,-1,-1)
     $  - HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - HX5(0,0,0, -1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1, -1,-1)
     $  - HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,1, -1)
     $  - HX5(0,1, -1,-1,1)
     $  - HX5(0,1, -1,1,-1)
     $  - HX5(0,1,1, -1,-1)
      HY5(-1,-1,1,-1,1) = 
     $  + 9.2329419831013177d+00
     $  - 3.3856186219460558d+00*HX1(-1)
     $  + 6.5847232569963413d-01*HX1(-1)*HX1(-1)
     $  + 1.2337005501361698d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  - 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX2(0,1)
     $  + HX1( -1)*HX1(-1)*HX3(0,-1,1)
     $  - HX1( -1)*HX1(-1)*HX3(0,0,-1)
     $  - HX1( -1)*HX1(-1)*HX3(0,0,1)
     $  + HX1( -1)*HX1(-1)*HX3(0,1,1)
     $  - 1.3169446513992682d+00*HX1(-1)*HX1(0)
     $  - 1.2337005501361698d+00*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1( -1)*HX1(0)*HX3(-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,1,-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX2(0,-1)*HX2(0,-1)
     $  + HX1( -1)*HX2(0,-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX2(0,1)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX1(-1)*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX1(-1)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,0,1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX4(0,1,1,-1)
     $  + 3.3856186219460558d+00*HX1(0)
     $  + 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(-1,-1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,1,-1,-1)
     $  - HX2(0, -1)*HX3(-1,-1,1)
     $  - HX2(0, -1)*HX3(0,-1,-1)
     $  - HX2(0, -1)*HX3(0,1,-1)
     $  - HX2(0,1) *HX3(-1,-1,1)
     $  - HX2(0,1) *HX3(0,1,-1)
     $  + 2.4674011002723396d+00*HX3(-1,-1,1)
     $  + 2.4674011002723396d+00*HX3(0,-1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,1,-1)
     $  + HX5( -1,-1,1,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,-1,-1,-1,1)
     $  - HX5(0, -1,-1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,-1,1,-1)
     $  + HX5(0, -1,0,-1,-1)
     $  - HX5(0, -1,0,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,1,-1,-1)
     $  + HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,-1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,1,-1,1)
     $  - HX5(0,0,1,0, -1)
     $  - HX5(0,0,1,0,1) 
     $  + 4.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,1,-1,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,1,-1,1,-1)
     $  + HX5(0,1,0,1, -1)
     $  + 2.0000000000000000d+00*HX5(0,1,1,-1,-1)
      HY5(-1,-1,1,1,1) = 
     $  + 5.5581622138319701d+00
     $  - 6.4865749331714713d+00*HX1(-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(-1)*HX1(0)
     $  + 8.3333333333333333d-02*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1( -1)*HX1(0)*HX3(0,-1,1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,-1)
     $  + HX1( -1)*HX1(0)*HX3(0,0,1)
     $  - HX1( -1)*HX1(0)*HX3(0,1,1)
     $  + 4.9348022005446793d+00*HX1(-1)*HX2(0,-1)
     $  + 4.9348022005446793d+00*HX1(-1)*HX2(0,1)
     $  - HX1( -1)*HX4(0,-1,1,1)
     $  + HX1( -1)*HX4(0,0,-1,1)
     $  - HX1( -1)*HX4(0,0,0,-1)
     $  - HX1( -1)*HX4(0,0,0,1)
     $  + HX1( -1)*HX4(0,0,1,1)
     $  - HX1( -1)*HX4(0,1,1,1)
     $  + 6.4865749331714713d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(-1,-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + HX1(0) *HX4(-1,-1,1,1)
     $  + HX1(0) *HX4(0,-1,-1,1)
     $  + HX1(0) *HX4(0,-1,1,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  + HX1(0) *HX4(0,1,-1,1)
     $  + HX1(0) *HX4(0,1,1,-1)
     $  - 4.9348022005446793d+00*HX3(-1,-1,1)
     $  - 4.9348022005446793d+00*HX3(0,-1,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  - 4.9348022005446793d+00*HX3(0,1,-1)
     $  + HX5( -1,-1,1,1,1)
     $  + HX5(0, -1,-1,1,1)
     $  + HX5(0, -1,1,-1,1)
     $  + HX5(0, -1,1,1,-1)
     $  - HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,1,-1)
     $  + HX5(0,0, -1,1,1)
     $  + HX5(0,0,0, -1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + HX5(0,0,0,1, -1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,1)
     $  - HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,1, -1)
     $  + HX5(0,0,1,1,1) 
     $  + HX5(0,1, -1,1,1)
     $  + HX5(0,1,1, -1,1)
     $  + HX5(0,1,1,1, -1)
      HY5(-1,1,-1,1,1) = 
     $  - 7.7439193717015657d-01
     $  + 8.5393570350547734d-01*HX1(-1)
     $  + 2.7620719062289241d+00*HX1(-1)*HX1(0)
     $  + 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX1(0)*HX3(0,1,1)
     $  - 4.9348022005446793d+00*HX1(-1)*HX2(-1,1)
     $  - 4.9348022005446793d+00*HX1(-1)*HX2(0,-1)
     $  - 4.9348022005446793d+00*HX1(-1)*HX2(0,1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,-1,1,1)
     $  - 3.0000000000000000d+00*HX1(-1)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,0,0,1)
     $  - 3.0000000000000000d+00*HX1(-1)*HX4(0,0,1,1)
     $  + 3.0000000000000000d+00*HX1(-1)*HX4(0,1,1,1)
     $  - 8.5393570350547734d-01*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(-1,1)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX1(0)*HX3(-1,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,-1,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX1(0)*HX3(0,1,-1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(-1,1)*HX2(-1,1)
     $  - HX1(0) *HX2(-1,1)*HX2(0,-1)
     $  - HX1(0) *HX2(-1,1)*HX2(0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,1,1,-1)
     $  + 2.7620719062289241d+00*HX2(-1,1)
     $  - HX2( -1,1)*HX3(0,-1,1)
     $  + HX2( -1,1)*HX3(0,0,-1)
     $  + HX2( -1,1)*HX3(0,0,1)
     $  - HX2( -1,1)*HX3(0,1,1)
     $  - 2.7620719062289241d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 2.7620719062289241d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,-1,1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(-1,-1,1)
     $  + 9.8696044010893586d+00*HX3(0,-1,-1)
     $  + 9.8696044010893586d+00*HX3(0,0,-1)
     $  + 9.8696044010893586d+00*HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(0,1,-1)
     $  + HX5( -1,1,-1,1,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,-1,1,1)
     $  + HX5(0, -1,0,-1,1)
     $  - HX5(0, -1,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,1,-1,1)
     $  - HX5(0, -1,1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,-1,1,1,-1)
     $  + 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,-1,1)
     $  + HX5(0,0,1,0, -1)
     $  + HX5(0,0,1,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,1,-1,1,1)
     $  + HX5(0,1,0,1,1) 
     $  - 2.0000000000000000d+00*HX5(0,1,1,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,1,1,1,-1)
      HY5(-1,1,1,1,1) = 
     $  + 2.1900870176160439d+00
     $  + 4.0587121264167682d+00*HX1(-1)
     $  - 2.4674011002723396d+00*HX1(-1)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 4.0587121264167682d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(-1,1)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(-1,1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(-1,1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX4(-1,1,1,1)
     $  - HX1(0) *HX4(0,-1,1,1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  - HX1(0) *HX4(0,1,1,1)
     $  - 4.9348022005446793d+00*HX3(-1,1,1)
     $  + 4.9348022005446793d+00*HX3(0,-1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,1,1)
     $  + HX5( -1,1,1,1,1)
     $  - HX5(0, -1,1,1,1)
     $  + HX5(0,0, -1,1,1)
     $  - HX5(0,0,0, -1,1)
     $  + HX5(0,0,0,0, -1)
     $  + HX5(0,0,0,0,1) 
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,1,1) 
     $  - HX5(0,1,1,1,1) 
      HY5(0,-1,-1,-1,1) = 
     $  - 2.1501021594785064d+00
     $  - 2.4278628067547031d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,-1,-1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  + 2.7620719062289241d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,-1,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,-1,-1)
     $  - 2.4674011002723396d+00*HX3(0,0,-1)
     $  - HX5(0, -1,-1,-1,1)
     $  + HX5(0, -1,-1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,0,-1,-1)
     $  + HX5(0, -1,0,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,-1,-1)
     $  + HX5(0,0, -1,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,-1,0,1) = 
     $  + 2.6781232869596824d+00
     $  + 2.0293560632083841d-01*HX1(0)
     $  - 9.0154267736969571d-01*HX1(0)*HX1(0)
     $  - 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 3.2898681336964528d+00*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + 1.8030853547393914d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 3.2898681336964528d+00*HX3(0,-1,-1)
     $  - 3.2898681336964528d+00*HX3(0,0,-1)
     $  + HX5(0, -1,-1,0,1)
     $  - HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,-1,1,-1) = 
     $  + 7.5170363885043517d+00
     $  + 7.2835884202641093d+00*HX1(0)
     $  + 2.7620719062289241d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,-1,1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - HX1(0) *HX4(0,0,-1,1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - 5.5241438124578482d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,-1,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,-1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  - HX5(0, -1,-1,0,1)
     $  - HX5(0, -1,-1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,-1,0,-1,-1)
     $  - HX5(0, -1,0,-1,1)
     $  + HX5(0, -1,0,1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,-1,-1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  + HX5(0,0, -1,1,-1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
      HY5(0,-1,-1,1,1) = 
     $  - 6.8749092010391177d+00
     $  - 2.0293560632083841d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,-1,1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - 2.7620719062289241d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,-1,-1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  - HX5(0, -1,-1,1,1)
     $  + HX5(0, -1,0,-1,1)
     $  + HX5(0, -1,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,0,-1,1) = 
     $  - 5.6642178198849788d+00
     $  - 3.4847341165810188d+00*HX1(0)
     $  - 1.2595007772794312d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 2.5190015545588625d+00*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  + HX5(0, -1,0,-1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 1.2000000000000000d+01*HX5(0,0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 8.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,0,1,-1) = 
     $  - 3.4903562040510891d-01
     $  + 3.0788629039393420d+00*HX1(0)
     $  + 2.1610434546491269d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - 4.3220869092982539d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  + HX5(0, -1,0,1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
      HY5(0,-1,0,1,1) = 
     $  - 6.6327319875542747d+00
     $  - 3.8557765200959298d+00*HX1(0)
     $  + 6.0102845157979714d-01*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - 1.2020569031595942d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  + 9.8696044010893586d+00*HX3(0,0,-1)
     $  + HX5(0, -1,0,1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - HX5(0,0,0,1,1) 
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,1,-1,-1) = 
     $  - 1.4571792178347941d+01
     $  - 7.2835884202641093d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + HX1(0) *HX4(0,-1,1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + 2.7620719062289241d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  - HX5(0, -1,0,-1,-1)
     $  - HX5(0, -1,0,1,-1)
     $  - HX5(0, -1,1,-1,-1)
     $  + HX5(0,0, -1,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,-1)
     $  + HX5(0,0,1,0, -1)
      HY5(0,-1,1,-1,1) = 
     $  + 8.4053642852001231d+00
     $  + 3.3856186219460558d+00*HX1(0)
     $  + 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,-1)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - HX1(0) *HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,-1)
     $  - 1.3169446513992682d+00*HX2(0,-1)
     $  + HX2(0, -1)*HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,-1,1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,-1,0,-1,1)
     $  - HX5(0, -1,1,-1,1)
     $  + HX5(0, -1,1,0,1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 1.2000000000000000d+01*HX5(0,0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 8.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,-1,1,0,1) = 
     $  - 4.5667800194983164d-01
     $  - 3.4847341165810188d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  + 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 3.2898681336964528d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.4041138063191885d+00*HX2(0,-1)
     $  + 2.0000000000000000d+00*HX2(0,-1)*HX3(0,0,1)
     $  - 3.2898681336964528d+00*HX3(0,-1,1)
     $  + 6.5797362673929057d+00*HX3(0,0,-1)
     $  + 3.2898681336964528d+00*HX3(0,0,1)
     $  + HX5(0, -1,1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,-1,1,1,-1) = 
     $  + 8.0778313134277241d+00
     $  + 6.7309350447071233d-01*HX1(0)
     $  - 2.0395082788140962d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  - HX1(0) *HX1(0)*HX3(0,0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX4(0,-1,1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,1)
     $  + 4.0790165576281924d+00*HX2(0,-1)
     $  - HX2(0, -1)*HX3(0,-1,1)
     $  - HX2(0, -1)*HX3(0,0,-1)
     $  - HX2(0, -1)*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,-1,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  - 2.4674011002723396d+00*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,0,-1,1)
     $  - HX5(0, -1,0,1,1)
     $  - HX5(0, -1,1,0,1)
     $  - HX5(0, -1,1,1,-1)
     $  + 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,-1,0,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  + HX5(0,0,1,0,1) 
     $  + HX5(0,0,1,1, -1)
      HY5(0,-1,1,1,1) = 
     $  + 6.9367501878022481d+00
     $  + 6.4865749331714713d+00*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,-1,1)
     $  + HX1(0) *HX1(0)*HX3(0,0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX4(0,-1,1,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,1)
     $  + 4.9348022005446793d+00*HX3(0,-1,1)
     $  - 9.8696044010893586d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  - HX5(0, -1,1,1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,1,1) 
      HY5(0,0,-1,-1,1) = 
     $  - 9.1165552893555038d-01
     $  - 2.5209599327464717d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  + HX5(0,0, -1,-1,1)
     $  - HX5(0,0, -1,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - HX5(0,0,0, -1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,-1,0,-1) = 
     $  - 8.1023197211680719d+00
     $  - 5.1410353601279064d+00*HX1(0)
     $  - 1.2020569031595942d+00*HX1(0)*HX1(0)
     $  - 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 1.6449340668482264d+00*HX3(0,0,-1)
     $  - HX5(0,0, -1,0,-1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
      HY5(0,0,-1,0,1) = 
     $  + 2.0434339691042511d+00
     $  - 9.4703282949724591d-01*HX1(0)
     $  - 9.0154267736969571d-01*HX1(0)*HX1(0)
     $  - 5.4831135561607547d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.2898681336964528d+00*HX3(0,0,-1)
     $  - HX5(0,0, -1,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,-1,1,-1) = 
     $  + 1.2874316759375889d+01
     $  + 8.5266539820739622d+00*HX1(0)
     $  + 2.7620719062289241d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,0,-1)
     $  + HX5(0,0, -1,0,-1)
     $  + HX5(0,0, -1,0,1)
     $  + HX5(0,0, -1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1, -1)
      HY5(0,0,-1,1,1) = 
     $  - 4.2205881177506120d+00
     $  - 6.2689427375197987d-01*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,0,1)
     $  - 4.9348022005446793d+00*HX3(0,0,-1)
     $  + HX5(0,0, -1,1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1,1) 
      HY5(0,0,0,-1,1) = 
     $  - 4.8071216221292780d+00
     $  - 3.9234217222028759d+00*HX1(0)
     $  - 1.2595007772794312d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - HX5(0,0,0, -1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + HX5(0,0,0,0,1) 
      HY5(0,0,0,1,-1) = 
     $  + 5.2683829003001246d+00
     $  + 4.1940025306306604d+00*HX1(0)
     $  + 2.1610434546491269d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - HX5(0,0,0,0, -1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,0,1, -1)
      HY5(0,0,1,-1,-1) = 
     $  - 9.4096904031705199d+00
     $  - 5.8027584430066521d+00*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + HX5(0,0,0, -1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,-1)
      HY5(0,0,1,-1,1) = 
     $  + 8.7596705482058876d+00
     $  + 4.3326514514433017d+00*HX1(0)
     $  + 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + HX1(0) *HX4(0,0,1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  + HX5(0,0,0, -1,1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,0, -1)
     $  - HX5(0,0,1,0,1) 
      HY5(0,0,1,0,-1) = 
     $  - 6.8544356072335814d+00
     $  - 5.0057449559140141d+00*HX1(0)
     $  - 9.0154267736969571d-01*HX1(0)*HX1(0)
     $  + 2.7415567780803773d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 1.6449340668482264d+00*HX3(0,0,1)
     $  - HX5(0,0,0,0, -1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - HX5(0,0,1,0, -1)
      HY5(0,0,1,1,-1) = 
     $  + 3.2887945813357094d+00
     $  + 1.5001934240460787d-01*HX1(0)
     $  - 2.0395082788140962d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,1)
     $  - 2.4674011002723396d+00*HX3(0,0,1)
     $  + HX5(0,0,0,0, -1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + HX5(0,0,0,1, -1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0, -1)
     $  + HX5(0,0,1,0,1) 
     $  + HX5(0,0,1,1, -1)
      HY5(0,1,-1,-1,-1) = 
     $  + 7.4845537829591132d+00
     $  + 2.4278628067547031d+00*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + HX1(0) *HX4(0,0,-1,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  + HX1(0) *HX4(0,1,-1,-1)
     $  - HX5(0,0, -1,-1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,-1,-1)
     $  - HX5(0,1, -1,-1,-1)
      HY5(0,1,-1,-1,1) = 
     $  + 7.4122526767078634d-02
     $  + 3.0440340948125761d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,-1)
     $  - HX1(0) *HX4(0,1,-1,-1)
     $  + HX2(0, -1)*HX3(0,1,-1)
     $  + 2.7620719062289241d+00*HX2(0,1)
     $  - HX2(0,1) *HX3(0,-1,-1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + HX2(0,1) *HX3(0,1,-1)
     $  - 2.4674011002723396d+00*HX3(0,0,-1)
     $  - 4.9348022005446793d+00*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,1,-1)
     $  + HX5(0, -1,-1,0,1)
     $  + HX5(0, -1,0,-1,1)
     $  + HX5(0,0, -1,-1,1)
     $  + HX5(0,0, -1,0,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,-1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,-1,1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,1,0,1)
     $  - 4.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - HX5(0,1, -1,-1,1)
     $  - 2.0000000000000000d+00*HX5(0,1,0,1,-1)
      HY5(0,1,-1,1,-1) = 
     $  - 1.8385793928455058d+01
     $  - 9.4736868115712082d+00*HX1(0)
     $  - 2.7620719062289241d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  - HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  + HX1(0) *HX4(0,1,-1,1)
     $  - HX2(0, -1)*HX3(0,1,-1)
     $  - 5.5241438124578482d+00*HX2(0,1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,-1,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,1)
     $  - HX2(0,1) *HX3(0,1,-1)
     $  + 2.4674011002723396d+00*HX3(0,0,-1)
     $  + 4.9348022005446793d+00*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,-1,-1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,-1,0,-1,1)
     $  - HX5(0, -1,0,1,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  - HX5(0,0, -1,0,-1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 8.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 1.2000000000000000d+01*HX5(0,0,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,1,0,1)
     $  + 4.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - HX5(0,1, -1,1,-1)
     $  + 3.0000000000000000d+00*HX5(0,1,0,1,-1)
      HY5(0,1,-1,1,1) = 
     $  + 7.0189712804378578d-01
     $  - 8.5393570350547734d-01*HX1(0)
     $  - 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,-1)
     $  + HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 4.9348022005446793d+00*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 3.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX1(0)*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - HX1(0) *HX4(0,1,-1,1)
     $  - 2.7620719062289241d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,-1,1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,0,-1)
     $  + 9.8696044010893586d+00*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,1,-1)
     $  - 2.0000000000000000d+00*HX5(0,-1,0,1,1)
     $  - HX5(0, -1,1,0,1)
     $  + HX5(0,0, -1,0,1)
     $  - 5.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 6.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 7.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0,1) 
     $  - HX5(0,1, -1,1,1)
     $  + HX5(0,1,0,1,1) 
      HY5(0,1,0,1,-1) = 
     $  - 1.0648543070067714d+01
     $  - 4.6326901362525175d+00*HX1(0)
     $  - 2.1610434546491269d+00*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX1(0)*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - 4.0000000000000000d+00*HX1(0)*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,1,1)
     $  - 4.3220869092982539d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,1)
     $  + 4.9348022005446793d+00*HX3(0,0,1)
     $  - HX5(0,0, -1,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + HX5(0,0,0,0, -1)
     $  + 8.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 1.2000000000000000d+01*HX5(0,0,0,1,1)
     $  - 2.0000000000000000d+00*HX5(0,0,1,0,-1)
     $  - 4.0000000000000000d+00*HX5(0,0,1,0,1)
     $  + HX5(0,1,0,1, -1)
      HY5(0,1,1,-1,-1) = 
     $  + 3.7073850386582300d+00
     $  + 4.4002966535502479d+00*HX1(0)
     $  + 1.3810359531144620d+00*HX1(0)*HX1(0)
     $  - 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  + HX1(0) *HX2(0,-1)*HX2(0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  - HX1(0) *HX4(0,-1,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  + HX1(0) *HX4(0,0,0,-1)
     $  - HX1(0) *HX4(0,0,1,-1)
     $  + HX1(0) *HX4(0,1,1,-1)
     $  + 2.7620719062289241d+00*HX2(0,1)
     $  - HX2(0,1) *HX3(0,-1,-1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  + HX5(0, -1,-1,0,1)
     $  + HX5(0, -1,0,-1,1)
     $  + HX5(0, -1,0,1,-1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,-1,1)
     $  + HX5(0,0, -1,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,-1,1,-1)
     $  - HX5(0,0,0, -1,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1, -1,-1)
     $  + HX5(0,0,1,0,1) 
     $  - 2.0000000000000000d+00*HX5(0,0,1,1,-1)
     $  - HX5(0,1,0,1, -1)
     $  - HX5(0,1,1, -1,-1)
      HY5(0,1,1,-1,1) = 
     $  - 1.0133791970287534d+01
     $  - 5.5757170132531547d+00*HX1(0)
     $  - 6.5847232569963413d-01*HX1(0)*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  - HX1(0) *HX2(0,-1)*HX2(0,1)
     $  - 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX2(0,1)*HX2(0,1)
     $  + HX1(0) *HX4(0,-1,0,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX4(0,0,-1,1)
     $  - HX1(0) *HX4(0,0,0,-1)
     $  + HX1(0) *HX4(0,0,1,-1)
     $  - HX1(0) *HX4(0,1,1,-1)
     $  + HX2(0, -1)*HX3(0,1,1)
     $  - 1.3169446513992682d+00*HX2(0,1)
     $  - 2.0000000000000000d+00*HX2(0,1)*HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX2(0,1)*HX3(0,0,1)
     $  + HX2(0,1) *HX3(0,1,1)
     $  + 2.4674011002723396d+00*HX3(0,0,1)
     $  - 2.4674011002723396d+00*HX3(0,1,1)
     $  + 3.0000000000000000d+00*HX5(0,-1,0,1,1)
     $  + 2.0000000000000000d+00*HX5(0,-1,1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,0,1)
     $  + 6.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  - 7.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  + 4.0000000000000000d+00*HX5(0,0,0,0,-1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,0,1)
     $  - 3.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  - 9.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1, -1,1)
     $  - HX5(0,0,1,0, -1)
     $  - 3.0000000000000000d+00*HX5(0,0,1,0,1)
     $  - 6.0000000000000000d+00*HX5(0,0,1,1,1)
     $  - 3.0000000000000000d+00*HX5(0,1,0,1,1)
     $  - HX5(0,1,1, -1,1)
      HY5(0,1,1,1,-1) = 
     $  + 7.7484048807851773d-01
     $  - 5.6922216412839301d-02*HX1(0)
     $  + 2.0395082788140962d+00*HX1(0)*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 8.3333333333333333d-03*HX1(0)*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(0)*HX1(0)*HX1(0)*HX2(0,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,0,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX3(0,1,1)
     $  + 2.4674011002723396d+00*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX4(0,0,0,1)
     $  - HX1(0) *HX4(0,0,1,1)
     $  + HX1(0) *HX4(0,1,1,1)
     $  - HX2(0, -1)*HX3(0,1,1)
     $  + 4.0790165576281924d+00*HX2(0,1)
     $  + HX2(0,1) *HX3(0,-1,1)
     $  - HX2(0,1) *HX3(0,0,-1)
     $  - HX2(0,1) *HX3(0,0,1)
     $  - HX2(0,1) *HX3(0,1,1)
     $  - 2.4674011002723396d+00*HX3(0,0,1)
     $  + 2.4674011002723396d+00*HX3(0,1,1)
     $  - HX5(0, -1,0,1,1)
     $  - HX5(0, -1,1,0,1)
     $  + HX5(0,0, -1,0,1)
     $  - 2.0000000000000000d+00*HX5(0,0,-1,1,1)
     $  + 3.0000000000000000d+00*HX5(0,0,0,-1,1)
     $  - HX5(0,0,0,0, -1)
     $  - 2.0000000000000000d+00*HX5(0,0,0,0,1)
     $  + 2.0000000000000000d+00*HX5(0,0,0,1,-1)
     $  + 6.0000000000000000d+00*HX5(0,0,0,1,1)
     $  + HX5(0,0,1,0, -1)
     $  + 2.0000000000000000d+00*HX5(0,0,1,0,1)
     $  + HX5(0,0,1,1, -1)
     $  + 4.0000000000000000d+00*HX5(0,0,1,1,1)
     $  + 2.0000000000000000d+00*HX5(0,1,0,1,1)
     $  - HX5(0,1,1,1, -1)
      Hi5(-1,-1,-1,-1,1) = 
     $  + 9.6181291076284771d-03
     $  - 5.5504108664821579d-02*HX1(-1)
     $  + 1.2011325347955035d-01*HX1(-1)*HX1(-1)
     $  - 1.1552453009332421d-01*HX1(-1)*HX1(-1)*HX1(-1)
     $  + 4.1666666666666666d-02*HX1(-1)*HX1(-1)*HX1(-1)*HX1(-1)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  + 3.4657359027997265d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  + 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX1(-1)*HX1(0)
     $  - 3.4657359027997265d-01*HX1(-1)*HX1(0)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.5504108664821579d-02*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
      Hi5(-1,-1,-1,1,1) = 
     $  + 2.3395367393886929d+00
     $  - 2.4532465311320902d+00*HX1(-1)
     $  + 9.4258028690366357d-01*HX1(-1)*HX1(-1)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(-1)*HX1(-1)*HX1(0)
     $  - 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX3(0,-1,-1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  + HX1( -1)*HX3(0,1,-1)
     $  + 2.4532465311320902d+00*HX1(0)
     $  + 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX4( -1,-1,-1,1)
     $  - HX4(0, -1,-1,-1)
     $  - HX4(0,0, -1,-1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  - HX4(0,0,1, -1)
     $  - HX4(0,1, -1,-1)
      Hi5(-1,-1,1,-1,1) = 
     $  - 5.1782796940106865d+00
     $  + 3.1962209462999012d+00*HX1(-1)
     $  - 6.5146002367115732d-01*HX1(-1)*HX1(-1)
     $  - 3.4657359027997265d-01*HX1(-1)*HX1(-1)*HX1(0)
     $  - 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(-1)*HX1(-1)*HX2(0,1)
     $  + 1.3029200473423146d+00*HX1(-1)*HX1(0)
     $  + 3.4657359027997265d-01*HX1(-1)*HX1(0)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX1(0)*HX2(0,-1)
     $  + HX1( -1)*HX1(0)*HX2(0,1)
     $  + 6.9314718055994530d-01*HX1(-1)*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX1(-1)*HX2(0,1)
     $  + HX1( -1)*HX3(-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,1,-1)
     $  - 3.1962209462999012d+00*HX1(0)
     $  - 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(-1,-1,1)
     $  - HX1(0) *HX3(0,-1,-1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,-1)
     $  - 6.9314718055994530d-01*HX3(-1,-1,1)
     $  - 6.9314718055994530d-01*HX3(0,-1,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,1,-1)
     $  - 3.0000000000000000d+00*HX4(-1,-1,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,-1,-1,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,-1,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,1,-1)
     $  + 3.0000000000000000d+00*HX4(0,1,-1,-1)
      Hi5(-1,-1,1,1,1) = 
     $  + 3.1512791646720465d+00
     $  - 5.5504108664821579d-02*HX1(-1)
     $  - 8.2246703342411321d-01*HX1(-1)*HX1(-1)
     $  + 2.5000000000000000d-01*HX1(-1)*HX1(-1)*HX1(0)*HX1(0)
     $  + 1.6449340668482264d+00*HX1(-1)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1( -1)*HX1(0)*HX2(0,-1)
     $  - HX1( -1)*HX1(0)*HX2(0,1)
     $  - HX1( -1)*HX3(0,-1,1)
     $  + HX1( -1)*HX3(0,0,-1)
     $  + HX1( -1)*HX3(0,0,1)
     $  - HX1( -1)*HX3(0,1,1)
     $  + 5.5504108664821579d-02*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(-1,-1,1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  + HX4( -1,-1,1,1)
     $  + HX4(0, -1,-1,1)
     $  + HX4(0, -1,1,-1)
     $  - HX4(0,0, -1,-1)
     $  + HX4(0,0, -1,1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  - HX4(0,0,1, -1)
     $  + HX4(0,0,1,1) 
     $  + HX4(0,1, -1,1)
     $  + HX4(0,1,1, -1)
      Hi5(-1,1,-1,1,1) = 
     $  - 5.6883244754482793d+00
     $  + 2.9285842322233888d+00*HX1(-1)
     $  + 1.8851605738073271d+00*HX1(-1)*HX1(0)
     $  - 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1( -1)*HX1(0)*HX2(-1,1)
     $  + HX1( -1)*HX1(0)*HX2(0,-1)
     $  + HX1( -1)*HX1(0)*HX2(0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(-1)*HX3(0,0,1)
     $  + 2.0000000000000000d+00*HX1(-1)*HX3(0,1,1)
     $  - 2.9285842322233888d+00*HX1(0)
     $  - 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(-1,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,-1,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,1,-1)
     $  + 1.8851605738073271d+00*HX2(-1,1)
     $  + 5.0000000000000000d-01*HX2(-1,1)*HX2(-1,1)
     $  - HX2( -1,1)*HX2(0,-1)
     $  - HX2( -1,1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  + HX2(0, -1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - 2.0000000000000000d+00*HX4(-1,-1,1,1)
     $  - 2.0000000000000000d+00*HX4(0,-1,-1,1)
     $  - 2.0000000000000000d+00*HX4(0,-1,1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  + 2.0000000000000000d+00*HX4(0,0,1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
     $  - 2.0000000000000000d+00*HX4(0,1,-1,1)
     $  - 2.0000000000000000d+00*HX4(0,1,1,-1)
      Hi5(-1,1,1,1,1) = 
     $  - 8.0212429617572516d-01
     $  - 1.6449340668482264d+00*HX1(-1)*HX1(0)
     $  + 1.6666666666666666d-01*HX1(-1)*HX1(0)*HX1(0)*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(-1,1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(-1,1,1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,1)
     $  - 1.6449340668482264d+00*HX2(-1,1)
     $  + 1.6449340668482264d+00*HX2(0,-1)
     $  + 1.6449340668482264d+00*HX2(0,1)
     $  + HX4( -1,1,1,1)
     $  - HX4(0, -1,1,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0, -1)
     $  - HX4(0,0,0,1) 
     $  + HX4(0,0,1,1) 
     $  - HX4(0,1,1,1) 
      Hi5(0,-1,-1,-1,1) = 
     $  + 5.2709719078152786d-01
     $  + 5.5504108664821579d-02*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  - 2.4022650695910071d-01*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX3(0,-1,-1)
     $  + 6.9314718055994530d-01*HX3(0,0,-1)
     $  - HX4(0, -1,-1,-1)
     $  - HX4(0,0, -1,-1)
     $  - HX4(0,0,0, -1)
      Hi5(0,-1,-1,0,1) = 
     $  - 3.3822601053473068d-01
     $  - 1.0517997902646449d+00*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,-1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + 8.2246703342411321d-01*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
      Hi5(0,-1,-1,1,-1) = 
     $  + 3.3389529407850318d-01
     $  - 1.6651232599446473d-01*HX1(0)
     $  - 2.4022650695910071d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + 4.8045301391820142d-01*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX3(0,-1,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
      Hi5(0,-1,-1,1,1) = 
     $  + 2.0079271680389850d+00
     $  + 2.4532465311320902d+00*HX1(0)
     $  + 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,-1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 1.8851605738073271d+00*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  - HX4(0, -1,-1,1)
     $  + HX4(0, -1,0,1)
     $  + HX4(0,0, -1,1)
     $  - HX4(0,0,0,1) 
      Hi5(0,-1,0,-1,1) = 
     $  + 3.0521251417144869d+00
     $  + 1.5335088752078636d+00*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 8.2246703342411321d-01*HX2(0,-1)
     $  + 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  + 1.3862943611198906d+00*HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 4.0000000000000000d+00*HX4(0,0,0,-1)
      Hi5(0,-1,0,1,-1) = 
     $  + 1.2498035299465379d+00
     $  + 5.7009070532142637d-01*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  - 1.3862943611198906d+00*HX3(0,0,-1)
      Hi5(0,-1,0,1,1) = 
     $  - 6.0880681896251523d-01
     $  + 1.0517997902646449d+00*HX1(0)
     $  + 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - 1.6449340668482264d+00*HX2(0,-1)
     $  + HX4(0, -1,0,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      Hi5(0,-1,1,-1,-1) = 
     $  + 1.9757838252848865d-01
     $  + 1.6651232599446473d-01*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX2(0,-1)
      Hi5(0,-1,1,-1,1) = 
     $  - 5.7090374034238681d+00
     $  - 3.1962209462999012d+00*HX1(0)
     $  - 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  + 1.3029200473423146d+00*HX2(0,-1)
     $  - 5.0000000000000000d-01*HX2(0,-1)*HX2(0,-1)
     $  + 6.9314718055994530d-01*HX3(0,-1,1)
     $  - 1.3862943611198906d+00*HX3(0,0,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  - HX4(0, -1,0,1)
     $  - HX4(0, -1,1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      Hi5(0,-1,1,0,1) = 
     $  - 5.6493805840032952d+00
     $  - 2.6736902858507163d+00*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  + HX1(0) *HX3(0,-1,1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  - HX1(0) *HX3(0,0,1)
     $  - HX4(0, -1,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
      Hi5(0,-1,1,1,-1) = 
     $  - 2.3933959928473851d+00
     $  - 1.7102721159642791d+00*HX1(0)
     $  - 2.9112026323250625d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,-1)
     $  + 5.8224052646501250d-01*HX2(0,-1)
     $  - 6.9314718055994530d-01*HX3(0,-1,1)
     $  + 1.3862943611198906d+00*HX3(0,0,-1)
     $  + 6.9314718055994530d-01*HX3(0,0,1)
      Hi5(0,-1,1,1,1) = 
     $  + 3.2396052320380567d+00
     $  + 5.5504108664821579d-02*HX1(0)
     $  - 8.2246703342411321d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,-1)
     $  - HX1(0) *HX3(0,-1,1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,-1)
     $  + HX1(0) *HX3(0,0,1)
     $  + 1.6449340668482264d+00*HX2(0,-1)
     $  - HX4(0, -1,1,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1,1) 
      Hi5(0,0,-1,-1,1) = 
     $  - 1.3569495655898781d+00
     $  - 4.8170908494321862d-01*HX1(0)
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
     $  + HX4(0,0, -1,-1)
     $  + 2.0000000000000000d+00*HX4(0,0,0,-1)
      Hi5(0,0,-1,0,1) = 
     $  - 2.8410984884917377d+00
     $  - 1.8030853547393914d+00*HX1(0)
     $  - 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,-1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
      Hi5(0,0,-1,1,-1) = 
     $  - 6.2490176497326899d-01
     $  - 5.7009070532142637d-01*HX1(0)
     $  - 2.4022650695910071d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX3(0,0,-1)
      Hi5(0,0,-1,1,1) = 
     $  + 3.8055457225523666d+00
     $  + 2.7620719062289241d+00*HX1(0)
     $  + 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + HX1(0) *HX3(0,0,-1)
     $  + HX4(0,0, -1,1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  - HX4(0,0,0,1) 
      Hi5(0,0,0,-1,1) = 
     $  + 9.4703282949724591d-01
     $  + 9.0154267736969571d-01*HX1(0)
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX4(0,0,0, -1)
      Hi5(0,0,0,1,-1) = 
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
      Hi5(0,0,1,-1,-1) = 
     $  + 1.2011325347955035d-01*HX1(0)*HX1(0)
      Hi5(0,0,1,-1,1) = 
     $  - 3.5336454555719528d+00
     $  - 2.6736902858507163d+00*HX1(0)
     $  - 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - HX1(0) *HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  + HX4(0,0,0, -1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,1)
     $  + HX4(0,0,1, -1)
      Hi5(0,0,1,0,-1) = 
     $  + 4.1123351671205660d-01*HX1(0)*HX1(0)
      Hi5(0,0,1,1,-1) = 
     $  - 8.3320235329769199d-01
     $  - 1.1401814106428527d+00*HX1(0)
     $  - 2.9112026323250625d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX3(0,0,1)
      Hi5(0,1,-1,-1,-1) = 
     $  - 5.5504108664821579d-02*HX1(0)
      Hi5(0,1,-1,-1,1) = 
     $  + 3.4402173672056757d+00
     $  + 1.0517997902646449d+00*HX1(0)
     $  - 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  - 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  + HX1(0) *HX3(0,0,-1)
     $  + 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,-1)
     $  - 2.4022650695910071d-01*HX2(0,1)
     $  + 6.9314718055994530d-01*HX3(0,0,-1)
     $  + 1.3862943611198906d+00*HX3(0,0,1)
     $  + 6.9314718055994530d-01*HX3(0,1,-1)
     $  - HX4(0,0, -1,-1)
     $  - 2.0000000000000000d+00*HX4(0,0,0,-1)
     $  - 3.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,-1)
     $  - HX4(0,1, -1,-1)
      Hi5(0,1,-1,1,-1) = 
     $  + 1.8532608833279382d+00
     $  + 1.0926213657706112d+00*HX1(0)
     $  + 2.4022650695910071d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  + 4.8045301391820142d-01*HX2(0,1)
     $  - 6.9314718055994530d-01*HX3(0,0,-1)
     $  - 1.3862943611198906d+00*HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,1,-1)
      Hi5(0,1,-1,1,1) = 
     $  - 5.4839540823383124d+00
     $  - 2.9285842322233888d+00*HX1(0)
     $  - 9.4258028690366357d-01*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,-1)
     $  - 2.0000000000000000d+00*HX1(0)*HX3(0,0,1)
     $  - HX1(0) *HX3(0,1,-1)
     $  + HX2(0, -1)*HX2(0,1)
     $  - 1.8851605738073271d+00*HX2(0,1)
     $  + 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - HX4(0, -1,0,1)
     $  - 3.0000000000000000d+00*HX4(0,0,-1,1)
     $  + 3.0000000000000000d+00*HX4(0,0,0,-1)
     $  + 4.0000000000000000d+00*HX4(0,0,0,1)
     $  - 2.0000000000000000d+00*HX4(0,0,1,1)
     $  - HX4(0,1, -1,1)
      Hi5(0,1,0,1,-1) = 
     $  + 1.6664047065953839d+00
     $  + 6.3196619783816790d-01*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  - 1.3862943611198906d+00*HX3(0,0,1)
      Hi5(0,1,1,-1,-1) = 
     $  + 3.9515676505697730d-01
     $  + 3.0882537509683393d-01*HX1(0)
     $  - 1.2011325347955035d-01*HX1(0)*HX1(0)
     $  - 2.4022650695910071d-01*HX2(0,1)
      Hi5(0,1,1,-1,1) = 
     $  + 1.3317828347103277d+00
     $  + 2.2701119065237547d+00*HX1(0)
     $  + 6.5146002367115732d-01*HX1(0)*HX1(0)
     $  + 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  + 4.1666666666666666d-02*HX1(0)*HX1(0)*HX1(0)*HX1(0)
     $  + 5.0000000000000000d-01*HX1(0)*HX1(0)*HX2(0,1)
     $  + 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  - HX1(0) *HX3(0,0,1)
     $  + HX1(0) *HX3(0,1,1)
     $  - HX2(0, -1)*HX2(0,1)
     $  + 1.3029200473423146d+00*HX2(0,1)
     $  - 5.0000000000000000d-01*HX2(0,1)*HX2(0,1)
     $  - 6.9314718055994530d-01*HX3(0,0,1)
     $  + 6.9314718055994530d-01*HX3(0,1,1)
     $  + HX4(0, -1,0,1)
     $  + 2.0000000000000000d+00*HX4(0,0,-1,1)
     $  - HX4(0,0,0, -1)
     $  + HX4(0,0,1, -1)
     $  - HX4(0,1,1, -1)
      Hi5(0,1,1,1,-1) = 
     $  - 9.5774727708194543d-01
     $  + 6.0296821703481255d-01*HX1(0)
     $  + 2.9112026323250625d-01*HX1(0)*HX1(0)
     $  - 1.1552453009332421d-01*HX1(0)*HX1(0)*HX1(0)
     $  - 6.9314718055994530d-01*HX1(0)*HX2(0,1)
     $  + 5.8224052646501250d-01*HX2(0,1)
     $  + 6.9314718055994530d-01*HX3(0,0,1)
     $  - 6.9314718055994530d-01*HX3(0,1,1)
      endif 
** nw > 4 endif 
      endif 
** (n1,n2) = (-1,1) -- completion endif 
      return 
      end 
************************************************************************ 
      subroutine fillirr1dhplin1(y,nw,HY1,HY2,HY3,HY4,HY5,n1,n2) 
** evaluates the irreducible HPL for y =1
** it is guaranteed that nw is in the range 2:4, and that (n1,n2) 
** take one of the pairs of values (0,1), (-1,0) or (-1,1) 
      implicit double precision (a-h,o-z) 
      dimension HY1(n1:n2),HY2(n1:n2,n1:n2),HY3(n1:n2,n1:n2,n1:n2), 
     $          HY4(n1:n2,n1:n2,n1:n2,n1:n2), 
     $          HY5(n1:n2,n1:n2,n1:n2,n1:n2,n1:n2) 
** (n1,n2) = (0,1) or (-1,1) 
      if (    ( (n1.eq.0).and.(n2.eq.1) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,1) = 
     $  + 1.6449340668482264d+00
      if (nw.gt.2) then 
      HY3(0,0,1) = 
     $  + 1.2020569031595942d+00
      HY3(0,1,1) = 
     $  + 1.2020569031595942d+00
      endif
      if (nw.gt.3) then 
      HY4(0,0,0,1) = 
     $  + 1.0823232337111381d+00
      HY4(0,0,1,1) = 
     $  + 2.7058080842778454d-01
      HY4(0,1,1,1) = 
     $  + 1.0823232337111381d+00
      endif
      if (nw.gt.4) then
      HY5(0,0,0,0,1) = 
     $  + 1.0369277551433699d+00
      HY5(0,0,0,1,1) = 
     $  + 9.6551159989443734d-02
      HY5(0,0,1,0,1) = 
     $  + 2.2881039760335375d-01
      HY5(0,0,1,1,1) = 
     $  + 9.6551159989443734d-02
      HY5(0,1,0,1,1) = 
     $  + 2.2881039760335375d-01
      HY5(0,1,1,1,1) = 
     $  + 1.0369277551433699d+00
      endif
      endif
** (n1,n2) = (0,1) or (-1,1) endif 
************ 
** (n1,n2) = (-1,0) or (-1,1) 
      if (    ( (n1.eq.-1).and.(n2.eq.0) ) 
     $    .or.( (n1.eq.-1).and.(n2.eq.1) ) ) then 
      HY2(0,-1) = 
     $  + 8.2246703342411321d-01
      if (nw.gt.2) then
      HY3(0,-1,-1) = 
     $  + 1.5025711289494928d-01
      HY3(0,0,-1) = 
     $  + 9.0154267736969571d-01
      endif
      if (nw.gt.3) then
      HY4(0,-1,-1,-1) = 
     $  + 2.3752366322618485d-02
      HY4(0,0,-1,-1) = 
     $  + 8.7785671568655302d-02
      HY4(0,0,0,-1) = 
     $  + 9.4703282949724591d-01
      endif
      if (nw.gt.4) then
      HY5(0,0,0,0,-1) = 
     $  + 9.7211977044690930d-01
      HY5(0,0,0,-1,-1) = 
     $  + 4.8936397049969063d-02
      HY5(0,0,-1,0,-1) = 
     $  + 9.2748467341632644d-02
      HY5(0,0,-1,-1,-1) = 
     $  + 9.6015684431298325d-03
      HY5(0,-1,0,-1,-1) = 
     $  + 1.3531263989594243d-02
      HY5(0,-1,-1,-1,-1) = 
     $  + 3.1350096016808622d-03
      endif
      endif 
** (n1,n2) = (-1,0) or (-1,1) endif 
** (n1,n2) = (-1,1) -- completion 
      if ( (n1.eq.-1).and.(n2.eq.1) ) then 
      HY2(-1,1) = 
     $  + 5.8224052646501250d-01
      if (nw.gt.2) then
      HY3(0,-1,1) = 
     $  + 2.4307035167006157d-01
      HY3(0,1,-1) = 
     $  + 5.0821521280468485d-01
      HY3(-1,-1,1) = 
     $  + 9.4753004230127705d-02
      HY3(-1,1,1) = 
     $  + 5.3721319360804020d-01
      endif
      if (nw.gt.3) then 
      HY4(0,0,-1,1) = 
     $  + 1.1787599965050932d-01
      HY4(0,0,1,-1) = 
     $  + 1.7284527823898438d-01
      HY4(0,-1,0,1) = 
     $  + 2.0293560632083841d-01
      HY4(0,-1,-1,1) = 
     $  + 3.4159126166513913d-02
      HY4(0,-1,1,-1) = 
     $  + 5.4653052738263652d-02
      HY4(0,1,-1,-1) = 
     $  + 1.1412342741606084d-01
      HY4(0,-1,1,1) = 
     $  + 9.3097125991768577d-02
      HY4(0,1,-1,1) = 
     $  + 1.9355535381306524d-01
      HY4(0,1,1,-1) = 
     $  + 4.3369237704895519d-01
      HY4(-1,-1,-1,1) = 
     $  + 1.4134237214990008d-02
      HY4(-1,-1,1,1) = 
     $  + 4.0758239159309251d-02
      HY4(-1,1,1,1) = 
     $  + 5.1747906167389938d-01
      endif
      if (nw.gt.4) then 
      HY5(-1,-1,-1,-1,1) = 
     $  + 1.8016537870380179d-03
      HY5(-1,-1,-1,1,1) = 
     $  + 3.8760673146652637d-03
      HY5(-1,-1,1,-1,1) = 
     $  + 6.2154684604081354d-03
      HY5(-1,-1,1,1,1) = 
     $  + 1.8530786065466613d-02
      HY5(-1,1,-1,1,1) = 
     $  + 3.8880058841843904d-02
      HY5(-1,1,1,1,1) = 
     $  + 5.0840057924226870d-01
      HY5(0,-1,-1,-1,1) = 
     $  + 4.1914400448554060d-03
      HY5(0,-1,-1,0,1) = 
     $  + 3.0172237496701167d-02
      HY5(0,-1,-1,1,-1) = 
     $  + 5.9459097989450212d-03
      HY5(0,-1,-1,1,1) = 
     $  + 8.7734377821481916d-03
      HY5(0,-1,0,-1,1) = 
     $  + 1.7042475614121991d-02
      HY5(0,-1,0,1,-1) = 
     $  + 2.2495758621687517d-02
      HY5(0,-1,0,1,1) = 
     $  + 3.0833054551948363d-02
      HY5(0,-1,1,-1,-1) = 
     $  + 9.4133341974174110d-03
      HY5(0,-1,1,-1,1) = 
     $  + 1.3833955759762555d-02
      HY5(0,-1,1,0,1) = 
     $  + 7.6026642213084631d-02
      HY5(0,-1,1,1,-1) = 
     $  + 2.2801059128486651d-02
      HY5(0,-1,1,1,1) = 
     $  + 3.9984858137537496d-02
      HY5(0,0,-1,-1,1) = 
     $  + 1.2444228784499648d-02
      HY5(0,0,-1,0,1) = 
     $  + 1.0679981350605469d-01
      HY5(0,0,-1,1,-1) = 
     $  + 1.6991592326175436d-02
      HY5(0,0,-1,1,1) = 
     $  + 2.4107342184124538d-02
      HY5(0,0,0,-1,1) = 
     $  + 5.9142607400864533d-02
      HY5(0,0,0,1,-1) = 
     $  + 7.4276054639867797d-02
      HY5(0,0,1,-1,-1) = 
     $  + 2.5535023438634211d-02
      HY5(0,0,1,-1,1) = 
     $  + 3.6321732111088421d-02
      HY5(0,0,1,0,-1) = 
     $  + 1.8615775173851248d-01
      HY5(0,0,1,1,-1) = 
     $  + 5.7353571803049304d-02
      HY5(0,1,-1,-1,-1) = 
     $  + 1.9555438852482933d-02
      HY5(0,1,-1,-1,1) = 
     $  + 2.8668668263701248d-02
      HY5(0,1,-1,1,-1) = 
     $  + 4.7069633474401836d-02
      HY5(0,1,-1,1,1) = 
     $  + 8.2208743029471844d-02
      HY5(0,1,0,1,-1) = 
     $  + 1.4122347902560834d-01
      HY5(0,1,1,-1,-1) = 
     $  + 1.0254618242743082d-01
      HY5(0,1,1,-1,1) = 
     $  + 1.7692012816527167d-01
      HY5(0,1,1,1,-1) = 
     $  + 4.0707197178331534d-01
      endif
      endif
** (n1,n2) = (-1,1) -- completion endif 
      return
      end

